Forensic Paired Auditing of Multi-Hop Retrieval with Pair-ID

A multi-hop retrieval system can acquire a correct answer and still return an incorrect one. We introduce Pair-ID, a paired audit that tracks how evidence edits, retrieval actions, and answer return contribute to the final score. We cross support addition with passage removal, then test retrieval feedback on a separate sample by restoring the original context and fixing five candidate actions. On 1,024 held-out HotpotQA and 2WikiMultiHopQA questions, temporary deletion and intact-context diagnosis yielded different actions in 45.4% of question-seed pairs. With direct return, their exact-match difference was +0.33 percentage points (95% interval -0.55 to +1.21). The targeted selector with a verifier trailed fixed challenge search by 8.72 points and used 0.261 more allocated GPU seconds per question. In a post-hoc ablation on the same selected actions, the verifier lowered exact match by 8.11 points. With direct return on both paths, the targeted selector was 0.62 points below fixed search.

==> anc/README.txt <==
Pair-ID | Data and editable figures accompanying the preprint
Wenzhang Du

Start with the five files below. UTF-8 CSV tables open in a spreadsheet and JSON files are plain text. The manuscript defines each study population. The two edit studies and the action-selection study have different denominators.

1. figure1_case.csv gives the four parsed answers for the example in Figure 1A.
2. paired_recalculation.csv gives the three signed estimates and intervals for Figure 1B and the paired policy comparisons. Left minus right is the direction of every row.
3. primary_choices.csv contains 3,072 paired decisions from 1,024 acquisition-test questions and three training seeds. Each row gives both selected actions, their terminal-answer exact match and a 0/1 disagreement indicator. targeted_verifier_return identifies the response the shared verifier returned (A0, an action ID, or TARGET for the temporary probe). targeted_verifier_em scores that return on the same targeted choice. fixed_challenge_em scores the fixed A4 challenge-search answer for this same question and is constant across the three fitting seeds. Together these columns allow the four EM point estimates in manuscript Table 3 to be recovered from this single table. Counting transitions from targeted_em to targeted_verifier_em gives 323 correct-to-wrong and 74 wrong-to-correct pairs.
4. figure2_trace.json gives the original passage order, actual reader inputs and selected actions for Figure 2. paired_edits.svg and reset_probe.svg are the two self-contained editable figure masters. Each includes native text, shapes and a separately replaceable spot illustration.
5. r18_paired_intervals.csv gives all stored strata and seeds. r18_policy_summary.csv gives corresponding policy levels and cost components. Use state=main, fraction=1.0, population=all, seed=pooled_seeds and dataset=macro for the headline comparisons.

For the four comparisons in Table 3 use metric=em in paired_recalculation.csv. The two planned rows are INFO_TARGET minus INFO_GAP and PROBE_REUSE minus FIXED_SELECTED. The post-hoc rows are PROBE_REUSE minus INFO_TARGET and INFO_TARGET minus FIXED_SELECTED. The two post-hoc point estimates add to the end-to-end point estimate before rounding. Each interval is computed on its own paired differences.

Question, action and score fields
dataset is hotpot (HotpotQA), 2wiki (2WikiMultiHopQA) or macro (equal weight for each dataset). query_id identifies a question within its dataset. group_id is the cluster used for whole-group resampling. n counts eligible questions and groups counts dataset-local question groups. The main test contains 512 questions from each dataset, in 464 HotpotQA and 407 2Wiki groups. seed identifies a training fit. pooled_seeds averages the three fits within question. main starts from BM25 and strong starts from hybrid retrieval. fraction gives the fraction of the training partition. Feedback replicate 1801 is used for the principal contrast. Intervals are pointwise and use 10,000 dataset-stratified whole-group draws for the principal study. An empty field means the column does not apply to that row or the source did not record a value for it.

em is an exact-match score and f1 is token F1. Both are on the 0-to-1 scale in the CSVs. Multiply differences by 100 to get percentage points. In the historical case files em uses the study scorer, official_em is the benchmark score and parsed_answer is the reader's extracted answer. In the retrieved studies the main outcome is benchmark exact match. extractive_em and extractive_f1 refer to the fixed additional answer extractor. wins, losses and ties compare the left and right policy within each question after averaging over fitting seeds when pooled. lower and upper are interval limits in the same units as mean. Different actions can produce the same score.

A0 keeps the initial answer. A1 edits locally. A2 searches with the original question. A3 and A4 search with the precommitted gap and challenge query, respectively. INFO_TARGET uses feedback after temporary targeted deletion. INFO_GAP uses a diagnosis of all five passages. INFO_RANDOM deletes a length-matched alternative. INFO_NOOP samples again on the original context. INFO_META observes operation metadata. INFO_O uses the original observation. All six return the selected terminal answer. PROBE_REUSE allows the shared verifier to return the original, probe or terminal answer. FIXED_SELECTED is the validation-selected fixed A4 search with direct return. FREE_GAP_RAW and FREE_GAP_VERIFY execute the diagnosis's own query. UNION pools candidates from the initial evidence and the three searches. The suffix VERIFY denotes verifier-based return. Calls are reader calls on a selected path. gpu_s and cpu_s refer to allocated service seconds. input_tokens and output_tokens count logical reader tokens on that path. These differ from wall time in the latency panel.

Other data files
historical_edits.csv contains all four cells for 1,190 regenerated initial failures. VIEW-00 keeps the baseline, VIEW-10 adds support, VIEW-01 removes candidates and VIEW-11 applies both edits. Addition is eligible for 600 questions.
policy_per_question.csv gives 18 policy rows per main-test question, with seed-averaged scores and costs. policy_means.csv gives the equal-dataset test means plus the stored validation summaries.
menu_per_question.csv contains A0 through A4 and the separate old single edits. event_* fields are offline coverage indicators. menu_counts.csv totals those indicators by dataset and in the pooled sample. An old-menu failure is a question on which none of its four answers is correct.
r17_main_effects.csv, r17_control_and_dose_effects.csv, r17_policy_effects_and_costs.csv, r17_privileged_transfer_brier.csv and r17_repeat_agreement.csv report the retrieved edits, control edits, action policies, forecasts and repeated measurements. oracle_* denotes annotation-guided edits and practical_* denotes feasible relevance-scored edits. net_em and net_f1 are within-question differences from the baseline. Brier loss is squared probability error. reader and world distinguish the reader model and edit family.
r18_M1_failure_baselines.csv reports response-vector prediction on initial failures. r18_M2_orthogonal_brier.csv separates edit counts and edit identity. r18_M3_format_summary.csv and r18_M3_repeat_summary.csv give answer-extraction sensitivity and repeat agreement.
r18_action_coverage_summary.csv, r18_posthoc_verifier_pairs.csv and r18_repeat_policy_summary.csv report coverage, same-path answer return and repeated feedback, respectively. r18_validation_latency_per_query.csv contains the separate 16-question timing panel with wall time and reader/retrieval service. The protocol used two batch profiles while collecting the acquisition records. The acquisition matrix contains 31,756 logical slots, including 29,129 independently generated responses and 2,627 equal-input aliases. A further 2,048 single-edit slots were collected only as main-test diagnostics.

Prompts and provenance
reader_prompts.json contains the acquisition prompt templates. retrieval_protocol.json records the retrieval and decoding settings and implementation resolutions; where a setting was resolved, the corresponding execution_resolutions entry specifies the implemented rule. Aggregate acquisition analysis and the deployment lock use PAIRID-R18-f96cfdd76425671e4df0. The worked magazine trace was collected under PAIRID-R18-d0178d612abbb1c8ed85. The recorded recovery amendment changed execution recovery and batching. It preserves question membership, available actions, feedback, seeds, scoring, prompts and policy definitions. The trace gives its own collection identifier.



==> anc/figure1_case.csv <==
dataset,query_id,stratum,cell,parsed_answer,em,official_em,f1
2wiki,3c69a1a00bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"LockerGnome, Inc.",0,0,0.0
2wiki,3c69a1a00bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"LockerGnome, Inc.",0,0,0.0
2wiki,3c69a1a00bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"TechTV (formerly ""ZDTV"").",0,0,0.0
2wiki,3c69a1a00bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,TWiT.tv,1,1,1.0


==> anc/figure2_trace.json <==
{
  "selection": "Smallest pre-existing sample_hash among all 1,024 held-out test records (then query_id); main state, full training fraction, first registered fitting seed and feedback replicate.",
  "question": "The print version of which magazine is published more frequently, MetroSource or Contempo Magazine?",
  "dataset": "hotpot",
  "query_id": "5a7e328b5542995ed0d166c9",
  "sample_hash": "000013b6a5f6fdc015d12261acf53dcf6052ed457731745925f566aa0c987dcd",
  "freeze_id": "PAIRID-R18-d0178d612abbb1c8ed85",
  "state": "main",
  "training_fraction": 1.0,
  "fitting_seed": 1811,
  "feedback_replicate": 1801,
  "initial_answer": "Contempo Magazine",
  "base_context": [
    {
      "position": 1,
      "passage_id": "1cf8223ed4a53541926f5199c5ab76b26197f1f6317894ed042e1fbd533fd825",
      "title": "Contempo Magazine"
    },
    {
      "position": 2,
      "passage_id": "149dc73472fca647bd18684a3442e71bb75b54ec2ead1c4d101b05e345b86b20",
      "title": "MetroSource"
    },
    {
      "position": 3,
      "passage_id": "88c64e51b2453ecdbc929a7c6d17823aa01ae84d15f543e3aaa771483024a1e1",
      "title": "Microbe Magazine"
    },
    {
      "position": 4,
      "passage_id": "ebd52cc8f09d32d52ded2762cfae21f132a914ca447b212eefd223b945aebcf1",
      "title": "Autograph Collector Magazine"
    },
    {
      "position": 5,
      "passage_id": "2fe17ccef639daf9cb3e3bd8691644d1f80e4bc2e0f1373b5b96eeef8b54dc6b",
      "title": "Cashiers du Cinemart"
    }
  ],
  "target_position": 2,
  "removed_title": "MetroSource",
  "target_reader_positions": [
    1,
    3,
    4,
    5
  ],
  "intact_reader_positions": [
    1,
    2,
    3,
    4,
    5
  ],
  "target_feedback": "Contempo Magazine",
  "gap_feedback": {
    "gap": "The proposed answer does not compare the publication frequency of MetroSource and Contempo Magazine. MetroSource is bi-monthly, while Contempo Magazine is monthly.",
    "query": "Publication frequency MetroSource Contempo Magazine"
  },
  "precommitted_query_bank_sha256": "5401039a1b13dcbfb28599c4743e26b674ed66ccd49c333a79dadd1664d32e28",
  "choices": {
    "INFO_TARGET": {
      "action": "A1",
      "terminal": "Contempo Magazine",
      "em": 1
    },
    "INFO_GAP": {
      "action": "A3",
      "terminal": "Contempo Magazine",
      "em": 1
    }
  }
}


==> anc/historical_edits.csv <==
dataset,query_id,stratum,cell,parsed_answer,em,official_em,f1
hotpot,5ae724ec5542995703ce8bd8,STRATUM-COMPLETE,VIEW-00,Beverly Hills.,0,0,0.0
hotpot,5ae724ec5542995703ce8bd8,STRATUM-COMPLETE,VIEW-10,Beverly Hills.,0,0,0.0
hotpot,5ae724ec5542995703ce8bd8,STRATUM-COMPLETE,VIEW-01,Beverly Hills.,0,0,0.0
hotpot,5ae724ec5542995703ce8bd8,STRATUM-COMPLETE,VIEW-11,Beverly Hills.,0,0,0.0
2wiki,734f90800bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The composer of the 1967 film ""Far from the Madding Crowd"" was Richard Rodney Bennett, who died in 2017.",0,0,0.1
2wiki,734f90800bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,New York City.,1,1,1.0
2wiki,734f90800bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The composer of the film Far From The Madding Crowd (1967 Film) was Richard Rodney Bennett, who died in 2022.",0,0,0.0952380952380952
2wiki,734f90800bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,New York City.,1,1,1.0
hotpot,5ab529965542990594ba9d1e,STRATUM-COMPLETE,VIEW-00,The Atlantic Club Casino Hotel closed first.,0,0,0.8
hotpot,5ab529965542990594ba9d1e,STRATUM-COMPLETE,VIEW-10,The Atlantic Club Casino Hotel closed first.,0,0,0.8
hotpot,5ab529965542990594ba9d1e,STRATUM-COMPLETE,VIEW-01,The Atlantic Club Casino Hotel closed first.,0,0,0.8
hotpot,5ab529965542990594ba9d1e,STRATUM-COMPLETE,VIEW-11,The Atlantic Club Casino Hotel closed first.,0,0,0.8
2wiki,5c7ce15a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The award is not mentioned in the evidence.,0,0,0.25
2wiki,5c7ce15a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Premio ACE Award Best Cinema Director.,0,0,0.5
2wiki,5c7ce15a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The award is not mentioned in the evidence.,0,0,0.25
2wiki,5c7ce15a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Premio ACE Award Best Cinema Director.,0,0,0.5
2wiki,f8684dee0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"December 29, 1877.",0,0,0.0
2wiki,f8684dee0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"March 15, 1873.",1,1,1.0
2wiki,f8684dee0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"December 29, 1877.",0,0,0.0
2wiki,f8684dee0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"March 15, 1873.",1,1,1.0
hotpot,5a7f924c55429969796c1aba,STRATUM-COMPLETE,VIEW-00,Shaun Micallef.,0,0,0.0
hotpot,5a7f924c55429969796c1aba,STRATUM-COMPLETE,VIEW-10,Shaun Micallef.,0,0,0.0
hotpot,5a7f924c55429969796c1aba,STRATUM-COMPLETE,VIEW-01,Eric Bana.,0,0,0.5
hotpot,5a7f924c55429969796c1aba,STRATUM-COMPLETE,VIEW-11,Eric Bana.,0,0,0.5
2wiki,33b51db508af11ebbd83ac1f6bf848b6,STRATUM-JOINT,VIEW-00,The Story of Anastasia.,0,0,0.3333333333333333
2wiki,33b51db508af11ebbd83ac1f6bf848b6,STRATUM-JOINT,VIEW-10,The Story of Anastasia.,0,0,0.3333333333333333
2wiki,33b51db508af11ebbd83ac1f6bf848b6,STRATUM-JOINT,VIEW-01,A Mother of Men.,1,1,1.0
2wiki,33b51db508af11ebbd83ac1f6bf848b6,STRATUM-JOINT,VIEW-11,"The director of A Mother of Men, Sidney Olcott, died earlier.",0,0,0.5
2wiki,ed236e980bae11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,"Charles Bruce, 5th Earl of Elgin.",0,0,0.5
2wiki,ed236e980bae11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,"Charles Bruce, 5th Earl of Elgin.",0,0,0.5
2wiki,ed236e980bae11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,"Charles Bruce, 5th Earl of Elgin.",0,0,0.5
2wiki,ed236e980bae11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,"Charles Bruce, 5th Earl of Elgin.",0,0,0.5
2wiki,1ea838c00bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Aukštaitija.,0,0,0.0
2wiki,1ea838c00bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Aukštaitija.,0,0,0.0
2wiki,1ea838c00bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Aukštaitija.,0,0,0.0
2wiki,1ea838c00bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Aukštaitija.,0,0,0.0
2wiki,e7e76caa085611ebbd59ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Luigi Cozzi.,0,0,0.0
2wiki,e7e76caa085611ebbd59ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Luigi Cozzi.,0,0,0.0
2wiki,e7e76caa085611ebbd59ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Luigi Cozzi,0,0,0.0
2wiki,e7e76caa085611ebbd59ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Luigi Cozzi,0,0,0.0
2wiki,0ee18e960bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Washington, DC.",0,0,0.0
2wiki,0ee18e960bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,South Wales.,1,1,1.0
2wiki,0ee18e960bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"Washington, DC.",0,0,0.0
2wiki,0ee18e960bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,South Wales.,1,1,1.0
2wiki,bd80de220bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,bd80de220bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"San Juan, Puerto Rico.",1,1,1.0
2wiki,bd80de220bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Mexico.,0,0,0.0
2wiki,bd80de220bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"San Juan, Puerto Rico.",1,1,1.0
hotpot,5ab5052a5542990594ba9ccf,STRATUM-JOINT,VIEW-00,Paris.,0,0,0.0
hotpot,5ab5052a5542990594ba9ccf,STRATUM-JOINT,VIEW-10,Gabriella Montez.,1,1,1.0
hotpot,5ab5052a5542990594ba9ccf,STRATUM-JOINT,VIEW-01,Gabriella Montez.,1,1,1.0
hotpot,5ab5052a5542990594ba9ccf,STRATUM-JOINT,VIEW-11,Gabriella Montez.,1,1,1.0
2wiki,8924701a08c811ebbd91ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Michael Davitt lived longer.,0,0,0.6666666666666666
2wiki,8924701a08c811ebbd91ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Michael Davitt.,1,1,1.0
2wiki,8924701a08c811ebbd91ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Michael Davitt lived longer.,0,0,0.6666666666666666
2wiki,8924701a08c811ebbd91ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Michael Davitt lived longer.,0,0,0.6666666666666666
2wiki,b01609420baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Tjuyu.,0,0,0.0
2wiki,b01609420baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Tjuyu.,0,0,0.0
2wiki,b01609420baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Princess Zita of Bourbon-Parma.,0,0,0.8571428571428571
2wiki,b01609420baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Princess Zita of Bourbon-Parma.,0,0,0.8571428571428571
hotpot,5a90af865542990a9849369c,STRATUM-JOINT,VIEW-00,2004.,0,0,0.0
hotpot,5a90af865542990a9849369c,STRATUM-JOINT,VIEW-10,2005.,1,1,1.0
hotpot,5a90af865542990a9849369c,STRATUM-JOINT,VIEW-01,2010.,0,0,0.0
hotpot,5a90af865542990a9849369c,STRATUM-JOINT,VIEW-11,2005.,1,1,1.0
2wiki,811c9e520bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The place of burial of Princess Anastasia Of Georgia's mother is not mentioned in the provided evidence.,0,0,0.0
2wiki,811c9e520bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Alexander Nevsky Lavra.,1,1,1.0
2wiki,811c9e520bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The place of burial of Princess Anastasia of Georgia's mother is not mentioned in the provided evidence.,0,0,0.0
2wiki,811c9e520bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Alexander Nevsky Lavra.,1,1,1.0
2wiki,5bb8eae8092111ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Docteur Françoise Gailland.,0,0,0.0
2wiki,5bb8eae8092111ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Docteur Françoise Gailland.,0,0,0.0
2wiki,5bb8eae8092111ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Golden Legs.,1,1,1.0
2wiki,5bb8eae8092111ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Golden Legs.,1,1,1.0
2wiki,b53db2b80bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"The place of burial of the performer of song ""Honky-Tonk Man,"" Johnny Horton, is not mentioned in the provided evidence.",0,0,0.1
2wiki,b53db2b80bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"The place of burial of the performer of song ""Honky-Tonk Man,"" Johnny Horton, is not mentioned in the provided evidence.",0,0,0.1
2wiki,b53db2b80bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"The place of burial of Johnny Horton, the performer of ""Honky-Tonk Man,"" is not mentioned in the provided evidence.",0,0,0.1052631578947368
2wiki,b53db2b80bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"The place of burial of Johnny Horton, the performer of ""Honky-Tonk Man,"" is not mentioned in the provided evidence.",0,0,0.1052631578947368
2wiki,4afe64800bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,British–Canadian.,0,0,0.0
2wiki,4afe64800bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,British–Canadian.,0,0,0.0
2wiki,4afe64800bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,British–Canadian.,0,0,0.0
2wiki,4afe64800bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,British–Canadian.,0,0,0.0
hotpot,5abaf6865542996cc5e49f3c,STRATUM-COMPLETE,VIEW-00,"Thomas Doherty played the role of Sean in the British musical drama sitcom ""The Lodge"", which is based on the Israeli series ""North Star"".",0,0,0.0952380952380952
hotpot,5abaf6865542996cc5e49f3c,STRATUM-COMPLETE,VIEW-10,"Thomas Doherty played the role of Sean in the British musical drama sitcom ""The Lodge"", which is based on the Israeli series ""North Star"".",0,0,0.0952380952380952
hotpot,5abaf6865542996cc5e49f3c,STRATUM-COMPLETE,VIEW-01,"Thomas Doherty played the role of Sean in the sitcom ""The Lodge"", which is based on the Israeli series ""North Star"".",0,0,0.1111111111111111
hotpot,5abaf6865542996cc5e49f3c,STRATUM-COMPLETE,VIEW-11,"Thomas Doherty played the role of Sean in the sitcom ""The Lodge"", which is based on the Israeli series ""North Star"".",0,0,0.1111111111111111
hotpot,5a78fe8155429970f5fffe11,STRATUM-COMPLETE,VIEW-00,Steve Hogarth was born first.,0,0,0.0
hotpot,5a78fe8155429970f5fffe11,STRATUM-COMPLETE,VIEW-10,Steve Hogarth was born first.,0,0,0.0
hotpot,5a78fe8155429970f5fffe11,STRATUM-COMPLETE,VIEW-01,Donnie Munro.,1,1,1.0
hotpot,5a78fe8155429970f5fffe11,STRATUM-COMPLETE,VIEW-11,Donnie Munro.,1,1,1.0
hotpot,5a76364d5542994ccc918719,STRATUM-JOINT,VIEW-00,1980.,0,0,0.0
hotpot,5a76364d5542994ccc918719,STRATUM-JOINT,VIEW-10,1974.,0,0,0.6666666666666666
hotpot,5a76364d5542994ccc918719,STRATUM-JOINT,VIEW-01,"The anthology, in which the first pages of ""The Incal"" were released, was created in the early 1970s.",0,0,0.0
hotpot,5a76364d5542994ccc918719,STRATUM-JOINT,VIEW-11,1974.,0,0,0.6666666666666666
hotpot,5abe34095542993f32c2a088,STRATUM-COMPLETE,VIEW-00,1994.,0,0,0.5
hotpot,5abe34095542993f32c2a088,STRATUM-COMPLETE,VIEW-10,1994.,0,0,0.5
hotpot,5abe34095542993f32c2a088,STRATUM-COMPLETE,VIEW-01,120 years.,0,0,0.0
hotpot,5abe34095542993f32c2a088,STRATUM-COMPLETE,VIEW-11,120 years.,0,0,0.0
2wiki,2603291a08c111ebbd8bac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,The Devil's Backbone.,0,0,0.0
2wiki,2603291a08c111ebbd8bac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,The Devil's Backbone.,0,0,0.0
2wiki,2603291a08c111ebbd8bac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Mr. Stitch.,1,1,1.0
2wiki,2603291a08c111ebbd8bac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Mr. Stitch.,1,1,1.0
2wiki,650ae56108b911ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,650ae56108b911ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-10,No.,0,0,0.0
2wiki,650ae56108b911ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-01,No.,0,0,0.0
2wiki,650ae56108b911ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-11,No.,0,0,0.0
hotpot,5abed6905542990832d3a0ed,STRATUM-COMPLETE,VIEW-00,Sam the Sham.,0,0,0.4
hotpot,5abed6905542990832d3a0ed,STRATUM-COMPLETE,VIEW-10,Sam the Sham.,0,0,0.4
hotpot,5abed6905542990832d3a0ed,STRATUM-COMPLETE,VIEW-01,Sam the Sham.,0,0,0.4
hotpot,5abed6905542990832d3a0ed,STRATUM-COMPLETE,VIEW-11,Sam the Sham.,0,0,0.4
hotpot,5ab852c05542990e739ec8c5,STRATUM-JOINT,VIEW-00,Himalchuli.,0,0,0.0
hotpot,5ab852c05542990e739ec8c5,STRATUM-JOINT,VIEW-10,Himalchuli.,0,0,0.0
hotpot,5ab852c05542990e739ec8c5,STRATUM-JOINT,VIEW-01,Himalchuli.,0,0,0.0
hotpot,5ab852c05542990e739ec8c5,STRATUM-JOINT,VIEW-11,Himalchuli.,0,0,0.0
hotpot,5adbd60855429944faac2377,STRATUM-COMPLETE,VIEW-00,Edmund White.,0,0,0.6666666666666666
hotpot,5adbd60855429944faac2377,STRATUM-COMPLETE,VIEW-10,Edmund White.,0,0,0.6666666666666666
hotpot,5adbd60855429944faac2377,STRATUM-COMPLETE,VIEW-01,Edmund White.,0,0,0.6666666666666666
hotpot,5adbd60855429944faac2377,STRATUM-COMPLETE,VIEW-11,Edmund White.,0,0,0.6666666666666666
2wiki,8a77c766088511ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,8a77c766088511ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-10,No.,0,0,0.0
2wiki,8a77c766088511ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-01,Yes.,1,1,1.0
2wiki,8a77c766088511ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
hotpot,5a90843c5542995651fb517e,STRATUM-JOINT,VIEW-00,1960.,0,0,0.0
hotpot,5a90843c5542995651fb517e,STRATUM-JOINT,VIEW-10,1961.,1,1,1.0
hotpot,5a90843c5542995651fb517e,STRATUM-JOINT,VIEW-01,1961.,1,1,1.0
hotpot,5a90843c5542995651fb517e,STRATUM-JOINT,VIEW-11,1961.,1,1,1.0
2wiki,bf39cea20bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Brazil.,0,0,0.0
2wiki,bf39cea20bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Brazil.,0,0,0.0
2wiki,bf39cea20bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Brazil.,0,0,0.0
2wiki,bf39cea20bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Brazil.,0,0,0.0
2wiki,d9fa78a8084c11ebbd56ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Colten Teubert.,0,0,0.0
2wiki,d9fa78a8084c11ebbd56ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Colten Teubert.,0,0,0.0
2wiki,d9fa78a8084c11ebbd56ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Katrin Aladjova.,1,1,1.0
2wiki,d9fa78a8084c11ebbd56ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Katrin Aladjova.,1,1,1.0
hotpot,5a887293554299206df2b273,STRATUM-COMPLETE,VIEW-00,Ny-Ålesund.,0,0,0.0
hotpot,5a887293554299206df2b273,STRATUM-COMPLETE,VIEW-10,Ny-Ålesund.,0,0,0.0
hotpot,5a887293554299206df2b273,STRATUM-COMPLETE,VIEW-01,Spitsbergen.,0,0,0.5
hotpot,5a887293554299206df2b273,STRATUM-COMPLETE,VIEW-11,Spitsbergen.,0,0,0.5
2wiki,d9d7c2ce0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The performer of the song ""Having a Party"" (Song) is Sam Cooke, who died in 1964.",0,0,0.125
2wiki,d9d7c2ce0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Los Angeles, California.",1,1,1.0
2wiki,d9d7c2ce0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The evidence provided does not mention the death of the performer of the song ""Having a Party.",0,0,0.1818181818181818
2wiki,d9d7c2ce0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Los Angeles, California.",1,1,1.0
2wiki,438a3de40bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"The place of death of the director of film Mera Lahoo, Veerendra, is not mentioned in the provided evidence.",0,0,0.2222222222222222
2wiki,438a3de40bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"The place of death of the director of film Mera Lahoo, Veerendra, is not mentioned in the provided evidence.",0,0,0.2222222222222222
2wiki,438a3de40bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Punjab.,1,1,1.0
2wiki,438a3de40bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Punjab.,1,1,1.0
2wiki,5335a4e00bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Menno Meyjes.,0,0,0.0
2wiki,5335a4e00bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Eindhoven.,1,1,1.0
2wiki,5335a4e00bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Menno Meyjes.,0,0,0.0
2wiki,5335a4e00bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Eindhoven.,1,1,1.0
2wiki,099c20b80bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Westminster Abbey.,0,0,0.6666666666666666
2wiki,099c20b80bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Westminster Abbey.,0,0,0.6666666666666666
2wiki,099c20b80bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,He died in Westminster Abbey.,0,0,0.3333333333333333
2wiki,099c20b80bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,He died in Westminster Abbey.,0,0,0.3333333333333333
2wiki,5cb7bdda0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,August of Saxe-Weissenfels.,0,0,0.5714285714285715
2wiki,5cb7bdda0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,August of Saxe-Weissenfels.,0,0,0.5714285714285715
2wiki,5cb7bdda0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,"Augustus, Duke of Saxe-Weissenfels.",1,1,1.0
2wiki,5cb7bdda0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,"Augustus, Duke of Saxe-Weissenfels.",1,1,1.0
hotpot,5adf95745542995534e8c7f8,STRATUM-JOINT,VIEW-00,Bhaktivedanta Manor.,0,0,0.0
hotpot,5adf95745542995534e8c7f8,STRATUM-JOINT,VIEW-10,Bhaktivedanta Manor.,0,0,0.0
hotpot,5adf95745542995534e8c7f8,STRATUM-JOINT,VIEW-01,Bhaktivedanta Manor.,0,0,0.0
hotpot,5adf95745542995534e8c7f8,STRATUM-JOINT,VIEW-11,Bhaktivedanta Manor.,0,0,0.0
2wiki,53b6377e0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Australian.,0,0,0.0
2wiki,53b6377e0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Australian.,0,0,0.0
2wiki,53b6377e0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Australian.,0,0,0.0
2wiki,53b6377e0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Australian.,0,0,0.0
2wiki,4a484e660bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Swedish.,0,0,0.0
2wiki,4a484e660bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Dutch.,0,0,0.0
2wiki,4a484e660bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Swedish.,0,0,0.0
2wiki,4a484e660bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Dutch.,0,0,0.0
2wiki,d370f0b0085711ebbd5aac1f6bf848b6,STRATUM-JOINT,VIEW-00,Relax Freddie,0,0,0.0
2wiki,d370f0b0085711ebbd5aac1f6bf848b6,STRATUM-JOINT,VIEW-10,Captain Kidd And The Slave Girl.,1,1,1.0
2wiki,d370f0b0085711ebbd5aac1f6bf848b6,STRATUM-JOINT,VIEW-01,Captain Kidd And The Slave Girl,1,1,1.0
2wiki,d370f0b0085711ebbd5aac1f6bf848b6,STRATUM-JOINT,VIEW-11,Captain Kidd And The Slave Girl.,1,1,1.0
hotpot,5a74b66a55429929fddd84cb,STRATUM-COMPLETE,VIEW-00,Lee Grant was born first.,0,0,0.0
hotpot,5a74b66a55429929fddd84cb,STRATUM-COMPLETE,VIEW-10,Lee Grant was born first.,0,0,0.0
hotpot,5a74b66a55429929fddd84cb,STRATUM-COMPLETE,VIEW-01,Lee Grant.,0,0,0.0
hotpot,5a74b66a55429929fddd84cb,STRATUM-COMPLETE,VIEW-11,Lee Grant.,0,0,0.0
2wiki,3c69a1a00bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"LockerGnome, Inc.",0,0,0.0
2wiki,3c69a1a00bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"LockerGnome, Inc.",0,0,0.0
2wiki,3c69a1a00bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"TechTV (formerly ""ZDTV"").",0,0,0.0
2wiki,3c69a1a00bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,TWiT.tv,1,1,1.0
hotpot,5ab56f7a554299637185c59a,STRATUM-JOINT,VIEW-00,Hollywood.,0,0,0.0
hotpot,5ab56f7a554299637185c59a,STRATUM-JOINT,VIEW-10,Philadelphia.,1,1,1.0
hotpot,5ab56f7a554299637185c59a,STRATUM-JOINT,VIEW-01,Hollywood.,0,0,0.0
hotpot,5ab56f7a554299637185c59a,STRATUM-JOINT,VIEW-11,Philadelphia.,1,1,1.0
hotpot,5a7183575542994082a3e85e,STRATUM-JOINT,VIEW-00,The architect of the Rijksmuseum is unknown based on the provided evidence.,0,0,0.0
hotpot,5a7183575542994082a3e85e,STRATUM-JOINT,VIEW-10,Pierre Cuypers.,0,0,0.5714285714285715
hotpot,5a7183575542994082a3e85e,STRATUM-JOINT,VIEW-01,"The architect of the Rijksmuseum, which is located at Museum Square in Amsterdam, is Piet Kramer.",0,0,0.0
hotpot,5a7183575542994082a3e85e,STRATUM-JOINT,VIEW-11,Pierre Cuypers.,0,0,0.5714285714285715
2wiki,1f752267087511ebbd67ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Alain Corneau.,0,0,0.0
2wiki,1f752267087511ebbd67ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Alain Corneau.,0,0,0.0
2wiki,1f752267087511ebbd67ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Alain Corneau.,0,0,0.0
2wiki,1f752267087511ebbd67ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Alain Corneau.,0,0,0.0
2wiki,4aa565420bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Marseille.,0,0,0.0
2wiki,4aa565420bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Marseille.,0,0,0.0
2wiki,4aa565420bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,France.,0,0,0.0
2wiki,4aa565420bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,France.,0,0,0.0
2wiki,6f77d2ce0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Nanterre, Hauts-de-Seine.",0,0,0.0
2wiki,6f77d2ce0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Windsor, Ontario.",1,1,1.0
2wiki,6f77d2ce0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Canada.,0,0,0.0
2wiki,6f77d2ce0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Windsor, Ontario.",1,1,1.0
hotpot,5a87279b5542991e771816f7,STRATUM-JOINT,VIEW-00,"The senior thesis entitled ""What does texting do to language: The influences of exposure to messaging and print media on acceptability constraints"" was supervised by Joan Lee Tu.",0,0,0.0588235294117647
hotpot,5a87279b5542991e771816f7,STRATUM-JOINT,VIEW-10,There Is Only the Fight . . . : An Analysis of the Alinsky Model.,1,1,1.0
hotpot,5a87279b5542991e771816f7,STRATUM-JOINT,VIEW-01,"The senior thesis entitled ""The Case for Hillary Clinton"" by Susan Estrich.",0,0,0.0
hotpot,5a87279b5542991e771816f7,STRATUM-JOINT,VIEW-11,There Is Only the Fight . . . : An Analysis of the Alinsky Model.,1,1,1.0
hotpot,5ae236b2554299495565da3e,STRATUM-JOINT,VIEW-00,"May 8, 1970.",0,0,0.0
hotpot,5ae236b2554299495565da3e,STRATUM-JOINT,VIEW-10,"May 8, 1970.",0,0,0.0
hotpot,5ae236b2554299495565da3e,STRATUM-JOINT,VIEW-01,1907,0,0,0.0
hotpot,5ae236b2554299495565da3e,STRATUM-JOINT,VIEW-11,"December 13, 1920.",1,1,1.0
2wiki,556b31e80baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Thakur Sawai Singh of Isarda.,0,0,0.4444444444444445
2wiki,556b31e80baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Thakur Sawai Singh of Isarda.,0,0,0.4444444444444445
2wiki,556b31e80baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Thakur Sawai Singh of Isarda.,0,0,0.4444444444444445
2wiki,556b31e80baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Thakur Sawai Singh of Isarda.,0,0,0.4444444444444445
hotpot,5add1aa65542990d50227de1,STRATUM-JOINT,VIEW-00,Mark Waters,0,0,0.0
hotpot,5add1aa65542990d50227de1,STRATUM-JOINT,VIEW-10,Mark Waters.,0,0,0.0
hotpot,5add1aa65542990d50227de1,STRATUM-JOINT,VIEW-01,Jay Roach,0,0,0.0
hotpot,5add1aa65542990d50227de1,STRATUM-JOINT,VIEW-11,Tom Shadyac.,1,1,1.0
2wiki,4b2a2efd08d811ebbd9aac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Clarence Moore lived longer.,0,0,0.0
2wiki,4b2a2efd08d811ebbd9aac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Clarence Moore lived longer.,0,0,0.0
2wiki,4b2a2efd08d811ebbd9aac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Clarence Moore lived longer.,0,0,0.0
2wiki,4b2a2efd08d811ebbd9aac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Clarence Moore lived longer.,0,0,0.0
2wiki,086d798a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Neustadt an der Weinstrasse.,0,0,0.6666666666666666
2wiki,086d798a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Neustadt an der Weinstraße.,1,1,1.0
2wiki,086d798a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Neustadt an der Weinstrasse.,0,0,0.6666666666666666
2wiki,086d798a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Neustadt an der Weinstraße.,1,1,1.0
2wiki,b00177ba08a411ebbd7dac1f6bf848b6,STRATUM-JOINT,VIEW-00,Western Limited,0,0,0.0
2wiki,b00177ba08a411ebbd7dac1f6bf848b6,STRATUM-JOINT,VIEW-10,Western Limited,0,0,0.0
2wiki,b00177ba08a411ebbd7dac1f6bf848b6,STRATUM-JOINT,VIEW-01,Western Limited.,0,0,0.0
2wiki,b00177ba08a411ebbd7dac1f6bf848b6,STRATUM-JOINT,VIEW-11,Western Limited.,0,0,0.0
2wiki,da8b3d7708fc11ebbdadac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Yes.,0,0,0.0
2wiki,da8b3d7708fc11ebbdadac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Yes.,0,0,0.0
2wiki,da8b3d7708fc11ebbdadac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Yes.,0,0,0.0
2wiki,da8b3d7708fc11ebbdadac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Yes.,0,0,0.0
2wiki,f35cb30a0bae11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Hongzhi Emperor.,0,0,0.5
2wiki,f35cb30a0bae11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Hongzhi Emperor.,0,0,0.5
2wiki,f35cb30a0bae11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Chenghua Emperor.,1,1,1.0
2wiki,f35cb30a0bae11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Chenghua Emperor.,1,1,1.0
2wiki,4d8f2e6a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Sir Thomas Felton.,0,0,0.6666666666666666
2wiki,4d8f2e6a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Sir Thomas Felton.,0,0,0.6666666666666666
2wiki,4d8f2e6a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Sir Thomas Hervey.,1,1,1.0
2wiki,4d8f2e6a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Sir Thomas Hervey.,1,1,1.0
2wiki,e0ce1111097711ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
2wiki,e0ce1111097711ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
2wiki,e0ce1111097711ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Yes.,1,1,1.0
2wiki,e0ce1111097711ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Yes.,1,1,1.0
2wiki,4aa59d960bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Ireland.,0,0,0.0
2wiki,4aa59d960bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Ireland.,0,0,0.0
2wiki,4aa59d960bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Irish.,0,0,0.0
2wiki,4aa59d960bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Irish.,0,0,0.0
2wiki,6c473ef20baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Hereditary Prince Knud.,0,0,0.7499999999999999
2wiki,6c473ef20baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Hereditary Prince Knud.,0,0,0.7499999999999999
2wiki,6c473ef20baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Hereditary Prince Knud.,0,0,0.7499999999999999
2wiki,6c473ef20baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Hereditary Prince Knud.,0,0,0.7499999999999999
hotpot,5ab1d2585542997061209581,STRATUM-JOINT,VIEW-00,No,0,0,0.0
hotpot,5ab1d2585542997061209581,STRATUM-JOINT,VIEW-10,No.,0,0,0.0
hotpot,5ab1d2585542997061209581,STRATUM-JOINT,VIEW-01,No.,0,0,0.0
hotpot,5ab1d2585542997061209581,STRATUM-JOINT,VIEW-11,No.,0,0,0.0
2wiki,8cca23e5091611ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Febbre da cavallo.,0,0,0.7499999999999999
2wiki,8cca23e5091611ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Febbre da cavallo.,0,0,0.7499999999999999
2wiki,8cca23e5091611ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Febbre da cavallo - La mandrakata.,1,1,1.0
2wiki,8cca23e5091611ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Febbre da cavallo - La mandrakata.,1,1,1.0
2wiki,f5e7f8f80bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Roel Reiné.,0,0,0.0
2wiki,f5e7f8f80bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Eindhoven.,0,0,0.0
2wiki,f5e7f8f80bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Ireland.,0,0,0.0
2wiki,f5e7f8f80bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Eindhoven.,0,0,0.0
2wiki,500877f60bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Rabbi Prof. David Hartman.,0,0,0.2857142857142857
2wiki,500877f60bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Rabbi Prof. David Hartman.,0,0,0.2857142857142857
2wiki,500877f60bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,The Shalom Hartman Institute in Jerusalem.,0,0,0.7499999999999999
2wiki,500877f60bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,The Shalom Hartman Institute in Jerusalem.,0,0,0.7499999999999999
2wiki,fcefb6a00bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,India.,0,0,0.0
2wiki,fcefb6a00bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,India.,0,0,0.0
2wiki,fcefb6a00bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Jalandhar.,1,1,1.0
2wiki,fcefb6a00bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Jalandhar.,1,1,1.0
2wiki,00fc38720bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Tlacaelel II.,0,0,0.0
2wiki,00fc38720bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Tlacaelel II.,0,0,0.0
2wiki,00fc38720bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Tlacaelel II.,0,0,0.0
2wiki,00fc38720bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Tlacaelel II.,0,0,0.0
2wiki,00efceca0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Manuel I.,0,0,0.6666666666666666
2wiki,00efceca0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Manuel I.,0,0,0.6666666666666666
2wiki,00efceca0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Manuel I.,0,0,0.6666666666666666
2wiki,00efceca0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Manuel I,0,0,0.6666666666666666
hotpot,5a7b77d95542997c3ec971a5,STRATUM-COMPLETE,VIEW-00,American rock band.,0,0,0.8
hotpot,5a7b77d95542997c3ec971a5,STRATUM-COMPLETE,VIEW-10,American rock band.,0,0,0.8
hotpot,5a7b77d95542997c3ec971a5,STRATUM-COMPLETE,VIEW-01,rock band.,1,1,1.0
hotpot,5a7b77d95542997c3ec971a5,STRATUM-COMPLETE,VIEW-11,rock band.,1,1,1.0
2wiki,40fdd88a0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,The evidence does not specify where Sláine Ingen Briain's father died.,0,0,0.0
2wiki,40fdd88a0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,The evidence does not specify where Sláine Ingen Briain's father died.,0,0,0.0
2wiki,40fdd88a0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,The evidence does not specify where Sláine Ingen Briain's father died.,0,0,0.0
2wiki,40fdd88a0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,The evidence does not specify where Sláine Ingen Briain's father died.,0,0,0.0
2wiki,bbee76c00bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The director of film No Way Home, Buddy Giovinazzo, was born in the United States. However, the evidence does not specify the exact birthplace. Therefore, the answer cannot be determined from the given evidence.",0,0,0.0625
2wiki,bbee76c00bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,New York City.,1,1,1.0
2wiki,bbee76c00bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of film No Way Home, Buddy Giovinazzo, was born in New York, New York.",0,0,0.4210526315789474
2wiki,bbee76c00bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,New York City.,1,1,1.0
2wiki,050fa39608df11ebbd9fac1f6bf848b6,STRATUM-JOINT,VIEW-00,Shoot-Out At Medicine Bend,0,0,0.0
2wiki,050fa39608df11ebbd9fac1f6bf848b6,STRATUM-JOINT,VIEW-10,Shoot-Out At Medicine Bend,0,0,0.0
2wiki,050fa39608df11ebbd9fac1f6bf848b6,STRATUM-JOINT,VIEW-01,Shoot-Out At Medicine Bend.,0,0,0.0
2wiki,050fa39608df11ebbd9fac1f6bf848b6,STRATUM-JOINT,VIEW-11,Shoot-Out At Medicine Bend.,0,0,0.0
hotpot,5ab27587554299449642c8af,STRATUM-COMPLETE,VIEW-00,Bobby Moore.,0,0,0.0
hotpot,5ab27587554299449642c8af,STRATUM-COMPLETE,VIEW-10,Bobby Moore.,0,0,0.0
hotpot,5ab27587554299449642c8af,STRATUM-COMPLETE,VIEW-01,Bobby Moore.,0,0,0.0
hotpot,5ab27587554299449642c8af,STRATUM-COMPLETE,VIEW-11,Bobby Moore.,0,0,0.0
hotpot,5a8790785542993e715abfac,STRATUM-JOINT,VIEW-00,Rachel,0,0,0.0
hotpot,5a8790785542993e715abfac,STRATUM-JOINT,VIEW-10,Cheryl,1,1,1.0
hotpot,5a8790785542993e715abfac,STRATUM-JOINT,VIEW-01,Ronald,0,0,0.0
hotpot,5a8790785542993e715abfac,STRATUM-JOINT,VIEW-11,Cheryl,1,1,1.0
2wiki,d2911abd08ca11ebbd92ac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,d2911abd08ca11ebbd92ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Yes.,1,1,1.0
2wiki,d2911abd08ca11ebbd92ac1f6bf848b6,STRATUM-JOINT,VIEW-01,No.,0,0,0.0
2wiki,d2911abd08ca11ebbd92ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
hotpot,5ab7f97a5542991d322237ef,STRATUM-COMPLETE,VIEW-00,"Opry Mills is a super-regional shopping mall owned by Simon Property Group, formerly by Mills Corporation and Gaylord Entertainment, that opened in Nashville, Tennessee in 2000 on the former site of the Opryland USA theme park.",0,0,0.1666666666666666
hotpot,5ab7f97a5542991d322237ef,STRATUM-COMPLETE,VIEW-10,"Opry Mills is a super-regional shopping mall owned by Simon Property Group, formerly by Mills Corporation and Gaylord Entertainment, that opened in Nashville, Tennessee in 2000 on the former site of the Opryland USA theme park.",0,0,0.1666666666666666
hotpot,5ab7f97a5542991d322237ef,STRATUM-COMPLETE,VIEW-01,"Opry Mills is a super-regional shopping mall owned by Simon Property Group, formerly by Mills Corporation and Gaylord Entertainment, that opened in Nashville, Tennessee in 2000 on the former site of the Opryland USA theme park.",0,0,0.1666666666666666
hotpot,5ab7f97a5542991d322237ef,STRATUM-COMPLETE,VIEW-11,"Opry Mills is a super-regional shopping mall owned by Simon Property Group, formerly by Mills Corporation and Gaylord Entertainment, that opened in Nashville, Tennessee in 2000 on the former site of the Opryland USA theme park.",0,0,0.1666666666666666
hotpot,5abbf3845542993f40c73c2e,STRATUM-JOINT,VIEW-00,Fountains Of Wayne.,0,0,0.0
hotpot,5abbf3845542993f40c73c2e,STRATUM-JOINT,VIEW-10,Fountains Of Wayne.,0,0,0.0
hotpot,5abbf3845542993f40c73c2e,STRATUM-JOINT,VIEW-01,Belinda Carlisle.,0,0,0.0
hotpot,5abbf3845542993f40c73c2e,STRATUM-JOINT,VIEW-11,The Go-Go's.,1,1,1.0
2wiki,b629226608d911ebbd9cac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Lois Walden was born first.,0,0,0.5714285714285715
2wiki,b629226608d911ebbd9cac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Lois Walden was born first.,0,0,0.5714285714285715
2wiki,b629226608d911ebbd9cac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Lois Walden was born first.,0,0,0.5714285714285715
2wiki,b629226608d911ebbd9cac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Lois Walden was born first.,0,0,0.5714285714285715
hotpot,5ae7922f5542994a481bbdac,STRATUM-JOINT,VIEW-00,University of Maryland University College.,0,0,0.2222222222222222
hotpot,5ae7922f5542994a481bbdac,STRATUM-JOINT,VIEW-10,"Adelphi, Maryland.",0,0,0.3333333333333333
hotpot,5ae7922f5542994a481bbdac,STRATUM-JOINT,VIEW-01,University of Maryland University College.,0,0,0.2222222222222222
hotpot,5ae7922f5542994a481bbdac,STRATUM-JOINT,VIEW-11,Adelphi.,0,0,0.0
2wiki,a2d4e322087e11ebbd6bac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,a2d4e322087e11ebbd6bac1f6bf848b6,STRATUM-JOINT,VIEW-10,Yes.,1,1,1.0
2wiki,a2d4e322087e11ebbd6bac1f6bf848b6,STRATUM-JOINT,VIEW-01,No.,0,0,0.0
2wiki,a2d4e322087e11ebbd6bac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
2wiki,7df3efc40baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,None of the provided evidence identifies Fernando Bermúdez de Cea's uncle.,0,0,0.0
2wiki,7df3efc40baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,The evidence does not provide information about Fernando Bermúdez de Cea's uncle.,0,0,0.0
2wiki,7df3efc40baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Bermudo Núñez.,0,0,0.5
2wiki,7df3efc40baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,"Bermudo Núñez is Fernando Bermúdez de Cea's father, not his uncle. The evidence does not mention Fernando Bermúdez de Cea's uncle.",0,0,0.0909090909090909
2wiki,b81a7ec408b311ebbd86ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Breaking The Silence: Truth And Lies In The War On Terror.,0,0,0.0
2wiki,b81a7ec408b311ebbd86ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Ju-On: The Grudge.,1,1,1.0
2wiki,b81a7ec408b311ebbd86ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Breaking The Silence: Truth And Lies In The War On Terror.,0,0,0.0
2wiki,b81a7ec408b311ebbd86ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Breaking The Silence: Truth And Lies In The War On Terror.,0,0,0.0
2wiki,f7dd7a700bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,27 March 1849.,0,0,0.0
2wiki,f7dd7a700bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,27 March 1849.,0,0,0.0
2wiki,f7dd7a700bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,15 June 1864.,1,1,1.0
2wiki,f7dd7a700bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,15 June 1864.,1,1,1.0
2wiki,8bd421400bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Korowód.,0,0,0.0
2wiki,8bd421400bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Korowód.,0,0,0.0
2wiki,8bd421400bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Korowód.,0,0,0.0
2wiki,8bd421400bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Korowód.,0,0,0.0
2wiki,0dee63d2087e11ebbd6bac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Slađana Golić was born first.,0,0,0.0
2wiki,0dee63d2087e11ebbd6bac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Slađana Golić was born first.,0,0,0.0
2wiki,0dee63d2087e11ebbd6bac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Slađana Golić was born first.,0,0,0.0
2wiki,0dee63d2087e11ebbd6bac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Slađana Golić was born first.,0,0,0.0
2wiki,9436525108de11ebbd9eac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Rita Bahuguna Joshi.,0,0,0.0
2wiki,9436525108de11ebbd9eac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Rita Bahuguna Joshi.,0,0,0.0
2wiki,9436525108de11ebbd9eac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Rita Bahuguna Joshi.,0,0,0.0
2wiki,9436525108de11ebbd9eac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Rita Bahuguna Joshi.,0,0,0.0
hotpot,5a7c762d55429935c91b51c7,STRATUM-COMPLETE,VIEW-00,2200.,0,0,0.6666666666666666
hotpot,5a7c762d55429935c91b51c7,STRATUM-COMPLETE,VIEW-10,2200.,0,0,0.6666666666666666
hotpot,5a7c762d55429935c91b51c7,STRATUM-COMPLETE,VIEW-01,2200.,0,0,0.6666666666666666
hotpot,5a7c762d55429935c91b51c7,STRATUM-COMPLETE,VIEW-11,2200.,0,0,0.6666666666666666
2wiki,0735d65e08b711ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-00,The Fighting Vigilantes.,0,0,0.0
2wiki,0735d65e08b711ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-10,The Fighting Vigilantes.,0,0,0.0
2wiki,0735d65e08b711ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-01,The Fighting Vigilantes.,0,0,0.0
2wiki,0735d65e08b711ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-11,The Fighting Vigilantes.,0,0,0.0
2wiki,9231021e0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Margaret Tudor.,0,0,0.5
2wiki,9231021e0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Margaret Tudor.,0,0,0.5
2wiki,9231021e0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Margaret Tudor.,0,0,0.5
2wiki,9231021e0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Margaret Tudor.,0,0,0.5
hotpot,5a7e3b585542995ed0d166df,STRATUM-COMPLETE,VIEW-00,Pete's Dragon.,0,0,0.0
hotpot,5a7e3b585542995ed0d166df,STRATUM-COMPLETE,VIEW-10,Pete's Dragon.,0,0,0.0
hotpot,5a7e3b585542995ed0d166df,STRATUM-COMPLETE,VIEW-01,Pete's Dragon.,0,0,0.0
hotpot,5a7e3b585542995ed0d166df,STRATUM-COMPLETE,VIEW-11,Pete's Dragon.,0,0,0.0
hotpot,5ac2db67554299657fa290a6,STRATUM-COMPLETE,VIEW-00,Band director.,0,0,0.0
hotpot,5ac2db67554299657fa290a6,STRATUM-COMPLETE,VIEW-10,Band director.,0,0,0.0
hotpot,5ac2db67554299657fa290a6,STRATUM-COMPLETE,VIEW-01,Band director.,0,0,0.0
hotpot,5ac2db67554299657fa290a6,STRATUM-COMPLETE,VIEW-11,Band director.,0,0,0.0
hotpot,5a72a3c45542994cef4bc3ac,STRATUM-JOINT,VIEW-00,Harriet Tubman.,0,0,0.0
hotpot,5a72a3c45542994cef4bc3ac,STRATUM-JOINT,VIEW-10,Araminta Ross.,1,1,1.0
hotpot,5a72a3c45542994cef4bc3ac,STRATUM-JOINT,VIEW-01,Harriet Tubman.,0,0,0.0
hotpot,5a72a3c45542994cef4bc3ac,STRATUM-JOINT,VIEW-11,Araminta Ross.,1,1,1.0
2wiki,67ecf3100bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The director of film Edges of the Lord, Yurek Bogayevicz, was born in Poland.",0,0,0.0
2wiki,67ecf3100bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Poznań.,1,1,1.0
2wiki,67ecf3100bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Poland.,0,0,0.0
2wiki,67ecf3100bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Poznań.,1,1,1.0
2wiki,fbf8fd9e0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"The evidence provided does not mention where the performer of the song ""Karma"" (Alicia Keys) studied.",0,0,0.1111111111111111
2wiki,fbf8fd9e0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"The evidence provided does not mention where the performer of the song ""Karma"" (Alicia Keys) studied.",0,0,0.1111111111111111
2wiki,fbf8fd9e0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"The performer of the song ""Karma"" (Alicia Keys song) studied at the Juilliard School.",0,0,0.125
2wiki,fbf8fd9e0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"The performer of the song ""Karma"" (Alicia Keys song) studied at the Juilliard School.",0,0,0.125
hotpot,5ab46a0f5542990594ba9c1b,STRATUM-JOINT,VIEW-00,College football.,0,0,0.0
hotpot,5ab46a0f5542990594ba9c1b,STRATUM-JOINT,VIEW-10,University of Mississippi.,1,1,1.0
hotpot,5ab46a0f5542990594ba9c1b,STRATUM-JOINT,VIEW-01,Notre Dame.,0,0,0.0
hotpot,5ab46a0f5542990594ba9c1b,STRATUM-JOINT,VIEW-11,University of Mississippi.,1,1,1.0
2wiki,e7e16a100baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Shobhna Samarth.,0,0,0.5
2wiki,e7e16a100baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Shobhna Samarth.,0,0,0.5
2wiki,e7e16a100baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Shobhna Samarth.,0,0,0.5
2wiki,e7e16a100baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Shobhna Samarth.,0,0,0.5
2wiki,3d20c7000bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Richard of Autun.,0,0,0.25
2wiki,3d20c7000bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Richard of Autun.,0,0,0.25
2wiki,3d20c7000bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,"Hugh IV, Duke of Burgundy.",0,0,0.6
2wiki,3d20c7000bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,"Odo III, Duke of Burgundy.",1,1,1.0
2wiki,661440ce0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,"The evidence does not provide information about the stepmother of James Tuchet, 3rd Earl of Castlehaven.",0,0,0.2105263157894736
2wiki,661440ce0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Elizabeth Barnham.,0,0,0.0
2wiki,661440ce0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Elizabeth Barnham.,0,0,0.0
2wiki,661440ce0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Anne Stanley.,1,1,1.0
2wiki,1d913467087611ebbd67ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,David Fennario was born first.,0,0,0.5714285714285715
2wiki,1d913467087611ebbd67ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,David Fennario was born first.,0,0,0.5714285714285715
2wiki,1d913467087611ebbd67ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,David Fennario was born first.,0,0,0.5714285714285715
2wiki,1d913467087611ebbd67ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,David Fennario was born first.,0,0,0.5714285714285715
2wiki,9b8278a20bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,9b8278a20bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Hastings, Minnesota.",1,1,1.0
2wiki,9b8278a20bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of the film When In Rome (2010 Film) is Mark Steven Johnson, and his place of birth is not mentioned in the provided evidence.",0,0,0.0
2wiki,9b8278a20bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Hastings, Minnesota.",1,1,1.0
hotpot,5a8fa4d95542995b4424207b,STRATUM-COMPLETE,VIEW-00,Palm Springs International Airport.,0,0,0.3333333333333333
hotpot,5a8fa4d95542995b4424207b,STRATUM-COMPLETE,VIEW-10,Palm Springs International Airport.,0,0,0.3333333333333333
hotpot,5a8fa4d95542995b4424207b,STRATUM-COMPLETE,VIEW-01,Palm Springs International Airport.,0,0,0.3333333333333333
hotpot,5a8fa4d95542995b4424207b,STRATUM-COMPLETE,VIEW-11,Palm Springs International Airport.,0,0,0.3333333333333333
hotpot,5adfa451554299025d62a319,STRATUM-JOINT,VIEW-00,Duren v. Missouri.,0,0,0.2857142857142857
hotpot,5adfa451554299025d62a319,STRATUM-JOINT,VIEW-10,Westendorp v R.,0,0,0.2857142857142857
hotpot,5adfa451554299025d62a319,STRATUM-JOINT,VIEW-01,Brown v. Board of Education.,0,0,0.2222222222222222
hotpot,5adfa451554299025d62a319,STRATUM-JOINT,VIEW-11,Apprendi v. New Jersey.,1,1,1.0
hotpot,5ae2c2c05542996483e64a4a,STRATUM-COMPLETE,VIEW-00,12,0,0,0.5
hotpot,5ae2c2c05542996483e64a4a,STRATUM-COMPLETE,VIEW-10,12,0,0,0.5
hotpot,5ae2c2c05542996483e64a4a,STRATUM-COMPLETE,VIEW-01,12,0,0,0.5
hotpot,5ae2c2c05542996483e64a4a,STRATUM-COMPLETE,VIEW-11,12,0,0,0.5
2wiki,35ead3a20bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The place of death of Jonathan Guinness, 3rd Baron Moyne's mother is not mentioned in the evidence provided.",0,0,0.1052631578947368
2wiki,35ead3a20bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Paris.,1,1,1.0
2wiki,35ead3a20bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The place of death of Jonathan Guinness, 3rd Baron Moyne's mother is not mentioned in the provided evidence.",0,0,0.1052631578947368
2wiki,35ead3a20bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Paris.,1,1,1.0
2wiki,e2537e7808ab11ebbd82ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Abbot of Shaolin.,0,0,0.0
2wiki,e2537e7808ab11ebbd82ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Abbot of Shaolin.,0,0,0.0
2wiki,e2537e7808ab11ebbd82ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Abbot Of Shaolin.,0,0,0.0
2wiki,e2537e7808ab11ebbd82ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Abbot of Shaolin.,0,0,0.0
hotpot,5ac2b2e2554299218029dafa,STRATUM-COMPLETE,VIEW-00,National Hockey League.,0,0,0.8571428571428571
hotpot,5ac2b2e2554299218029dafa,STRATUM-COMPLETE,VIEW-10,National Hockey League.,0,0,0.8571428571428571
hotpot,5ac2b2e2554299218029dafa,STRATUM-COMPLETE,VIEW-01,National Hockey League (NHL).,1,1,1.0
hotpot,5ac2b2e2554299218029dafa,STRATUM-COMPLETE,VIEW-11,National Hockey League (NHL).,1,1,1.0
2wiki,939c636c0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Ealing Studios.,0,0,0.0
2wiki,939c636c0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Ealing Studios.,0,0,0.0
2wiki,939c636c0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Ealing Studios.,0,0,0.0
2wiki,939c636c0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Ealing Studios.,0,0,0.0
2wiki,9c1fee900bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Vemmetofte.,0,0,0.0
2wiki,9c1fee900bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Vemmetofte.,0,0,0.0
2wiki,9c1fee900bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Vemmetofte.,0,0,0.0
2wiki,9c1fee900bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Vemmetofte.,0,0,0.0
2wiki,27f248f708c011ebbd8aac1f6bf848b6,STRATUM-JOINT,VIEW-00,The Enchanted Valley.,0,0,0.0
2wiki,27f248f708c011ebbd8aac1f6bf848b6,STRATUM-JOINT,VIEW-10,The Enchanted Valley.,0,0,0.0
2wiki,27f248f708c011ebbd8aac1f6bf848b6,STRATUM-JOINT,VIEW-01,The Enchanted Valley.,0,0,0.0
2wiki,27f248f708c011ebbd8aac1f6bf848b6,STRATUM-JOINT,VIEW-11,The Enchanted Valley.,0,0,0.0
hotpot,5abd2af955429933744ab74b,STRATUM-COMPLETE,VIEW-00,U.S. Marshals.,0,0,0.0
hotpot,5abd2af955429933744ab74b,STRATUM-COMPLETE,VIEW-10,U.S. Marshals.,0,0,0.0
hotpot,5abd2af955429933744ab74b,STRATUM-COMPLETE,VIEW-01,The Secret Garden.,0,0,0.0
hotpot,5abd2af955429933744ab74b,STRATUM-COMPLETE,VIEW-11,The Secret Garden.,0,0,0.0
hotpot,5a85fb5e5542994775f606df,STRATUM-COMPLETE,VIEW-00,Lo Stivale.,0,0,0.8
hotpot,5a85fb5e5542994775f606df,STRATUM-COMPLETE,VIEW-10,Lo Stivale.,0,0,0.8
hotpot,5a85fb5e5542994775f606df,STRATUM-COMPLETE,VIEW-01,Lo Stivale.,0,0,0.8
hotpot,5a85fb5e5542994775f606df,STRATUM-COMPLETE,VIEW-11,Lo Stivale.,0,0,0.8
2wiki,595209340bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Otto II.,0,0,0.0
2wiki,595209340bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Otto II.,0,0,0.0
2wiki,595209340bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Otto II.,0,0,0.0
2wiki,595209340bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Otto II.,0,0,0.0
2wiki,e34770a40bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Cambodia.,0,0,0.0
2wiki,e34770a40bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Cambodia.,0,0,0.0
2wiki,e34770a40bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Cambodia.,0,0,0.0
2wiki,e34770a40bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Cambodia.,0,0,0.0
hotpot,5aba7cb455429901930fa7eb,STRATUM-JOINT,VIEW-00,The honor is being enshrined in the National Aviation Hall of Fame.,0,0,0.6666666666666666
hotpot,5aba7cb455429901930fa7eb,STRATUM-JOINT,VIEW-10,The honor is being enshrined in the National Aviation Hall of Fame.,0,0,0.6666666666666666
hotpot,5aba7cb455429901930fa7eb,STRATUM-JOINT,VIEW-01,National Aviation Hall of Fame.,1,1,1.0
hotpot,5aba7cb455429901930fa7eb,STRATUM-JOINT,VIEW-11,National Aviation Hall of Fame.,1,1,1.0
hotpot,5a81e04455429903bc27b9f9,STRATUM-JOINT,VIEW-00,Master builder.,0,0,0.4
hotpot,5a81e04455429903bc27b9f9,STRATUM-JOINT,VIEW-10,Master builder.,0,0,0.4
hotpot,5a81e04455429903bc27b9f9,STRATUM-JOINT,VIEW-01,Master builder.,0,0,0.4
hotpot,5a81e04455429903bc27b9f9,STRATUM-JOINT,VIEW-11,Master builder.,0,0,0.4
2wiki,624078f00bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Janusz I of Warsaw.,0,0,0.2222222222222222
2wiki,624078f00bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Janusz I of Warsaw.,0,0,0.2222222222222222
2wiki,624078f00bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Janusz I of Warsaw.,0,0,0.2222222222222222
2wiki,624078f00bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Janusz I of Warsaw.,0,0,0.2222222222222222
hotpot,5ae150ab55429901ffe4ae53,STRATUM-COMPLETE,VIEW-00,280 to 366 passengers.,0,0,0.8571428571428571
hotpot,5ae150ab55429901ffe4ae53,STRATUM-COMPLETE,VIEW-10,280 to 366 passengers.,0,0,0.8571428571428571
hotpot,5ae150ab55429901ffe4ae53,STRATUM-COMPLETE,VIEW-01,280 to 366.,1,1,1.0
hotpot,5ae150ab55429901ffe4ae53,STRATUM-COMPLETE,VIEW-11,280 to 366.,1,1,1.0
hotpot,5a77e9c055429949eeb29fa6,STRATUM-COMPLETE,VIEW-00,Hazel Keech.,0,0,0.0
hotpot,5a77e9c055429949eeb29fa6,STRATUM-COMPLETE,VIEW-10,Hazel Keech.,0,0,0.0
hotpot,5a77e9c055429949eeb29fa6,STRATUM-COMPLETE,VIEW-01,Hazel Keech.,0,0,0.0
hotpot,5a77e9c055429949eeb29fa6,STRATUM-COMPLETE,VIEW-11,Hazel Keech.,0,0,0.0
hotpot,5ab819065542995dae37ea3c,STRATUM-JOINT,VIEW-00,Mike Muir,0,0,0.6666666666666666
hotpot,5ab819065542995dae37ea3c,STRATUM-JOINT,VIEW-10,Mike Muir,0,0,0.6666666666666666
hotpot,5ab819065542995dae37ea3c,STRATUM-JOINT,VIEW-01,Mike Muir,0,0,0.6666666666666666
hotpot,5ab819065542995dae37ea3c,STRATUM-JOINT,VIEW-11,Mike Muir,0,0,0.6666666666666666
2wiki,b8cf608c0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Eton.,0,0,0.0
2wiki,b8cf608c0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Eton.,0,0,0.0
2wiki,b8cf608c0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Cheltenham College and Trinity Hall, Cambridge.",0,0,0.5
2wiki,b8cf608c0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Cheltenham College and Trinity Hall, Cambridge.",0,0,0.5
2wiki,5ffc64b608fc11ebbdadac1f6bf848b6,STRATUM-JOINT,VIEW-00,Daniel Paul,0,0,0.0
2wiki,5ffc64b608fc11ebbdadac1f6bf848b6,STRATUM-JOINT,VIEW-10,Daniel Paul,0,0,0.0
2wiki,5ffc64b608fc11ebbdadac1f6bf848b6,STRATUM-JOINT,VIEW-01,Daniel Paul.,0,0,0.0
2wiki,5ffc64b608fc11ebbdadac1f6bf848b6,STRATUM-JOINT,VIEW-11,Brad Hendricks.,1,1,1.0
hotpot,5adf4a275542993a75d26498,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
hotpot,5adf4a275542993a75d26498,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
hotpot,5adf4a275542993a75d26498,STRATUM-COMPLETE,VIEW-01,Yes.,0,0,0.0
hotpot,5adf4a275542993a75d26498,STRATUM-COMPLETE,VIEW-11,Yes.,0,0,0.0
hotpot,5a8cb288554299585d9e3726,STRATUM-JOINT,VIEW-00,Texas.,0,0,0.0
hotpot,5a8cb288554299585d9e3726,STRATUM-JOINT,VIEW-10,Oregon.,1,1,1.0
hotpot,5a8cb288554299585d9e3726,STRATUM-JOINT,VIEW-01,Texas.,0,0,0.0
hotpot,5a8cb288554299585d9e3726,STRATUM-JOINT,VIEW-11,Oregon.,1,1,1.0
hotpot,5ac2610f55429951e9e68593,STRATUM-COMPLETE,VIEW-00,Vijay Mallya.,0,0,0.8
hotpot,5ac2610f55429951e9e68593,STRATUM-COMPLETE,VIEW-10,Vijay Mallya.,0,0,0.8
hotpot,5ac2610f55429951e9e68593,STRATUM-COMPLETE,VIEW-01,Vijay Mallya.,0,0,0.8
hotpot,5ac2610f55429951e9e68593,STRATUM-COMPLETE,VIEW-11,Vijay Mallya.,0,0,0.8
2wiki,54bf355508b811ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Claude Chabrol died earlier.,0,0,0.0
2wiki,54bf355508b811ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Who Is The Guilty?,1,1,1.0
2wiki,54bf355508b811ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Claude Chabrol.,0,0,0.0
2wiki,54bf355508b811ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Claude Chabrol.,0,0,0.0
2wiki,cecadcce0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Nanterre, Hauts-de-Seine.",0,0,0.0
2wiki,cecadcce0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Alençon, Orne.",0,0,0.6666666666666666
2wiki,cecadcce0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,France.,0,0,0.0
2wiki,cecadcce0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Alençon, Orne.",0,0,0.6666666666666666
2wiki,e5bc717c0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The place of burial of the director of film Série Noire (Film) is not mentioned in the provided evidence.,0,0,0.0
2wiki,e5bc717c0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Père Lachaise Cemetery.,1,1,1.0
2wiki,e5bc717c0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of the film Série Noire (Film) is Alain Corneau, but the evidence provided does not mention the place of burial of the director.",0,0,0.0
2wiki,e5bc717c0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Père Lachaise Cemetery.,1,1,1.0
hotpot,5a761e855542994ccc9186e0,STRATUM-COMPLETE,VIEW-00,"Catcha Lake is located in Nova Scotia, and Hedley Mascot Mine is located in Hedley, British Columbia.",0,0,0.2
hotpot,5a761e855542994ccc9186e0,STRATUM-COMPLETE,VIEW-10,"Catcha Lake is located in Nova Scotia, and Hedley Mascot Mine is located in Hedley, British Columbia.",0,0,0.2
hotpot,5a761e855542994ccc9186e0,STRATUM-COMPLETE,VIEW-01,"Catcha Lake is located in Nova Scotia, and Hedley Mascot Mine is located in Hedley, British Columbia.",0,0,0.2
hotpot,5a761e855542994ccc9186e0,STRATUM-COMPLETE,VIEW-11,"Catcha Lake is located in Nova Scotia, and Hedley Mascot Mine is located in Hedley, British Columbia.",0,0,0.2
hotpot,5ae0d5335542990adbacf674,STRATUM-COMPLETE,VIEW-00,Robert Smigel.,0,0,0.4444444444444445
hotpot,5ae0d5335542990adbacf674,STRATUM-COMPLETE,VIEW-10,Robert Smigel.,0,0,0.4444444444444445
hotpot,5ae0d5335542990adbacf674,STRATUM-COMPLETE,VIEW-01,Robert Smigel.,0,0,0.4444444444444445
hotpot,5ae0d5335542990adbacf674,STRATUM-COMPLETE,VIEW-11,Robert Smigel.,0,0,0.4444444444444445
hotpot,5ac160bb5542994d76dccdfb,STRATUM-COMPLETE,VIEW-00,Time Warner.,0,0,0.0
hotpot,5ac160bb5542994d76dccdfb,STRATUM-COMPLETE,VIEW-10,Time Warner.,0,0,0.0
hotpot,5ac160bb5542994d76dccdfb,STRATUM-COMPLETE,VIEW-01,Time Warner.,0,0,0.0
hotpot,5ac160bb5542994d76dccdfb,STRATUM-COMPLETE,VIEW-11,Time Warner.,0,0,0.0
hotpot,5a8b78775542997f31a41d3d,STRATUM-COMPLETE,VIEW-00,Peshwa.,0,0,0.5
hotpot,5a8b78775542997f31a41d3d,STRATUM-COMPLETE,VIEW-10,Peshwa.,0,0,0.5
hotpot,5a8b78775542997f31a41d3d,STRATUM-COMPLETE,VIEW-01,Peshwa.,0,0,0.5
hotpot,5a8b78775542997f31a41d3d,STRATUM-COMPLETE,VIEW-11,Peshwa.,0,0,0.5
2wiki,85707a1a0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,16 July 1164.,0,0,0.0
2wiki,85707a1a0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,18 January 1367.,1,1,1.0
2wiki,85707a1a0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,1383.,0,0,0.0
2wiki,85707a1a0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,18 January 1367.,1,1,1.0
2wiki,1cc76b380bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,17 January 1755.,0,0,0.0
2wiki,1cc76b380bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,17 January 1755.,0,0,0.0
2wiki,1cc76b380bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,7 June 1729.,0,0,1.0
2wiki,1cc76b380bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,7 June 1729.,0,0,1.0
2wiki,e5da4dc208b711ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Angus Loughran is younger than Sergio Carossio.,0,0,0.4444444444444445
2wiki,e5da4dc208b711ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Angus Loughran is younger than Sergio Carossio.,0,0,0.4444444444444445
2wiki,e5da4dc208b711ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Angus Loughran is younger than Sergio Carossio.,0,0,0.4444444444444445
2wiki,e5da4dc208b711ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Angus Loughran is younger than Sergio Carossio.,0,0,0.4444444444444445
2wiki,ca3cdc20091011ebbdadac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,A Little Light Left.,0,0,0.0
2wiki,ca3cdc20091011ebbdadac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,A Little Light Left.,0,0,0.0
2wiki,ca3cdc20091011ebbdadac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,A Little Light Left.,0,0,0.0
2wiki,ca3cdc20091011ebbdadac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,A Little Light Left.,0,0,0.0
hotpot,5a84b7db5542991dd0999db0,STRATUM-COMPLETE,VIEW-00,Yes.,0,0,0.0
hotpot,5a84b7db5542991dd0999db0,STRATUM-COMPLETE,VIEW-10,Yes.,0,0,0.0
hotpot,5a84b7db5542991dd0999db0,STRATUM-COMPLETE,VIEW-01,Yes.,0,0,0.0
hotpot,5a84b7db5542991dd0999db0,STRATUM-COMPLETE,VIEW-11,Yes.,0,0,0.0
hotpot,5abe8aad55429976d4830b60,STRATUM-COMPLETE,VIEW-00,Kenny Ortega.,0,0,0.25
hotpot,5abe8aad55429976d4830b60,STRATUM-COMPLETE,VIEW-10,Kenny Ortega.,0,0,0.25
hotpot,5abe8aad55429976d4830b60,STRATUM-COMPLETE,VIEW-01,Kenny Ortega.,0,0,0.25
hotpot,5abe8aad55429976d4830b60,STRATUM-COMPLETE,VIEW-11,Kenny Ortega.,0,0,0.25
2wiki,f5b3194a08da11ebbd9cac1f6bf848b6,STRATUM-JOINT,VIEW-00,The director of The Accompanist died earlier.,0,0,0.25
2wiki,f5b3194a08da11ebbd9cac1f6bf848b6,STRATUM-JOINT,VIEW-10,The director of The Accompanist died earlier.,0,0,0.25
2wiki,f5b3194a08da11ebbd9cac1f6bf848b6,STRATUM-JOINT,VIEW-01,Miracle of Marcelino.,1,1,1.0
2wiki,f5b3194a08da11ebbd9cac1f6bf848b6,STRATUM-JOINT,VIEW-11,The Accompanist.,0,0,0.0
2wiki,6e5e9de109af11ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,1990-Sick (Get 'Em All) was released earlier.,0,0,0.7272727272727273
2wiki,6e5e9de109af11ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,1990-Sick (Get 'Em All) was released earlier.,0,0,0.7272727272727273
2wiki,6e5e9de109af11ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,1990-Sick (Get 'Em All) was released earlier than Who'S Laughing Now (Song).,0,0,0.5
2wiki,6e5e9de109af11ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,1990-Sick (Get 'Em All) was released earlier than Who'S Laughing Now (Song).,0,0,0.5
hotpot,5ae326d85542991a06ce9938,STRATUM-JOINT,VIEW-00,Deep Dhillon.,0,0,0.0
hotpot,5ae326d85542991a06ce9938,STRATUM-JOINT,VIEW-10,Dennis Potter.,1,1,1.0
hotpot,5ae326d85542991a06ce9938,STRATUM-JOINT,VIEW-01,Unknown.,0,0,0.0
hotpot,5ae326d85542991a06ce9938,STRATUM-JOINT,VIEW-11,Dennis Potter.,1,1,1.0
hotpot,5add8f055542990dbb2f7e6d,STRATUM-COMPLETE,VIEW-00,Kurt Gerstein.,0,0,0.0
hotpot,5add8f055542990dbb2f7e6d,STRATUM-COMPLETE,VIEW-10,Kurt Gerstein.,0,0,0.0
hotpot,5add8f055542990dbb2f7e6d,STRATUM-COMPLETE,VIEW-01,Kurt Gerstein.,0,0,0.0
hotpot,5add8f055542990dbb2f7e6d,STRATUM-COMPLETE,VIEW-11,Kurt Gerstein.,0,0,0.0
hotpot,5a78d70b55429974737f78d1,STRATUM-COMPLETE,VIEW-00,Minister of Armaments and War Production.,0,0,0.8
hotpot,5a78d70b55429974737f78d1,STRATUM-COMPLETE,VIEW-10,Minister of Armaments and War Production.,0,0,0.8
hotpot,5a78d70b55429974737f78d1,STRATUM-COMPLETE,VIEW-01,Reich Minister of Armaments and War Production.,0,0,0.7272727272727273
hotpot,5a78d70b55429974737f78d1,STRATUM-COMPLETE,VIEW-11,Reich Minister of Armaments and War Production.,0,0,0.7272727272727273
hotpot,5ae127ba55429920d52342d3,STRATUM-COMPLETE,VIEW-00,1995.,0,0,0.5
hotpot,5ae127ba55429920d52342d3,STRATUM-COMPLETE,VIEW-10,1995.,0,0,0.5
hotpot,5ae127ba55429920d52342d3,STRATUM-COMPLETE,VIEW-01,1995.,0,0,0.5
hotpot,5ae127ba55429920d52342d3,STRATUM-COMPLETE,VIEW-11,1995.,0,0,0.5
2wiki,35341d040bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The evidence provided does not mention where the director of film The Shout, Jerzy Skolimowski, graduated from.",0,0,0.1052631578947368
2wiki,35341d040bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,The National Film School in Łódź.,1,1,1.0
2wiki,35341d040bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of film The Shout, Jerzy Skolimowski, graduated from the Warsaw Film School.",0,0,0.25
2wiki,35341d040bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,The National Film School in Łódź.,1,1,1.0
2wiki,523dd3220bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"The founder of Celebrity Sports Center was Walt Disney, who was born in Chicago.",0,0,0.25
2wiki,523dd3220bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"The founder of Celebrity Sports Center was Walt Disney, who was born in Chicago.",0,0,0.25
2wiki,523dd3220bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Chicago.,1,1,1.0
2wiki,523dd3220bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Chicago.,1,1,1.0
2wiki,6ec845f2084b11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Kashmeeram.,0,0,0.0
2wiki,6ec845f2084b11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Kashmeeram.,0,0,0.0
2wiki,6ec845f2084b11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Kashmeeram.,0,0,0.0
2wiki,6ec845f2084b11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Franz Wenzler.,0,0,0.0
2wiki,e08da9460bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Italy.,0,0,0.6666666666666666
2wiki,e08da9460bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Rome.,1,1,1.0
2wiki,e08da9460bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Italy.,0,0,0.6666666666666666
2wiki,e08da9460bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Rome.,1,1,1.0
2wiki,277abef40bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,15 March 1435.,0,0,0.0
2wiki,277abef40bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,15 March 1435.,0,0,0.0
2wiki,277abef40bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,1359.,1,1,1.0
2wiki,277abef40bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,1359.,1,1,1.0
hotpot,5a8dce155542994ba4e3dd24,STRATUM-JOINT,VIEW-00,United States Marine Corps.,0,0,0.6666666666666666
hotpot,5a8dce155542994ba4e3dd24,STRATUM-JOINT,VIEW-10,United States Marine Corps.,0,0,0.6666666666666666
hotpot,5a8dce155542994ba4e3dd24,STRATUM-JOINT,VIEW-01,Marine Corps.,1,1,1.0
hotpot,5a8dce155542994ba4e3dd24,STRATUM-JOINT,VIEW-11,United States Marine Corps.,0,0,0.6666666666666666
hotpot,5ab8627f5542990e739ec8da,STRATUM-COMPLETE,VIEW-00,Michael Schumacher.,0,0,0.3636363636363636
hotpot,5ab8627f5542990e739ec8da,STRATUM-COMPLETE,VIEW-10,Michael Schumacher.,0,0,0.3636363636363636
hotpot,5ab8627f5542990e739ec8da,STRATUM-COMPLETE,VIEW-01,Corinna.,0,0,0.1999999999999999
hotpot,5ab8627f5542990e739ec8da,STRATUM-COMPLETE,VIEW-11,Corinna.,0,0,0.1999999999999999
hotpot,5ae1ab2f554299234fd042ba,STRATUM-JOINT,VIEW-00,Joseph Ruben,0,0,0.0
hotpot,5ae1ab2f554299234fd042ba,STRATUM-JOINT,VIEW-10,Adrian Lyne.,1,1,1.0
hotpot,5ae1ab2f554299234fd042ba,STRATUM-JOINT,VIEW-01,Stuart Pankin,0,0,0.0
hotpot,5ae1ab2f554299234fd042ba,STRATUM-JOINT,VIEW-11,Adrian Lyne.,1,1,1.0
hotpot,5a78b209554299148911f93e,STRATUM-JOINT,VIEW-00,J. M. Barrie lived a longer life.,0,0,0.0
hotpot,5a78b209554299148911f93e,STRATUM-JOINT,VIEW-10,J. M. Barrie lived a longer life.,0,0,0.0
hotpot,5a78b209554299148911f93e,STRATUM-JOINT,VIEW-01,J. M. Barrie.,0,0,0.0
hotpot,5a78b209554299148911f93e,STRATUM-JOINT,VIEW-11,J. M. Barrie.,0,0,0.0
hotpot,5a8ee6915542990e94052bad,STRATUM-COMPLETE,VIEW-00,third season.,0,0,0.6666666666666666
hotpot,5a8ee6915542990e94052bad,STRATUM-COMPLETE,VIEW-10,third season.,0,0,0.6666666666666666
hotpot,5a8ee6915542990e94052bad,STRATUM-COMPLETE,VIEW-01,third season.,0,0,0.6666666666666666
hotpot,5a8ee6915542990e94052bad,STRATUM-COMPLETE,VIEW-11,third season.,0,0,0.6666666666666666
2wiki,2b8b85b008a211ebbd7aac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Irwin Dambrot.,0,0,0.0
2wiki,2b8b85b008a211ebbd7aac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Irwin Dambrot.,0,0,0.0
2wiki,2b8b85b008a211ebbd7aac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Irwin Dambrot.,0,0,0.0
2wiki,2b8b85b008a211ebbd7aac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Irwin Dambrot.,0,0,0.0
hotpot,5abdc8e755429965af743e3f,STRATUM-COMPLETE,VIEW-00,Flann O'Brien.,0,0,0.0
hotpot,5abdc8e755429965af743e3f,STRATUM-COMPLETE,VIEW-10,Flann O'Brien.,0,0,0.0
hotpot,5abdc8e755429965af743e3f,STRATUM-COMPLETE,VIEW-01,Flann O'Brien.,0,0,0.0
hotpot,5abdc8e755429965af743e3f,STRATUM-COMPLETE,VIEW-11,Flann O'Brien.,0,0,0.0
hotpot,5a8b7ca65542997f31a41d49,STRATUM-COMPLETE,VIEW-00,The Romance languages of Slovenia evolved from Vulgar Latin between the sixth and ninth centuries.,0,0,0.4705882352941176
hotpot,5a8b7ca65542997f31a41d49,STRATUM-COMPLETE,VIEW-10,The Romance languages of Slovenia evolved from Vulgar Latin between the sixth and ninth centuries.,0,0,0.4705882352941176
hotpot,5a8b7ca65542997f31a41d49,STRATUM-COMPLETE,VIEW-01,The Romance languages of Slovenia evolved from Vulgar Latin between the sixth and ninth centuries.,0,0,0.4705882352941176
hotpot,5a8b7ca65542997f31a41d49,STRATUM-COMPLETE,VIEW-11,The Romance languages of Slovenia evolved from Vulgar Latin between the sixth and ninth centuries.,0,0,0.4705882352941176
hotpot,5a81736255429903bc27b96e,STRATUM-COMPLETE,VIEW-00,Pictou County Wellness Centre.,0,0,0.0
hotpot,5a81736255429903bc27b96e,STRATUM-COMPLETE,VIEW-10,Pictou County Wellness Centre.,0,0,0.0
hotpot,5a81736255429903bc27b96e,STRATUM-COMPLETE,VIEW-01,Nansen Ski Jump State Historic Site.,0,0,0.6666666666666666
hotpot,5a81736255429903bc27b96e,STRATUM-COMPLETE,VIEW-11,Nansen Ski Jump State Historic Site.,0,0,0.6666666666666666
hotpot,5abbf519554299114383a0ad,STRATUM-COMPLETE,VIEW-00,Justice of the Peace.,0,0,0.0
hotpot,5abbf519554299114383a0ad,STRATUM-COMPLETE,VIEW-10,Justice of the Peace.,0,0,0.0
hotpot,5abbf519554299114383a0ad,STRATUM-COMPLETE,VIEW-01,Justice of the Peace.,0,0,0.0
hotpot,5abbf519554299114383a0ad,STRATUM-COMPLETE,VIEW-11,Justice of the Peace.,0,0,0.0
hotpot,5a8f7e785542992414482ae6,STRATUM-COMPLETE,VIEW-00,Yes.,0,0,0.0
hotpot,5a8f7e785542992414482ae6,STRATUM-COMPLETE,VIEW-10,Yes.,0,0,0.0
hotpot,5a8f7e785542992414482ae6,STRATUM-COMPLETE,VIEW-01,Yes.,0,0,0.0
hotpot,5a8f7e785542992414482ae6,STRATUM-COMPLETE,VIEW-11,Yes.,0,0,0.0
2wiki,764039340bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Charing Cross.,0,0,0.0
2wiki,764039340bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Charing Cross.,0,0,0.0
2wiki,764039340bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Charing Cross.,0,0,0.0
2wiki,764039340bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Hyde Park, Westminster.",0,0,0.8
hotpot,5add4dd35542992ae4cec507,STRATUM-COMPLETE,VIEW-00,Ceephax Acid Crew and Squarepusher's music are similar because both incorporate acid house and drum and bass elements.,0,0,0.2608695652173913
hotpot,5add4dd35542992ae4cec507,STRATUM-COMPLETE,VIEW-10,Ceephax Acid Crew and Squarepusher's music are similar because both incorporate acid house and drum and bass elements.,0,0,0.2608695652173913
hotpot,5add4dd35542992ae4cec507,STRATUM-COMPLETE,VIEW-01,Both Ceephax Acid Crew and Squarepusher's music are similar because they both incorporate acid house and drum and bass elements.,0,0,0.24
hotpot,5add4dd35542992ae4cec507,STRATUM-COMPLETE,VIEW-11,Both Ceephax Acid Crew and Squarepusher's music are similar because they both incorporate acid house and drum and bass elements.,0,0,0.24
2wiki,1cdceb80089111ebbd72ac1f6bf848b6,STRATUM-JOINT,VIEW-00,N. T. Rama Rao died earlier.,0,0,0.0
2wiki,1cdceb80089111ebbd72ac1f6bf848b6,STRATUM-JOINT,VIEW-10,N. T. Rama Rao died earlier.,0,0,0.0
2wiki,1cdceb80089111ebbd72ac1f6bf848b6,STRATUM-JOINT,VIEW-01,N. T. Rama Rao died earlier.,0,0,0.0
2wiki,1cdceb80089111ebbd72ac1f6bf848b6,STRATUM-JOINT,VIEW-11,George King died earlier.,0,0,0.0
2wiki,ad95061a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,188 BC.,0,0,0.4
2wiki,ad95061a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,188 BC.,0,0,0.4
2wiki,ad95061a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,188 BC.,0,0,0.4
2wiki,ad95061a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,188 BC.,0,0,0.4
2wiki,96b7c1a60bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Navarre.,0,0,0.0
2wiki,96b7c1a60bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Palencia.,1,1,1.0
2wiki,96b7c1a60bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,1179.,0,0,0.0
2wiki,96b7c1a60bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Palencia.,1,1,1.0
2wiki,5be3ae32084f11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-00,We Faw Down.,0,0,0.0
2wiki,5be3ae32084f11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-10,We Faw Down.,0,0,0.0
2wiki,5be3ae32084f11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-01,We Faw Down.,0,0,0.0
2wiki,5be3ae32084f11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-11,We Faw Down.,0,0,0.0
2wiki,4dc805ee085611ebbd59ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Yes.,0,0,0.0
2wiki,4dc805ee085611ebbd59ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Yes.,0,0,0.0
2wiki,4dc805ee085611ebbd59ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,No.,1,1,1.0
2wiki,4dc805ee085611ebbd59ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,No.,1,1,1.0
2wiki,dcfe2a500bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Poland.,0,0,0.0
2wiki,dcfe2a500bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Poland.,0,0,0.0
2wiki,dcfe2a500bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Germany.,0,0,0.0
2wiki,dcfe2a500bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Germany.,0,0,0.0
hotpot,5a89e28f5542992e4fca843e,STRATUM-COMPLETE,VIEW-00,NFC.,0,0,0.3333333333333333
hotpot,5a89e28f5542992e4fca843e,STRATUM-COMPLETE,VIEW-10,NFC.,0,0,0.3333333333333333
hotpot,5a89e28f5542992e4fca843e,STRATUM-COMPLETE,VIEW-01,NFC.,0,0,0.3333333333333333
hotpot,5a89e28f5542992e4fca843e,STRATUM-COMPLETE,VIEW-11,NFC.,0,0,0.3333333333333333
2wiki,a87bbb8e089211ebbd73ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Tommy The Toreador,0,0,0.0
2wiki,a87bbb8e089211ebbd73ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Tommy The Toreador,0,0,0.0
2wiki,a87bbb8e089211ebbd73ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Tommy The Toreador,0,0,0.0
2wiki,a87bbb8e089211ebbd73ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Tommy The Toreador,0,0,0.0
2wiki,a2224cb00baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Konrad III of Masovia.,0,0,0.75
2wiki,a2224cb00baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Konrad III of Masovia.,0,0,0.75
2wiki,a2224cb00baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Konrad III of Masovia.,0,0,0.75
2wiki,a2224cb00baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Konrad III of Masovia.,0,0,0.75
hotpot,5a724a2b5542990c210a40bc,STRATUM-JOINT,VIEW-00,Baylor Lady Bears.,0,0,0.0
hotpot,5a724a2b5542990c210a40bc,STRATUM-JOINT,VIEW-10,Oklahoma Sooners.,0,0,0.6666666666666666
hotpot,5a724a2b5542990c210a40bc,STRATUM-JOINT,VIEW-01,University of Oklahoma Sooners.,0,0,0.5
hotpot,5a724a2b5542990c210a40bc,STRATUM-JOINT,VIEW-11,Oklahoma Sooners.,0,0,0.6666666666666666
2wiki,c77037480baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,"Archibald Acheson, 3rd Earl of Gosford.",0,0,0.8333333333333334
2wiki,c77037480baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,"Archibald Acheson, 3rd Earl of Gosford.",0,0,0.8333333333333334
2wiki,c77037480baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,"Archibald Acheson, 3rd Earl of Gosford.",0,0,0.8333333333333334
2wiki,c77037480baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,"Archibald Acheson, 3rd Earl of Gosford.",0,0,0.8333333333333334
2wiki,5cafe1780bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,"The evidence does not mention William Cunningham, 9th Earl of Glencairn's aunt.",0,0,0.5882352941176471
2wiki,5cafe1780bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Lady Ann Cunningham and Margaret Cunningham.,1,1,1.0
2wiki,5cafe1780bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,"The evidence does not mention William Cunningham, 9th Earl of Glencairn's aunt.",0,0,0.5882352941176471
2wiki,5cafe1780bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Lady Ann Cunningham and Margaret Cunningham.,1,1,1.0
2wiki,61b28c2609a411ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Zamina Mina (Zangaléwa) was released earlier.,0,0,0.6666666666666666
2wiki,61b28c2609a411ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Zamina Mina (Zangaléwa) was released earlier.,0,0,0.6666666666666666
2wiki,61b28c2609a411ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Zamina Mina (Zangaléwa) was released earlier.,0,0,0.6666666666666666
2wiki,61b28c2609a411ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Zamina Mina (Zangaléwa) was released earlier.,0,0,0.6666666666666666
hotpot,5abd0553554299700f9d7963,STRATUM-COMPLETE,VIEW-00,Marks & Spencer.,0,0,0.6666666666666666
hotpot,5abd0553554299700f9d7963,STRATUM-COMPLETE,VIEW-10,Marks & Spencer.,0,0,0.6666666666666666
hotpot,5abd0553554299700f9d7963,STRATUM-COMPLETE,VIEW-01,Marks & Spencer.,0,0,0.6666666666666666
hotpot,5abd0553554299700f9d7963,STRATUM-COMPLETE,VIEW-11,Marks & Spencer.,0,0,0.6666666666666666
hotpot,5ac4db1d554299076e296e1a,STRATUM-COMPLETE,VIEW-00,"Frederick Lindemann, 1st Viscount Cherwell.",0,0,0.2857142857142857
hotpot,5ac4db1d554299076e296e1a,STRATUM-COMPLETE,VIEW-10,"Frederick Lindemann, 1st Viscount Cherwell.",0,0,0.2857142857142857
hotpot,5ac4db1d554299076e296e1a,STRATUM-COMPLETE,VIEW-01,"Frederick Lindemann, 1st Viscount Cherwell.",0,0,0.2857142857142857
hotpot,5ac4db1d554299076e296e1a,STRATUM-COMPLETE,VIEW-11,"Frederick Lindemann, 1st Viscount Cherwell.",0,0,0.2857142857142857
hotpot,5a89706055429951533612f9,STRATUM-JOINT,VIEW-00,Hibbing.,0,0,0.0
hotpot,5a89706055429951533612f9,STRATUM-JOINT,VIEW-10,Saint Louis County.,1,1,1.0
hotpot,5a89706055429951533612f9,STRATUM-JOINT,VIEW-01,Hibbing.,0,0,0.0
hotpot,5a89706055429951533612f9,STRATUM-JOINT,VIEW-11,Saint Louis County.,1,1,1.0
hotpot,5ae23d945542996483e64939,STRATUM-JOINT,VIEW-00,Anakin Skywalker is the biological father of Princess Leia.,0,0,0.0
hotpot,5ae23d945542996483e64939,STRATUM-JOINT,VIEW-10,Anakin Skywalker is the father of Princess Leia.,0,0,0.0
hotpot,5ae23d945542996483e64939,STRATUM-JOINT,VIEW-01,Anakin Skywalker is Leia's father.,0,0,0.0
hotpot,5ae23d945542996483e64939,STRATUM-JOINT,VIEW-11,Anakin Skywalker is Leia's father.,0,0,0.0
2wiki,d3703f600bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The evidence does not provide information about the place of birth of Dina Matos's husband.,0,0,0.0
2wiki,d3703f600bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,The evidence does not provide information about the place of birth of Dina Matos's husband.,0,0,0.0
2wiki,d3703f600bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The place of birth of Dina Matos's husband is not mentioned in the evidence.,0,0,0.0
2wiki,d3703f600bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,New Jersey.,0,0,0.6666666666666666
2wiki,046b3d900bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Jönköping.,0,0,0.0
2wiki,046b3d900bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Haga, Gothenburg, Sweden.",0,0,0.8
2wiki,046b3d900bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Jönköping.,0,0,0.0
2wiki,046b3d900bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Haga, Gothenburg, Sweden.",0,0,0.8
2wiki,31d48dae0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,1373.,0,0,0.0
2wiki,31d48dae0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,16 January 1373.,0,0,0.3333333333333333
2wiki,31d48dae0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,1341.,0,0,0.0
2wiki,31d48dae0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,16 September 1360.,1,1,1.0
hotpot,5ae12a4b55429920d52342df,STRATUM-JOINT,VIEW-00,Logar.,0,0,0.0
hotpot,5ae12a4b55429920d52342df,STRATUM-JOINT,VIEW-10,Logar.,0,0,0.0
hotpot,5ae12a4b55429920d52342df,STRATUM-JOINT,VIEW-01,Logar.,0,0,0.0
hotpot,5ae12a4b55429920d52342df,STRATUM-JOINT,VIEW-11,Puli Alam.,1,1,1.0
hotpot,5a83d0845542996488c2e4e6,STRATUM-COMPLETE,VIEW-00,The Apprenticeship of Duddy Kravitz.,0,0,0.0
hotpot,5a83d0845542996488c2e4e6,STRATUM-COMPLETE,VIEW-10,The Apprenticeship of Duddy Kravitz.,0,0,0.0
hotpot,5a83d0845542996488c2e4e6,STRATUM-COMPLETE,VIEW-01,The Longest Yard.,1,1,1.0
hotpot,5a83d0845542996488c2e4e6,STRATUM-COMPLETE,VIEW-11,The Longest Yard.,1,1,1.0
hotpot,5ae0111e55429906c02daabc,STRATUM-COMPLETE,VIEW-00,Oracle.,0,0,0.6666666666666666
hotpot,5ae0111e55429906c02daabc,STRATUM-COMPLETE,VIEW-10,Oracle.,0,0,0.6666666666666666
hotpot,5ae0111e55429906c02daabc,STRATUM-COMPLETE,VIEW-01,Oracle.,0,0,0.6666666666666666
hotpot,5ae0111e55429906c02daabc,STRATUM-COMPLETE,VIEW-11,Oracle.,0,0,0.6666666666666666
hotpot,5ac4f2235542996feb3fe995,STRATUM-COMPLETE,VIEW-00,Liesl,0,0,0.0
hotpot,5ac4f2235542996feb3fe995,STRATUM-COMPLETE,VIEW-10,Liesl,0,0,0.0
hotpot,5ac4f2235542996feb3fe995,STRATUM-COMPLETE,VIEW-01,Liesl.,0,0,0.0
hotpot,5ac4f2235542996feb3fe995,STRATUM-COMPLETE,VIEW-11,Liesl.,0,0,0.0
2wiki,57bf31020bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"La Celle-Saint-Cloud, Yvelines.",0,0,0.8
2wiki,57bf31020bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"La Celle-Saint-Cloud, Yvelines.",0,0,0.8
2wiki,57bf31020bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"La Celle-Saint-Cloud, Yvelines.",0,0,0.8
2wiki,57bf31020bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"La Celle-Saint-Cloud, Yvelines.",0,0,0.8
hotpot,5a8af0a355429950cd6afc1c,STRATUM-COMPLETE,VIEW-00,"Alexandre Dumas, père.",0,0,0.0
hotpot,5a8af0a355429950cd6afc1c,STRATUM-COMPLETE,VIEW-10,"Alexandre Dumas, père.",0,0,0.0
hotpot,5a8af0a355429950cd6afc1c,STRATUM-COMPLETE,VIEW-01,"Alexandre Dumas, père.",0,0,0.0
hotpot,5a8af0a355429950cd6afc1c,STRATUM-COMPLETE,VIEW-11,"Alexandre Dumas, père.",0,0,0.0
2wiki,f253a3040bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Mikhailovskoe, Russia.",0,0,0.0
2wiki,f253a3040bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Greece.,0,0,0.0
2wiki,f253a3040bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Greece.,0,0,0.0
2wiki,f253a3040bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Greece.,0,0,0.0
2wiki,fc7f4fde08bf11ebbd8aac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,fc7f4fde08bf11ebbd8aac1f6bf848b6,STRATUM-JOINT,VIEW-10,Yes.,1,1,1.0
2wiki,fc7f4fde08bf11ebbd8aac1f6bf848b6,STRATUM-JOINT,VIEW-01,No.,0,0,0.0
2wiki,fc7f4fde08bf11ebbd8aac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
2wiki,b97b16060bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,4 December 1976.,0,0,0.0
2wiki,b97b16060bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,4 December 1976.,0,0,0.0
2wiki,b97b16060bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,4 December 1976.,0,0,0.0
2wiki,b97b16060bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,4 December 1976.,0,0,0.0
hotpot,5a7bf0d75542996dd594b85c,STRATUM-COMPLETE,VIEW-00,Joe Estevez.,0,0,0.8
hotpot,5a7bf0d75542996dd594b85c,STRATUM-COMPLETE,VIEW-10,Joe Estevez.,0,0,0.8
hotpot,5a7bf0d75542996dd594b85c,STRATUM-COMPLETE,VIEW-01,Joe Estevez.,0,0,0.8
hotpot,5a7bf0d75542996dd594b85c,STRATUM-COMPLETE,VIEW-11,Joe Estevez.,0,0,0.8
2wiki,4e0e82c80bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,4e0e82c80bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"machanapalli village, Jammikunta, Karimnagar, Telangana, India.",0,0,0.2857142857142857
2wiki,4e0e82c80bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of film Oosaravelli, Surender Reddy, was born in Hyderabad, Andhra Pradesh.",0,0,0.0
2wiki,4e0e82c80bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"machanapalli village, Jammikunta, Karimnagar, Telangana, India.",0,0,0.2857142857142857
hotpot,5a7100435542994082a3e4a3,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
hotpot,5a7100435542994082a3e4a3,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
hotpot,5a7100435542994082a3e4a3,STRATUM-COMPLETE,VIEW-01,No.,0,0,0.0
hotpot,5a7100435542994082a3e4a3,STRATUM-COMPLETE,VIEW-11,No.,0,0,0.0
2wiki,0e7078b00bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Bernice Layne Brown.,0,0,0.4
2wiki,0e7078b00bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Bernice Layne Brown.,0,0,0.4
2wiki,0e7078b00bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Pat Brown.,1,1,1.0
2wiki,0e7078b00bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Pat Brown.,1,1,1.0
2wiki,13da47340bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Glen Cove, Long Island, New York.",0,0,0.5
2wiki,13da47340bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Glen Cove, Long Island, New York.",0,0,0.5
2wiki,13da47340bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Glen Cove, Long Island, New York.",0,0,0.5
2wiki,13da47340bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Glen Cove, Long Island, New York.",0,0,0.5
2wiki,a15387c40bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The place of death of Hachiun's father is not specified in the provided evidence.,0,0,0.0
2wiki,a15387c40bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Mongolia.,0,0,0.0
2wiki,a15387c40bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The place of death of Hachiun's father is not specified in the provided evidence.,0,0,0.0
2wiki,a15387c40bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"The place of death of Hachiun's father, Yesugei, is not specified in the provided evidence.",0,0,0.0
hotpot,5ab521575542996a3a96a02e,STRATUM-COMPLETE,VIEW-00,Ulan Hot is located in the Inner Mongolia region of China.,0,0,0.0
hotpot,5ab521575542996a3a96a02e,STRATUM-COMPLETE,VIEW-10,Ulan Hot is located in the Inner Mongolia region of China.,0,0,0.0
hotpot,5ab521575542996a3a96a02e,STRATUM-COMPLETE,VIEW-01,Ulan Hot.,0,0,0.0
hotpot,5ab521575542996a3a96a02e,STRATUM-COMPLETE,VIEW-11,Ulan Hot.,0,0,0.0
2wiki,3612cd500bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Sam Firstenberg was born in Poland.,0,0,0.2857142857142857
2wiki,3612cd500bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Sam Firstenberg was born in Poland.,0,0,0.2857142857142857
2wiki,3612cd500bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Poland.,1,1,1.0
2wiki,3612cd500bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Poland.,1,1,1.0
2wiki,83b24bc00bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Amanda Sorvino.,0,0,0.5
2wiki,83b24bc00bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Amanda Sorvino.,0,0,0.5
2wiki,83b24bc00bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Amanda Sorvino.,0,0,0.5
2wiki,83b24bc00bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Amanda Sorvino.,0,0,0.5
2wiki,0961bb2808c611ebbd90ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Nagalit ang Buwan sa Haba ng Gabi,0,0,0.0
2wiki,0961bb2808c611ebbd90ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Nagalit ang Buwan sa Haba ng Gabi.,0,0,0.0
2wiki,0961bb2808c611ebbd90ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Nagalit ang Buwan sa Haba ng Gabi.,0,0,0.0
2wiki,0961bb2808c611ebbd90ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Nagalit ang Buwan sa Haba ng Gabi.,0,0,0.0
hotpot,5a876b265542993e715abf33,STRATUM-JOINT,VIEW-00,Stephen Christian,0,0,0.0
hotpot,5a876b265542993e715abf33,STRATUM-JOINT,VIEW-10,Stephen Christian,0,0,0.0
hotpot,5a876b265542993e715abf33,STRATUM-JOINT,VIEW-01,Joe Gooch,0,0,0.0
hotpot,5a876b265542993e715abf33,STRATUM-JOINT,VIEW-11,Stephen Christian,0,0,0.0
2wiki,c822da15089a11ebbd77ac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,c822da15089a11ebbd77ac1f6bf848b6,STRATUM-JOINT,VIEW-10,No.,0,0,0.0
2wiki,c822da15089a11ebbd77ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Yes.,1,1,1.0
2wiki,c822da15089a11ebbd77ac1f6bf848b6,STRATUM-JOINT,VIEW-11,No.,0,0,0.0
2wiki,12159978087211ebbd64ac1f6bf848b6,STRATUM-JOINT,VIEW-00,A Demon For Trouble.,0,0,0.0
2wiki,12159978087211ebbd64ac1f6bf848b6,STRATUM-JOINT,VIEW-10,A Demon For Trouble.,0,0,0.0
2wiki,12159978087211ebbd64ac1f6bf848b6,STRATUM-JOINT,VIEW-01,A Demon For Trouble.,0,0,0.0
2wiki,12159978087211ebbd64ac1f6bf848b6,STRATUM-JOINT,VIEW-11,A Demon For Trouble.,0,0,0.0
2wiki,772e74ec0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Ermentrude.,0,0,0.0
2wiki,772e74ec0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Oda of Saxony.,0,0,0.0
2wiki,772e74ec0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,"Godfrey, Count Palatine of Lotharingia's maternal grandmother is Charles the Simple.",0,0,0.0
2wiki,772e74ec0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Hedwiga of Babenberg.,0,0,0.5
hotpot,5abce1fa5542993a06baf993,STRATUM-JOINT,VIEW-00,British.,0,0,0.0
hotpot,5abce1fa5542993a06baf993,STRATUM-JOINT,VIEW-10,British.,0,0,0.0
hotpot,5abce1fa5542993a06baf993,STRATUM-JOINT,VIEW-01,Indian.,0,0,0.0
hotpot,5abce1fa5542993a06baf993,STRATUM-JOINT,VIEW-11,British.,0,0,0.0
2wiki,5349f3b80baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Agnes of Dampierre.,0,0,0.3333333333333333
2wiki,5349f3b80baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Agnes of Dampierre.,0,0,0.3333333333333333
2wiki,5349f3b80baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Agnes of Dampierre.,0,0,0.3333333333333333
2wiki,5349f3b80baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Agnes of Dampierre.,0,0,0.3333333333333333
hotpot,5a80c74f554299260e20a158,STRATUM-COMPLETE,VIEW-00,Bobby Hull and Dennis Hull.,0,0,0.3076923076923077
hotpot,5a80c74f554299260e20a158,STRATUM-COMPLETE,VIEW-10,Bobby Hull and Dennis Hull.,0,0,0.3076923076923077
hotpot,5a80c74f554299260e20a158,STRATUM-COMPLETE,VIEW-01,Dennis Hull and Manley MacDonald.,0,0,0.6153846153846154
hotpot,5a80c74f554299260e20a158,STRATUM-COMPLETE,VIEW-11,Dennis Hull and Manley MacDonald.,0,0,0.6153846153846154
2wiki,91c13a780bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Macedon.,0,0,0.0
2wiki,91c13a780bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Macedon.,0,0,0.0
2wiki,91c13a780bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Syria.,0,0,0.0
2wiki,91c13a780bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Syria.,0,0,0.0
2wiki,58fe56b80bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Pascal Bonitzer.,0,0,0.0
2wiki,58fe56b80bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Pascal Bonitzer works at the film industry.,0,0,0.0
2wiki,58fe56b80bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Pascal Bonitzer works at the director of film Tout De Suite Maintenant.,0,0,0.0
2wiki,58fe56b80bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Pascal Bonitzer works at ""Cahiers du cinéma"".",0,0,0.6
hotpot,5abe3e545542993f32c2a0c7,STRATUM-COMPLETE,VIEW-00,Nargiz.,0,0,0.0
hotpot,5abe3e545542993f32c2a0c7,STRATUM-COMPLETE,VIEW-10,Nargiz.,0,0,0.0
hotpot,5abe3e545542993f32c2a0c7,STRATUM-COMPLETE,VIEW-01,Muslim Magomayev.,0,0,0.8
hotpot,5abe3e545542993f32c2a0c7,STRATUM-COMPLETE,VIEW-11,Muslim Magomayev.,0,0,0.8
2wiki,0c55bf3e0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Frankish.,0,0,0.0
2wiki,0c55bf3e0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Frankish.,0,0,0.0
2wiki,0c55bf3e0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Frankish.,0,0,0.0
2wiki,0c55bf3e0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Frankish.,0,0,0.0
hotpot,5a7d26bd554299452d57bb28,STRATUM-COMPLETE,VIEW-00,Johnny Lujack was born earlier.,0,0,0.0
hotpot,5a7d26bd554299452d57bb28,STRATUM-COMPLETE,VIEW-10,Johnny Lujack was born earlier.,0,0,0.0
hotpot,5a7d26bd554299452d57bb28,STRATUM-COMPLETE,VIEW-01,Johnny Lujack was born earlier.,0,0,0.0
hotpot,5a7d26bd554299452d57bb28,STRATUM-COMPLETE,VIEW-11,Johnny Lujack was born earlier.,0,0,0.0
2wiki,08a0a8ee0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Mayrouba, Keserwan District, Lebanon.",0,0,0.4
2wiki,08a0a8ee0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Mayrouba, Keserwan District, Lebanon.",0,0,0.4
2wiki,08a0a8ee0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Mayrouba.,1,1,1.0
2wiki,08a0a8ee0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Mayrouba.,1,1,1.0
2wiki,400c5c940bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Altenberg.,0,0,0.0
2wiki,400c5c940bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Altenberg.,0,0,0.0
2wiki,400c5c940bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Düsseldorf.,1,1,1.0
2wiki,400c5c940bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Düsseldorf.,1,1,1.0
2wiki,42f793240bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Median.,0,0,0.0
2wiki,42f793240bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Babylonian.,0,0,0.0
2wiki,42f793240bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Unknown.,0,0,0.0
2wiki,42f793240bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Babylonian.,0,0,0.0
hotpot,5ae414d855429970de88d8ec,STRATUM-JOINT,VIEW-00,1899,0,0,0.0
hotpot,5ae414d855429970de88d8ec,STRATUM-JOINT,VIEW-10,1903.,1,1,1.0
hotpot,5ae414d855429970de88d8ec,STRATUM-JOINT,VIEW-01,1971,0,0,0.0
hotpot,5ae414d855429970de88d8ec,STRATUM-JOINT,VIEW-11,1903.,1,1,1.0
2wiki,0c451a980bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Edward Bulstrode of Hedgeley, near Beaconsfield, Buckinghamshire.",0,0,0.0
2wiki,0c451a980bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Edward Bulstrode of Hedgeley, near Beaconsfield, Buckinghamshire.",0,0,0.0
2wiki,0c451a980bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Oxford.,0,0,0.4
2wiki,0c451a980bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Oxford.,0,0,0.4
hotpot,5a811667554299260e20a23d,STRATUM-JOINT,VIEW-00,Musician.,0,0,0.0
hotpot,5a811667554299260e20a23d,STRATUM-JOINT,VIEW-10,Musician.,0,0,0.0
hotpot,5a811667554299260e20a23d,STRATUM-JOINT,VIEW-01,Musician.,0,0,0.0
hotpot,5a811667554299260e20a23d,STRATUM-JOINT,VIEW-11,Singer.,0,0,0.6666666666666666
2wiki,bead88300bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Celle, Hanover.",0,0,0.6666666666666666
2wiki,bead88300bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Celle, Hanover.",0,0,0.6666666666666666
2wiki,bead88300bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Celle, Hanover.",0,0,0.6666666666666666
2wiki,bead88300bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Celle, Hanover.",0,0,0.6666666666666666
2wiki,dc7ff8a80baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Marie Adélaïde of Savoy.,0,0,0.0
2wiki,dc7ff8a80baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Marie Adélaïde of Savoy.,0,0,0.0
2wiki,dc7ff8a80baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Marie Leszczyńska.,0,0,0.0
2wiki,dc7ff8a80baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Catherine Opalińska.,1,1,1.0
hotpot,5ab6cd0e554299710c8d1f68,STRATUM-JOINT,VIEW-00,professional footballers,0,0,0.0
hotpot,5ab6cd0e554299710c8d1f68,STRATUM-JOINT,VIEW-10,professional footballers,0,0,0.0
hotpot,5ab6cd0e554299710c8d1f68,STRATUM-JOINT,VIEW-01,Globetrotters.,0,0,0.5
hotpot,5ab6cd0e554299710c8d1f68,STRATUM-JOINT,VIEW-11,globetrotters,0,0,0.5
2wiki,f329c007089011ebbd72ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Suzanne's Career.,0,0,0.0
2wiki,f329c007089011ebbd72ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Suzanne's Career.,0,0,0.0
2wiki,f329c007089011ebbd72ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Suzanne's Career.,0,0,0.0
2wiki,f329c007089011ebbd72ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Suzanne's Career.,0,0,0.0
hotpot,5ae269955542992decbdccf3,STRATUM-COMPLETE,VIEW-00,Eochaid Étgudach.,0,0,0.6666666666666666
hotpot,5ae269955542992decbdccf3,STRATUM-COMPLETE,VIEW-10,Eochaid Étgudach.,0,0,0.6666666666666666
hotpot,5ae269955542992decbdccf3,STRATUM-COMPLETE,VIEW-01,Eochaid Étgudach.,0,0,0.6666666666666666
hotpot,5ae269955542992decbdccf3,STRATUM-COMPLETE,VIEW-11,Eochaid Étgudach.,0,0,0.6666666666666666
hotpot,5a7f40055542992e7d278cc0,STRATUM-JOINT,VIEW-00,Eddie Lowe.,0,0,0.0
hotpot,5a7f40055542992e7d278cc0,STRATUM-JOINT,VIEW-10,Dave Whelan purchased the 50 JJB Sports Fitness Clubs and the attached retail stores.,0,0,0.5882352941176471
hotpot,5a7f40055542992e7d278cc0,STRATUM-JOINT,VIEW-01,No evidence provided.,0,0,0.0
hotpot,5a7f40055542992e7d278cc0,STRATUM-JOINT,VIEW-11,DW Sports Fitness.,0,0,0.5
2wiki,8d4ce1380baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Lord Frederick Windsor.,0,0,0.0
2wiki,8d4ce1380baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Lord Frederick Windsor.,0,0,0.0
2wiki,8d4ce1380baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Lord Frederick Windsor.,0,0,0.0
2wiki,8d4ce1380baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Prince Michael of Kent.,1,1,1.0
2wiki,9543005a0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Sweden,0,0,0.0
2wiki,9543005a0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Alfta Parish.,1,1,1.0
2wiki,9543005a0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Sweden.,0,0,0.0
2wiki,9543005a0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Alfta Parish.,1,1,1.0
2wiki,e86cef4e0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The evidence does not provide information about the death of the director of film The Cloister of Martins.,0,0,0.0
2wiki,e86cef4e0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Grünwald, Germany.",0,0,0.0
2wiki,e86cef4e0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The evidence provided does not mention where the director of film The Cloister of Martins died.,0,0,0.0
2wiki,e86cef4e0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Grünwald, Germany.",0,0,0.0
hotpot,5a8d4cf35542994ba4e3dc5f,STRATUM-JOINT,VIEW-00,KVKI-FM.,0,0,0.0
hotpot,5a8d4cf35542994ba4e3dc5f,STRATUM-JOINT,VIEW-10,KVKI-FM.,0,0,0.0
hotpot,5a8d4cf35542994ba4e3dc5f,STRATUM-JOINT,VIEW-01,Lakes Region.,0,0,0.0
hotpot,5a8d4cf35542994ba4e3dc5f,STRATUM-JOINT,VIEW-11,WVNH.,0,0,0.0
2wiki,9632b9480bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Harvard University.,0,0,0.4
2wiki,9632b9480bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Harvard University.,0,0,0.4
2wiki,9632b9480bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Harvard University.,0,0,0.4
2wiki,9632b9480bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Harvard University.,0,0,0.4
hotpot,5adcdf455542994ed6169c11,STRATUM-COMPLETE,VIEW-00,Battle of Britain.,0,0,0.0
hotpot,5adcdf455542994ed6169c11,STRATUM-COMPLETE,VIEW-10,Battle of Britain.,0,0,0.0
hotpot,5adcdf455542994ed6169c11,STRATUM-COMPLETE,VIEW-01,Battle of Britain Memorial Flight.,0,0,0.0
hotpot,5adcdf455542994ed6169c11,STRATUM-COMPLETE,VIEW-11,Battle of Britain Memorial Flight.,0,0,0.0
2wiki,89022ba60bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,89022ba60bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"October 9, 1956.",0,0,0.0
2wiki,89022ba60bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Fredrikstad.,0,0,0.0
2wiki,89022ba60bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Fredrikstad.,0,0,0.0
2wiki,21eb30140bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Sonali Gulati.,0,0,0.0
2wiki,21eb30140bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Temple University.,0,0,0.0
2wiki,21eb30140bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Sonali Gulati.,0,0,0.0
2wiki,21eb30140bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Temple University.,0,0,0.0
hotpot,5a79caad5542994f819ef09f,STRATUM-JOINT,VIEW-00,Joel Guzmán.,0,0,0.0
hotpot,5a79caad5542994f819ef09f,STRATUM-JOINT,VIEW-10,Joel Guzmán.,0,0,0.0
hotpot,5a79caad5542994f819ef09f,STRATUM-JOINT,VIEW-01,James Loney.,0,0,0.0
hotpot,5a79caad5542994f819ef09f,STRATUM-JOINT,VIEW-11,Matt Kemp.,0,0,0.4
hotpot,5a7c47c35542990527d55481,STRATUM-COMPLETE,VIEW-00,House of Fraser.,0,0,0.0
hotpot,5a7c47c35542990527d55481,STRATUM-COMPLETE,VIEW-10,House of Fraser.,0,0,0.0
hotpot,5a7c47c35542990527d55481,STRATUM-COMPLETE,VIEW-01,House of Fraser.,0,0,0.0
hotpot,5a7c47c35542990527d55481,STRATUM-COMPLETE,VIEW-11,House of Fraser.,0,0,0.0
2wiki,12d10eb408be11ebbd8aac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Jean Armand Charlemagne lived longer.,0,0,0.0
2wiki,12d10eb408be11ebbd8aac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Jean Armand Charlemagne lived longer.,0,0,0.0
2wiki,12d10eb408be11ebbd8aac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Jean Armand Charlemagne lived longer.,0,0,0.0
2wiki,12d10eb408be11ebbd8aac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Jean Armand Charlemagne lived longer.,0,0,0.0
2wiki,343178640bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Mahatma Gandhi.,0,0,0.5
2wiki,343178640bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Mahatma Gandhi.,0,0,0.5
2wiki,343178640bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Mahatma Gandhi.,0,0,0.5
2wiki,343178640bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Mahatma Gandhi.,0,0,0.5
hotpot,5a85db6e5542994c784ddb96,STRATUM-COMPLETE,VIEW-00,"California State University, Long Beach.",0,0,0.0
hotpot,5a85db6e5542994c784ddb96,STRATUM-COMPLETE,VIEW-10,"California State University, Long Beach.",0,0,0.0
hotpot,5a85db6e5542994c784ddb96,STRATUM-COMPLETE,VIEW-01,"37,776.",1,1,1.0
hotpot,5a85db6e5542994c784ddb96,STRATUM-COMPLETE,VIEW-11,"37,776.",1,1,1.0
2wiki,027278700bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The place of death of the director of film A Rare Bird is not mentioned in the provided evidence.,0,0,0.0
2wiki,027278700bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Le Plessis-Bouchard.,1,1,1.0
2wiki,027278700bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of film A Rare Bird, Richard Pottier, died in France.",0,0,0.0
2wiki,027278700bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Le Plessis-Bouchard.,1,1,1.0
hotpot,5a7248665542990c210a40b1,STRATUM-JOINT,VIEW-00,Atlético Mineiro.,0,0,0.0
hotpot,5a7248665542990c210a40b1,STRATUM-JOINT,VIEW-10,Atlético Mineiro.,0,0,0.0
hotpot,5a7248665542990c210a40b1,STRATUM-JOINT,VIEW-01,Atlético Mineiro.,0,0,0.0
hotpot,5a7248665542990c210a40b1,STRATUM-JOINT,VIEW-11,Galo.,0,0,0.0
2wiki,9d3951260bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Robin Gibb's father.,0,0,0.0
2wiki,9d3951260bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Robin Gibb's father is not mentioned in the evidence provided.,0,0,0.0
2wiki,9d3951260bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Robin Gibb's father.,0,0,0.0
2wiki,9d3951260bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Robin Gibb's father is not mentioned in the evidence provided.,0,0,0.0
2wiki,ec2b4d29086411ebbd5eac1f6bf848b6,STRATUM-JOINT,VIEW-00,Elsa Herrmann lived longer.,0,0,0.6666666666666666
2wiki,ec2b4d29086411ebbd5eac1f6bf848b6,STRATUM-JOINT,VIEW-10,Elsa Herrmann lived longer.,0,0,0.6666666666666666
2wiki,ec2b4d29086411ebbd5eac1f6bf848b6,STRATUM-JOINT,VIEW-01,Elsa Herrmann lived longer.,0,0,0.6666666666666666
2wiki,ec2b4d29086411ebbd5eac1f6bf848b6,STRATUM-JOINT,VIEW-11,Elsa Herrmann lived longer.,0,0,0.6666666666666666
hotpot,5ae35c945542992e3233c3bd,STRATUM-JOINT,VIEW-00,Def Jam Records and Roc-A-Fella Records.,0,0,0.7272727272727272
hotpot,5ae35c945542992e3233c3bd,STRATUM-JOINT,VIEW-10,Roc-A-Fella Records and Priority Records.,1,1,1.0
hotpot,5ae35c945542992e3233c3bd,STRATUM-JOINT,VIEW-01,Def Jam Records and Roc-A-Fella Records.,0,0,0.7272727272727272
hotpot,5ae35c945542992e3233c3bd,STRATUM-JOINT,VIEW-11,Roc-A-Fella Records and Priority Records.,1,1,1.0
hotpot,5a7f97c05542995d8a8ddeb0,STRATUM-COMPLETE,VIEW-00,Paul Teutul Sr.,0,0,0.6666666666666666
hotpot,5a7f97c05542995d8a8ddeb0,STRATUM-COMPLETE,VIEW-10,Paul Teutul Sr.,0,0,0.6666666666666666
hotpot,5a7f97c05542995d8a8ddeb0,STRATUM-COMPLETE,VIEW-01,Paul Teutul Sr.,0,0,0.6666666666666666
hotpot,5a7f97c05542995d8a8ddeb0,STRATUM-COMPLETE,VIEW-11,Paul Teutul Sr.,0,0,0.6666666666666666
2wiki,9c7fddf80bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Italian.,0,0,0.0
2wiki,9c7fddf80bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Italian.,0,0,0.0
2wiki,9c7fddf80bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Italian.,0,0,0.0
2wiki,9c7fddf80bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Italian.,0,0,0.0
hotpot,5a77bc9955429967ab105256,STRATUM-COMPLETE,VIEW-00,Bangor International Airport.,0,0,0.25
hotpot,5a77bc9955429967ab105256,STRATUM-COMPLETE,VIEW-10,Bangor International Airport.,0,0,0.25
hotpot,5a77bc9955429967ab105256,STRATUM-COMPLETE,VIEW-01,Bangor International Airport.,0,0,0.25
hotpot,5a77bc9955429967ab105256,STRATUM-COMPLETE,VIEW-11,Bangor International Airport.,0,0,0.25
2wiki,cc819dea087511ebbd67ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Gudachari 117,0,0,0.0
2wiki,cc819dea087511ebbd67ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Gudachari 117,0,0,0.0
2wiki,cc819dea087511ebbd67ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Gudachari 117,0,0,0.0
2wiki,cc819dea087511ebbd67ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Gudachari 117,0,0,0.0
hotpot,5a7f5ab65542995d8a8dde43,STRATUM-COMPLETE,VIEW-00,The Cosmopolitan.,0,0,0.4
hotpot,5a7f5ab65542995d8a8dde43,STRATUM-COMPLETE,VIEW-10,The Cosmopolitan.,0,0,0.4
hotpot,5a7f5ab65542995d8a8dde43,STRATUM-COMPLETE,VIEW-01,The Cosmopolitan.,0,0,0.4
hotpot,5a7f5ab65542995d8a8dde43,STRATUM-COMPLETE,VIEW-11,The Cosmopolitan.,0,0,0.4
2wiki,88be48840bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,88be48840bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Pasadena, California.",1,1,1.0
2wiki,88be48840bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"Chris Folino, the director of Gamers: The Movie, was born in Canada.",0,0,0.0
2wiki,88be48840bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Pasadena, California.",1,1,1.0
2wiki,4113fc2e0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Frederick VIII of Denmark.,0,0,0.25
2wiki,4113fc2e0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Prince Christian of Schaumburg-Lippe.,0,0,0.5
2wiki,4113fc2e0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Prince Friedrich Christian of Schaumburg-Lippe's maternal grandfather is Prince Frederick of Saxe-Altenburg.,0,0,0.375
2wiki,4113fc2e0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Prince Moritz of Saxe-Altenburg.,1,1,1.0
hotpot,5a7f7b365542992097ad2f80,STRATUM-COMPLETE,VIEW-00,"Both the Beaulieu Mine and the McIntyre Mines yielded gold, and the McIntyre Mines also yielded copper.",0,0,0.3809523809523809
hotpot,5a7f7b365542992097ad2f80,STRATUM-COMPLETE,VIEW-10,"Both the Beaulieu Mine and the McIntyre Mines yielded gold, and the McIntyre Mines also yielded copper.",0,0,0.3809523809523809
hotpot,5a7f7b365542992097ad2f80,STRATUM-COMPLETE,VIEW-01,Both the Beaulieu Mine and the McIntyre Mines yielded gold and copper.,0,0,0.3529411764705882
hotpot,5a7f7b365542992097ad2f80,STRATUM-COMPLETE,VIEW-11,Both the Beaulieu Mine and the McIntyre Mines yielded gold and copper.,0,0,0.3529411764705882
2wiki,4725cf020bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,American.,0,0,0.0
2wiki,4725cf020bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,American.,0,0,0.0
2wiki,4725cf020bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,American.,0,0,0.0
2wiki,4725cf020bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,South African.,1,1,1.0
2wiki,a703e1160bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The place of death of Ginevra D'Este's husband is not mentioned in the provided evidence.,0,0,0.0
2wiki,a703e1160bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Rimini.,1,1,1.0
2wiki,a703e1160bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Italy.,0,0,0.0
2wiki,a703e1160bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Rimini.,1,1,1.0
2wiki,024207d40bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Countess Johanna Magdalene of Hanau-Lichtenberg.,0,0,0.3636363636363636
2wiki,024207d40bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Countess Johanna Magdalene of Hanau-Lichtenberg.,0,0,0.3636363636363636
2wiki,024207d40bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Countess Palatine Anna Magdalena of Birkenfeld-Bischweiler.,1,1,1.0
2wiki,024207d40bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Countess Palatine Anna Magdalena of Birkenfeld-Bischweiler.,1,1,1.0
2wiki,79a9132a0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,New Jersey.,0,0,0.5
2wiki,79a9132a0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,New York City.,1,1,1.0
2wiki,79a9132a0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,New Jersey.,0,0,0.5
2wiki,79a9132a0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,New York City.,1,1,1.0
hotpot,5a89e98955429946c8d6ea0c,STRATUM-COMPLETE,VIEW-00,Miles Davis.,0,0,0.6666666666666666
hotpot,5a89e98955429946c8d6ea0c,STRATUM-COMPLETE,VIEW-10,Miles Davis.,0,0,0.6666666666666666
hotpot,5a89e98955429946c8d6ea0c,STRATUM-COMPLETE,VIEW-01,Miles Davis.,0,0,0.6666666666666666
hotpot,5a89e98955429946c8d6ea0c,STRATUM-COMPLETE,VIEW-11,Miles Davis.,0,0,0.6666666666666666
hotpot,5a79186f55429907847277af,STRATUM-COMPLETE,VIEW-00,Estadio Nacional de Panamá.,0,0,0.0
hotpot,5a79186f55429907847277af,STRATUM-COMPLETE,VIEW-10,Estadio Nacional de Panamá.,0,0,0.0
hotpot,5a79186f55429907847277af,STRATUM-COMPLETE,VIEW-01,Panama City.,1,1,1.0
hotpot,5a79186f55429907847277af,STRATUM-COMPLETE,VIEW-11,Panama City.,1,1,1.0
2wiki,50d225540bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Anhalt.,0,0,0.0
2wiki,50d225540bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Anhalt.,0,0,0.0
2wiki,50d225540bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Anhalt.,0,0,0.0
2wiki,50d225540bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Anhalt.,0,0,0.0
2wiki,3d0c3792089311ebbd74ac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,3d0c3792089311ebbd74ac1f6bf848b6,STRATUM-JOINT,VIEW-10,No.,0,0,0.0
2wiki,3d0c3792089311ebbd74ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Yes.,1,1,1.0
2wiki,3d0c3792089311ebbd74ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
hotpot,5a77c1505542997042120b1b,STRATUM-COMPLETE,VIEW-00,Ain't Nothing 'bout You,0,0,0.0
hotpot,5a77c1505542997042120b1b,STRATUM-COMPLETE,VIEW-10,Ain't Nothing 'bout You,0,0,0.0
hotpot,5a77c1505542997042120b1b,STRATUM-COMPLETE,VIEW-01,Chattahoochee,0,0,0.0
hotpot,5a77c1505542997042120b1b,STRATUM-COMPLETE,VIEW-11,Chattahoochee,0,0,0.0
2wiki,6dc7f68b088111ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-00,Curtain At Eight,0,0,0.0
2wiki,6dc7f68b088111ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-10,Curtain At Eight,0,0,0.0
2wiki,6dc7f68b088111ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-01,Curtain At Eight.,0,0,0.0
2wiki,6dc7f68b088111ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-11,Curtain At Eight,0,0,0.0
hotpot,5adbd68155429947ff173842,STRATUM-COMPLETE,VIEW-00,While You Were Out.,0,0,0.0
hotpot,5adbd68155429947ff173842,STRATUM-COMPLETE,VIEW-10,While You Were Out.,0,0,0.0
hotpot,5adbd68155429947ff173842,STRATUM-COMPLETE,VIEW-01,Orange County Choppers.,0,0,0.0
hotpot,5adbd68155429947ff173842,STRATUM-COMPLETE,VIEW-11,Orange County Choppers.,0,0,0.0
2wiki,db9c6d860baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Miguel of Portugal.,0,0,0.8571428571428571
2wiki,db9c6d860baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Miguel of Portugal.,0,0,0.8571428571428571
2wiki,db9c6d860baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Miguel of Portugal.,0,0,0.8571428571428571
2wiki,db9c6d860baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Miguel of Portugal.,0,0,0.8571428571428571
2wiki,5261ce7a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Charles d'Évreux.,0,0,0.0
2wiki,5261ce7a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Charles d'Évreux.,0,0,0.0
2wiki,5261ce7a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,"Louis, Count of Évreux.",1,1,1.0
2wiki,5261ce7a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,"Louis, Count of Évreux.",1,1,1.0
2wiki,9d1582d60bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,1942.,0,0,0.0
2wiki,9d1582d60bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,2 February 1940.,1,1,1.0
2wiki,9d1582d60bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,1941.,0,0,0.0
2wiki,9d1582d60bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,2 February 1940.,1,1,1.0
2wiki,5b647fd60bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Prince Alexander Bagration-Gruzinsky.,0,0,0.2857142857142857
2wiki,5b647fd60bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Prince Alexander Bagration-Gruzinsky.,0,0,0.2857142857142857
2wiki,5b647fd60bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Prince Alexander Bagration-Gruzinsky.,0,0,0.2857142857142857
2wiki,5b647fd60bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Prince Bagrat of Georgia.,1,1,1.0
2wiki,3319baa408d711ebbd99ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Ray Taylor.,0,0,0.0
2wiki,3319baa408d711ebbd99ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Ray Taylor.,0,0,0.0
2wiki,3319baa408d711ebbd99ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Ray Taylor.,0,0,0.0
2wiki,3319baa408d711ebbd99ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Ray Taylor.,0,0,0.0
2wiki,0ae33a4a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,None of the provided evidence indicates the child of the director of film Furia Infernal.,0,0,0.0
2wiki,0ae33a4a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Víctor Bó.,1,1,1.0
2wiki,0ae33a4a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Armando Bó.,0,0,0.5
2wiki,0ae33a4a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Víctor Bó.,1,1,1.0
2wiki,18dadca00bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,"Thomas Cochrane, 8th Earl of Dundonald.",0,0,0.25
2wiki,18dadca00bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,"Thomas Cochrane, 8th Earl of Dundonald.",0,0,0.25
2wiki,18dadca00bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,"Thomas Cochrane, 8th Earl of Dundonald.",0,0,0.25
2wiki,18dadca00bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,"Thomas Cochrane, 8th Earl of Dundonald.",0,0,0.25
2wiki,7f2f541e0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Prince Pedro Henrique of Orléans-Braganza.,0,0,0.4444444444444445
2wiki,7f2f541e0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Prince Pedro Henrique of Orléans-Braganza.,0,0,0.4444444444444445
2wiki,7f2f541e0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Felix of Bourbon-Parma.,0,0,0.8571428571428571
2wiki,7f2f541e0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Felix of Bourbon-Parma.,0,0,0.8571428571428571
2wiki,c5e2fc9a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,c5e2fc9a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Liverpool.,1,1,1.0
2wiki,c5e2fc9a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,John Lennon.,0,0,0.0
2wiki,c5e2fc9a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Liverpool.,1,1,1.0
2wiki,c09a65420baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Margaret of Opava.,0,0,0.3333333333333333
2wiki,c09a65420baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Margaret of Opava.,0,0,0.3333333333333333
2wiki,c09a65420baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Margaret of Opava.,0,0,0.3333333333333333
2wiki,c09a65420baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Margaret of Opava.,0,0,0.3333333333333333
2wiki,3717c0600bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The evidence does not mention where Prince Gustav of Thurn and Taxis's mother died.,0,0,0.0
2wiki,3717c0600bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Obermais, Meran, County of Tyrol, Austria.",0,0,0.2857142857142857
2wiki,3717c0600bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Regensburg.,0,0,0.0
2wiki,3717c0600bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Obermais, Meran, County of Tyrol, Austria–Hungary.",0,0,0.2857142857142857
2wiki,dd7c75a00bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Saint-Petersburg, Russian Empire.",0,0,0.0
2wiki,dd7c75a00bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Saint-Petersburg, Russian Empire.",0,0,0.0
2wiki,dd7c75a00bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Saint-Petersburg.,0,0,0.0
2wiki,dd7c75a00bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Saint-Petersburg.,0,0,0.0
hotpot,5abd455c55429924427fcf5a,STRATUM-JOINT,VIEW-00,They are both related to vectors.,0,0,0.0
hotpot,5abd455c55429924427fcf5a,STRATUM-JOINT,VIEW-10,Both Age of Chance and Vector are bands.,0,0,0.0
hotpot,5abd455c55429924427fcf5a,STRATUM-JOINT,VIEW-01,Both Age of Chance and Vector are British alternative rock-dance crossover bands.,0,0,0.0
hotpot,5abd455c55429924427fcf5a,STRATUM-JOINT,VIEW-11,Both Age of Chance and Vector are rock bands.,0,0,0.1666666666666666
2wiki,bbfe9c84087511ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Mutiny (1952 Film),0,0,0.0
2wiki,bbfe9c84087511ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Edward Sloman.,0,0,0.0
2wiki,bbfe9c84087511ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-01,The Eagle's Feather.,1,1,1.0
2wiki,bbfe9c84087511ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-11,The Eagle's Feather.,1,1,1.0
hotpot,5a87b2fc5542996e4f3088d0,STRATUM-JOINT,VIEW-00,J.R.R. Tolkien.,0,0,0.3333333333333333
hotpot,5a87b2fc5542996e4f3088d0,STRATUM-JOINT,VIEW-10,J. R. R. Tolkien.,1,1,1.0
hotpot,5a87b2fc5542996e4f3088d0,STRATUM-JOINT,VIEW-01,J.R.R. Tolkien.,0,0,0.3333333333333333
hotpot,5a87b2fc5542996e4f3088d0,STRATUM-JOINT,VIEW-11,J. R. R. Tolkien.,1,1,1.0
2wiki,a0ae8e340baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Ahhotep I.,0,0,0.0
2wiki,a0ae8e340baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Ahhotep I.,0,0,0.0
2wiki,a0ae8e340baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Ahhotep I.,0,0,0.0
2wiki,a0ae8e340baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Ahhotep I.,0,0,0.0
hotpot,5ae1a8c05542997f29b3c0ec,STRATUM-COMPLETE,VIEW-00,Liberty Square park in Disneyland California is not mentioned in the provided evidence.,0,0,0.0
hotpot,5ae1a8c05542997f29b3c0ec,STRATUM-COMPLETE,VIEW-10,Liberty Square park in Disneyland California is not mentioned in the provided evidence.,0,0,0.0
hotpot,5ae1a8c05542997f29b3c0ec,STRATUM-COMPLETE,VIEW-01,"Liberty Square is located at the Magic Kingdom, which is part of the Walt Disney World Resort in Lake Buena Vista, Florida.",0,0,0.0
hotpot,5ae1a8c05542997f29b3c0ec,STRATUM-COMPLETE,VIEW-11,"Liberty Square is located at the Magic Kingdom, which is part of the Walt Disney World Resort in Lake Buena Vista, Florida.",0,0,0.0
hotpot,5ab85e195542992aa3b8c8c5,STRATUM-COMPLETE,VIEW-00,Arts manager.,0,0,0.0
hotpot,5ab85e195542992aa3b8c8c5,STRATUM-COMPLETE,VIEW-10,Arts manager.,0,0,0.0
hotpot,5ab85e195542992aa3b8c8c5,STRATUM-COMPLETE,VIEW-01,Arts manager.,0,0,0.0
hotpot,5ab85e195542992aa3b8c8c5,STRATUM-COMPLETE,VIEW-11,Arts manager.,0,0,0.0
hotpot,5ae205fd554299234fd043a9,STRATUM-COMPLETE,VIEW-00,Texas Tech Red Raiders.,0,0,0.888888888888889
hotpot,5ae205fd554299234fd043a9,STRATUM-COMPLETE,VIEW-10,Texas Tech Red Raiders.,0,0,0.888888888888889
hotpot,5ae205fd554299234fd043a9,STRATUM-COMPLETE,VIEW-01,Texas Tech Red Raiders.,0,0,0.888888888888889
hotpot,5ae205fd554299234fd043a9,STRATUM-COMPLETE,VIEW-11,Texas Tech Red Raiders.,0,0,0.888888888888889
2wiki,b22b87b40bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Albert S. Rogell.,0,0,0.0
2wiki,b22b87b40bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Oklahoma City, Oklahoma.",1,1,1.0
2wiki,b22b87b40bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The place of birth of the director of film Sweepstakes (Film) is not mentioned in the provided evidence.,0,0,0.0
2wiki,b22b87b40bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Oklahoma City, Oklahoma.",1,1,1.0
hotpot,5ae544d75542990ba0bbb249,STRATUM-COMPLETE,VIEW-00,former chalk quarry.,0,0,0.8
hotpot,5ae544d75542990ba0bbb249,STRATUM-COMPLETE,VIEW-10,former chalk quarry.,0,0,0.8
hotpot,5ae544d75542990ba0bbb249,STRATUM-COMPLETE,VIEW-01,chalk quarry.,1,1,1.0
hotpot,5ae544d75542990ba0bbb249,STRATUM-COMPLETE,VIEW-11,chalk quarry.,1,1,1.0
2wiki,27987581093611ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Angali Pangali.,0,0,0.0
2wiki,27987581093611ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Angali Pangali.,0,0,0.0
2wiki,27987581093611ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Angali Pangali.,0,0,0.0
2wiki,27987581093611ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Angali Pangali.,0,0,0.0
2wiki,42a5f1a40bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Somerset.,0,0,0.6666666666666666
2wiki,42a5f1a40bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Somerset.,0,0,0.6666666666666666
2wiki,42a5f1a40bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Pilton, Somerset.",1,1,1.0
2wiki,42a5f1a40bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Pilton, Somerset.",1,1,1.0
2wiki,3a0f751c086211ebbd5dac1f6bf848b6,STRATUM-JOINT,VIEW-00,Philip Ford.,0,0,0.0
2wiki,3a0f751c086211ebbd5dac1f6bf848b6,STRATUM-JOINT,VIEW-10,Philip Ford.,0,0,0.0
2wiki,3a0f751c086211ebbd5dac1f6bf848b6,STRATUM-JOINT,VIEW-01,Outcasts Of The Trail.,1,1,1.0
2wiki,3a0f751c086211ebbd5dac1f6bf848b6,STRATUM-JOINT,VIEW-11,Outcasts Of The Trail.,1,1,1.0
hotpot,5ac471305542991943173998,STRATUM-COMPLETE,VIEW-00,defender,0,0,0.0
hotpot,5ac471305542991943173998,STRATUM-COMPLETE,VIEW-10,defender,0,0,0.0
hotpot,5ac471305542991943173998,STRATUM-COMPLETE,VIEW-01,Prevent the opposing team from scoring goals.,1,1,1.0
hotpot,5ac471305542991943173998,STRATUM-COMPLETE,VIEW-11,Prevent the opposing team from scoring goals.,1,1,1.0
2wiki,07b62dea0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Hugh I of Le Puiset.,0,0,0.4444444444444445
2wiki,07b62dea0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Hugh I of Le Puiset.,0,0,0.4444444444444445
2wiki,07b62dea0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Everard I of Breteuil.,1,1,1.0
2wiki,07b62dea0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Everard I of Breteuil.,1,1,1.0
2wiki,5f490eae0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,1803.,0,0,0.0
2wiki,5f490eae0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,1803.,0,0,0.0
2wiki,5f490eae0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,1803.,0,0,0.0
2wiki,5f490eae0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,1803.,0,0,0.0
2wiki,637241b20bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Cambridge.,0,0,0.5
2wiki,637241b20bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Cambridge.,0,0,0.5
2wiki,637241b20bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Cambridge.,0,0,0.5
2wiki,637241b20bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Cambridge.,0,0,0.5
2wiki,141636ac0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The evidence provided does not mention the place of death of the performer of the song ""Hawaiian Wedding Song.",0,0,0.0
2wiki,141636ac0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"The performer of the song ""Hawaiian Wedding Song"" is Andy Williams, but the evidence does not provide information about his place of death. Therefore, the answer cannot be determined from the given evidence.",0,0,0.0
2wiki,141636ac0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The place of death of the performer of song ""Hawaiian Wedding Song"" is not mentioned in the evidence.",0,0,0.0
2wiki,141636ac0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"The place of death of the performer of song ""Hawaiian Wedding Song"" is not mentioned in the evidence provided.",0,0,0.0
2wiki,895740ae0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Anne or Agnes Howard.,0,0,0.0
2wiki,895740ae0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Anne or Agnes Howard.,0,0,0.0
2wiki,895740ae0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Anne or Agnes Howard.,0,0,0.0
2wiki,895740ae0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Elizabeth Willoughby.,1,1,1.0
2wiki,6dbe8b4108b811ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-00,T. Prakash Rao died first.,0,0,0.0
2wiki,6dbe8b4108b811ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-10,William Keighley.,0,0,0.0
2wiki,6dbe8b4108b811ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-01,T. Prakash Rao died first.,0,0,0.0
2wiki,6dbe8b4108b811ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-11,William Keighley.,0,0,0.0
2wiki,7c7bf2d308c011ebbd8aac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Notes on the Port of St. Francis.,0,0,0.0
2wiki,7c7bf2d308c011ebbd8aac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Notes on the Port of St. Francis.,0,0,0.0
2wiki,7c7bf2d308c011ebbd8aac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Notes on the Port of St. Francis.,0,0,0.0
2wiki,7c7bf2d308c011ebbd8aac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Notes on the Port of St. Francis.,0,0,0.0
2wiki,61d4545708b111ebbd85ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Gopalapuranam.,0,0,0.0
2wiki,61d4545708b111ebbd85ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Gopalapuranam.,0,0,0.0
2wiki,61d4545708b111ebbd85ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Gopalapuranam.,0,0,0.0
2wiki,61d4545708b111ebbd85ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Gopalapuranam.,0,0,0.0
hotpot,5adf3f1d5542992d7e9f9310,STRATUM-JOINT,VIEW-00,composer and musicologist.,0,0,0.4
hotpot,5adf3f1d5542992d7e9f9310,STRATUM-JOINT,VIEW-10,Composer.,0,0,0.6666666666666666
hotpot,5adf3f1d5542992d7e9f9310,STRATUM-JOINT,VIEW-01,Composer.,0,0,0.6666666666666666
hotpot,5adf3f1d5542992d7e9f9310,STRATUM-JOINT,VIEW-11,Composer.,0,0,0.6666666666666666
hotpot,5a80b9e85542992bc0c4a7ed,STRATUM-COMPLETE,VIEW-00,skogsrå,0,0,0.0
hotpot,5a80b9e85542992bc0c4a7ed,STRATUM-COMPLETE,VIEW-10,skogsrå,0,0,0.0
hotpot,5a80b9e85542992bc0c4a7ed,STRATUM-COMPLETE,VIEW-01,Skogsrå,0,0,0.0
hotpot,5a80b9e85542992bc0c4a7ed,STRATUM-COMPLETE,VIEW-11,Skogsrå,0,0,0.0
hotpot,5a8d427f5542994ba4e3dc41,STRATUM-COMPLETE,VIEW-00,The Salvation Army.,0,0,0.0
hotpot,5a8d427f5542994ba4e3dc41,STRATUM-COMPLETE,VIEW-10,The Salvation Army.,0,0,0.0
hotpot,5a8d427f5542994ba4e3dc41,STRATUM-COMPLETE,VIEW-01,The Salvation Army.,0,0,0.0
hotpot,5a8d427f5542994ba4e3dc41,STRATUM-COMPLETE,VIEW-11,The Salvation Army.,0,0,0.0
2wiki,576ec48a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Bloomfield, New Jersey.",0,0,0.6666666666666666
2wiki,576ec48a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Bloomfield, New Jersey.",0,0,0.6666666666666666
2wiki,576ec48a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The founder of Seton Hall University, Bishop James Roosevelt Bayley, died in South Orange, New Jersey.",0,0,0.2222222222222222
2wiki,576ec48a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"James Roosevelt Bayley, the founder of Seton Hall University, died in Newark, New Jersey.",0,0,0.375
2wiki,8e6e9b480bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Jafraganj Cemetery.,0,0,0.5
2wiki,8e6e9b480bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Jafarganj Cemetery.,1,1,1.0
2wiki,8e6e9b480bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Jafraganj Cemetery.,0,0,0.5
2wiki,8e6e9b480bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Jafarganj Cemetery in Murshidabad, West Bengal, India.",0,0,0.4444444444444445
2wiki,c664947c086f11ebbd62ac1f6bf848b6,STRATUM-JOINT,VIEW-00,A Social Celebrity.,0,0,0.0
2wiki,c664947c086f11ebbd62ac1f6bf848b6,STRATUM-JOINT,VIEW-10,A Social Celebrity.,0,0,0.0
2wiki,c664947c086f11ebbd62ac1f6bf848b6,STRATUM-JOINT,VIEW-01,A Social Celebrity.,0,0,0.0
2wiki,c664947c086f11ebbd62ac1f6bf848b6,STRATUM-JOINT,VIEW-11,A Social Celebrity.,0,0,0.0
hotpot,5adf34955542993a75d26423,STRATUM-JOINT,VIEW-00,Turner Broadcasting System.,0,0,0.0
hotpot,5adf34955542993a75d26423,STRATUM-JOINT,VIEW-10,Viacom Media Networks.,1,1,1.0
hotpot,5adf34955542993a75d26423,STRATUM-JOINT,VIEW-01,MTV.,0,0,0.0
hotpot,5adf34955542993a75d26423,STRATUM-JOINT,VIEW-11,Viacom Media Networks.,1,1,1.0
hotpot,5ab91799554299753720f6ea,STRATUM-COMPLETE,VIEW-00,"August 13, 2012.",0,0,0.3333333333333333
hotpot,5ab91799554299753720f6ea,STRATUM-COMPLETE,VIEW-10,"August 13, 2012.",0,0,0.3333333333333333
hotpot,5ab91799554299753720f6ea,STRATUM-COMPLETE,VIEW-01,21 July 2015.,0,0,0.0
hotpot,5ab91799554299753720f6ea,STRATUM-COMPLETE,VIEW-11,21 July 2015.,0,0,0.0
2wiki,c20226440bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Canadian.,0,0,0.0
2wiki,c20226440bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Canada.,0,0,0.0
2wiki,c20226440bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Canada.,0,0,0.0
2wiki,c20226440bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Canada.,0,0,0.0
2wiki,f976fbce0bae11ebab90acde48001122,STRATUM-JOINT,VIEW-00,"Henry II, Count of Eu.",0,0,0.2222222222222222
2wiki,f976fbce0bae11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Raoul I of Lusignan.,1,1,1.0
2wiki,f976fbce0bae11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Raoul II of Lusignan.,0,0,0.75
2wiki,f976fbce0bae11ebab90acde48001122,STRATUM-JOINT,VIEW-11,"Henry II, Count of Eu.",0,0,0.2222222222222222
2wiki,aae3f77108b911ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Nevil Shute lived longer.,0,0,0.0
2wiki,aae3f77108b911ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Nevil Shute lived longer.,0,0,0.0
2wiki,aae3f77108b911ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Nevil Shute lived longer.,0,0,0.0
2wiki,aae3f77108b911ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Nevil Shute lived longer.,0,0,0.0
2wiki,76d3ccb20bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,20 September 1906.,0,0,0.0
2wiki,76d3ccb20bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,10 October 1846.,1,1,1.0
2wiki,76d3ccb20bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,1878.,0,0,0.0
2wiki,76d3ccb20bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,10 October 1846.,1,1,1.0
hotpot,5a877df15542993e715abf7a,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
hotpot,5a877df15542993e715abf7a,STRATUM-JOINT,VIEW-10,No.,0,0,0.0
hotpot,5a877df15542993e715abf7a,STRATUM-JOINT,VIEW-01,No.,0,0,0.0
hotpot,5a877df15542993e715abf7a,STRATUM-JOINT,VIEW-11,No.,0,0,0.0
2wiki,f9a5adb40bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The evidence does not provide information about the place of birth of Umade Bhattiyani's husband.,0,0,0.0
2wiki,f9a5adb40bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,India.,0,0,0.0
2wiki,f9a5adb40bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Marwar.,0,0,0.0
2wiki,f9a5adb40bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Jodhpur.,1,1,1.0
2wiki,fe8ae0a00bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The question is incorrect as the director of ""Di Di Hollywood"" is Bigas Luna, and there is no evidence provided about his death.",0,0,0.0
2wiki,fe8ae0a00bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"la Riera de Gaià, Catalonia.",0,0,0.888888888888889
2wiki,fe8ae0a00bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of film Di Di Hollywood, Bigas Luna, died in Spain.",0,0,0.0
2wiki,fe8ae0a00bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"la Riera de Gaià, Catalonia.",0,0,0.888888888888889
hotpot,5ae1e22a5542997f29b3c160,STRATUM-JOINT,VIEW-00,Caster.,0,0,0.0
hotpot,5ae1e22a5542997f29b3c160,STRATUM-JOINT,VIEW-10,Sarah Kerrigan.,1,1,1.0
hotpot,5ae1e22a5542997f29b3c160,STRATUM-JOINT,VIEW-01,Zeratul.,0,0,0.0
hotpot,5ae1e22a5542997f29b3c160,STRATUM-JOINT,VIEW-11,Sarah Kerrigan.,1,1,1.0
2wiki,81ca57e60bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,81ca57e60bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Winnipeg.,1,1,1.0
2wiki,81ca57e60bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of film Age-Old Friends, Allan Kroeker, was born in New York, New York.",0,0,0.0
2wiki,81ca57e60bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Winnipeg, Manitoba.",1,1,1.0
hotpot,5a7ca4485542990527d554f1,STRATUM-JOINT,VIEW-00,Eastern State Penitentiary in Philadelphia.,0,0,0.0
hotpot,5a7ca4485542990527d554f1,STRATUM-JOINT,VIEW-10,2027 Fairmount Avenue.,1,1,1.0
hotpot,5a7ca4485542990527d554f1,STRATUM-JOINT,VIEW-01,Eastern State Penitentiary in Philadelphia.,0,0,0.0
hotpot,5a7ca4485542990527d554f1,STRATUM-JOINT,VIEW-11,2027 Fairmount Avenue.,1,1,1.0
hotpot,5a7543d555429916b01642ce,STRATUM-JOINT,VIEW-00,Dirk Nowitzki.,0,0,0.0
hotpot,5a7543d555429916b01642ce,STRATUM-JOINT,VIEW-10,Dirk Nowitzki.,0,0,0.0
hotpot,5a7543d555429916b01642ce,STRATUM-JOINT,VIEW-01,Dirk Nowitzki.,0,0,0.0
hotpot,5a7543d555429916b01642ce,STRATUM-JOINT,VIEW-11,Dirk Nowitzki.,0,0,0.0
hotpot,5ab6654455429954757d3281,STRATUM-COMPLETE,VIEW-00,Arbutus and Aspidistra are both genera of flowering plants.,0,0,0.3636363636363636
hotpot,5ab6654455429954757d3281,STRATUM-COMPLETE,VIEW-10,Arbutus and Aspidistra are both genera of flowering plants.,0,0,0.3636363636363636
hotpot,5ab6654455429954757d3281,STRATUM-COMPLETE,VIEW-01,Arbutus and Aspidistra are types of flowering plants.,0,0,0.4
hotpot,5ab6654455429954757d3281,STRATUM-COMPLETE,VIEW-11,Arbutus and Aspidistra are types of flowering plants.,0,0,0.4
2wiki,4d559f400bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,None of the provided evidence indicates who the child of the director of film Griha Pravesh is.,0,0,0.0
2wiki,4d559f400bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Aditya Bhattacharya.,1,1,1.0
2wiki,4d559f400bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The child of the director of film Griha Pravesh is not mentioned in the evidence.,0,0,0.0
2wiki,4d559f400bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Aditya Bhattacharya.,1,1,1.0
2wiki,fcc41df80bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Calgary, Alberta.",0,0,0.6666666666666666
2wiki,fcc41df80bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Calgary, Alberta.",0,0,0.6666666666666666
2wiki,fcc41df80bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Calgary, Alberta.",0,0,0.6666666666666666
2wiki,fcc41df80bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Calgary, Alberta.",0,0,0.6666666666666666
hotpot,5a8b04df55429950cd6afc49,STRATUM-COMPLETE,VIEW-00,Future,0,0,0.0
hotpot,5a8b04df55429950cd6afc49,STRATUM-COMPLETE,VIEW-10,Future,0,0,0.0
hotpot,5a8b04df55429950cd6afc49,STRATUM-COMPLETE,VIEW-01,Future,0,0,0.0
hotpot,5a8b04df55429950cd6afc49,STRATUM-COMPLETE,VIEW-11,Future,0,0,0.0
2wiki,602e4c14087b11ebbd68ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Benjamin Arthur,0,0,0.0
2wiki,602e4c14087b11ebbd68ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Benjamin Arthur,0,0,0.0
2wiki,602e4c14087b11ebbd68ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Party Husband,0,0,0.0
2wiki,602e4c14087b11ebbd68ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Once Upon A Time In The Woods.,1,1,1.0
2wiki,32d87a320bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Australia.,0,0,0.0
2wiki,32d87a320bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Japan.,0,0,0.0
2wiki,32d87a320bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Japan.,0,0,0.0
2wiki,32d87a320bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Kyoto.,1,1,1.0
2wiki,04bd03c80bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Ravenna.,0,0,0.0
2wiki,04bd03c80bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Ravenna.,0,0,0.0
2wiki,04bd03c80bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Ravenna.,0,0,0.0
2wiki,04bd03c80bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Ravenna.,0,0,0.0
hotpot,5ade66e1554299728e26c713,STRATUM-COMPLETE,VIEW-00,"The Medellín Cartel operated in Bolivia, Colombia, Central America, Peru, the United States, Canada, and Europe from the 1970s through the 1980s.",0,0,0.2857142857142857
hotpot,5ade66e1554299728e26c713,STRATUM-COMPLETE,VIEW-10,"The Medellín Cartel operated in Bolivia, Colombia, Central America, Peru, the United States, Canada, and Europe from the 1970s through the 1980s.",0,0,0.2857142857142857
hotpot,5ade66e1554299728e26c713,STRATUM-COMPLETE,VIEW-01,1970s and 1980s.,1,1,1.0
hotpot,5ade66e1554299728e26c713,STRATUM-COMPLETE,VIEW-11,1970s and 1980s.,1,1,1.0
2wiki,b70c94f60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,1949.,0,0,0.0
2wiki,b70c94f60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,1 October 1895.,1,1,1.0
2wiki,b70c94f60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,1949.,0,0,0.0
2wiki,b70c94f60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,1 October 1895.,1,1,1.0
hotpot,5a88a35c554299206df2b316,STRATUM-JOINT,VIEW-00,The head of state of the territory where the Ibrahim-al-Ibrahim Mosque is located is the British Government.,0,0,0.1176470588235294
hotpot,5a88a35c554299206df2b316,STRATUM-JOINT,VIEW-10,Elizabeth II.,0,0,0.6666666666666666
hotpot,5a88a35c554299206df2b316,STRATUM-JOINT,VIEW-01,"The head of state of Gibraltar is the British monarch, represented by the Governor of Gibraltar.",0,0,0.2352941176470588
hotpot,5a88a35c554299206df2b316,STRATUM-JOINT,VIEW-11,Elizabeth II.,0,0,0.6666666666666666
2wiki,456aadbc0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,456aadbc0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Rēzekne.,1,1,1.0
2wiki,456aadbc0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Fridrikh Ermler.,0,0,0.0
2wiki,456aadbc0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Rēzekne.,1,1,1.0
2wiki,94198d580bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Margaret II of Flanders.,0,0,0.2857142857142857
2wiki,94198d580bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Margaret II of Flanders.,0,0,0.2857142857142857
2wiki,94198d580bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Margaret II of Flanders.,0,0,0.2857142857142857
2wiki,94198d580bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Margaret II of Flanders.,0,0,0.2857142857142857
2wiki,cfb486e208b311ebbd86ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Waking Sleeping Beauty.,0,0,0.0
2wiki,cfb486e208b311ebbd86ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Waking Sleeping Beauty.,0,0,0.0
2wiki,cfb486e208b311ebbd86ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Don Hahn.,0,0,0.0
2wiki,cfb486e208b311ebbd86ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Don Hahn.,0,0,0.0
2wiki,bb3829b80baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,King John III of Portugal.,0,0,0.4000000000000001
2wiki,bb3829b80baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,King John III of Portugal.,0,0,0.4000000000000001
2wiki,bb3829b80baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,King John III of Portugal.,0,0,0.4000000000000001
2wiki,bb3829b80baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,King John III of Portugal.,0,0,0.4000000000000001
2wiki,1d03457e0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Robert of Bar.,0,0,0.6666666666666666
2wiki,1d03457e0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Robert of Bar.,0,0,0.6666666666666666
2wiki,1d03457e0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Robert of Bar.,0,0,0.6666666666666666
2wiki,1d03457e0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Robert of Bar.,0,0,0.6666666666666666
hotpot,5a8b120755429949d91db4a4,STRATUM-JOINT,VIEW-00,Netherlands.,0,0,0.0
hotpot,5a8b120755429949d91db4a4,STRATUM-JOINT,VIEW-10,Netherlands.,0,0,0.0
hotpot,5a8b120755429949d91db4a4,STRATUM-JOINT,VIEW-01,American.,1,1,1.0
hotpot,5a8b120755429949d91db4a4,STRATUM-JOINT,VIEW-11,American.,1,1,1.0
hotpot,5abf44025542993fe9a41def,STRATUM-JOINT,VIEW-00,Ian McEwan,0,0,0.0
hotpot,5abf44025542993fe9a41def,STRATUM-JOINT,VIEW-10,Ian McEwan,0,0,0.0
hotpot,5abf44025542993fe9a41def,STRATUM-JOINT,VIEW-01,Ian McEwan,0,0,0.0
hotpot,5abf44025542993fe9a41def,STRATUM-JOINT,VIEW-11,Ian McEwan,0,0,0.0
2wiki,3f2eb0120baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,"William Herbert, 2nd Earl of Pembroke.",0,0,0.1666666666666666
2wiki,3f2eb0120baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,"William Herbert, 2nd Earl of Pembroke.",0,0,0.1666666666666666
2wiki,3f2eb0120baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,"Henry Beaufort, 3rd Duke of Somerset.",1,1,1.0
2wiki,3f2eb0120baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,"Henry Beaufort, 3rd Duke of Somerset.",1,1,1.0
2wiki,c507cba60baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,"Charles I, Duke of Bourbon.",0,0,0.8000000000000002
2wiki,c507cba60baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,"Charles I, Duke of Bourbon.",0,0,0.8000000000000002
2wiki,c507cba60baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,"Charles I, Duke of Bourbon.",0,0,0.8000000000000002
2wiki,c507cba60baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,"John I, Duke of Bourbon.",1,1,1.0
hotpot,5a8bae135542996e8ac889b6,STRATUM-COMPLETE,VIEW-00,Roy Scheider.,0,0,0.8
hotpot,5a8bae135542996e8ac889b6,STRATUM-COMPLETE,VIEW-10,Roy Scheider.,0,0,0.8
hotpot,5a8bae135542996e8ac889b6,STRATUM-COMPLETE,VIEW-01,Roy Scheider.,0,0,0.8
hotpot,5a8bae135542996e8ac889b6,STRATUM-COMPLETE,VIEW-11,Roy Scheider.,0,0,0.8
hotpot,5ae212c9554299495565d9de,STRATUM-COMPLETE,VIEW-00,The Jacobite rising of 1745.,0,0,0.6666666666666665
hotpot,5ae212c9554299495565d9de,STRATUM-COMPLETE,VIEW-10,The Jacobite rising of 1745.,0,0,0.6666666666666665
hotpot,5ae212c9554299495565d9de,STRATUM-COMPLETE,VIEW-01,The 1745 rebellion.,0,0,0.2857142857142857
hotpot,5ae212c9554299495565d9de,STRATUM-COMPLETE,VIEW-11,The 1745 rebellion.,0,0,0.2857142857142857
2wiki,247c4c6c08d911ebbd9cac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,The Quiller Memorandum.,0,0,0.0
2wiki,247c4c6c08d911ebbd9cac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,The Quiller Memorandum.,0,0,0.0
2wiki,247c4c6c08d911ebbd9cac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,La Quintrala.,1,1,1.0
2wiki,247c4c6c08d911ebbd9cac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,La Quintrala.,1,1,1.0
2wiki,bb7527e4089b11ebbd78ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Onnaman.,0,0,0.0
2wiki,bb7527e4089b11ebbd78ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Onnaman.,0,0,0.0
2wiki,bb7527e4089b11ebbd78ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Onnaman.,0,0,0.0
2wiki,bb7527e4089b11ebbd78ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Onnaman.,0,0,0.0
2wiki,8f2c1576089611ebbd76ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Charley One-Eye.,0,0,0.0
2wiki,8f2c1576089611ebbd76ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Charley One-Eye.,0,0,0.0
2wiki,8f2c1576089611ebbd76ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Charley One-Eye.,0,0,0.0
2wiki,8f2c1576089611ebbd76ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Charley One-Eye.,0,0,0.0
hotpot,5a83172455429954d2e2ec14,STRATUM-COMPLETE,VIEW-00,Coenred of Mercia.,0,0,0.0
hotpot,5a83172455429954d2e2ec14,STRATUM-COMPLETE,VIEW-10,Coenred of Mercia.,0,0,0.0
hotpot,5a83172455429954d2e2ec14,STRATUM-COMPLETE,VIEW-01,Sæward of Essex.,0,0,0.5
hotpot,5a83172455429954d2e2ec14,STRATUM-COMPLETE,VIEW-11,Sæward of Essex.,0,0,0.5
hotpot,5ae641f65542992ae0d162a3,STRATUM-JOINT,VIEW-00,Jake Zyrus,0,0,0.0
hotpot,5ae641f65542992ae0d162a3,STRATUM-JOINT,VIEW-10,Charice.,1,1,1.0
hotpot,5ae641f65542992ae0d162a3,STRATUM-JOINT,VIEW-01,Jake Zyrus,0,0,0.0
hotpot,5ae641f65542992ae0d162a3,STRATUM-JOINT,VIEW-11,Charice,1,1,1.0
2wiki,77dbfab80bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,"John II of Luxembourg, Count of Ligny's paternal grandfather is John of Luxembourg, Lord of Beauvoir.",0,0,0.3478260869565217
2wiki,77dbfab80bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,"John I of Luxembourg, Lord of Beauvoir.",0,0,0.5714285714285714
2wiki,77dbfab80bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,"John of Luxembourg, Lord of Beauvoir.",0,0,0.4615384615384615
2wiki,77dbfab80bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,"Guy I of Luxembourg, Count of Ligny.",1,1,1.0
2wiki,897694360bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Lord Xinling.,0,0,0.0
2wiki,897694360bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Lord Xinling.,0,0,0.0
2wiki,897694360bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Marquess Wu of Wei.,0,0,0.5
2wiki,897694360bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,King Hui of Wei.,1,1,1.0
2wiki,41611f820baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Ola Bog.,0,0,0.0
2wiki,41611f820baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Ola Bog.,0,0,0.0
2wiki,41611f820baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Ola Bog.,0,0,0.0
2wiki,41611f820baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Ola Bog.,0,0,0.0
hotpot,5ae0b0ab55429945ae959423,STRATUM-COMPLETE,VIEW-00,hardest player.,0,0,0.5
hotpot,5ae0b0ab55429945ae959423,STRATUM-COMPLETE,VIEW-10,hardest player.,0,0,0.5
hotpot,5ae0b0ab55429945ae959423,STRATUM-COMPLETE,VIEW-01,hardest player.,0,0,0.5
hotpot,5ae0b0ab55429945ae959423,STRATUM-COMPLETE,VIEW-11,hardest player.,0,0,0.5
2wiki,9c7da57508d111ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Dyson Carter lived longer.,0,0,0.6666666666666666
2wiki,9c7da57508d111ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Dyson Carter lived longer.,0,0,0.6666666666666666
2wiki,9c7da57508d111ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Dyson Carter lived longer.,0,0,0.6666666666666666
2wiki,9c7da57508d111ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Dyson Carter lived longer.,0,0,0.6666666666666666
2wiki,943b50b20bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,None.,0,0,0.0
2wiki,943b50b20bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"The director of the film Priest (1994 Film), Antonia Bird, did not receive any specific award mentioned in the evidence.",0,0,0.0869565217391304
2wiki,943b50b20bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The award is not mentioned in the evidence.,0,0,0.0
2wiki,943b50b20bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,The award is not mentioned in the evidence.,0,0,0.0
2wiki,bfb17cf60baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Al-Mundhir III ibn al-Harith.,0,0,0.5714285714285715
2wiki,bfb17cf60baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Al-Harith ibn Jabalah.,1,1,1.0
2wiki,bfb17cf60baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Al-Mundhir III ibn al-Harith.,0,0,0.5714285714285715
2wiki,bfb17cf60baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Al-Harith ibn Jabalah.,1,1,1.0
hotpot,5a7fac0055429969796c1b1b,STRATUM-COMPLETE,VIEW-00,Indian,0,0,0.6666666666666666
hotpot,5a7fac0055429969796c1b1b,STRATUM-COMPLETE,VIEW-10,Indian,0,0,0.6666666666666666
hotpot,5a7fac0055429969796c1b1b,STRATUM-COMPLETE,VIEW-01,Indian,0,0,0.6666666666666666
hotpot,5a7fac0055429969796c1b1b,STRATUM-COMPLETE,VIEW-11,Indian,0,0,0.6666666666666666
2wiki,4c17ce2a0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,4c17ce2a0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Mumbai.,1,1,1.0
2wiki,4c17ce2a0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Unknown.,0,0,0.0
2wiki,4c17ce2a0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Nanavati Hospital, Mumbai.",0,0,0.5
hotpot,5ae37b4d5542991a06ce99ce,STRATUM-JOINT,VIEW-00,1947.,0,0,0.0
hotpot,5ae37b4d5542991a06ce99ce,STRATUM-JOINT,VIEW-10,1754.,1,1,1.0
hotpot,5ae37b4d5542991a06ce99ce,STRATUM-JOINT,VIEW-01,1754.,1,1,1.0
hotpot,5ae37b4d5542991a06ce99ce,STRATUM-JOINT,VIEW-11,1754.,1,1,1.0
hotpot,5ac4f2e755429924173fb503,STRATUM-COMPLETE,VIEW-00,The First Battle of Eora Creek – Templeton's Crossing.,0,0,0.4
hotpot,5ac4f2e755429924173fb503,STRATUM-COMPLETE,VIEW-10,The First Battle of Eora Creek – Templeton's Crossing.,0,0,0.4
hotpot,5ac4f2e755429924173fb503,STRATUM-COMPLETE,VIEW-01,Battle of Prome.,1,1,1.0
hotpot,5ac4f2e755429924173fb503,STRATUM-COMPLETE,VIEW-11,Battle of Prome.,1,1,1.0
2wiki,f4b202740bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Canadian.,0,0,0.0
2wiki,f4b202740bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Canadian.,0,0,0.0
2wiki,f4b202740bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Canadian.,0,0,0.0
2wiki,f4b202740bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,French-Canadian.,0,0,0.0
2wiki,b16ce9860bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The director of the film ""Riders of the Plains,"" Jacques Jaccard, died in France.",0,0,0.1904761904761905
2wiki,b16ce9860bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Los Angeles, California.",1,1,1.0
2wiki,b16ce9860bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of the film ""Riders of the Plains"" died in France.",0,0,0.2105263157894737
2wiki,b16ce9860bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Los Angeles, California.",1,1,1.0
2wiki,27144e7b08b111ebbd85ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Gorky 3: My Universities.,0,0,0.0
2wiki,27144e7b08b111ebbd85ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Gorky 3: My Universities.,0,0,0.0
2wiki,27144e7b08b111ebbd85ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Gorky 3: My Universities.,0,0,0.0
2wiki,27144e7b08b111ebbd85ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Gorky 3: My Universities.,0,0,0.0
hotpot,5ae2ee5e5542991a06ce990a,STRATUM-COMPLETE,VIEW-00,Lord Dunmore.,0,0,0.6666666666666666
hotpot,5ae2ee5e5542991a06ce990a,STRATUM-COMPLETE,VIEW-10,Lord Dunmore.,0,0,0.6666666666666666
hotpot,5ae2ee5e5542991a06ce990a,STRATUM-COMPLETE,VIEW-01,Lord Dunmore.,0,0,0.6666666666666666
hotpot,5ae2ee5e5542991a06ce990a,STRATUM-COMPLETE,VIEW-11,Lord Dunmore.,0,0,0.6666666666666666
2wiki,cba6db080bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Canadian.,0,0,0.0
2wiki,cba6db080bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Canadian.,0,0,0.0
2wiki,cba6db080bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Canada.,0,0,0.0
2wiki,cba6db080bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Canadian.,0,0,0.0
2wiki,3324bef40bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Sweden.,0,0,0.0
2wiki,3324bef40bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Norway.,1,1,1.0
2wiki,3324bef40bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Sweden.,0,0,0.0
2wiki,3324bef40bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Norway.,1,1,1.0
2wiki,a94f39220bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The evidence does not specify where Louisa Garrett Anderson's mother died.,0,0,0.0
2wiki,a94f39220bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,The evidence does not specify where Louisa Garrett Anderson's mother died.,0,0,0.0
2wiki,a94f39220bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The evidence does not specify where Louisa Garrett Anderson's mother died.,0,0,0.0
2wiki,a94f39220bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,The evidence does not specify where Louisa Garrett Anderson's mother died.,0,0,0.0
hotpot,5a83041355429966c78a6ae8,STRATUM-JOINT,VIEW-00,directors,0,0,0.0
hotpot,5a83041355429966c78a6ae8,STRATUM-JOINT,VIEW-10,directors.,0,0,0.0
hotpot,5a83041355429966c78a6ae8,STRATUM-JOINT,VIEW-01,director,0,0,0.6666666666666666
hotpot,5a83041355429966c78a6ae8,STRATUM-JOINT,VIEW-11,director.,0,0,0.6666666666666666
2wiki,f26cd5680bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,1 June 1567.,0,0,0.6666666666666666
2wiki,f26cd5680bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,1 June 1567.,0,0,0.6666666666666666
2wiki,f26cd5680bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"June 19, 1567.",1,1,1.0
2wiki,f26cd5680bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"June 19, 1567.",1,1,1.0
2wiki,61082d440bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,61082d440bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Kansas City, Missouri.",1,1,1.0
2wiki,61082d440bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of film The Pittsburgh Kid, Jack Townley, was born in England.",0,0,0.0
2wiki,61082d440bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Kansas City, Missouri.",1,1,1.0
2wiki,43393af40bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Moroccan.,0,0,0.0
2wiki,43393af40bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Moroccan.,0,0,0.0
2wiki,43393af40bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Arab.,0,0,0.0
2wiki,43393af40bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Arab.,0,0,0.0
2wiki,ac7e29440bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Bamburgh.,0,0,0.0
2wiki,ac7e29440bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Bamburgh.,0,0,0.0
2wiki,ac7e29440bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Bamburgh.,0,0,0.0
2wiki,ac7e29440bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Bamburgh.,0,0,0.0
hotpot,5a7244955542990c210a408a,STRATUM-COMPLETE,VIEW-00,J71,0,0,0.0
hotpot,5a7244955542990c210a408a,STRATUM-COMPLETE,VIEW-10,J71,0,0,0.0
hotpot,5a7244955542990c210a408a,STRATUM-COMPLETE,VIEW-01,Allison J71 was not changed to a new name; it remained the Allison J71.,0,0,0.0
hotpot,5a7244955542990c210a408a,STRATUM-COMPLETE,VIEW-11,Allison J71 was not changed to a new name; it remained the Allison J71.,0,0,0.0
hotpot,5a8c7057554299653c1aa066,STRATUM-COMPLETE,VIEW-00,Wembley Stadium.,0,0,0.6666666666666666
hotpot,5a8c7057554299653c1aa066,STRATUM-COMPLETE,VIEW-10,Wembley Stadium.,0,0,0.6666666666666666
hotpot,5a8c7057554299653c1aa066,STRATUM-COMPLETE,VIEW-01,Wembley Stadium.,0,0,0.6666666666666666
hotpot,5a8c7057554299653c1aa066,STRATUM-COMPLETE,VIEW-11,Wembley Stadium.,0,0,0.6666666666666666
2wiki,4a6714f608d011ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Kooky.,0,0,0.0
2wiki,4a6714f608d011ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Kooky.,0,0,0.0
2wiki,4a6714f608d011ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Kooky.,0,0,0.0
2wiki,4a6714f608d011ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Kooky.,0,0,0.0
hotpot,5a87411d5542994846c1cd37,STRATUM-COMPLETE,VIEW-00,"Jörgen Smit worked as a teacher, speaker, and writer in the context of the Anthroposophical Society and the Waldorfschool Movement.",0,0,0.25
hotpot,5a87411d5542994846c1cd37,STRATUM-COMPLETE,VIEW-10,"Jörgen Smit worked as a teacher, speaker, and writer in the context of the Anthroposophical Society and the Waldorfschool Movement.",0,0,0.25
hotpot,5a87411d5542994846c1cd37,STRATUM-COMPLETE,VIEW-01,"Jörgen Smit worked as a teacher, speaker, and writer in the context of the Anthroposophical Society and the Waldorfschool Movement.",0,0,0.25
hotpot,5a87411d5542994846c1cd37,STRATUM-COMPLETE,VIEW-11,"Jörgen Smit worked as a teacher, speaker, and writer in the context of the Anthroposophical Society and the Waldorfschool Movement.",0,0,0.25
2wiki,26c8ec120bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Count Franciszek Ksawery Branicki.,0,0,0.0
2wiki,26c8ec120bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Count Franciszek Ksawery Branicki.,0,0,0.0
2wiki,26c8ec120bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,August Aleksander Czartoryski.,1,1,1.0
2wiki,26c8ec120bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,August Aleksander Czartoryski.,1,1,1.0
2wiki,f60858c308fa11ebbdacac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Daisy de Melker was born earlier.,0,0,0.6666666666666666
2wiki,f60858c308fa11ebbdacac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Daisy de Melker was born earlier.,0,0,0.6666666666666666
2wiki,f60858c308fa11ebbdacac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Daisy de Melker was born earlier.,0,0,0.6666666666666666
2wiki,f60858c308fa11ebbdacac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Daisy de Melker was born earlier.,0,0,0.6666666666666666
2wiki,25a3e4780baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,"Frederick II, Margrave of Meissen.",0,0,0.8000000000000002
2wiki,25a3e4780baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,"Frederick II, Margrave of Meissen.",0,0,0.8000000000000002
2wiki,25a3e4780baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,"Frederick I, Margrave of Meissen.",1,1,1.0
2wiki,25a3e4780baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,"Frederick I, Margrave of Meissen.",1,1,1.0
2wiki,f6f2185c0bae11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Greg Penner.,0,0,0.0
2wiki,f6f2185c0bae11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Greg Penner.,0,0,0.0
2wiki,f6f2185c0bae11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Karolina Světlá.,0,0,0.0
2wiki,f6f2185c0bae11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Professor Petr Mužák.,0,0,0.8
hotpot,5ae54b4f5542990ba0bbb261,STRATUM-JOINT,VIEW-00,Veterinary specialist.,0,0,0.0
hotpot,5ae54b4f5542990ba0bbb261,STRATUM-JOINT,VIEW-10,Neuro-orthopaedic specialist.,0,0,0.6666666666666666
hotpot,5ae54b4f5542990ba0bbb261,STRATUM-JOINT,VIEW-01,Veterinary surgeon.,0,0,0.0
hotpot,5ae54b4f5542990ba0bbb261,STRATUM-JOINT,VIEW-11,Neuro-orthopaedic veterinary surgeon.,0,0,0.5
2wiki,6086a7fa0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Princess Anne of Orléans.,0,0,0.25
2wiki,6086a7fa0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Princess Anne of Orléans.,0,0,0.25
2wiki,6086a7fa0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Charles III of Spain.,0,0,0.25
2wiki,6086a7fa0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Charles III of Spain.,0,0,0.25
2wiki,b58f86e60baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Yang Huan.,0,0,0.0
2wiki,b58f86e60baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Yang Huan.,0,0,0.0
2wiki,b58f86e60baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Yang Huan.,0,0,0.0
2wiki,b58f86e60baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Yang Huan.,0,0,0.0
2wiki,9c75113a087611ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-00,The Princess Of Neutralia.,0,0,0.0
2wiki,9c75113a087611ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-10,The Princess Of Neutralia.,0,0,0.0
2wiki,9c75113a087611ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-01,The Princess Of Neutralia.,0,0,0.0
2wiki,9c75113a087611ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-11,The Princess Of Neutralia.,0,0,0.0
2wiki,492c06120bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,England.,0,0,0.0
2wiki,492c06120bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Swiss.,0,0,0.0
2wiki,492c06120bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,England.,0,0,0.0
2wiki,492c06120bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Switzerland.,0,0,0.0
2wiki,bc71dfd00bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Australian.,0,0,0.0
2wiki,bc71dfd00bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Romania.,0,0,0.0
2wiki,bc71dfd00bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Australian.,0,0,0.0
2wiki,bc71dfd00bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Romania.,0,0,0.0
hotpot,5a7133fa5542994082a3e660,STRATUM-COMPLETE,VIEW-00,"They are brothers, with Fabio Cannavaro being the current manager of Tianjin Quanjian and Paolo Cannavaro being his younger brother.",0,0,0.1
hotpot,5a7133fa5542994082a3e660,STRATUM-COMPLETE,VIEW-10,"They are brothers, with Fabio Cannavaro being the current manager of Tianjin Quanjian and Paolo Cannavaro being his younger brother.",0,0,0.1
hotpot,5a7133fa5542994082a3e660,STRATUM-COMPLETE,VIEW-01,Paolo Cannavaro is the brother of the current manager of Chinese club Tianjin Quanjian.,0,0,0.1538461538461538
hotpot,5a7133fa5542994082a3e660,STRATUM-COMPLETE,VIEW-11,Paolo Cannavaro is the brother of the current manager of Chinese club Tianjin Quanjian.,0,0,0.1538461538461538
2wiki,8fd7bd3c0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Osthryth.,0,0,0.0
2wiki,8fd7bd3c0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Osthryth.,0,0,0.0
2wiki,8fd7bd3c0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Osthryth.,0,0,0.0
2wiki,8fd7bd3c0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Osthryth.,0,0,0.0
2wiki,1fcb2fec086811ebbd5eac1f6bf848b6,STRATUM-JOINT,VIEW-00,Natchathiram,0,0,0.0
2wiki,1fcb2fec086811ebbd5eac1f6bf848b6,STRATUM-JOINT,VIEW-10,Natchathiram,0,0,0.0
2wiki,1fcb2fec086811ebbd5eac1f6bf848b6,STRATUM-JOINT,VIEW-01,Natchathiram,0,0,0.0
2wiki,1fcb2fec086811ebbd5eac1f6bf848b6,STRATUM-JOINT,VIEW-11,Natchathiram,0,0,0.0
2wiki,de7e12d3089111ebbd73ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Kalicharan.,0,0,0.0
2wiki,de7e12d3089111ebbd73ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Kalicharan.,0,0,0.0
2wiki,de7e12d3089111ebbd73ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Kalicharan,0,0,0.0
2wiki,de7e12d3089111ebbd73ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Kalicharan.,0,0,0.0
hotpot,5a8c9fc2554299653c1aa0d4,STRATUM-COMPLETE,VIEW-00,Pac-12 Conference.,0,0,0.4
hotpot,5a8c9fc2554299653c1aa0d4,STRATUM-COMPLETE,VIEW-10,Pac-12 Conference.,0,0,0.4
hotpot,5a8c9fc2554299653c1aa0d4,STRATUM-COMPLETE,VIEW-01,Pac-12 Conference.,0,0,0.4
hotpot,5a8c9fc2554299653c1aa0d4,STRATUM-COMPLETE,VIEW-11,Pac-12 Conference.,0,0,0.4
2wiki,51ae5bd40baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Rudolf II.,0,0,0.0
2wiki,51ae5bd40baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,"Rudolf II, Duke of Bavaria.",0,0,0.25
2wiki,51ae5bd40baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,"Rudolf II, Duke of Bavaria.",0,0,0.25
2wiki,51ae5bd40baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Rudolf II.,0,0,0.0
2wiki,49de8d7a0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,49de8d7a0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"New Hyde Park, New York.",1,1,1.0
2wiki,49de8d7a0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of The Evil Eye (1920 serial) was born in Chicago, Illinois.",0,0,0.0
2wiki,49de8d7a0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"New Hyde Park, New York.",1,1,1.0
2wiki,011921840bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Lisbon.,0,0,0.6666666666666666
2wiki,011921840bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Lisbon.,0,0,0.6666666666666666
2wiki,011921840bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Lisbon.,0,0,0.6666666666666666
2wiki,011921840bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Lisbon.,0,0,0.6666666666666666
2wiki,c4f877ea0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Israel.,0,0,0.0
2wiki,c4f877ea0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Israel.,0,0,0.0
2wiki,c4f877ea0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Israel.,0,0,0.0
2wiki,c4f877ea0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Israel.,0,0,0.0
2wiki,481d48000baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Edith Luckett Davis.,0,0,0.0
2wiki,481d48000baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Edith Prescott Luckett Davis.,0,0,0.0
2wiki,481d48000baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Blanche of Anjou.,0,0,0.0
2wiki,481d48000baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,María de Molina.,1,1,1.0
hotpot,5a8740ee5542994846c1cd35,STRATUM-JOINT,VIEW-00,The Jungle Book (1994 film).,0,0,0.5714285714285715
hotpot,5a8740ee5542994846c1cd35,STRATUM-JOINT,VIEW-10,The Jungle Book (1994 film).,0,0,0.5714285714285715
hotpot,5a8740ee5542994846c1cd35,STRATUM-JOINT,VIEW-01,The Jungle Book.,0,0,0.8
hotpot,5a8740ee5542994846c1cd35,STRATUM-JOINT,VIEW-11,The Jungle Book.,0,0,0.8
hotpot,5a81ea115542995ce29dcc78,STRATUM-JOINT,VIEW-00,Parlophone.,0,0,0.6666666666666666
hotpot,5a81ea115542995ce29dcc78,STRATUM-JOINT,VIEW-10,Parlophone Records.,1,1,1.0
hotpot,5a81ea115542995ce29dcc78,STRATUM-JOINT,VIEW-01,Parlophone.,0,0,0.6666666666666666
hotpot,5a81ea115542995ce29dcc78,STRATUM-JOINT,VIEW-11,Parlophone Records.,1,1,1.0
2wiki,fc63163e089711ebbd77ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Burhan Atak.,0,0,0.0
2wiki,fc63163e089711ebbd77ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Burhan Atak.,0,0,0.0
2wiki,fc63163e089711ebbd77ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Burhan Atak.,0,0,0.0
2wiki,fc63163e089711ebbd77ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Burhan Atak.,0,0,0.0
2wiki,e653c7d9096811ebbdafac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Body Complete.,0,0,0.0
2wiki,e653c7d9096811ebbdafac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Body Complete.,0,0,0.0
2wiki,e653c7d9096811ebbdafac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Body Complete.,0,0,0.0
2wiki,e653c7d9096811ebbdafac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Body Complete.,0,0,0.0
2wiki,72f602e60bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,"Sir Charles Cayzer, 1st Baronet.",0,0,0.5
2wiki,72f602e60bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,"Sir Charles Cayzer, 1st Baronet.",0,0,0.5
2wiki,72f602e60bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,"Sir Charles Cayzer, 1st Baronet.",0,0,0.5
2wiki,72f602e60bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,"Sir Charles Cayzer, 1st Baronet.",0,0,0.5
2wiki,2b829d1e08e911ebbda7ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,"Augusta Hall, Baroness Llanover is older than Mohamed Essam.",0,0,0.3636363636363636
2wiki,2b829d1e08e911ebbda7ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,"Augusta Hall, Baroness Llanover is older than Mohamed Essam.",0,0,0.3636363636363636
2wiki,2b829d1e08e911ebbda7ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Mohamed Essam (fencer) is younger.,0,0,0.5714285714285715
2wiki,2b829d1e08e911ebbda7ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Mohamed Essam (fencer) is younger.,0,0,0.5714285714285715
hotpot,5ab2b8fe5542991669774070,STRATUM-JOINT,VIEW-00,Enterprise Rent-A-Car.,0,0,0.0
hotpot,5ab2b8fe5542991669774070,STRATUM-JOINT,VIEW-10,ACRA.,0,0,0.0
hotpot,5ab2b8fe5542991669774070,STRATUM-JOINT,VIEW-01,Avis.,0,0,0.0
hotpot,5ab2b8fe5542991669774070,STRATUM-JOINT,VIEW-11,Budget Rent a Car.,1,1,1.0
2wiki,6b3de52e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Pest, Hungary.",0,0,0.0
2wiki,6b3de52e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Kirchheim unter Teck.,1,1,1.0
2wiki,6b3de52e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Württemberg.,0,0,0.0
2wiki,6b3de52e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Kirchheim unter Teck.,1,1,1.0
2wiki,9068d246089911ebbd77ac1f6bf848b6,STRATUM-JOINT,VIEW-00,The More the Merrier.,0,0,0.0
2wiki,9068d246089911ebbd77ac1f6bf848b6,STRATUM-JOINT,VIEW-10,The More the Merrier.,0,0,0.0
2wiki,9068d246089911ebbd77ac1f6bf848b6,STRATUM-JOINT,VIEW-01,The More the Merrier.,0,0,0.0
2wiki,9068d246089911ebbd77ac1f6bf848b6,STRATUM-JOINT,VIEW-11,The More the Merrier.,0,0,0.0
2wiki,19c6822a08e711ebbda5ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,A Warm December.,0,0,0.0
2wiki,19c6822a08e711ebbda5ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,A Warm December.,0,0,0.0
2wiki,19c6822a08e711ebbda5ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,It Rains in My Village.,1,1,1.0
2wiki,19c6822a08e711ebbda5ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,It Rains in My Village.,1,1,1.0
hotpot,5ade9c9355429975fa854f1b,STRATUM-COMPLETE,VIEW-00,Nina.,0,0,0.4
hotpot,5ade9c9355429975fa854f1b,STRATUM-COMPLETE,VIEW-10,Nina.,0,0,0.4
hotpot,5ade9c9355429975fa854f1b,STRATUM-COMPLETE,VIEW-01,Nina.,0,0,0.4
hotpot,5ade9c9355429975fa854f1b,STRATUM-COMPLETE,VIEW-11,Nina.,0,0,0.4
2wiki,f3e74f960bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Lester del Rey died in 1953.,0,0,0.0
2wiki,f3e74f960bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"May 10, 1993.",1,1,1.0
2wiki,f3e74f960bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,1954.,0,0,0.0
2wiki,f3e74f960bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"May 10, 1993.",1,1,1.0
hotpot,5a793b5b55429970f5fffe82,STRATUM-COMPLETE,VIEW-00,India.,0,0,0.0
hotpot,5a793b5b55429970f5fffe82,STRATUM-COMPLETE,VIEW-10,India.,0,0,0.0
hotpot,5a793b5b55429970f5fffe82,STRATUM-COMPLETE,VIEW-01,India.,0,0,0.0
hotpot,5a793b5b55429970f5fffe82,STRATUM-COMPLETE,VIEW-11,India.,0,0,0.0
2wiki,60ac8f780bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,60ac8f780bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Bang Khonthi District, Samut Songkhram Province, Thailand.",0,0,0.6
2wiki,60ac8f780bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The evidence provided does not mention the birthplace of the director of the film Kon Khon.,0,0,0.0
2wiki,60ac8f780bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Bang Khonthi District, Samut Songkhram Province, Thailand.",0,0,0.6
2wiki,2530e483089911ebbd77ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Kristian Hopp was born first.,0,0,0.5714285714285715
2wiki,2530e483089911ebbd77ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Kristian Hopp was born first.,0,0,0.5714285714285715
2wiki,2530e483089911ebbd77ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Kristian Hopp was born first.,0,0,0.5714285714285715
2wiki,2530e483089911ebbd77ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Kristian Hopp was born first.,0,0,0.5714285714285715
hotpot,5a7b88165542997c3ec971fe,STRATUM-JOINT,VIEW-00,"Preston, Wharton County, Texas.",0,0,0.0
hotpot,5a7b88165542997c3ec971fe,STRATUM-JOINT,VIEW-10,"Rochdale, North West England.",0,0,0.4
hotpot,5a7b88165542997c3ec971fe,STRATUM-JOINT,VIEW-01,"The evidence does not provide the town where the one-time star of ""And There's More"" now lives.",0,0,0.0
hotpot,5a7b88165542997c3ec971fe,STRATUM-JOINT,VIEW-11,Rochdale.,1,1,1.0
hotpot,5ae22b8d554299234fd0440f,STRATUM-JOINT,VIEW-00,Peter Schmeichel.,0,0,0.0
hotpot,5ae22b8d554299234fd0440f,STRATUM-JOINT,VIEW-10,Peter Schmeichel.,0,0,0.0
hotpot,5ae22b8d554299234fd0440f,STRATUM-JOINT,VIEW-01,IFFHS World's Best Goalkeeper.,0,0,0.8571428571428571
hotpot,5ae22b8d554299234fd0440f,STRATUM-JOINT,VIEW-11,IFFHS World's Best Goalkeeper.,0,0,0.8571428571428571
2wiki,0a6484280bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,"Henry IV, Duke of Brabant.",0,0,0.2
2wiki,0a6484280bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,"Henry IV, Duke of Brabant.",0,0,0.2
2wiki,0a6484280bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,"Leopold II, Holy Roman Emperor.",0,0,0.0
2wiki,0a6484280bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,"Leopold II, Holy Roman Emperor.",0,0,0.0
2wiki,a768070e08db11ebbd9cac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,a768070e08db11ebbd9cac1f6bf848b6,STRATUM-JOINT,VIEW-10,Yes.,1,1,1.0
2wiki,a768070e08db11ebbd9cac1f6bf848b6,STRATUM-JOINT,VIEW-01,Yes.,1,1,1.0
2wiki,a768070e08db11ebbd9cac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
hotpot,5a75eb125542994ccc918659,STRATUM-COMPLETE,VIEW-00,Kamāl al-Dīn al-Fārisī.,0,0,0.0
hotpot,5a75eb125542994ccc918659,STRATUM-COMPLETE,VIEW-10,Kamāl al-Dīn al-Fārisī.,0,0,0.0
hotpot,5a75eb125542994ccc918659,STRATUM-COMPLETE,VIEW-01,Kamāl al-Dīn al-Fārisī.,0,0,0.0
hotpot,5a75eb125542994ccc918659,STRATUM-COMPLETE,VIEW-11,Kamāl al-Dīn al-Fārisī.,0,0,0.0
2wiki,2a0b670e08c911ebbd92ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
2wiki,2a0b670e08c911ebbd92ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
2wiki,2a0b670e08c911ebbd92ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,No.,0,0,0.0
2wiki,2a0b670e08c911ebbd92ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,No.,0,0,0.0
2wiki,bccc1f0a088f11ebbd72ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Branko Schmidt.,0,0,0.0
2wiki,bccc1f0a088f11ebbd72ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Branko Schmidt.,0,0,0.0
2wiki,bccc1f0a088f11ebbd72ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Đuka Begović.,1,1,1.0
2wiki,bccc1f0a088f11ebbd72ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Đuka Begović.,1,1,1.0
2wiki,4c405d3608c411ebbd8eac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
2wiki,4c405d3608c411ebbd8eac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
2wiki,4c405d3608c411ebbd8eac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,No.,0,0,0.0
2wiki,4c405d3608c411ebbd8eac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,No.,0,0,0.0
2wiki,c213141e08e411ebbda4ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Siti Noerbaja.,0,0,0.0
2wiki,c213141e08e411ebbda4ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Flash Gordon Conquers the Universe.,1,1,1.0
2wiki,c213141e08e411ebbda4ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Siti Noerbaja.,0,0,0.0
2wiki,c213141e08e411ebbda4ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Siti Noerbaja.,0,0,0.0
2wiki,eb26a9e20baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,The mother-in-law of Adelaide of Paris is not mentioned in the evidence provided.,0,0,0.1428571428571428
2wiki,eb26a9e20baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Ermentrude of Orléans.,1,1,1.0
2wiki,eb26a9e20baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Queen Eadgyth of East Anglia.,0,0,0.25
2wiki,eb26a9e20baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Ermentrude of Orléans.,1,1,1.0
hotpot,5ae28b76554299495565daa8,STRATUM-COMPLETE,VIEW-00,"personal earnings, business income, and capital gains.",0,0,0.7368421052631579
hotpot,5ae28b76554299495565daa8,STRATUM-COMPLETE,VIEW-10,"personal earnings, business income, and capital gains.",0,0,0.7368421052631579
hotpot,5ae28b76554299495565daa8,STRATUM-COMPLETE,VIEW-01,"personal earnings, business income, and capital gains.",0,0,0.7368421052631579
hotpot,5ae28b76554299495565daa8,STRATUM-COMPLETE,VIEW-11,"personal earnings, business income, and capital gains.",0,0,0.7368421052631579
hotpot,5a7c96765542990527d554d8,STRATUM-COMPLETE,VIEW-00,director.,0,0,0.4
hotpot,5a7c96765542990527d554d8,STRATUM-COMPLETE,VIEW-10,director.,0,0,0.4
hotpot,5a7c96765542990527d554d8,STRATUM-COMPLETE,VIEW-01,"animator, writer, director, producer, singer, songwriter.",0,0,0.6
hotpot,5a7c96765542990527d554d8,STRATUM-COMPLETE,VIEW-11,"animator, writer, director, producer, singer, songwriter.",0,0,0.6
2wiki,0ad6eeec085811ebbd5aac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,0ad6eeec085811ebbd5aac1f6bf848b6,STRATUM-JOINT,VIEW-10,Yes.,1,1,1.0
2wiki,0ad6eeec085811ebbd5aac1f6bf848b6,STRATUM-JOINT,VIEW-01,Yes.,1,1,1.0
2wiki,0ad6eeec085811ebbd5aac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
2wiki,93d2a92a0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Elizabeth de Burghersh.,0,0,0.3333333333333333
2wiki,93d2a92a0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Elizabeth de Burghersh.,0,0,0.3333333333333333
2wiki,93d2a92a0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Joan of Acre.,0,0,0.0
2wiki,93d2a92a0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Joan of Acre.,0,0,0.0
hotpot,5a74bdce55429929fddd84e1,STRATUM-JOINT,VIEW-00,Vladimir Arnold.,0,0,0.8
hotpot,5a74bdce55429929fddd84e1,STRATUM-JOINT,VIEW-10,Georg Cantor.,0,0,0.0
hotpot,5a74bdce55429929fddd84e1,STRATUM-JOINT,VIEW-01,Vladimir Arnold.,0,0,0.8
hotpot,5a74bdce55429929fddd84e1,STRATUM-JOINT,VIEW-11,Georg Cantor.,0,0,0.0
2wiki,3ac518f40baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Prince Hermann of Saxe-Weimar-Eisenach.,0,0,0.25
2wiki,3ac518f40baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Prince Hermann of Saxe-Weimar-Eisenach.,0,0,0.25
2wiki,3ac518f40baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,King William I of Württemberg.,0,0,0.888888888888889
2wiki,3ac518f40baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,King William I of Württemberg.,0,0,0.888888888888889
hotpot,5abf12005542997719eab661,STRATUM-JOINT,VIEW-00,Umberto II of Italy.,0,0,0.6666666666666666
hotpot,5abf12005542997719eab661,STRATUM-JOINT,VIEW-10,Umberto II of Italy.,0,0,0.6666666666666666
hotpot,5abf12005542997719eab661,STRATUM-JOINT,VIEW-01,Umberto II of Italy.,0,0,0.6666666666666666
hotpot,5abf12005542997719eab661,STRATUM-JOINT,VIEW-11,Umberto II of Italy.,0,0,0.6666666666666666
2wiki,992a2ee20bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"None of the provided evidence indicates who the child of the director of ""Something Wild"" (1961 film) is.",0,0,0.0
2wiki,992a2ee20bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Blanche Baker and Herschel Garfein.,0,0,0.5714285714285715
2wiki,992a2ee20bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Carroll Baker.,0,0,0.5
2wiki,992a2ee20bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Blanche Baker and Herschel Garfein.,0,0,0.5714285714285715
hotpot,5addf0fd5542997dc79070d2,STRATUM-COMPLETE,VIEW-00,Ed Roland.,0,0,0.3333333333333333
hotpot,5addf0fd5542997dc79070d2,STRATUM-COMPLETE,VIEW-10,Ed Roland.,0,0,0.3333333333333333
hotpot,5addf0fd5542997dc79070d2,STRATUM-COMPLETE,VIEW-01,Ed Roland.,0,0,0.3333333333333333
hotpot,5addf0fd5542997dc79070d2,STRATUM-COMPLETE,VIEW-11,Ed Roland.,0,0,0.3333333333333333
hotpot,5a84e1095542997175ce1f25,STRATUM-JOINT,VIEW-00,Los Angeles.,0,0,0.0
hotpot,5a84e1095542997175ce1f25,STRATUM-JOINT,VIEW-10,Seoul.,0,0,0.5
hotpot,5a84e1095542997175ce1f25,STRATUM-JOINT,VIEW-01,Yonsei University.,0,0,0.0
hotpot,5a84e1095542997175ce1f25,STRATUM-JOINT,VIEW-11,Seoul.,0,0,0.5
2wiki,96d85c680bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Güstrow.,0,0,0.0
2wiki,96d85c680bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Güstrow.,0,0,0.0
2wiki,96d85c680bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"The place of death of Duke Ernest Gottlob of Mecklenburg's father, Duke Charles Louis Frederick of Mecklenburg, was not specified in the evidence provided.",0,0,0.0
2wiki,96d85c680bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"The place of death of Duke Ernest Gottlob of Mecklenburg's father, Duke Charles Louis Frederick of Mecklenburg, was not specified in the evidence provided.",0,0,0.0
2wiki,8e8432cf08c411ebbd8eac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,The Adventures Of Tartu.,0,0,0.0
2wiki,8e8432cf08c411ebbd8eac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,The Adventures Of Tartu.,0,0,0.0
2wiki,8e8432cf08c411ebbd8eac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,The Adventures Of Tartu.,0,0,0.0
2wiki,8e8432cf08c411ebbd8eac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,The Adventures Of Tartu.,0,0,0.0
2wiki,122aa7a60baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,"Robert I, Duke of Burgundy.",0,0,0.4444444444444445
2wiki,122aa7a60baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,"Robert I, Duke of Burgundy.",0,0,0.4444444444444445
2wiki,122aa7a60baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,"Robert I, Duke of Burgundy.",0,0,0.4444444444444445
2wiki,122aa7a60baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Robert II of France.,1,1,1.0
hotpot,5ae45adc55429970de88d93f,STRATUM-COMPLETE,VIEW-00,The Stereophonics.,0,0,0.4
hotpot,5ae45adc55429970de88d93f,STRATUM-COMPLETE,VIEW-10,The Stereophonics.,0,0,0.4
hotpot,5ae45adc55429970de88d93f,STRATUM-COMPLETE,VIEW-01,The Stereophonics.,0,0,0.4
hotpot,5ae45adc55429970de88d93f,STRATUM-COMPLETE,VIEW-11,The Stereophonics.,0,0,0.4
hotpot,5a7df7115542990b8f503b0f,STRATUM-COMPLETE,VIEW-00,Todd Field.,0,0,0.8
hotpot,5a7df7115542990b8f503b0f,STRATUM-COMPLETE,VIEW-10,Todd Field.,0,0,0.8
hotpot,5a7df7115542990b8f503b0f,STRATUM-COMPLETE,VIEW-01,Todd Field.,0,0,0.8
hotpot,5a7df7115542990b8f503b0f,STRATUM-COMPLETE,VIEW-11,Todd Field.,0,0,0.8
2wiki,d13ac3f40bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The place of burial of Bülbül Hatun's husband, Sultan Bayezid II, is not mentioned in the provided evidence.",0,0,0.1052631578947368
2wiki,d13ac3f40bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"The place of burial of Bülbül Hatun's husband, Sultan Bayezid II, is not mentioned in the provided evidence.",0,0,0.1052631578947368
2wiki,d13ac3f40bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The evidence provided does not mention the place of burial of Bülbül Hatun's husband.,0,0,0.1333333333333333
2wiki,d13ac3f40bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"The place of burial of Bülbül Hatun's husband, Sultan Bayezid II, is not mentioned in the provided evidence.",0,0,0.1052631578947368
2wiki,f491b33e0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Academy Award.,0,0,0.3333333333333333
2wiki,f491b33e0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Jean Hersholt Humanitarian Award.,1,1,1.0
2wiki,f491b33e0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Academy Award.,0,0,0.3333333333333333
2wiki,f491b33e0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Jean Hersholt Humanitarian Award.,1,1,1.0
2wiki,bd29365e0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Sir Thomas Stanhope.,0,0,0.6666666666666666
2wiki,bd29365e0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Sir Thomas Stanhope.,0,0,0.6666666666666666
2wiki,bd29365e0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Sir Thomas Stanhope.,0,0,0.6666666666666666
2wiki,bd29365e0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Sir Thomas Stanhope.,0,0,0.6666666666666666
2wiki,391f3d3a0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,"Henry III, Duke of Brabant.",0,0,0.4000000000000001
2wiki,391f3d3a0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,"Henry III, Duke of Brabant.",0,0,0.4000000000000001
2wiki,391f3d3a0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,"Henry III, Duke of Brabant.",0,0,0.4000000000000001
2wiki,391f3d3a0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,"Hugh IV, Duke of Burgundy.",1,1,1.0
2wiki,75612cee0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Persian.,0,0,0.0
2wiki,75612cee0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Turkic.,1,1,1.0
2wiki,75612cee0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Persian.,0,0,0.0
2wiki,75612cee0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Turkic.,1,1,1.0
hotpot,5aba7c7155429955dce3ee58,STRATUM-COMPLETE,VIEW-00,four billion won.,0,0,0.8571428571428571
hotpot,5aba7c7155429955dce3ee58,STRATUM-COMPLETE,VIEW-10,four billion won.,0,0,0.8571428571428571
hotpot,5aba7c7155429955dce3ee58,STRATUM-COMPLETE,VIEW-01,four billion won.,0,0,0.8571428571428571
hotpot,5aba7c7155429955dce3ee58,STRATUM-COMPLETE,VIEW-11,four billion won.,0,0,0.8571428571428571
hotpot,5a8209845542990a1d231f1f,STRATUM-COMPLETE,VIEW-00,Peabody Ducks.,0,0,0.6666666666666666
hotpot,5a8209845542990a1d231f1f,STRATUM-COMPLETE,VIEW-10,Peabody Ducks.,0,0,0.6666666666666666
hotpot,5a8209845542990a1d231f1f,STRATUM-COMPLETE,VIEW-01,"The Peabody Hotel in Memphis is named after residents of the hotel rooftop, specifically the ""Peabody Ducks.",0,0,0.1333333333333333
hotpot,5a8209845542990a1d231f1f,STRATUM-COMPLETE,VIEW-11,"The Peabody Hotel in Memphis is named after residents of the hotel rooftop, specifically the ""Peabody Ducks.",0,0,0.1333333333333333
2wiki,435f65fa0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,King Sisowath Monivong.,0,0,0.0
2wiki,435f65fa0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,King Sisowath Monivong.,0,0,0.0
2wiki,435f65fa0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,King Sisowath Monivong.,0,0,0.0
2wiki,435f65fa0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,King Sisowath Monivong.,0,0,0.0
2wiki,bebbb5ec0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Glen Cove, Long Island, New York.",0,0,0.5
2wiki,bebbb5ec0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Glen Cove, Long Island, New York.",0,0,0.5
2wiki,bebbb5ec0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Glen Cove, Long Island, New York.",0,0,0.5
2wiki,bebbb5ec0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Glen Cove, Long Island, New York.",0,0,0.5
2wiki,36787917086811ebbd5eac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Peder Per Veggum lived longer.,0,0,0.7499999999999999
2wiki,36787917086811ebbd5eac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Peder Per Veggum lived longer.,0,0,0.7499999999999999
2wiki,36787917086811ebbd5eac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Peder Per Veggum lived longer.,0,0,0.7499999999999999
2wiki,36787917086811ebbd5eac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Peder Per Veggum lived longer.,0,0,0.7499999999999999
2wiki,296eeafa0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,296eeafa0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Fredrikstad.,0,0,0.0
2wiki,296eeafa0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Germany.,0,0,0.0
2wiki,296eeafa0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Gustav Heinrich Arnold Gründgens.,0,0,0.0
2wiki,2e1ba4e20bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Poland.,0,0,0.5
2wiki,2e1ba4e20bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Poland.,0,0,0.5
2wiki,2e1ba4e20bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Poland.,0,0,0.5
2wiki,2e1ba4e20bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Poland.,0,0,0.5
2wiki,f944a6ed086b11ebbd60ac1f6bf848b6,STRATUM-JOINT,VIEW-00,"The director of The Soul Market, Francis J. Grandon, died first.",0,0,0.3636363636363636
2wiki,f944a6ed086b11ebbd60ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Francis J. Grandon.,0,0,0.0
2wiki,f944a6ed086b11ebbd60ac1f6bf848b6,STRATUM-JOINT,VIEW-01,"The director of The Bride Comes Home, Wesley Ruggles, died first.",0,0,0.0
2wiki,f944a6ed086b11ebbd60ac1f6bf848b6,STRATUM-JOINT,VIEW-11,"The director of The Soul Market, Francis J. Grandon, died first.",0,0,0.3636363636363636
hotpot,5ae0006755429925eb1afbd3,STRATUM-JOINT,VIEW-00,"Bubblegum Alley is located in the 700 block of Higuera Street in downtown San Luis Obispo, California.",0,0,0.4
hotpot,5ae0006755429925eb1afbd3,STRATUM-JOINT,VIEW-10,"Bubblegum Alley is located in the 700 block of Higuera Street in downtown San Luis Obispo, California.",0,0,0.4
hotpot,5ae0006755429925eb1afbd3,STRATUM-JOINT,VIEW-01,"Bubblegum Alley is located in the 700 block of Higuera Street in downtown San Luis Obispo, California.",0,0,0.4
hotpot,5ae0006755429925eb1afbd3,STRATUM-JOINT,VIEW-11,"Bubblegum Alley is located in the 700 block of Higuera Street in downtown San Luis Obispo, California.",0,0,0.4
hotpot,5adff34555429942ec259baa,STRATUM-JOINT,VIEW-00,Aldeburgh.,0,0,0.0
hotpot,5adff34555429942ec259baa,STRATUM-JOINT,VIEW-10,Aldeburgh Lifeboat Station.,0,0,0.0
hotpot,5adff34555429942ec259baa,STRATUM-JOINT,VIEW-01,Australia.,0,0,0.0
hotpot,5adff34555429942ec259baa,STRATUM-JOINT,VIEW-11,Bury.,0,0,0.4
2wiki,caac37120bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Mexico.,0,0,0.0
2wiki,caac37120bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Mexico.,0,0,0.0
2wiki,caac37120bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Mexico.,0,0,0.0
2wiki,caac37120bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Mexico.,0,0,0.0
2wiki,cd38b7580bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Italy.,0,0,0.0
2wiki,cd38b7580bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Italy.,0,0,0.0
2wiki,cd38b7580bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Italy.,0,0,0.0
2wiki,cd38b7580bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Italy.,0,0,0.0
2wiki,d9d7844e0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,1287/1308.,0,0,0.0
2wiki,d9d7844e0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,1287/1308.,0,0,0.0
2wiki,d9d7844e0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,1287/1308,0,0,0.0
2wiki,d9d7844e0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,1310.,1,1,1.0
2wiki,db637b380bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Scottish.,0,0,0.0
2wiki,db637b380bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Scottish.,0,0,0.0
2wiki,db637b380bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Scottish.,0,0,0.0
2wiki,db637b380bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Scottish.,0,0,0.0
hotpot,5ab868e755429919ba4e22e3,STRATUM-COMPLETE,VIEW-00,Hewlett Packard Enterprise.,0,0,0.8571428571428571
hotpot,5ab868e755429919ba4e22e3,STRATUM-COMPLETE,VIEW-10,Hewlett Packard Enterprise.,0,0,0.8571428571428571
hotpot,5ab868e755429919ba4e22e3,STRATUM-COMPLETE,VIEW-01,Hewlett Packard Enterprise.,0,0,0.8571428571428571
hotpot,5ab868e755429919ba4e22e3,STRATUM-COMPLETE,VIEW-11,Hewlett Packard Enterprise.,0,0,0.8571428571428571
2wiki,66b49bda0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Del Norte, Colorado.",0,0,0.5
2wiki,66b49bda0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Del Norte, Colorado.",0,0,0.5
2wiki,66b49bda0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Del Norte, Colorado.",0,0,0.5
2wiki,66b49bda0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Del Norte, Colorado.",0,0,0.5
hotpot,5abdcaea55429965af743e4e,STRATUM-COMPLETE,VIEW-00,"Both ""A Northern Affair"" and the 2013 Ghana Movie Awards recognize ""A Northern Affair"" as a top winner.",0,0,0.0
hotpot,5abdcaea55429965af743e4e,STRATUM-COMPLETE,VIEW-10,"Both ""A Northern Affair"" and the 2013 Ghana Movie Awards recognize ""A Northern Affair"" as a top winner.",0,0,0.0
hotpot,5abdcaea55429965af743e4e,STRATUM-COMPLETE,VIEW-01,"Both ""A Northern Affair"" and ""Contract"" were top winners at the 2013 Ghana Movie Awards.",0,0,0.1428571428571428
hotpot,5abdcaea55429965af743e4e,STRATUM-COMPLETE,VIEW-11,"Both ""A Northern Affair"" and ""Contract"" were top winners at the 2013 Ghana Movie Awards.",0,0,0.1428571428571428
hotpot,5ac324ad5542995ef918c127,STRATUM-COMPLETE,VIEW-00,King James I of England.,0,0,0.5714285714285715
hotpot,5ac324ad5542995ef918c127,STRATUM-COMPLETE,VIEW-10,King James I of England.,0,0,0.5714285714285715
hotpot,5ac324ad5542995ef918c127,STRATUM-COMPLETE,VIEW-01,King James I of England.,0,0,0.5714285714285715
hotpot,5ac324ad5542995ef918c127,STRATUM-COMPLETE,VIEW-11,King James I of England.,0,0,0.5714285714285715
hotpot,5ac413ca5542997ea680c9e9,STRATUM-COMPLETE,VIEW-00,Washington metropolitan area.,0,0,0.4
hotpot,5ac413ca5542997ea680c9e9,STRATUM-COMPLETE,VIEW-10,Washington metropolitan area.,0,0,0.4
hotpot,5ac413ca5542997ea680c9e9,STRATUM-COMPLETE,VIEW-01,"Washington, D.C. metropolitan area.",0,0,0.6666666666666666
hotpot,5ac413ca5542997ea680c9e9,STRATUM-COMPLETE,VIEW-11,"Washington, D.C. metropolitan area.",0,0,0.6666666666666666
2wiki,6b83ad6a0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Grammy Award for Best Country Song.,0,0,0.0
2wiki,6b83ad6a0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Grammy Lifetime Achievement Award.,0,0,0.0
2wiki,6b83ad6a0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Grammy Award for Best Rock Performance by a Duo or Group with Vocal.,0,0,0.0
2wiki,6b83ad6a0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Brit Award for Lifetime Achievement.,0,0,0.0
2wiki,ecf60ef708c711ebbd91ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Bence Sipos is younger than Jochen Eigenherr.,0,0,0.4444444444444445
2wiki,ecf60ef708c711ebbd91ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Bence Sipos is younger than Jochen Eigenherr.,0,0,0.4444444444444445
2wiki,ecf60ef708c711ebbd91ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Bence Sipos.,1,1,1.0
2wiki,ecf60ef708c711ebbd91ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Bence Sipos.,1,1,1.0
hotpot,5aba5c625542994dbf0198f2,STRATUM-COMPLETE,VIEW-00,John Wesley.,0,0,0.0
hotpot,5aba5c625542994dbf0198f2,STRATUM-COMPLETE,VIEW-10,John Wesley.,0,0,0.0
hotpot,5aba5c625542994dbf0198f2,STRATUM-COMPLETE,VIEW-01,John Wesley.,0,0,0.0
hotpot,5aba5c625542994dbf0198f2,STRATUM-COMPLETE,VIEW-11,John Wesley.,0,0,0.0
hotpot,5ab430f655429942dd415eca,STRATUM-JOINT,VIEW-00,David Croft,0,0,0.0
hotpot,5ab430f655429942dd415eca,STRATUM-JOINT,VIEW-10,John Sullivan.,1,1,1.0
hotpot,5ab430f655429942dd415eca,STRATUM-JOINT,VIEW-01,David Croft,0,0,0.0
hotpot,5ab430f655429942dd415eca,STRATUM-JOINT,VIEW-11,John Sullivan.,1,1,1.0
2wiki,69e0e0a008e611ebbda5ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Tangled Trails.,0,0,0.0
2wiki,69e0e0a008e611ebbda5ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Tangled Trails.,0,0,0.0
2wiki,69e0e0a008e611ebbda5ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Tangled Trails.,0,0,0.0
2wiki,69e0e0a008e611ebbda5ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Tangled Trails.,0,0,0.0
2wiki,cc4649340bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The place of death of the director of film Gold And The Woman is not mentioned in the provided evidence.,0,0,0.1
2wiki,cc4649340bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"New York, New York.",1,1,1.0
2wiki,cc4649340bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of the film Gold and The Woman, James Vincent, died in New York City.",0,0,0.4705882352941176
2wiki,cc4649340bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"New York, New York.",1,1,1.0
hotpot,5ab56e32554299637185c594,STRATUM-JOINT,VIEW-00,Yes.,0,0,0.0
hotpot,5ab56e32554299637185c594,STRATUM-JOINT,VIEW-10,Yes.,0,0,0.0
hotpot,5ab56e32554299637185c594,STRATUM-JOINT,VIEW-01,Yes.,0,0,0.0
hotpot,5ab56e32554299637185c594,STRATUM-JOINT,VIEW-11,Yes.,0,0,0.0
2wiki,9d7e5cba0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Ivory Coast.,0,0,0.0
2wiki,9d7e5cba0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Ivory Coast.,0,0,0.0
2wiki,9d7e5cba0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Ivory Coast.,0,0,0.0
2wiki,9d7e5cba0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Ivory Coast.,0,0,0.0
hotpot,5a8ccceb554299653c1aa128,STRATUM-JOINT,VIEW-00,London.,0,0,0.0
hotpot,5a8ccceb554299653c1aa128,STRATUM-JOINT,VIEW-10,London.,0,0,0.0
hotpot,5a8ccceb554299653c1aa128,STRATUM-JOINT,VIEW-01,London.,0,0,0.0
hotpot,5a8ccceb554299653c1aa128,STRATUM-JOINT,VIEW-11,London.,0,0,0.0
2wiki,7b163c8a0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Sami Mohammad.,0,0,0.0
2wiki,7b163c8a0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Salim Al-Mubarak Al-Sabah.,0,0,0.3333333333333333
2wiki,7b163c8a0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Sheikh Ahmad Al-Jaber Al-Sabah.,0,0,0.2857142857142857
2wiki,7b163c8a0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Sheikh Ahmad Al-Jaber Al-Sabah.,0,0,0.2857142857142857
2wiki,c0a097b0088611ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-00,J. Lee Thompson.,0,0,0.0
2wiki,c0a097b0088611ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-10,Lewis D. Collins.,0,0,0.0
2wiki,c0a097b0088611ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-01,J. Lee Thompson.,0,0,0.0
2wiki,c0a097b0088611ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-11,Borrowed Hero.,1,1,1.0
2wiki,e1db74e80bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,The evidence does not provide information about where Helvis of Cyprus's father died.,0,0,0.0
2wiki,e1db74e80bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,The evidence does not provide information about where Helvis of Cyprus's father died.,0,0,0.0
2wiki,e1db74e80bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,The evidence does not mention where Helvis of Cyprus's father died.,0,0,0.0
2wiki,e1db74e80bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,The evidence does not mention where Helvis of Cyprus's father died.,0,0,0.0
2wiki,fd704fe00bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Našice.,0,0,0.0
2wiki,fd704fe00bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Našice.,0,0,0.0
2wiki,fd704fe00bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Sopron.,1,1,1.0
2wiki,fd704fe00bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Sopron.,1,1,1.0
2wiki,87b30d140bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Prince Carlos of Bourbon-Two Sicilies.,0,0,0.4000000000000001
2wiki,87b30d140bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Prince Alfonso of the Two Sicilies.,0,0,0.6
2wiki,87b30d140bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Prince Carlos of Bourbon-Two Sicilies.,0,0,0.4000000000000001
2wiki,87b30d140bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Prince Alfonso of the Two Sicilies.,0,0,0.6
hotpot,5abfe1115542997d64295909,STRATUM-COMPLETE,VIEW-00,Native American tradition.,0,0,0.8
hotpot,5abfe1115542997d64295909,STRATUM-COMPLETE,VIEW-10,Native American tradition.,0,0,0.8
hotpot,5abfe1115542997d64295909,STRATUM-COMPLETE,VIEW-01,Native American tradition.,0,0,0.8
hotpot,5abfe1115542997d64295909,STRATUM-COMPLETE,VIEW-11,Native American tradition.,0,0,0.8
2wiki,db7b4a600bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,1504.,0,0,0.0
2wiki,db7b4a600bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,1504.,0,0,0.0
2wiki,db7b4a600bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,1574.,1,1,1.0
2wiki,db7b4a600bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,1574.,1,1,1.0
2wiki,99f1450c08ce11ebbd94ac1f6bf848b6,STRATUM-JOINT,VIEW-00,No Babies Wanted.,0,0,0.0
2wiki,99f1450c08ce11ebbd94ac1f6bf848b6,STRATUM-JOINT,VIEW-10,No Babies Wanted.,0,0,0.0
2wiki,99f1450c08ce11ebbd94ac1f6bf848b6,STRATUM-JOINT,VIEW-01,No Babies Wanted.,0,0,0.0
2wiki,99f1450c08ce11ebbd94ac1f6bf848b6,STRATUM-JOINT,VIEW-11,No Babies Wanted.,0,0,0.0
2wiki,ac55dcb60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The director of the film ""The King of the Wild Horses"" (1933) was Earl Haley, but the evidence provided does not mention where he died. However, the evidence does mention Brian Kennedy, who is a director of art museums, but not related to the film. Therefore,",0,0,0.0
2wiki,ac55dcb60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Hollywood, California.",1,1,1.0
2wiki,ac55dcb60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of film The King Of The Wild Horses, Fred Jackman, died in 1962.",0,0,0.0
2wiki,ac55dcb60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Hollywood, California.",1,1,1.0
2wiki,325466280bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Assyrian.,0,0,0.0
2wiki,325466280bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Assyrian.,0,0,0.0
2wiki,325466280bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Assyrian.,0,0,0.0
2wiki,325466280bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Assyrian.,0,0,0.0
2wiki,9d9306cc08c511ebbd8fac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,9d9306cc08c511ebbd8fac1f6bf848b6,STRATUM-JOINT,VIEW-10,Yes.,1,1,1.0
2wiki,9d9306cc08c511ebbd8fac1f6bf848b6,STRATUM-JOINT,VIEW-01,Yes.,1,1,1.0
2wiki,9d9306cc08c511ebbd8fac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
2wiki,624f827a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Michal Bat-Adam's spouse is Moshé Mizrahi.,0,0,0.5
2wiki,624f827a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Michal Bat-Adam's spouse is Moshé Mizrahi.,0,0,0.5
2wiki,624f827a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Moshé Mizrahi.,1,1,1.0
2wiki,624f827a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Moshé Mizrahi.,1,1,1.0
hotpot,5adc82fc554299438c868dce,STRATUM-COMPLETE,VIEW-00,30,0,0,0.3333333333333333
hotpot,5adc82fc554299438c868dce,STRATUM-COMPLETE,VIEW-10,30,0,0,0.3333333333333333
hotpot,5adc82fc554299438c868dce,STRATUM-COMPLETE,VIEW-01,30,0,0,0.3333333333333333
hotpot,5adc82fc554299438c868dce,STRATUM-COMPLETE,VIEW-11,30,0,0,0.3333333333333333
2wiki,01d02f0a0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Israel.,0,0,0.0
2wiki,01d02f0a0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Israel.,0,0,0.0
2wiki,01d02f0a0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Israel.,0,0,0.0
2wiki,01d02f0a0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Israel.,0,0,0.0
2wiki,d6f62a7e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Maryam Rajavi.,0,0,0.0
2wiki,d6f62a7e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Käthe von Nagy.,1,1,1.0
2wiki,d6f62a7e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Jenny Hasselqvist.,0,0,0.0
2wiki,d6f62a7e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Käthe von Nagy.,1,1,1.0
2wiki,e867c55a087711ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,e867c55a087711ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-10,No.,0,0,0.0
2wiki,e867c55a087711ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-01,No.,0,0,0.0
2wiki,e867c55a087711ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-11,No.,0,0,0.0
hotpot,5ab84c6955429916710eb021,STRATUM-JOINT,VIEW-00,Baroque.,0,0,0.0
hotpot,5ab84c6955429916710eb021,STRATUM-JOINT,VIEW-10,Baroque.,0,0,0.0
hotpot,5ab84c6955429916710eb021,STRATUM-JOINT,VIEW-01,Baroque.,0,0,0.0
hotpot,5ab84c6955429916710eb021,STRATUM-JOINT,VIEW-11,Baroque.,0,0,0.0
2wiki,1a19804009c511ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Yes.,0,0,0.0
2wiki,1a19804009c511ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Yes.,0,0,0.0
2wiki,1a19804009c511ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Yes.,0,0,0.0
2wiki,1a19804009c511ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Yes.,0,0,0.0
hotpot,5a774e9c55429972597f14f3,STRATUM-COMPLETE,VIEW-00,Yolanda Adams.,0,0,0.0
hotpot,5a774e9c55429972597f14f3,STRATUM-COMPLETE,VIEW-10,Yolanda Adams.,0,0,0.0
hotpot,5a774e9c55429972597f14f3,STRATUM-COMPLETE,VIEW-01,Larnelle Harris.,1,1,1.0
hotpot,5a774e9c55429972597f14f3,STRATUM-COMPLETE,VIEW-11,Larnelle Harris.,1,1,1.0
2wiki,b09b45600bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Oldenburg.,0,0,0.0
2wiki,b09b45600bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Oldenburg.,0,0,0.0
2wiki,b09b45600bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The father of Princess Elisabeth of Prussia, Prince Wilhelm of Prussia, was born in Potsdam.",0,0,0.0
2wiki,b09b45600bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Berlin.,1,1,1.0
2wiki,d09b58ca0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Gruffudd Fychan of Glyndyfrdwy.,0,0,0.5714285714285715
2wiki,d09b58ca0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Gruffudd Fychan of Glyndyfrdwy.,0,0,0.5714285714285715
2wiki,d09b58ca0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Owain Glyndŵr.,0,0,0.0
2wiki,d09b58ca0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Owain Glyndŵr.,0,0,0.0
2wiki,1cdea03408c211ebbd8bac1f6bf848b6,STRATUM-JOINT,VIEW-00,Spies Strike Silently.,0,0,0.0
2wiki,1cdea03408c211ebbd8bac1f6bf848b6,STRATUM-JOINT,VIEW-10,Spies Strike Silently.,0,0,0.0
2wiki,1cdea03408c211ebbd8bac1f6bf848b6,STRATUM-JOINT,VIEW-01,Spies Strike Silently.,0,0,0.0
2wiki,1cdea03408c211ebbd8bac1f6bf848b6,STRATUM-JOINT,VIEW-11,Spies Strike Silently.,0,0,0.0
2wiki,1848f4920bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,The evidence does not provide information about where Sultan Walad's father died.,0,0,0.0
2wiki,1848f4920bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,The evidence does not provide information about where Sultan Walad's father died.,0,0,0.0
2wiki,1848f4920bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,The evidence does not specify where Sultan Walad's father died.,0,0,0.0
2wiki,1848f4920bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,The evidence does not specify where Sultan Walad's father died.,0,0,0.0
hotpot,5a8530cc5542992a431d1aeb,STRATUM-JOINT,VIEW-00,Boston.,0,0,0.0
hotpot,5a8530cc5542992a431d1aeb,STRATUM-JOINT,VIEW-10,Orono.,1,1,1.0
hotpot,5a8530cc5542992a431d1aeb,STRATUM-JOINT,VIEW-01,Boston.,0,0,0.0
hotpot,5a8530cc5542992a431d1aeb,STRATUM-JOINT,VIEW-11,Orono.,1,1,1.0
hotpot,5a7def0d5542990b8f503af9,STRATUM-COMPLETE,VIEW-00,Alex Song.,0,0,0.3333333333333333
hotpot,5a7def0d5542990b8f503af9,STRATUM-COMPLETE,VIEW-10,Alex Song.,0,0,0.3333333333333333
hotpot,5a7def0d5542990b8f503af9,STRATUM-COMPLETE,VIEW-01,Alex Song.,0,0,0.3333333333333333
hotpot,5a7def0d5542990b8f503af9,STRATUM-COMPLETE,VIEW-11,Alex Song.,0,0,0.3333333333333333
2wiki,fcc1c49b08d011ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Earl Alexander Olmsted was born first.,0,0,0.6666666666666666
2wiki,fcc1c49b08d011ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Earl Alexander Olmsted was born first.,0,0,0.6666666666666666
2wiki,fcc1c49b08d011ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Pietro Ghislandi.,0,0,0.0
2wiki,fcc1c49b08d011ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Pietro Ghislandi.,0,0,0.0
2wiki,384a387e0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,"Archduke Leopold Salvator, Prince of Tuscany.",0,0,0.7272727272727272
2wiki,384a387e0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,"Archduke Leopold Salvator, Prince of Tuscany.",0,0,0.7272727272727272
2wiki,384a387e0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,"Archduke Leopold Salvator, Prince of Tuscany.",0,0,0.7272727272727272
2wiki,384a387e0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,"Archduke Leopold Salvator, Prince of Tuscany.",0,0,0.7272727272727272
2wiki,712dc54c0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Westerkerk church.,0,0,0.0
2wiki,712dc54c0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Westerkerk church.,0,0,0.0
2wiki,712dc54c0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Singel.,0,0,0.0
2wiki,712dc54c0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Singel.,0,0,0.0
2wiki,5dda440a08d411ebbd96ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Scream 3.,0,0,0.0
2wiki,5dda440a08d411ebbd96ac1f6bf848b6,STRATUM-JOINT,VIEW-10,The Crime Of Dr. Forbes.,1,1,1.0
2wiki,5dda440a08d411ebbd96ac1f6bf848b6,STRATUM-JOINT,VIEW-01,The Crime Of Dr. Forbes.,1,1,1.0
2wiki,5dda440a08d411ebbd96ac1f6bf848b6,STRATUM-JOINT,VIEW-11,The Crime Of Dr. Forbes.,1,1,1.0
2wiki,839920c60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,839920c60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Ōdate.,1,1,1.0
2wiki,839920c60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Hiroshi Ishikawa.,0,0,0.0
2wiki,839920c60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Ōdate.,1,1,1.0
2wiki,3e1cba9e088911ebbd6eac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,3e1cba9e088911ebbd6eac1f6bf848b6,STRATUM-JOINT,VIEW-10,No.,0,0,0.0
2wiki,3e1cba9e088911ebbd6eac1f6bf848b6,STRATUM-JOINT,VIEW-01,No.,0,0,0.0
2wiki,3e1cba9e088911ebbd6eac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
2wiki,d536361e08a511ebbd7dac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Terrors On Horseback.,0,0,0.0
2wiki,d536361e08a511ebbd7dac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Terrors On Horseback.,0,0,0.0
2wiki,d536361e08a511ebbd7dac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Terrors On Horseback,0,0,0.0
2wiki,d536361e08a511ebbd7dac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Terrors On Horseback,0,0,0.0
2wiki,79eed88d087911ebbd67ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Ariadna Tudel Cuberes was born earlier.,0,0,0.0
2wiki,79eed88d087911ebbd67ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Ariadna Tudel Cuberes was born earlier.,0,0,0.0
2wiki,79eed88d087911ebbd67ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Ariadna Tudel Cuberes was born earlier.,0,0,0.0
2wiki,79eed88d087911ebbd67ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Ariadna Tudel Cuberes was born earlier.,0,0,0.0
2wiki,2227aa320bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,2227aa320bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Barcelona, Catalonia, Spain.",0,0,0.5
2wiki,2227aa320bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Spain.,0,0,0.0
2wiki,2227aa320bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Barcelona, Catalonia, Spain.",0,0,0.5
hotpot,5ae0f6f5554299422ee99583,STRATUM-COMPLETE,VIEW-00,Warner Bros. Records.,0,0,0.8
hotpot,5ae0f6f5554299422ee99583,STRATUM-COMPLETE,VIEW-10,Warner Bros. Records.,0,0,0.8
hotpot,5ae0f6f5554299422ee99583,STRATUM-COMPLETE,VIEW-01,Warner Bros. Records.,0,0,0.8
hotpot,5ae0f6f5554299422ee99583,STRATUM-COMPLETE,VIEW-11,Warner Bros. Records.,0,0,0.8
2wiki,02102208088011ebbd6cac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Thomas Praytor,0,0,0.0
2wiki,02102208088011ebbd6cac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Thomas Praytor,0,0,0.0
2wiki,02102208088011ebbd6cac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Thomas Praytor.,0,0,0.0
2wiki,02102208088011ebbd6cac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Thomas Praytor.,0,0,0.0
2wiki,54c9ff0c0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Deir el-Medina.,0,0,0.0
2wiki,54c9ff0c0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Deir el-Medina.,0,0,0.0
2wiki,54c9ff0c0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The place of death of Meritaten's husband is not mentioned in the provided evidence.,0,0,0.0
2wiki,54c9ff0c0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"The place of death of Meritaten's husband, Smenkhkare, is unknown.",0,0,0.0
hotpot,5a8d0e305542994ba4e3dbbe,STRATUM-COMPLETE,VIEW-00,Brookhaven.,0,0,0.5
hotpot,5a8d0e305542994ba4e3dbbe,STRATUM-COMPLETE,VIEW-10,Brookhaven.,0,0,0.5
hotpot,5a8d0e305542994ba4e3dbbe,STRATUM-COMPLETE,VIEW-01,Brookhaven.,0,0,0.5
hotpot,5a8d0e305542994ba4e3dbbe,STRATUM-COMPLETE,VIEW-11,Brookhaven.,0,0,0.5
hotpot,5abd1b5e55429933744ab728,STRATUM-JOINT,VIEW-00,588.,0,0,0.0
hotpot,5abd1b5e55429933744ab728,STRATUM-JOINT,VIEW-10,4972.,1,1,1.0
hotpot,5abd1b5e55429933744ab728,STRATUM-JOINT,VIEW-01,2011.,0,0,0.0
hotpot,5abd1b5e55429933744ab728,STRATUM-JOINT,VIEW-11,4972.,1,1,1.0
2wiki,c91ee6480bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"The place of burial of Cleopatra of Jerusalem's husband, Herod the Great, is not explicitly mentioned in the provided evidence. However, it is noted that Emperor Daigo's place of burial is named after him, but this is unrelated to Cleopatra of Jerusalem. Therefore, the evidence does",0,0,0.0
2wiki,c91ee6480bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"The place of burial of Cleopatra of Jerusalem's husband, Herod the Great, is not explicitly mentioned in the provided evidence. However, it is noted that Emperor Daigo's place of burial is named after him, but this is unrelated to Cleopatra of Jerusalem. Therefore, the evidence does",0,0,0.0
2wiki,c91ee6480bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Herod the Great was buried in Masada.,0,0,0.0
2wiki,c91ee6480bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Herod the Great was buried in Masada.,0,0,0.0
2wiki,b7f5f7200bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Italian.,0,0,0.0
2wiki,b7f5f7200bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Austrian-American.,0,0,0.0
2wiki,b7f5f7200bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Italian.,0,0,0.0
2wiki,b7f5f7200bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Austrian-American.,0,0,0.0
hotpot,5ae5f82a554299546bf82feb,STRATUM-COMPLETE,VIEW-00,Eli Roth.,0,0,0.0
hotpot,5ae5f82a554299546bf82feb,STRATUM-COMPLETE,VIEW-10,Eli Roth.,0,0,0.0
hotpot,5ae5f82a554299546bf82feb,STRATUM-COMPLETE,VIEW-01,Marcus Dunstan and Patrick Melton.,0,0,0.5714285714285715
hotpot,5ae5f82a554299546bf82feb,STRATUM-COMPLETE,VIEW-11,Marcus Dunstan and Patrick Melton.,0,0,0.5714285714285715
2wiki,3e19f3220bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,3e19f3220bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Abner Benaim was born in Panamá.,0,0,0.2857142857142857
2wiki,3e19f3220bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Panama.,0,0,0.6666666666666666
2wiki,3e19f3220bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Abner Benaim was born in Panamá.,0,0,0.2857142857142857
hotpot,5a736e0155429901807db04f,STRATUM-JOINT,VIEW-00,Soviet.,0,0,0.0
hotpot,5a736e0155429901807db04f,STRATUM-JOINT,VIEW-10,McDonnell Douglas (now Boeing).,0,0,0.6666666666666666
hotpot,5a736e0155429901807db04f,STRATUM-JOINT,VIEW-01,USAF.,0,0,0.0
hotpot,5a736e0155429901807db04f,STRATUM-JOINT,VIEW-11,McDonnell Douglas (now Boeing).,0,0,0.6666666666666666
2wiki,188ee61e0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Frederick V of the Palatinate died in Mainz.,0,0,0.25
2wiki,188ee61e0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Frederick V of the Palatinate died in Mainz.,0,0,0.25
2wiki,188ee61e0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Mainz.,1,1,1.0
2wiki,188ee61e0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Mainz.,1,1,1.0
2wiki,66a3188c08f211ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Ivan Rajčić is older than Jacob Whitesides.,0,0,0.4444444444444445
2wiki,66a3188c08f211ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Ivan Rajčić is older than Jacob Whitesides.,0,0,0.4444444444444445
2wiki,66a3188c08f211ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Ivan Rajčić is older than Jacob Whitesides.,0,0,0.4444444444444445
2wiki,66a3188c08f211ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Ivan Rajčić is older than Jacob Whitesides.,0,0,0.4444444444444445
2wiki,91f8aeb508b811ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Show Them No Mercy!,0,0,0.0
2wiki,91f8aeb508b811ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Show Them No Mercy!,0,0,0.0
2wiki,91f8aeb508b811ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Show Them No Mercy!,0,0,0.0
2wiki,91f8aeb508b811ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Show Them No Mercy!,0,0,0.0
2wiki,18d5bb700bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Kranti Kanade.,0,0,0.0
2wiki,18d5bb700bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,FTII (Film and Television Institute of India).,0,0,0.1818181818181818
2wiki,18d5bb700bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The director of film CRD (Film) studied at a college theatre.,0,0,0.2666666666666666
2wiki,18d5bb700bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,UCLA and FTII.,0,0,0.5
2wiki,e717a82108fc11ebbdadac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
2wiki,e717a82108fc11ebbdadac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
2wiki,e717a82108fc11ebbdadac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,No.,0,0,0.0
2wiki,e717a82108fc11ebbdadac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,No.,0,0,0.0
2wiki,d7f522a8085411ebbd59ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Mazdoor.,0,0,0.0
2wiki,d7f522a8085411ebbd59ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Mazdoor.,0,0,0.0
2wiki,d7f522a8085411ebbd59ac1f6bf848b6,STRATUM-JOINT,VIEW-01,"Ella, Él Y Sus Millones.",1,1,1.0
2wiki,d7f522a8085411ebbd59ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Mazdoor.,0,0,0.0
hotpot,5a8e4d9855429917b4a5bd8d,STRATUM-COMPLETE,VIEW-00,Tom Rob Smith.,0,0,0.8
hotpot,5a8e4d9855429917b4a5bd8d,STRATUM-COMPLETE,VIEW-10,Tom Rob Smith.,0,0,0.8
hotpot,5a8e4d9855429917b4a5bd8d,STRATUM-COMPLETE,VIEW-01,Tom Rob Smith.,0,0,0.8
hotpot,5a8e4d9855429917b4a5bd8d,STRATUM-COMPLETE,VIEW-11,Tom Rob Smith.,0,0,0.8
2wiki,ded710180bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,1345.,0,0,0.0
2wiki,ded710180bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,1345.,0,0,0.0
2wiki,ded710180bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,1345.,0,0,0.0
2wiki,ded710180bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,1345.,0,0,0.0
2wiki,4abc56580bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Johannes ""Hans"" Riegel, Sr.",0,0,0.8571428571428571
2wiki,4abc56580bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Johannes ""Hans"" Riegel, Sr.",0,0,0.8571428571428571
2wiki,4abc56580bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Johannes ""Hans"" Riegel, Sr.",0,0,0.8571428571428571
2wiki,4abc56580bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Johannes ""Hans"" Riegel, Sr.",0,0,0.8571428571428571
2wiki,65d7e9e60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,65d7e9e60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Del Norte, Colorado.",0,0,0.5
2wiki,65d7e9e60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Fredrikstad.,0,0,0.0
2wiki,65d7e9e60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Del Norte, Colorado.",0,0,0.5
2wiki,79d1bf2d08ba11ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-00,The Duchess Of Doubt.,0,0,0.0
2wiki,79d1bf2d08ba11ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-10,The Duchess Of Doubt.,0,0,0.0
2wiki,79d1bf2d08ba11ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-01,The Duchess Of Doubt.,0,0,0.0
2wiki,79d1bf2d08ba11ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-11,The Duchess Of Doubt.,0,0,0.0
hotpot,5ae2fffe55429928c423959c,STRATUM-COMPLETE,VIEW-00,Republican.,0,0,0.6666666666666666
hotpot,5ae2fffe55429928c423959c,STRATUM-COMPLETE,VIEW-10,Republican.,0,0,0.6666666666666666
hotpot,5ae2fffe55429928c423959c,STRATUM-COMPLETE,VIEW-01,Republican.,0,0,0.6666666666666666
hotpot,5ae2fffe55429928c423959c,STRATUM-COMPLETE,VIEW-11,Republican.,0,0,0.6666666666666666
2wiki,7abc1e3008d511ebbd98ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Roberto Rossellini.,0,0,0.0
2wiki,7abc1e3008d511ebbd98ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Roberto Rossellini.,0,0,0.0
2wiki,7abc1e3008d511ebbd98ac1f6bf848b6,STRATUM-JOINT,VIEW-01,The Machine to Kill Bad People.,1,1,1.0
2wiki,7abc1e3008d511ebbd98ac1f6bf848b6,STRATUM-JOINT,VIEW-11,The Machine to Kill Bad People.,1,1,1.0
hotpot,5adf3a0d5542992d7e9f92e8,STRATUM-COMPLETE,VIEW-00,Doña Ana County.,0,0,0.8
hotpot,5adf3a0d5542992d7e9f92e8,STRATUM-COMPLETE,VIEW-10,Doña Ana County.,0,0,0.8
hotpot,5adf3a0d5542992d7e9f92e8,STRATUM-COMPLETE,VIEW-01,Doña Ana County.,0,0,0.8
hotpot,5adf3a0d5542992d7e9f92e8,STRATUM-COMPLETE,VIEW-11,Doña Ana County.,0,0,0.8
hotpot,5a89810655429946c8d6e929,STRATUM-JOINT,VIEW-00,The Atherton Bridge spans the South Branch of the Nashua River.,0,0,0.0
hotpot,5a89810655429946c8d6e929,STRATUM-JOINT,VIEW-10,37.5 miles.,0,0,0.6666666666666666
hotpot,5a89810655429946c8d6e929,STRATUM-JOINT,VIEW-01,The river The Atherton Bridge spans is the South Branch of the Nashua River.,0,0,0.0
hotpot,5a89810655429946c8d6e929,STRATUM-JOINT,VIEW-11,37.5 miles.,0,0,0.6666666666666666
2wiki,4c7a03560bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The father of Princess Changping was the Chongzhen Emperor.,0,0,0.0
2wiki,4c7a03560bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,The father of Princess Changping was the Chongzhen Emperor.,0,0,0.0
2wiki,4c7a03560bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The father of Princess Changping was born in the Ming dynasty.,0,0,0.0
2wiki,4c7a03560bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,The father of Princess Changping was born in the Ming dynasty.,0,0,0.0
2wiki,4c5ab13a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Italian.,0,0,0.0
2wiki,4c5ab13a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Austrian-American.,0,0,0.0
2wiki,4c5ab13a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Italian.,0,0,0.0
2wiki,4c5ab13a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Austrian-American.,0,0,0.0
hotpot,5a77c0c05542995d831812a1,STRATUM-COMPLETE,VIEW-00,Hilda Neihardt.,0,0,0.0
hotpot,5a77c0c05542995d831812a1,STRATUM-COMPLETE,VIEW-10,Hilda Neihardt.,0,0,0.0
hotpot,5a77c0c05542995d831812a1,STRATUM-COMPLETE,VIEW-01,Hilda Neihardt.,0,0,0.0
hotpot,5a77c0c05542995d831812a1,STRATUM-COMPLETE,VIEW-11,Hilda Neihardt.,0,0,0.0
hotpot,5a75d9c05542992db94736f6,STRATUM-JOINT,VIEW-00,Red Symons.,0,0,0.0
hotpot,5a75d9c05542992db94736f6,STRATUM-JOINT,VIEW-10,Red Symons.,0,0,0.0
hotpot,5a75d9c05542992db94736f6,STRATUM-JOINT,VIEW-01,Sophie Monk.,0,0,0.6666666666666666
hotpot,5a75d9c05542992db94736f6,STRATUM-JOINT,VIEW-11,Sophie Monk.,0,0,0.6666666666666666
2wiki,2d02a860088c11ebbd6fac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Anna Karamazoff.,0,0,0.0
2wiki,2d02a860088c11ebbd6fac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Anna Karamazoff.,0,0,0.0
2wiki,2d02a860088c11ebbd6fac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Anna Karamazoff.,0,0,0.0
2wiki,2d02a860088c11ebbd6fac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Anna Karamazoff.,0,0,0.0
2wiki,6555942a0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The director of the film ""Late Night"" is Nisha Ganatra, and there is no evidence provided about where she studied.",0,0,0.0909090909090909
2wiki,6555942a0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Tisch School of the Arts.,1,1,1.0
2wiki,6555942a0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of the film ""Late Night"" is Nisha Ganatra, and there is no evidence provided about where she studied.",0,0,0.0909090909090909
2wiki,6555942a0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Tisch School of the Arts.,1,1,1.0
2wiki,40898b4e0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Birmingham.,0,0,0.0
2wiki,40898b4e0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Birmingham.,0,0,0.0
2wiki,40898b4e0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Birmingham.,0,0,0.0
2wiki,40898b4e0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Birmingham.,0,0,0.0
hotpot,5ae33bdc5542992f92d8225e,STRATUM-COMPLETE,VIEW-00,The SpongeBob SquarePants Movie.,0,0,0.6666666666666666
hotpot,5ae33bdc5542992f92d8225e,STRATUM-COMPLETE,VIEW-10,The SpongeBob SquarePants Movie.,0,0,0.6666666666666666
hotpot,5ae33bdc5542992f92d8225e,STRATUM-COMPLETE,VIEW-01,SpongeBob SquarePants 4-D.,1,1,1.0
hotpot,5ae33bdc5542992f92d8225e,STRATUM-COMPLETE,VIEW-11,SpongeBob SquarePants 4-D.,1,1,1.0
2wiki,d05dcdfa08af11ebbd83ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Ghutan.,0,0,0.0
2wiki,d05dcdfa08af11ebbd83ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Ghutan.,0,0,0.0
2wiki,d05dcdfa08af11ebbd83ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Ghutan.,0,0,0.0
2wiki,d05dcdfa08af11ebbd83ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Ghutan.,0,0,0.0
2wiki,2f064e5c0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Rowland Berkeley.,0,0,0.5
2wiki,2f064e5c0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,William Berkeley.,1,1,1.0
2wiki,2f064e5c0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Rowland Berkeley.,0,0,0.5
2wiki,2f064e5c0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,William Berkeley.,1,1,1.0
2wiki,1621c01108f011ebbda8ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Sesh Sangbad.,0,0,0.0
2wiki,1621c01108f011ebbda8ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Sesh Sangbad.,0,0,0.0
2wiki,1621c01108f011ebbda8ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Theresa: The Body of Christ.,1,1,1.0
2wiki,1621c01108f011ebbda8ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Theresa: The Body of Christ.,1,1,1.0
hotpot,5ab60aec554299110f2199c3,STRATUM-COMPLETE,VIEW-00,Mystery.,0,0,0.0
hotpot,5ab60aec554299110f2199c3,STRATUM-COMPLETE,VIEW-10,Mystery.,0,0,0.0
hotpot,5ab60aec554299110f2199c3,STRATUM-COMPLETE,VIEW-01,fiction,1,1,1.0
hotpot,5ab60aec554299110f2199c3,STRATUM-COMPLETE,VIEW-11,fiction,1,1,1.0
2wiki,48da05b6084f11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-00,D@Bbe.,0,0,0.0
2wiki,48da05b6084f11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-10,D@Bbe.,0,0,0.0
2wiki,48da05b6084f11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-01,The Curse Of The Jade Scorpion.,1,1,1.0
2wiki,48da05b6084f11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-11,D@Bbe.,0,0,0.0
2wiki,48ad0aca0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,"Richard de Beauchamp, 13th Earl of Warwick.",0,0,0.3333333333333333
2wiki,48ad0aca0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,"Richard de Beauchamp, 13th Earl of Warwick.",0,0,0.3333333333333333
2wiki,48ad0aca0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,"Thomas de Berkeley, 3rd Baron Berkeley.",0,0,0.5
2wiki,48ad0aca0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,"Roger Mortimer, 1st Earl of March.",1,1,1.0
hotpot,5ab5f372554299488d4d9a60,STRATUM-COMPLETE,VIEW-00,La jolie fille de Perth.,0,0,0.5263157894736842
hotpot,5ab5f372554299488d4d9a60,STRATUM-COMPLETE,VIEW-10,La jolie fille de Perth.,0,0,0.5263157894736842
hotpot,5ab5f372554299488d4d9a60,STRATUM-COMPLETE,VIEW-01,La jolie fille de Perth.,0,0,0.5263157894736842
hotpot,5ab5f372554299488d4d9a60,STRATUM-COMPLETE,VIEW-11,La jolie fille de Perth.,0,0,0.5263157894736842
hotpot,5ade908b55429975fa854f13,STRATUM-COMPLETE,VIEW-00,IndyCar Series.,0,0,0.0
hotpot,5ade908b55429975fa854f13,STRATUM-COMPLETE,VIEW-10,IndyCar Series.,0,0,0.0
hotpot,5ade908b55429975fa854f13,STRATUM-COMPLETE,VIEW-01,IndyCar Series.,0,0,0.0
hotpot,5ade908b55429975fa854f13,STRATUM-COMPLETE,VIEW-11,IndyCar Series.,0,0,0.0
2wiki,b672c1ee0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Abingdon, England.",0,0,0.0
2wiki,b672c1ee0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Abingdon, England.",0,0,0.0
2wiki,b672c1ee0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Abingdon.,0,0,0.0
2wiki,b672c1ee0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Abingdon.,0,0,0.0
2wiki,3bba836a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Ernest Günther.,0,0,0.0
2wiki,3bba836a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Ernest Günther.,0,0,0.0
2wiki,3bba836a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,"Alexander, Duke of Schleswig-Holstein-Sonderburg.",1,1,1.0
2wiki,3bba836a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,"Alexander, Duke of Schleswig-Holstein-Sonderburg.",1,1,1.0
2wiki,4294eaae0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,John Christian Kunkel.,0,0,0.0
2wiki,4294eaae0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,John Christian Kunkel.,0,0,0.0
2wiki,4294eaae0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,"John Stewart, 7th Earl of Galloway.",0,0,0.1666666666666666
2wiki,4294eaae0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,"John Stewart, 7th Earl of Galloway.",0,0,0.1666666666666666
2wiki,923058320bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,the outskirts of Prome.,0,0,0.0
2wiki,923058320bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,the outskirts of Prome.,0,0,0.0
2wiki,923058320bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,the outskirts of Prome.,0,0,0.0
2wiki,923058320bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,the outskirts of Prome.,0,0,0.0
2wiki,a14e5c3e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,a14e5c3e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Södertälje.,1,1,1.0
2wiki,a14e5c3e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Unknown.,0,0,0.0
2wiki,a14e5c3e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Södertälje, Sweden.",0,0,0.6666666666666666
2wiki,eb2f9b600baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Thomas Hammond.,0,0,0.0
2wiki,eb2f9b600baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Lorentz Mortensen Angell.,1,1,1.0
2wiki,eb2f9b600baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Thomas Hammond.,0,0,0.0
2wiki,eb2f9b600baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Lorentz Mortensen Angell.,1,1,1.0
2wiki,119454120bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Hermann Otto II of Limburg Stirum.,0,0,0.6
2wiki,119454120bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Hermann Otto II of Limburg Stirum.,0,0,0.6
2wiki,119454120bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Hermann Georg of Limburg.,1,1,1.0
2wiki,119454120bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Hermann Georg of Limburg.,1,1,1.0
2wiki,ddf04e3f08af11ebbd83ac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,ddf04e3f08af11ebbd83ac1f6bf848b6,STRATUM-JOINT,VIEW-10,No.,0,0,0.0
2wiki,ddf04e3f08af11ebbd83ac1f6bf848b6,STRATUM-JOINT,VIEW-01,No.,0,0,0.0
2wiki,ddf04e3f08af11ebbd83ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
2wiki,ea3c4b2e08ce11ebbd94ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Yes.,0,0,0.0
2wiki,ea3c4b2e08ce11ebbd94ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Yes.,0,0,0.0
2wiki,ea3c4b2e08ce11ebbd94ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Yes.,0,0,0.0
2wiki,ea3c4b2e08ce11ebbd94ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,0,0,0.0
2wiki,5a3102b8084c11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Meri Jung.,0,0,0.0
2wiki,5a3102b8084c11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Meri Jung.,0,0,0.0
2wiki,5a3102b8084c11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Meri Jung.,0,0,0.0
2wiki,5a3102b8084c11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Meri Jung.,0,0,0.0
2wiki,30c8f31e0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,British.,0,0,0.0
2wiki,30c8f31e0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,English.,1,1,1.0
2wiki,30c8f31e0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,English.,1,1,1.0
2wiki,30c8f31e0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,English.,1,1,1.0
2wiki,5f96ce98085311ebbd59ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Naci Öğün is younger than Ephraim B. Hall.,0,0,0.4
2wiki,5f96ce98085311ebbd59ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Naci Öğün is younger than Ephraim B. Hall.,0,0,0.4
2wiki,5f96ce98085311ebbd59ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Naci Öğün is younger.,0,0,0.6666666666666666
2wiki,5f96ce98085311ebbd59ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Naci Öğün is younger.,0,0,0.6666666666666666
hotpot,5a8d18fb5542994ba4e3dbf2,STRATUM-COMPLETE,VIEW-00,"The 2004 World Series of Poker gold bracelet holder, Annie Duke, was not mentioned in the evidence regarding her position in the 2011 Epic Poker League. However, Tristan Wade, who won a 2011 World Series of Poker Europe bracelet, was not mentioned in",0,0,0.0
hotpot,5a8d18fb5542994ba4e3dbf2,STRATUM-COMPLETE,VIEW-10,"The 2004 World Series of Poker gold bracelet holder, Annie Duke, was not mentioned in the evidence regarding her position in the 2011 Epic Poker League. However, Tristan Wade, who won a 2011 World Series of Poker Europe bracelet, was not mentioned in",0,0,0.0
hotpot,5a8d18fb5542994ba4e3dbf2,STRATUM-COMPLETE,VIEW-01,"The 2004 World Series of Poker gold bracelet holder, Annie Duke, was the Commissioner of the Epic Poker League in 2011.",0,0,0.1052631578947368
hotpot,5a8d18fb5542994ba4e3dbf2,STRATUM-COMPLETE,VIEW-11,"The 2004 World Series of Poker gold bracelet holder, Annie Duke, was the Commissioner of the Epic Poker League in 2011.",0,0,0.1052631578947368
2wiki,b732a5e20bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Argentine.,0,0,0.0
2wiki,b732a5e20bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Argentine.,0,0,0.0
2wiki,b732a5e20bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Argentine.,0,0,0.0
2wiki,b732a5e20bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Argentine.,0,0,0.0
2wiki,8bb0faca0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Turkey.,0,0,0.0
2wiki,8bb0faca0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Turkey.,0,0,0.0
2wiki,8bb0faca0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Turkey.,0,0,0.0
2wiki,8bb0faca0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Turkey.,0,0,0.0
hotpot,5adc872b5542994d58a2f62f,STRATUM-COMPLETE,VIEW-00,They both share the job of director.,0,0,0.25
hotpot,5adc872b5542994d58a2f62f,STRATUM-COMPLETE,VIEW-10,They both share the job of director.,0,0,0.25
hotpot,5adc872b5542994d58a2f62f,STRATUM-COMPLETE,VIEW-01,Both Jeff Tremaine and Keanu Reeves are directors.,0,0,0.0
hotpot,5adc872b5542994d58a2f62f,STRATUM-COMPLETE,VIEW-11,Both Jeff Tremaine and Keanu Reeves are directors.,0,0,0.0
2wiki,4b00867a0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Poitiers.,0,0,0.0
2wiki,4b00867a0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Poitiers.,0,0,0.0
2wiki,4b00867a0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Château de Moulins.,0,0,0.0
2wiki,4b00867a0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Château de Moulins.,0,0,0.0
2wiki,cf9bee240bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Britain.,0,0,0.0
2wiki,cf9bee240bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Britain.,0,0,0.0
2wiki,cf9bee240bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Britain.,0,0,0.0
2wiki,cf9bee240bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,England.,1,1,1.0
2wiki,07b1cc3c0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Greg Penner.,0,0,0.0
2wiki,07b1cc3c0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Sydney Smith Lee.,0,0,0.2857142857142857
2wiki,07b1cc3c0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Robert E. Lee.,0,0,0.2857142857142857
2wiki,07b1cc3c0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Mary Anna Custis Lee.,1,1,1.0
2wiki,da1268560bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,da1268560bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Königstein im Taunus.,1,1,1.0
2wiki,da1268560bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The place of death of the director of film Family Parade is not mentioned in the provided evidence.,0,0,0.0
2wiki,da1268560bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Königstein im Taunus.,1,1,1.0
hotpot,5a75642c5542996c70cfaeed,STRATUM-JOINT,VIEW-00,"Auburn Hills, Michigan.",0,0,0.0
hotpot,5a75642c5542996c70cfaeed,STRATUM-JOINT,VIEW-10,"Boston, Massachusetts.",1,1,1.0
hotpot,5a75642c5542996c70cfaeed,STRATUM-JOINT,VIEW-01,"Oxford, UK.",0,0,0.0
hotpot,5a75642c5542996c70cfaeed,STRATUM-JOINT,VIEW-11,"Boston, Massachusetts.",1,1,1.0
2wiki,099f34280bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,099f34280bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Montreal.,1,1,1.0
2wiki,099f34280bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Quebec.,0,0,0.6666666666666666
2wiki,099f34280bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Montreal.,1,1,1.0
2wiki,2c16e30e08e511ebbda4ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Funny Face.,0,0,0.0
2wiki,2c16e30e08e511ebbda4ac1f6bf848b6,STRATUM-JOINT,VIEW-10,No Highway in the Sky.,1,1,1.0
2wiki,2c16e30e08e511ebbda4ac1f6bf848b6,STRATUM-JOINT,VIEW-01,No Highway in the Sky.,1,1,1.0
2wiki,2c16e30e08e511ebbda4ac1f6bf848b6,STRATUM-JOINT,VIEW-11,No Highway in the Sky.,1,1,1.0
2wiki,b70542bc0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,23 June 1654.,0,0,0.0
2wiki,b70542bc0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,23 June 1654.,0,0,0.0
2wiki,b70542bc0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,23 June 1654.,0,0,0.0
2wiki,b70542bc0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,23 June 1654.,0,0,0.0
2wiki,2cbd1ecd08e011ebbda1ac1f6bf848b6,STRATUM-JOINT,VIEW-00,"Slunce, seno, erotika.",0,0,0.0
2wiki,2cbd1ecd08e011ebbda1ac1f6bf848b6,STRATUM-JOINT,VIEW-10,"Slunce, seno, jahody.",0,0,0.0
2wiki,2cbd1ecd08e011ebbda1ac1f6bf848b6,STRATUM-JOINT,VIEW-01,"Slunce, seno, erotika.",0,0,0.0
2wiki,2cbd1ecd08e011ebbda1ac1f6bf848b6,STRATUM-JOINT,VIEW-11,"Slunce, seno, jahody.",0,0,0.0
hotpot,5a7a103b5542990783324e27,STRATUM-JOINT,VIEW-00,"To Pimp a Butterfly"".",0,0,0.0
hotpot,5a7a103b5542990783324e27,STRATUM-JOINT,VIEW-10,90059,0,0,0.0
hotpot,5a7a103b5542990783324e27,STRATUM-JOINT,VIEW-01,"To the Water, To the Sky.",0,0,0.0
hotpot,5a7a103b5542990783324e27,STRATUM-JOINT,VIEW-11,To the West.,0,0,0.0
hotpot,5ac0e064554299012d1db64e,STRATUM-COMPLETE,VIEW-00,3 million.,0,0,0.8
hotpot,5ac0e064554299012d1db64e,STRATUM-COMPLETE,VIEW-10,3 million.,0,0,0.8
hotpot,5ac0e064554299012d1db64e,STRATUM-COMPLETE,VIEW-01,3 million.,0,0,0.8
hotpot,5ac0e064554299012d1db64e,STRATUM-COMPLETE,VIEW-11,3 million.,0,0,0.8
hotpot,5a83cce95542996488c2e4d6,STRATUM-COMPLETE,VIEW-00,County Executive.,0,0,0.8
hotpot,5a83cce95542996488c2e4d6,STRATUM-COMPLETE,VIEW-10,County Executive.,0,0,0.8
hotpot,5a83cce95542996488c2e4d6,STRATUM-COMPLETE,VIEW-01,Nassau County Executive.,1,1,1.0
hotpot,5a83cce95542996488c2e4d6,STRATUM-COMPLETE,VIEW-11,Nassau County Executive.,1,1,1.0
hotpot,5a80d2c6554299260e20a17c,STRATUM-COMPLETE,VIEW-00,London Heathrow Airport.,0,0,0.5
hotpot,5a80d2c6554299260e20a17c,STRATUM-COMPLETE,VIEW-10,London Heathrow Airport.,0,0,0.5
hotpot,5a80d2c6554299260e20a17c,STRATUM-COMPLETE,VIEW-01,London.,1,1,1.0
hotpot,5a80d2c6554299260e20a17c,STRATUM-COMPLETE,VIEW-11,London.,1,1,1.0
2wiki,8055aca40bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Australia.,0,0,0.0
2wiki,8055aca40bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,United Kingdom.,1,1,1.0
2wiki,8055aca40bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,America.,0,0,0.0
2wiki,8055aca40bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,United Kingdom.,1,1,1.0
hotpot,5a835478554299123d8c20ed,STRATUM-COMPLETE,VIEW-00,250 million copies.,0,0,0.8
hotpot,5a835478554299123d8c20ed,STRATUM-COMPLETE,VIEW-10,250 million copies.,0,0,0.8
hotpot,5a835478554299123d8c20ed,STRATUM-COMPLETE,VIEW-01,250 million copies.,0,0,0.8
hotpot,5a835478554299123d8c20ed,STRATUM-COMPLETE,VIEW-11,250 million copies.,0,0,0.8
hotpot,5ac3e80b554299076e296ccd,STRATUM-JOINT,VIEW-00,Sports film.,0,0,0.0
hotpot,5ac3e80b554299076e296ccd,STRATUM-JOINT,VIEW-10,Competitive swimming.,0,0,0.6666666666666666
hotpot,5ac3e80b554299076e296ccd,STRATUM-JOINT,VIEW-01,Basketball.,0,0,0.0
hotpot,5ac3e80b554299076e296ccd,STRATUM-JOINT,VIEW-11,Competitive swimming.,0,0,0.6666666666666666
2wiki,05155b180bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,University of the Philippines Open University.,0,0,0.3636363636363636
2wiki,05155b180bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,University of the Philippines Open University.,0,0,0.3636363636363636
2wiki,05155b180bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,The University of the Philippines Open University.,0,0,0.3636363636363636
2wiki,05155b180bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,The University of the Philippines Open University.,0,0,0.3636363636363636
hotpot,5a8756aa5542994846c1cd69,STRATUM-COMPLETE,VIEW-00,1520.,0,0,0.5
hotpot,5a8756aa5542994846c1cd69,STRATUM-COMPLETE,VIEW-10,1520.,0,0,0.5
hotpot,5a8756aa5542994846c1cd69,STRATUM-COMPLETE,VIEW-01,1520.,0,0,0.5
hotpot,5a8756aa5542994846c1cd69,STRATUM-COMPLETE,VIEW-11,1520.,0,0,0.5
hotpot,5ae3776e5542992e3233c40c,STRATUM-COMPLETE,VIEW-00,Yes.,0,0,0.0
hotpot,5ae3776e5542992e3233c40c,STRATUM-COMPLETE,VIEW-10,Yes.,0,0,0.0
hotpot,5ae3776e5542992e3233c40c,STRATUM-COMPLETE,VIEW-01,Yes.,0,0,0.0
hotpot,5ae3776e5542992e3233c40c,STRATUM-COMPLETE,VIEW-11,Yes.,0,0,0.0
2wiki,9cc254b40bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,9cc254b40bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Denver, Colorado.",1,1,1.0
2wiki,9cc254b40bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Jerome Storm.,0,0,0.0
2wiki,9cc254b40bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Denver, Colorado.",1,1,1.0
2wiki,bf3fd3ba08cd11ebbd93ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Andrzej Munk.,0,0,0.0
2wiki,bf3fd3ba08cd11ebbd93ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Andrzej Munk.,0,0,0.0
2wiki,bf3fd3ba08cd11ebbd93ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Andrzej Munk.,0,0,0.0
2wiki,bf3fd3ba08cd11ebbd93ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Andrzej Munk.,0,0,0.0
2wiki,97058aae0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Kiev.,0,0,0.0
2wiki,97058aae0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Norway.,0,0,0.0
2wiki,97058aae0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Norway.,0,0,0.0
2wiki,97058aae0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Norway.,0,0,0.0
2wiki,489c296508d911ebbd9cac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Eduard Hämäläinen was born earlier.,0,0,0.5714285714285715
2wiki,489c296508d911ebbd9cac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Eduard Hämäläinen was born earlier.,0,0,0.5714285714285715
2wiki,489c296508d911ebbd9cac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Eduard Hämäläinen.,1,1,1.0
2wiki,489c296508d911ebbd9cac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Eduard Hämäläinen.,1,1,1.0
hotpot,5ae46b615542995dadf24327,STRATUM-JOINT,VIEW-00,Otto Preminger,0,0,0.8
hotpot,5ae46b615542995dadf24327,STRATUM-JOINT,VIEW-10,Otto Preminger,0,0,0.8
hotpot,5ae46b615542995dadf24327,STRATUM-JOINT,VIEW-01,Otto Preminger.,0,0,0.8
hotpot,5ae46b615542995dadf24327,STRATUM-JOINT,VIEW-11,Otto Preminger.,0,0,0.8
2wiki,305e54500bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Nanterre, Hauts-de-Seine.",0,0,0.0
2wiki,305e54500bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Benton Harbor, Michigan.",1,1,1.0
2wiki,305e54500bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The performer of the song ""Do You Like This"" was born in the United States.",0,0,0.0
2wiki,305e54500bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Benton Harbor, Michigan.",1,1,1.0
2wiki,98f734a60bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Leicester.,0,0,0.0
2wiki,98f734a60bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Leicester.,0,0,0.0
2wiki,98f734a60bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Toulouse.,1,1,1.0
2wiki,98f734a60bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Toulouse.,1,1,1.0
2wiki,067c580e09ad11ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Sunny And 75.,0,0,0.0
2wiki,067c580e09ad11ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Sunny And 75.,0,0,0.0
2wiki,067c580e09ad11ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Sunny And 75.,0,0,0.0
2wiki,067c580e09ad11ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Sunny And 75.,0,0,0.0
2wiki,f02e0a340baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Comgall mac Domangairt.,0,0,0.0
2wiki,f02e0a340baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Domnall mac Caustantín.,0,0,0.0
2wiki,f02e0a340baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Comgall mac Domangairt.,0,0,0.0
2wiki,f02e0a340baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Domangart Réti.,1,1,1.0
hotpot,5a74655b55429974ef308bf0,STRATUM-JOINT,VIEW-00,Russian film industry.,0,0,0.0
hotpot,5a74655b55429974ef308bf0,STRATUM-JOINT,VIEW-10,Russian film industry.,0,0,0.0
hotpot,5a74655b55429974ef308bf0,STRATUM-JOINT,VIEW-01,Russian film industry.,0,0,0.0
hotpot,5a74655b55429974ef308bf0,STRATUM-JOINT,VIEW-11,Russian film industry.,0,0,0.0
2wiki,08cd9d6408ba11ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,08cd9d6408ba11ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-10,No.,0,0,0.0
2wiki,08cd9d6408ba11ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-01,No.,0,0,0.0
2wiki,08cd9d6408ba11ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
2wiki,aff9d52c0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,aff9d52c0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Bathurst, New Brunswick.",0,0,0.8
2wiki,aff9d52c0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Ireland.,0,0,0.0
2wiki,aff9d52c0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Bathurst, New Brunswick.",0,0,0.8
2wiki,f694fff908f911ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Luca Calapai is younger than Per Kjærgaard Nielsen.,0,0,0.4
2wiki,f694fff908f911ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Luca Calapai is younger than Per Kjærgaard Nielsen.,0,0,0.4
2wiki,f694fff908f911ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Luca Calapai.,1,1,1.0
2wiki,f694fff908f911ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Luca Calapai.,1,1,1.0
2wiki,7d8986360bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Yung Chang studied at the University of California, Los Angeles (UCLA).",0,0,0.1666666666666666
2wiki,7d8986360bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Concordia University's Mel Hoppenheim School of Cinema in Montreal.,0,0,0.1999999999999999
2wiki,7d8986360bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of film The Fruit Hunters, Yung Chang, studied at the California Institute of the Arts.",0,0,0.0
2wiki,7d8986360bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Concordia University's Mel Hoppenheim School of Cinema in Montreal.,0,0,0.1999999999999999
hotpot,5ab2af1655429929539467eb,STRATUM-JOINT,VIEW-00,552 meters.,0,0,0.6666666666666666
hotpot,5ab2af1655429929539467eb,STRATUM-JOINT,VIEW-10,552 meters.,0,0,0.6666666666666666
hotpot,5ab2af1655429929539467eb,STRATUM-JOINT,VIEW-01,425 meters.,0,0,0.0
hotpot,5ab2af1655429929539467eb,STRATUM-JOINT,VIEW-11,552,1,1,1.0
2wiki,94eba4ce0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Lyon.,0,0,0.0
2wiki,94eba4ce0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Lyon.,0,0,0.0
2wiki,94eba4ce0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Lyon.,0,0,0.0
2wiki,94eba4ce0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Lyon.,0,0,0.0
hotpot,5ae5e8dc554299546bf82fbe,STRATUM-COMPLETE,VIEW-00,Hakim Jamal,0,0,0.8
hotpot,5ae5e8dc554299546bf82fbe,STRATUM-COMPLETE,VIEW-10,Hakim Jamal,0,0,0.8
hotpot,5ae5e8dc554299546bf82fbe,STRATUM-COMPLETE,VIEW-01,Hakim Jamal,0,0,0.8
hotpot,5ae5e8dc554299546bf82fbe,STRATUM-COMPLETE,VIEW-11,Hakim Jamal,0,0,0.8
2wiki,39af8adc0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,39af8adc0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Newport, Wales.",1,1,1.0
2wiki,39af8adc0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of the film Rembrandt's J'Accuse, Peter Greenaway, was born in England.",0,0,0.0
2wiki,39af8adc0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Newport, Wales.",1,1,1.0
2wiki,8cdd86760baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Toirdelbach Ua Briain.,0,0,0.3333333333333333
2wiki,8cdd86760baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Toirdelbach Ua Briain.,0,0,0.3333333333333333
2wiki,8cdd86760baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Toirdelbach Ua Briain.,0,0,0.3333333333333333
2wiki,8cdd86760baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Toirdelbach Ua Briain.,0,0,0.3333333333333333
2wiki,a929696c0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Emperor Shizong of Liao.,0,0,0.0
2wiki,a929696c0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Emperor Shizong of Liao.,0,0,0.0
2wiki,a929696c0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Yelü Bei.,1,1,1.0
2wiki,a929696c0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Yelü Bei.,1,1,1.0
2wiki,045d87ae0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Nanterre, Hauts-de-Seine.",0,0,0.0
2wiki,045d87ae0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,London.,1,1,1.0
2wiki,045d87ae0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,February 1982.,0,0,0.0
2wiki,045d87ae0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,London.,1,1,1.0
2wiki,59fdaaf20bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Éric Rohmer works at the Israeli Academy of Film and Television.,0,0,0.0
2wiki,59fdaaf20bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Éric Rohmer works at the Israeli Academy of Film and Television.,0,0,0.0
2wiki,59fdaaf20bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"The director of film Suzanne's Career, Éric Rohmer, worked at the French film journal ""Cahiers du cinéma"".",0,0,0.3333333333333333
2wiki,59fdaaf20bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"The director of film Suzanne's Career, Éric Rohmer, worked at the French film journal ""Cahiers du cinéma"".",0,0,0.3333333333333333
hotpot,5ae2cbc9554299495565db36,STRATUM-COMPLETE,VIEW-00,Connie.,0,0,0.0
hotpot,5ae2cbc9554299495565db36,STRATUM-COMPLETE,VIEW-10,Connie.,0,0,0.0
hotpot,5ae2cbc9554299495565db36,STRATUM-COMPLETE,VIEW-01,Connie.,0,0,0.0
hotpot,5ae2cbc9554299495565db36,STRATUM-COMPLETE,VIEW-11,Connie.,0,0,0.0
hotpot,5ae47cab5542996836b02cb9,STRATUM-JOINT,VIEW-00,North East Regional League.,0,0,0.0
hotpot,5ae47cab5542996836b02cb9,STRATUM-JOINT,VIEW-10,La Liga.,1,1,1.0
hotpot,5ae47cab5542996836b02cb9,STRATUM-JOINT,VIEW-01,La Liga.,1,1,1.0
hotpot,5ae47cab5542996836b02cb9,STRATUM-JOINT,VIEW-11,La Liga.,1,1,1.0
2wiki,cfbc66400bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Elizabeth Tilney.,0,0,0.0
2wiki,cfbc66400bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Elizabeth Tilney.,0,0,0.0
2wiki,cfbc66400bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Manhattan.,1,1,1.0
2wiki,cfbc66400bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Manhattan.,1,1,1.0
2wiki,568dd4860bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"The director of film Four Adventures of Reinette and Mirabelle, Éric Rohmer, works at the French film journal ""Cahiers du cinéma"".",0,0,0.2727272727272727
2wiki,568dd4860bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"The director of film Four Adventures of Reinette and Mirabelle, Éric Rohmer, works at the French film journal ""Cahiers du cinéma"".",0,0,0.2727272727272727
2wiki,568dd4860bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,The Israeli Academy of Film and Television.,0,0,0.0
2wiki,568dd4860bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,The Israeli Academy of Film and Television.,0,0,0.0
2wiki,b9e30a520bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Pontoise, France.",0,0,0.0
2wiki,b9e30a520bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Pontoise, France.",0,0,0.0
2wiki,b9e30a520bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"Pontoise, France.",0,0,0.0
2wiki,b9e30a520bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Pontoise, France.",0,0,0.0
hotpot,5a7b581a5542992d025e6815,STRATUM-JOINT,VIEW-00,Comedy.,0,0,0.6666666666666666
hotpot,5a7b581a5542992d025e6815,STRATUM-JOINT,VIEW-10,comedy.,0,0,0.6666666666666666
hotpot,5a7b581a5542992d025e6815,STRATUM-JOINT,VIEW-01,comedy.,0,0,0.6666666666666666
hotpot,5a7b581a5542992d025e6815,STRATUM-JOINT,VIEW-11,comedy.,0,0,0.6666666666666666
hotpot,5abda2b755429933744ab80f,STRATUM-JOINT,VIEW-00,1945.,0,0,0.0
hotpot,5abda2b755429933744ab80f,STRATUM-JOINT,VIEW-10,1945.,0,0,0.0
hotpot,5abda2b755429933744ab80f,STRATUM-JOINT,VIEW-01,1945.,0,0,0.0
hotpot,5abda2b755429933744ab80f,STRATUM-JOINT,VIEW-11,1918.,1,1,1.0
2wiki,00be0ca20bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Congolese.,0,0,0.0
2wiki,00be0ca20bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Congolese.,0,0,0.0
2wiki,00be0ca20bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Congolese.,0,0,0.0
2wiki,00be0ca20bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Congolese.,0,0,0.0
hotpot,5a7d5c175542991319bc93b1,STRATUM-JOINT,VIEW-00,Denise Levertov was born earlier.,0,0,0.5714285714285715
hotpot,5a7d5c175542991319bc93b1,STRATUM-JOINT,VIEW-10,Denise Levertov was born earlier.,0,0,0.5714285714285715
hotpot,5a7d5c175542991319bc93b1,STRATUM-JOINT,VIEW-01,Denise Levertov was born earlier.,0,0,0.5714285714285715
hotpot,5a7d5c175542991319bc93b1,STRATUM-JOINT,VIEW-11,Denise Levertov.,1,1,1.0
2wiki,f325411c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Runkel.,0,0,0.0
2wiki,f325411c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Bouxwiller.,1,1,1.0
2wiki,f325411c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Runkel.,0,0,0.0
2wiki,f325411c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Bouxwiller.,1,1,1.0
2wiki,8988d5b60bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,1840.,0,0,0.0
2wiki,8988d5b60bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,15 December 1810.,1,1,1.0
2wiki,8988d5b60bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"April 22, 1840.",0,0,0.0
2wiki,8988d5b60bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,15 December 1810.,1,1,1.0
hotpot,5a90503755429916514e7470,STRATUM-COMPLETE,VIEW-00,Painter in Miniatures to Queen Charlotte.,0,0,0.6666666666666666
hotpot,5a90503755429916514e7470,STRATUM-COMPLETE,VIEW-10,Painter in Miniatures to Queen Charlotte.,0,0,0.6666666666666666
hotpot,5a90503755429916514e7470,STRATUM-COMPLETE,VIEW-01,Painter in Miniatures to Queen Charlotte.,0,0,0.6666666666666666
hotpot,5a90503755429916514e7470,STRATUM-COMPLETE,VIEW-11,Painter in Miniatures to Queen Charlotte.,0,0,0.6666666666666666
hotpot,5a738a5955429908901be2f6,STRATUM-COMPLETE,VIEW-00,youngest documented person to be identified as transgender.,0,0,0.5333333333333333
hotpot,5a738a5955429908901be2f6,STRATUM-COMPLETE,VIEW-10,youngest documented person to be identified as transgender.,0,0,0.5333333333333333
hotpot,5a738a5955429908901be2f6,STRATUM-COMPLETE,VIEW-01,youngest publicly documented person to be identified as transgender.,0,0,0.5
hotpot,5a738a5955429908901be2f6,STRATUM-COMPLETE,VIEW-11,youngest publicly documented person to be identified as transgender.,0,0,0.5
2wiki,6efc1e6c0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Daniel Lee.,0,0,0.0
2wiki,6efc1e6c0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Hong Kong.,1,1,1.0
2wiki,6efc1e6c0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,China.,0,0,0.5
2wiki,6efc1e6c0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Hong Kong.,1,1,1.0
hotpot,5a714dea5542994082a3e7a9,STRATUM-COMPLETE,VIEW-00,The Secret of Kells.,0,0,0.0
hotpot,5a714dea5542994082a3e7a9,STRATUM-COMPLETE,VIEW-10,The Secret of Kells.,0,0,0.0
hotpot,5a714dea5542994082a3e7a9,STRATUM-COMPLETE,VIEW-01,Summer Wars,1,1,1.0
hotpot,5a714dea5542994082a3e7a9,STRATUM-COMPLETE,VIEW-11,Summer Wars,1,1,1.0
hotpot,5a75227955429929fddd8508,STRATUM-COMPLETE,VIEW-00,Westfield Tea Tree Plaza,0,0,0.3333333333333333
hotpot,5a75227955429929fddd8508,STRATUM-COMPLETE,VIEW-10,Westfield Tea Tree Plaza,0,0,0.3333333333333333
hotpot,5a75227955429929fddd8508,STRATUM-COMPLETE,VIEW-01,Westfield Tea Tree Plaza.,0,0,0.3333333333333333
hotpot,5a75227955429929fddd8508,STRATUM-COMPLETE,VIEW-11,Westfield Tea Tree Plaza.,0,0,0.3333333333333333
2wiki,429615320bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,"Guy XVI de Laval, count of Laval.",0,0,0.4
2wiki,429615320bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Guy XVI de Laval.,0,0,0.5714285714285715
2wiki,429615320bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,"Guy XVI de Laval, count of Laval.",0,0,0.4
2wiki,429615320bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Jean de Laval.,1,1,1.0
2wiki,ab715764085011ebbd57ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,D. Ross Lederman,0,0,0.0
2wiki,ab715764085011ebbd57ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,D. Ross Lederman,0,0,0.0
2wiki,ab715764085011ebbd57ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,D. Ross Lederman.,0,0,0.0
2wiki,ab715764085011ebbd57ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,D. Ross Lederman.,0,0,0.0
2wiki,5d87207a0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,"Shah Verdi Khan's wife, who was the daughter of Badi al-Zaman Mirza, is the mother-in-law of Shah Verdi Khan. However, the question specifically asks for Badi-Al Zaman Mirza Safavi's mother-in-law, which is Pari Khan Khanum. Final",0,0,0.0571428571428571
2wiki,5d87207a0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,"Shah Verdi Khan's wife, the daughter of Badi al-Zaman Mirza, is the mother-in-law of Badi-Al Zaman Mirza Safavi. However, based on the evidence, the direct answer is that Badi-Al Zaman Mirza Safavi's mother-in-law is P",0,0,0.0
2wiki,5d87207a0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Tahmasp.,0,0,0.0
2wiki,5d87207a0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Tahmasp I.,0,0,0.0
2wiki,764446780bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,764446780bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Fredrikstad.,0,0,0.0
2wiki,764446780bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Santa Rosa, California.",1,1,1.0
2wiki,764446780bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Santa Rosa, California.",1,1,1.0
2wiki,f3fea6b40bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Italian.,0,0,0.0
2wiki,f3fea6b40bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Italian.,0,0,0.0
2wiki,f3fea6b40bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Italian.,0,0,0.0
2wiki,f3fea6b40bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Italian.,0,0,0.0
hotpot,5ae0847455429945ae959394,STRATUM-COMPLETE,VIEW-00,Yes.,0,0,0.0
hotpot,5ae0847455429945ae959394,STRATUM-COMPLETE,VIEW-10,Yes.,0,0,0.0
hotpot,5ae0847455429945ae959394,STRATUM-COMPLETE,VIEW-01,Yes.,0,0,0.0
hotpot,5ae0847455429945ae959394,STRATUM-COMPLETE,VIEW-11,Yes.,0,0,0.0
2wiki,97cd6e520baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Joan of Acre.,0,0,0.3333333333333333
2wiki,97cd6e520baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Joan of Acre.,0,0,0.3333333333333333
2wiki,97cd6e520baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Queen Eleanor of Castile.,0,0,0.8571428571428571
2wiki,97cd6e520baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Queen Eleanor of Castile.,0,0,0.8571428571428571
hotpot,5abdba405542993f32c2a023,STRATUM-JOINT,VIEW-00,The Mary Tyler Moore Show,0,0,0.0
hotpot,5abdba405542993f32c2a023,STRATUM-JOINT,VIEW-10,Perfect Strangers.,1,1,1.0
hotpot,5abdba405542993f32c2a023,STRATUM-JOINT,VIEW-01,That's So Raven,0,0,0.0
hotpot,5abdba405542993f32c2a023,STRATUM-JOINT,VIEW-11,Perfect Strangers.,1,1,1.0
hotpot,5abdcea955429965af743e5a,STRATUM-COMPLETE,VIEW-00,White Knights of the Ku Klux Klan.,0,0,0.5
hotpot,5abdcea955429965af743e5a,STRATUM-COMPLETE,VIEW-10,White Knights of the Ku Klux Klan.,0,0,0.5
hotpot,5abdcea955429965af743e5a,STRATUM-COMPLETE,VIEW-01,White Knights of the Ku Klux Klan.,0,0,0.5
hotpot,5abdcea955429965af743e5a,STRATUM-COMPLETE,VIEW-11,White Knights of the Ku Klux Klan.,0,0,0.5
hotpot,5a75f1a755429976ec32bcb1,STRATUM-JOINT,VIEW-00,Sarah Paulson.,0,0,0.0
hotpot,5a75f1a755429976ec32bcb1,STRATUM-JOINT,VIEW-10,Sarah Paulson.,0,0,0.0
hotpot,5a75f1a755429976ec32bcb1,STRATUM-JOINT,VIEW-01,Paul Schneider.,0,0,0.0
hotpot,5a75f1a755429976ec32bcb1,STRATUM-JOINT,VIEW-11,Rashida Jones.,1,1,1.0
2wiki,611ddbf80bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,American.,0,0,0.0
2wiki,611ddbf80bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Australian.,1,1,1.0
2wiki,611ddbf80bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,American.,0,0,0.0
2wiki,611ddbf80bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Australian.,1,1,1.0
hotpot,5ae2ff2055429928c4239598,STRATUM-JOINT,VIEW-00,Red.,0,0,0.0
hotpot,5ae2ff2055429928c4239598,STRATUM-JOINT,VIEW-10,Red.,0,0,0.0
hotpot,5ae2ff2055429928c4239598,STRATUM-JOINT,VIEW-01,Red (comic book),0,0,0.0
hotpot,5ae2ff2055429928c4239598,STRATUM-JOINT,VIEW-11,Red.,0,0,0.0
hotpot,5a76fe7b5542994aec3b71b2,STRATUM-JOINT,VIEW-00,Harvard University.,0,0,0.0
hotpot,5a76fe7b5542994aec3b71b2,STRATUM-JOINT,VIEW-10,Harvard University.,0,0,0.0
hotpot,5a76fe7b5542994aec3b71b2,STRATUM-JOINT,VIEW-01,Harvard University.,0,0,0.0
hotpot,5a76fe7b5542994aec3b71b2,STRATUM-JOINT,VIEW-11,Harvard University.,0,0,0.0
2wiki,859db3ba0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,859db3ba0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Paris.,1,1,1.0
2wiki,859db3ba0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,France.,0,0,0.6666666666666666
2wiki,859db3ba0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Paris.,1,1,1.0
2wiki,08ff4b6c0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,American.,0,0,0.0
2wiki,08ff4b6c0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Italian-American.,0,0,0.0
2wiki,08ff4b6c0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,American.,0,0,0.0
2wiki,08ff4b6c0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Italian-American.,0,0,0.0
2wiki,77e6a4c20bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Louis III.,0,0,0.0
2wiki,77e6a4c20bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Louis III.,0,0,0.0
2wiki,77e6a4c20bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,"Louis III, Count of Chiny.",0,0,0.6666666666666665
2wiki,77e6a4c20bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,"Louis III, Count of Chiny.",0,0,0.6666666666666665
2wiki,a37fc3a60bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Australia.,0,0,0.6666666666666666
2wiki,a37fc3a60bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Melbourne.,1,1,1.0
2wiki,a37fc3a60bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Australia.,0,0,0.6666666666666666
2wiki,a37fc3a60bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Melbourne.,1,1,1.0
hotpot,5a78c66e55429974737f787b,STRATUM-JOINT,VIEW-00,Masta Kill released Selling My Soul under Wu-Tang Clan.,0,0,0.3636363636363636
hotpot,5a78c66e55429974737f787b,STRATUM-JOINT,VIEW-10,Masta Kill released Selling My Soul under Wu-Tang Clan.,0,0,0.3636363636363636
hotpot,5a78c66e55429974737f787b,STRATUM-JOINT,VIEW-01,Wu-Tang Clan.,1,1,1.0
hotpot,5a78c66e55429974737f787b,STRATUM-JOINT,VIEW-11,Wu-Tang Clan.,1,1,1.0
2wiki,06d0699e0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Diana Guardato.,0,0,0.0
2wiki,06d0699e0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Diana Guardato.,0,0,0.0
2wiki,06d0699e0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Elisabeth Countess of Nevers.,0,0,0.5714285714285715
2wiki,06d0699e0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Elisabeth Countess of Nevers.,0,0,0.5714285714285715
2wiki,cd813efe0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,cd813efe0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Montreal, Quebec, Canada.",0,0,0.8
2wiki,cd813efe0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Canada.,0,0,0.0
2wiki,cd813efe0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Montreal, Quebec, Canada.",0,0,0.8
2wiki,9cd79cf3085711ebbd5aac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,9cd79cf3085711ebbd5aac1f6bf848b6,STRATUM-JOINT,VIEW-10,No.,0,0,0.0
2wiki,9cd79cf3085711ebbd5aac1f6bf848b6,STRATUM-JOINT,VIEW-01,No.,0,0,0.0
2wiki,9cd79cf3085711ebbd5aac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
2wiki,4f84d7140bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Australia.,0,0,0.0
2wiki,4f84d7140bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,England.,1,1,1.0
2wiki,4f84d7140bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,UK.,0,0,0.0
2wiki,4f84d7140bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,England.,1,1,1.0
2wiki,8930ad3c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Gustaf Molander.,0,0,0.0
2wiki,8930ad3c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Helsinki.,1,1,1.0
2wiki,8930ad3c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Sweden.,0,0,0.0
2wiki,8930ad3c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Helsingfors.,1,1,1.0
2wiki,64d8f33a0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Christ Church Cathedral, Oxford.",0,0,0.1818181818181818
2wiki,64d8f33a0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Christ Church Cathedral, Oxford.",0,0,0.1818181818181818
2wiki,64d8f33a0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"Christ Church Cathedral, Oxford.",0,0,0.1818181818181818
2wiki,64d8f33a0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Westminster Abbey.,1,1,1.0
hotpot,5a7c0dab5542997c3ec972d2,STRATUM-COMPLETE,VIEW-00,IFBB,0,0,0.5
hotpot,5a7c0dab5542997c3ec972d2,STRATUM-COMPLETE,VIEW-10,IFBB,0,0,0.5
hotpot,5a7c0dab5542997c3ec972d2,STRATUM-COMPLETE,VIEW-01,IFBB,0,0,0.5
hotpot,5a7c0dab5542997c3ec972d2,STRATUM-COMPLETE,VIEW-11,IFBB,0,0,0.5
hotpot,5a77a4fd5542997042120abc,STRATUM-COMPLETE,VIEW-00,Samuel Eto'o.,0,0,0.8
hotpot,5a77a4fd5542997042120abc,STRATUM-COMPLETE,VIEW-10,Samuel Eto'o.,0,0,0.8
hotpot,5a77a4fd5542997042120abc,STRATUM-COMPLETE,VIEW-01,Samuel Eto'o.,0,0,0.8
hotpot,5a77a4fd5542997042120abc,STRATUM-COMPLETE,VIEW-11,Samuel Eto'o.,0,0,0.8
2wiki,d73fdf380bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,14 March 1863.,0,0,0.0
2wiki,d73fdf380bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,10 May 1752.,1,1,1.0
2wiki,d73fdf380bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,21 June 1782.,0,0,0.0
2wiki,d73fdf380bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,10 May 1752.,1,1,1.0
hotpot,5ab815865542995dae37ea2d,STRATUM-COMPLETE,VIEW-00,North.,0,0,0.6666666666666666
hotpot,5ab815865542995dae37ea2d,STRATUM-COMPLETE,VIEW-10,North.,0,0,0.6666666666666666
hotpot,5ab815865542995dae37ea2d,STRATUM-COMPLETE,VIEW-01,North.,0,0,0.6666666666666666
hotpot,5ab815865542995dae37ea2d,STRATUM-COMPLETE,VIEW-11,North.,0,0,0.6666666666666666
2wiki,f77df1a00baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Prince Franz I of Liechtenstein.,0,0,0.9090909090909092
2wiki,f77df1a00baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Prince Franz Joseph I.,0,0,0.8571428571428571
2wiki,f77df1a00baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Leopoldine von Sternberg.,0,0,0.0
2wiki,f77df1a00baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Prince Karl Borromäus of Liechtenstein.,0,0,0.5454545454545454
2wiki,6f115d280bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,4 October 1984.,0,0,0.0
2wiki,6f115d280bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,3 December 1882.,1,1,1.0
2wiki,6f115d280bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,11 November 1843.,0,0,0.0
2wiki,6f115d280bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,3 December 1882.,1,1,1.0
hotpot,5a825da055429954d2e2eb17,STRATUM-COMPLETE,VIEW-00,Art Deco.,0,0,0.4
hotpot,5a825da055429954d2e2eb17,STRATUM-COMPLETE,VIEW-10,Art Deco.,0,0,0.4
hotpot,5a825da055429954d2e2eb17,STRATUM-COMPLETE,VIEW-01,Art Deco.,0,0,0.4
hotpot,5a825da055429954d2e2eb17,STRATUM-COMPLETE,VIEW-11,Art Deco.,0,0,0.4
hotpot,5ab97b27554299131ca4233c,STRATUM-COMPLETE,VIEW-00,Both Rosario Castellanos and Arthur Hailey are authors who have written novels.,0,0,0.1333333333333333
hotpot,5ab97b27554299131ca4233c,STRATUM-COMPLETE,VIEW-10,Both Rosario Castellanos and Arthur Hailey are authors who have written novels.,0,0,0.1333333333333333
hotpot,5ab97b27554299131ca4233c,STRATUM-COMPLETE,VIEW-01,Both Rosario Castellanos and Arthur Hailey are authors who have written extensively and left a significant literary legacy.,0,0,0.1
hotpot,5ab97b27554299131ca4233c,STRATUM-COMPLETE,VIEW-11,Both Rosario Castellanos and Arthur Hailey are authors who have written extensively and left a significant literary legacy.,0,0,0.1
2wiki,c92dac4e0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Lauingen.,0,0,0.0
2wiki,c92dac4e0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Lauingen.,0,0,0.0
2wiki,c92dac4e0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,She died in Kassel.,0,0,0.4
2wiki,c92dac4e0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,She died in Kassel.,0,0,0.4
2wiki,926b5a640bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,England.,0,0,0.0
2wiki,926b5a640bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,England.,0,0,0.0
2wiki,926b5a640bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,England.,0,0,0.0
2wiki,926b5a640bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,England.,0,0,0.0
2wiki,990dabb40bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Beaulieu-sur-Loire.,0,0,0.0
2wiki,990dabb40bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Beaulieu-sur-Loire.,0,0,0.0
2wiki,990dabb40bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"The place of death of Arthur MacArthur IV's father, Douglas MacArthur, was Washington, D.C.",0,0,0.2666666666666667
2wiki,990dabb40bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"The place of death of Arthur MacArthur IV's father, Douglas MacArthur, was Washington, D.C.",0,0,0.2666666666666667
2wiki,9f4264080baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,"Prince Edward, Duke of Kent.",0,0,0.8000000000000002
2wiki,9f4264080baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,"Prince Edward, Duke of Kent.",0,0,0.8000000000000002
2wiki,9f4264080baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,King George V.,0,0,0.2857142857142857
2wiki,9f4264080baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,King George VI.,0,0,0.2857142857142857
hotpot,5ac11037554299294b21907a,STRATUM-JOINT,VIEW-00,Stalybridge Celtic.,0,0,0.6666666666666666
hotpot,5ac11037554299294b21907a,STRATUM-JOINT,VIEW-10,Stalybridge Celtic.,0,0,0.6666666666666666
hotpot,5ac11037554299294b21907a,STRATUM-JOINT,VIEW-01,Stalybridge Celtic.,0,0,0.6666666666666666
hotpot,5ac11037554299294b21907a,STRATUM-JOINT,VIEW-11,Stalybridge Celtic.,0,0,0.6666666666666666
2wiki,fd848f860bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Dutch.,0,0,0.6666666666666666
2wiki,fd848f860bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Dutch.,0,0,0.6666666666666666
2wiki,fd848f860bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Dutch.,0,0,0.6666666666666666
2wiki,fd848f860bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Dutch.,0,0,0.6666666666666666
hotpot,5ac5188255429924173fb5a3,STRATUM-JOINT,VIEW-00,5000.,0,0,0.0
hotpot,5ac5188255429924173fb5a3,STRATUM-JOINT,VIEW-10,3000.,1,1,1.0
hotpot,5ac5188255429924173fb5a3,STRATUM-JOINT,VIEW-01,The evidence does not provide the number of people employed by the company founded by Denise Coates.,0,0,0.0
hotpot,5ac5188255429924173fb5a3,STRATUM-JOINT,VIEW-11,"Over 3,000.",0,0,0.6666666666666666
hotpot,5ae1fd995542997283cd2313,STRATUM-JOINT,VIEW-00,Ipswich.,0,0,0.0
hotpot,5ae1fd995542997283cd2313,STRATUM-JOINT,VIEW-10,Lowestoft.,1,1,1.0
hotpot,5ae1fd995542997283cd2313,STRATUM-JOINT,VIEW-01,Ipswich.,0,0,0.0
hotpot,5ae1fd995542997283cd2313,STRATUM-JOINT,VIEW-11,Lowestoft.,1,1,1.0
2wiki,ba773ad00bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Karan Johar.,0,0,0.5
2wiki,ba773ad00bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Karan Johar.,0,0,0.5
2wiki,ba773ad00bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Hiroo Johar.,0,0,0.5
2wiki,ba773ad00bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Hiroo Johar.,0,0,0.5
hotpot,5a722b8655429971e9dc9329,STRATUM-JOINT,VIEW-00,Jim Shoulders.,0,0,0.0
hotpot,5a722b8655429971e9dc9329,STRATUM-JOINT,VIEW-10,Lee Hazlewood.,0,0,0.8
hotpot,5a722b8655429971e9dc9329,STRATUM-JOINT,VIEW-01,Nancy Sinatra.,0,0,0.0
hotpot,5a722b8655429971e9dc9329,STRATUM-JOINT,VIEW-11,Lee Hazlewood.,0,0,0.8
2wiki,ef8e26c608dd11ebbd9eac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Lucky Fugitives.,0,0,0.0
2wiki,ef8e26c608dd11ebbd9eac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Lucky Fugitives.,0,0,0.0
2wiki,ef8e26c608dd11ebbd9eac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Lucky Fugitives.,0,0,0.0
2wiki,ef8e26c608dd11ebbd9eac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Lucky Fugitives.,0,0,0.0
2wiki,3bf1539d08ed11ebbda7ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Thomas Briscoe.,0,0,0.0
2wiki,3bf1539d08ed11ebbda7ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Thomas Briscoe.,0,0,0.0
2wiki,3bf1539d08ed11ebbda7ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Thomas Briscoe.,0,0,0.0
2wiki,3bf1539d08ed11ebbda7ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Thomas Briscoe.,0,0,0.0
hotpot,5a7d41425542997cc2c4743b,STRATUM-COMPLETE,VIEW-00,Boeing B-17 Flying Fortress.,0,0,0.888888888888889
hotpot,5a7d41425542997cc2c4743b,STRATUM-COMPLETE,VIEW-10,Boeing B-17 Flying Fortress.,0,0,0.888888888888889
hotpot,5a7d41425542997cc2c4743b,STRATUM-COMPLETE,VIEW-01,Boeing B-17 Flying Fortress.,0,0,0.888888888888889
hotpot,5a7d41425542997cc2c4743b,STRATUM-COMPLETE,VIEW-11,Boeing B-17 Flying Fortress.,0,0,0.888888888888889
2wiki,12a3078c097f11ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
2wiki,12a3078c097f11ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
2wiki,12a3078c097f11ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,No.,0,0,0.0
2wiki,12a3078c097f11ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,No.,0,0,0.0
hotpot,5ab2d9f1554299545a2cfac9,STRATUM-JOINT,VIEW-00,Art Brut.,0,0,0.0
hotpot,5ab2d9f1554299545a2cfac9,STRATUM-JOINT,VIEW-10,Franz Ferdinand.,1,1,1.0
hotpot,5ab2d9f1554299545a2cfac9,STRATUM-JOINT,VIEW-01,Art Brut.,0,0,0.0
hotpot,5ab2d9f1554299545a2cfac9,STRATUM-JOINT,VIEW-11,Franz Ferdinand.,1,1,1.0
2wiki,143e7bfe0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,St. Stephen.,0,0,0.6666666666666666
2wiki,143e7bfe0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,St. Stephen.,0,0,0.6666666666666666
2wiki,143e7bfe0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,St. Stephen.,0,0,0.6666666666666666
2wiki,143e7bfe0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,St. Stephen.,0,0,0.6666666666666666
2wiki,474254660baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Princess Sophie of Greece and Denmark.,0,0,0.4
2wiki,474254660baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Olga Constantinovna of Russia.,0,0,0.25
2wiki,474254660baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Queen Mother of Greece and Denmark.,0,0,0.2
2wiki,474254660baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Grand Duke Constantine Nikolaievich.,0,0,0.0
2wiki,543fea1e086b11ebbd5fac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Shadows of a Great City (1913) came out first.,0,0,0.6666666666666666
2wiki,543fea1e086b11ebbd5fac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Shadows of a Great City (1913) came out first.,0,0,0.6666666666666666
2wiki,543fea1e086b11ebbd5fac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Shadows of a Great City.,1,1,1.0
2wiki,543fea1e086b11ebbd5fac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Shadows of a Great City.,1,1,1.0
hotpot,5add114a5542994734353826,STRATUM-JOINT,VIEW-00,Lakshmana.,0,0,0.0
hotpot,5add114a5542994734353826,STRATUM-JOINT,VIEW-10,Lalit.,1,1,1.0
hotpot,5add114a5542994734353826,STRATUM-JOINT,VIEW-01,Jatin.,0,0,0.0
hotpot,5add114a5542994734353826,STRATUM-JOINT,VIEW-11,Lalit.,1,1,1.0
2wiki,a702db460baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Princess Nino Dadiani.,0,0,0.2857142857142857
2wiki,a702db460baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Princess Elisabeth of Saxe-Altenburg.,1,1,1.0
2wiki,a702db460baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Tsarina Alexandra Feodorovna of Russia.,0,0,0.2222222222222222
2wiki,a702db460baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Grand Duke Konstantin Konstantinovich of Russia.,0,0,0.2
2wiki,0c4804540bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Count Adolf III of Berg.,0,0,0.6666666666666665
2wiki,0c4804540bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Adolf III of Berg.,0,0,0.75
2wiki,0c4804540bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Count Adolf III of Berg.,0,0,0.6666666666666665
2wiki,0c4804540bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Adolf II of Berg.,1,1,1.0
hotpot,5add016e5542992c1e3a250b,STRATUM-JOINT,VIEW-00,"The man who abolished the Consell in 1718 was Philip V, who resumed the throne due to the Nova Planta Decree of Majorca and Ibiza.",0,0,0.0
hotpot,5add016e5542992c1e3a250b,STRATUM-JOINT,VIEW-10,"The man who abolished the Consell in 1718 was Philip V of Spain, who resumed the throne after his son Louis died in 1724.",0,0,0.08
hotpot,5add016e5542992c1e3a250b,STRATUM-JOINT,VIEW-01,The man who abolished the Consell in 1718 resumed the throne due to the Nova Planta Decree of Majorca and Ibiza.,0,0,0.0
hotpot,5add016e5542992c1e3a250b,STRATUM-JOINT,VIEW-11,"Philip V of Spain's son Louis abdicated, allowing him to resume the throne.",0,0,0.0
2wiki,0dedb0de0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Roy Horan.,0,0,0.0
2wiki,0dedb0de0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Yuen Siu-tien.,1,1,1.0
2wiki,0dedb0de0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Yuen Siu Tien.,0,0,0.4
2wiki,0dedb0de0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Yuen Siu Tien.,0,0,0.4
2wiki,ba04cd2a0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Oxford.,0,0,0.5
2wiki,ba04cd2a0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Oxford.,0,0,0.5
2wiki,ba04cd2a0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Oxford.,0,0,0.5
2wiki,ba04cd2a0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Oxford.,0,0,0.5
hotpot,5a887f5c554299206df2b2c0,STRATUM-COMPLETE,VIEW-00,Jimmy Page,0,0,0.0
hotpot,5a887f5c554299206df2b2c0,STRATUM-COMPLETE,VIEW-10,Jimmy Page,0,0,0.0
hotpot,5a887f5c554299206df2b2c0,STRATUM-COMPLETE,VIEW-01,Eric Clapton,1,1,1.0
hotpot,5a887f5c554299206df2b2c0,STRATUM-COMPLETE,VIEW-11,Eric Clapton,1,1,1.0
2wiki,59320d5a0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,George II.,0,0,0.5
2wiki,59320d5a0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,George I of Great Britain.,1,1,1.0
2wiki,59320d5a0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,George II.,0,0,0.5
2wiki,59320d5a0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,George I of Great Britain.,1,1,1.0
hotpot,5a7a05485542990783324def,STRATUM-COMPLETE,VIEW-00,Hero,0,0,0.0
hotpot,5a7a05485542990783324def,STRATUM-COMPLETE,VIEW-10,Hero,0,0,0.0
hotpot,5a7a05485542990783324def,STRATUM-COMPLETE,VIEW-01,Hero,0,0,0.0
hotpot,5a7a05485542990783324def,STRATUM-COMPLETE,VIEW-11,Hero,0,0,0.0
2wiki,b0a2e8ba0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The evidence does not provide information about the death of the director of film Chalta Purza.,0,0,0.0
2wiki,b0a2e8ba0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Nanavati Hospital in Mumbai.,0,0,0.4
2wiki,b0a2e8ba0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The evidence provided does not mention where the director of the film Chalta Purza died.,0,0,0.0
2wiki,b0a2e8ba0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Nanavati Hospital, in Mumbai.",0,0,0.4
hotpot,5ab91f98554299753720f70d,STRATUM-COMPLETE,VIEW-00,Fantastic Voyage,0,0,0.0
hotpot,5ab91f98554299753720f70d,STRATUM-COMPLETE,VIEW-10,Fantastic Voyage,0,0,0.0
hotpot,5ab91f98554299753720f70d,STRATUM-COMPLETE,VIEW-01,Gangsta's Paradise.,1,1,1.0
hotpot,5ab91f98554299753720f70d,STRATUM-COMPLETE,VIEW-11,Gangsta's Paradise.,1,1,1.0
2wiki,d8ffd42a0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Unknown.,0,0,0.0
2wiki,d8ffd42a0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Unknown.,0,0,0.0
2wiki,d8ffd42a0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,21 April 1540.,0,0,0.0
2wiki,d8ffd42a0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,7 March 1517.,1,1,1.0
2wiki,c38bd9b80bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Stuttgart.,0,0,0.0
2wiki,c38bd9b80bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Rosenstein Castle in Bad Cannstatt.,0,0,0.5714285714285715
2wiki,c38bd9b80bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Stuttgart.,0,0,0.0
2wiki,c38bd9b80bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Rosenstein Castle in Bad Cannstatt.,0,0,0.5714285714285715
hotpot,5ab6cebd55429954757d3378,STRATUM-JOINT,VIEW-00,Hunting.,0,0,0.0
hotpot,5ab6cebd55429954757d3378,STRATUM-JOINT,VIEW-10,Hunting.,0,0,0.0
hotpot,5ab6cebd55429954757d3378,STRATUM-JOINT,VIEW-01,Hunting.,0,0,0.0
hotpot,5ab6cebd55429954757d3378,STRATUM-JOINT,VIEW-11,Hunting.,0,0,0.0
hotpot,5a74e8a25542996c70cfae37,STRATUM-COMPLETE,VIEW-00,Tom Johnston.,0,0,0.0
hotpot,5a74e8a25542996c70cfae37,STRATUM-COMPLETE,VIEW-10,Tom Johnston.,0,0,0.0
hotpot,5a74e8a25542996c70cfae37,STRATUM-COMPLETE,VIEW-01,Bob Mould.,0,0,0.4
hotpot,5a74e8a25542996c70cfae37,STRATUM-COMPLETE,VIEW-11,Bob Mould.,0,0,0.4
hotpot,5ae4a0ca5542995ad6573dcb,STRATUM-COMPLETE,VIEW-00,1986.,0,0,0.0
hotpot,5ae4a0ca5542995ad6573dcb,STRATUM-COMPLETE,VIEW-10,1986.,0,0,0.0
hotpot,5ae4a0ca5542995ad6573dcb,STRATUM-COMPLETE,VIEW-01,1981.,1,1,1.0
hotpot,5ae4a0ca5542995ad6573dcb,STRATUM-COMPLETE,VIEW-11,1981.,1,1,1.0
hotpot,5a7ef6b35542994959419a94,STRATUM-JOINT,VIEW-00,Bologna.,0,0,0.0
hotpot,5a7ef6b35542994959419a94,STRATUM-JOINT,VIEW-10,Bologna.,0,0,0.0
hotpot,5a7ef6b35542994959419a94,STRATUM-JOINT,VIEW-01,Bologna.,0,0,0.0
hotpot,5a7ef6b35542994959419a94,STRATUM-JOINT,VIEW-11,Emilia-Romagna.,0,0,0.6666666666666666
hotpot,5ac286c055429963665199f8,STRATUM-COMPLETE,VIEW-00,A Whole New World,0,0,0.0
hotpot,5ac286c055429963665199f8,STRATUM-COMPLETE,VIEW-10,A Whole New World,0,0,0.0
hotpot,5ac286c055429963665199f8,STRATUM-COMPLETE,VIEW-01,"Evergreen"".",0,0,0.0
hotpot,5ac286c055429963665199f8,STRATUM-COMPLETE,VIEW-11,"Evergreen"".",0,0,0.0
hotpot,5a807ceb554299485f598616,STRATUM-COMPLETE,VIEW-00,Steve Coogan.,0,0,0.4
hotpot,5a807ceb554299485f598616,STRATUM-COMPLETE,VIEW-10,Steve Coogan.,0,0,0.4
hotpot,5a807ceb554299485f598616,STRATUM-COMPLETE,VIEW-01,Steve Coogan.,0,0,0.4
hotpot,5a807ceb554299485f598616,STRATUM-COMPLETE,VIEW-11,Steve Coogan.,0,0,0.4
2wiki,ad9c8d6e08dd11ebbd9eac1f6bf848b6,STRATUM-JOINT,VIEW-00,Convoy Buddies,0,0,0.0
2wiki,ad9c8d6e08dd11ebbd9eac1f6bf848b6,STRATUM-JOINT,VIEW-10,Convoy Buddies.,0,0,0.0
2wiki,ad9c8d6e08dd11ebbd9eac1f6bf848b6,STRATUM-JOINT,VIEW-01,Convoy Buddies.,0,0,0.0
2wiki,ad9c8d6e08dd11ebbd9eac1f6bf848b6,STRATUM-JOINT,VIEW-11,Tip Toes,1,1,1.0
hotpot,5ae15ae25542990adbacf767,STRATUM-JOINT,VIEW-00,The evidence provided does not specify the number of records Shane Lynch sold as a member of Boyzone.,0,0,0.0
hotpot,5ae15ae25542990adbacf767,STRATUM-JOINT,VIEW-10,25 million records.,0,0,0.8
hotpot,5ae15ae25542990adbacf767,STRATUM-JOINT,VIEW-01,The evidence provided does not specify the number of records Shane Lynch sold as a member of Boyzone.,0,0,0.0
hotpot,5ae15ae25542990adbacf767,STRATUM-JOINT,VIEW-11,25 million.,1,1,1.0
2wiki,3856d92408f511ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Fury At Smugglers' Bay.,0,0,0.0
2wiki,3856d92408f511ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Fury At Smugglers' Bay.,0,0,0.0
2wiki,3856d92408f511ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Fury at Smugglers' Bay.,0,0,0.0
2wiki,3856d92408f511ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Fury at Smugglers' Bay.,0,0,0.0
2wiki,0d359029086011ebbd5dac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Lương Hoàng Nam was born first.,0,0,0.0
2wiki,0d359029086011ebbd5dac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Lương Hoàng Nam was born first.,0,0,0.0
2wiki,0d359029086011ebbd5dac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Lương Hoàng Nam was born first.,0,0,0.0
2wiki,0d359029086011ebbd5dac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Lương Hoàng Nam was born first.,0,0,0.0
hotpot,5ae6537c5542991bbc9760c1,STRATUM-COMPLETE,VIEW-00,DreamWorks Animation.,0,0,0.0
hotpot,5ae6537c5542991bbc9760c1,STRATUM-COMPLETE,VIEW-10,DreamWorks Animation.,0,0,0.0
hotpot,5ae6537c5542991bbc9760c1,STRATUM-COMPLETE,VIEW-01,DreamWorks Animation.,0,0,0.0
hotpot,5ae6537c5542991bbc9760c1,STRATUM-COMPLETE,VIEW-11,DreamWorks Animation.,0,0,0.0
2wiki,294c0f8408b611ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-00,The Heart of the Matter (Film),0,0,0.0
2wiki,294c0f8408b611ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-10,"The director of The Heiress at Coffee Dan's, Edward Dillon, died earlier than the director of The Heart of the Matter, George More O'Ferrall.",0,0,0.3478260869565217
2wiki,294c0f8408b611ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-01,The Heiress at Coffee Dan's.,1,1,1.0
2wiki,294c0f8408b611ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-11,The Heiress at Coffee Dan's.,1,1,1.0
2wiki,acd46967085a11ebbd5cac1f6bf848b6,STRATUM-JOINT,VIEW-00,Bloody Moon,0,0,0.0
2wiki,acd46967085a11ebbd5cac1f6bf848b6,STRATUM-JOINT,VIEW-10,Bloody Moon,0,0,0.0
2wiki,acd46967085a11ebbd5cac1f6bf848b6,STRATUM-JOINT,VIEW-01,Bloody Moon,0,0,0.0
2wiki,acd46967085a11ebbd5cac1f6bf848b6,STRATUM-JOINT,VIEW-11,Bloody Moon,0,0,0.0
2wiki,2f013d4a0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,"Henry de Percy, 3rd Baron Percy.",0,0,0.8333333333333334
2wiki,2f013d4a0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,"Henry de Percy, 2nd Baron Percy.",1,1,1.0
2wiki,2f013d4a0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,"Henry de Percy, 3rd Baron Percy.",0,0,0.8333333333333334
2wiki,2f013d4a0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,"Henry de Percy, 2nd Baron Percy.",1,1,1.0
hotpot,5a77ca3955429967ab1052a3,STRATUM-COMPLETE,VIEW-00,Power Grid.,0,0,0.0
hotpot,5a77ca3955429967ab1052a3,STRATUM-COMPLETE,VIEW-10,Power Grid.,0,0,0.0
hotpot,5a77ca3955429967ab1052a3,STRATUM-COMPLETE,VIEW-01,Power Grid.,0,0,0.0
hotpot,5a77ca3955429967ab1052a3,STRATUM-COMPLETE,VIEW-11,Power Grid.,0,0,0.0
2wiki,8796fb620bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Arabia.,0,0,0.0
2wiki,8796fb620bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,St. Pauli.,0,0,0.0
2wiki,8796fb620bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Germany.,0,0,0.6666666666666666
2wiki,8796fb620bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,St. Pauli.,0,0,0.0
hotpot,5a901e5c55429933b8a2047c,STRATUM-JOINT,VIEW-00,Alison Peebles.,0,0,0.0
hotpot,5a901e5c55429933b8a2047c,STRATUM-JOINT,VIEW-10,Euripides.,1,1,1.0
hotpot,5a901e5c55429933b8a2047c,STRATUM-JOINT,VIEW-01,Bernard P. Carrington.,0,0,0.0
hotpot,5a901e5c55429933b8a2047c,STRATUM-JOINT,VIEW-11,Euripides.,1,1,1.0
2wiki,18727c000bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Ashley Brown.,0,0,0.0
2wiki,18727c000bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Ashley Brown.,0,0,0.0
2wiki,18727c000bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Ron Esplin.,0,0,0.0
2wiki,18727c000bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Ron Esplin.,0,0,0.0
hotpot,5ab61798554299488d4d9aaa,STRATUM-JOINT,VIEW-00,devotional literature.,0,0,0.6666666666666666
hotpot,5ab61798554299488d4d9aaa,STRATUM-JOINT,VIEW-10,devotional literature.,0,0,0.6666666666666666
hotpot,5ab61798554299488d4d9aaa,STRATUM-JOINT,VIEW-01,devotional literature.,0,0,0.6666666666666666
hotpot,5ab61798554299488d4d9aaa,STRATUM-JOINT,VIEW-11,devotional literature.,0,0,0.6666666666666666
hotpot,5a7754d85542993735360234,STRATUM-COMPLETE,VIEW-00,Frank I. Cobb was born first.,0,0,0.0
hotpot,5a7754d85542993735360234,STRATUM-COMPLETE,VIEW-10,Frank I. Cobb was born first.,0,0,0.0
hotpot,5a7754d85542993735360234,STRATUM-COMPLETE,VIEW-01,Frank I. Cobb.,0,0,0.0
hotpot,5a7754d85542993735360234,STRATUM-COMPLETE,VIEW-11,Frank I. Cobb.,0,0,0.0
2wiki,617fe0380bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Nashik.,0,0,0.0
2wiki,617fe0380bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Nashik.,0,0,0.0
2wiki,617fe0380bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Kolhatkar.,0,0,0.0
2wiki,617fe0380bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Kolhatkar.,0,0,0.0
hotpot,5a8d40585542994ba4e3dc39,STRATUM-JOINT,VIEW-00,"May 10, 1976.",0,0,0.0
hotpot,5a8d40585542994ba4e3dc39,STRATUM-JOINT,VIEW-10,8 November 1978.,1,1,1.0
hotpot,5a8d40585542994ba4e3dc39,STRATUM-JOINT,VIEW-01,"May 10, 1976.",0,0,0.0
hotpot,5a8d40585542994ba4e3dc39,STRATUM-JOINT,VIEW-11,8 November 1978.,1,1,1.0
2wiki,bc6f3c4a0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Clovis I.,0,0,0.5
2wiki,bc6f3c4a0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Clovis I.,0,0,0.5
2wiki,bc6f3c4a0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Clovis I.,0,0,0.5
2wiki,bc6f3c4a0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Clovis I.,0,0,0.5
2wiki,7c57df160bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,University of Wisconsin–Milwaukee's Graduate Film Program.,0,0,0.4444444444444444
2wiki,7c57df160bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,University of Wisconsin–Milwaukee's Graduate Film Program.,0,0,0.4444444444444444
2wiki,7c57df160bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,University of Wisconsin–Milwaukee's Graduate Film Program.,0,0,0.4444444444444444
2wiki,7c57df160bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,University of Wisconsin–Milwaukee's Graduate Film Program.,0,0,0.4444444444444444
hotpot,5adf715b5542992d7e9f9354,STRATUM-JOINT,VIEW-00,Canberra.,0,0,0.0
hotpot,5adf715b5542992d7e9f9354,STRATUM-JOINT,VIEW-10,Sturt.,1,1,1.0
hotpot,5adf715b5542992d7e9f9354,STRATUM-JOINT,VIEW-01,Sturt.,1,1,1.0
hotpot,5adf715b5542992d7e9f9354,STRATUM-JOINT,VIEW-11,Sturt.,1,1,1.0
hotpot,5ae7a8175542993210983ed8,STRATUM-COMPLETE,VIEW-00,Sergio Pérez.,0,0,0.0
hotpot,5ae7a8175542993210983ed8,STRATUM-COMPLETE,VIEW-10,Sergio Pérez.,0,0,0.0
hotpot,5ae7a8175542993210983ed8,STRATUM-COMPLETE,VIEW-01,Sergio Pérez.,0,0,0.0
hotpot,5ae7a8175542993210983ed8,STRATUM-COMPLETE,VIEW-11,Sergio Pérez.,0,0,0.0
2wiki,b2858d44089911ebbd77ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
2wiki,b2858d44089911ebbd77ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
2wiki,b2858d44089911ebbd77ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,No.,0,0,0.0
2wiki,b2858d44089911ebbd77ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,No.,0,0,0.0
2wiki,b6947fe6090811ebbdadac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,The Law in These Parts was released earlier.,0,0,0.1333333333333333
2wiki,b6947fe6090811ebbdadac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,The Law in These Parts was released earlier.,0,0,0.1333333333333333
2wiki,b6947fe6090811ebbdadac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Extraordinary Women.,1,1,1.0
2wiki,b6947fe6090811ebbdadac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Extraordinary Women.,1,1,1.0
2wiki,015a72a60bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The father of Bonne of Armagnac was Bernard VII, Count of Armagnac.",0,0,0.1428571428571428
2wiki,015a72a60bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Bernard VII, Count of Armagnac.",0,0,0.25
2wiki,015a72a60bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,France.,0,0,0.6666666666666666
2wiki,015a72a60bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,France.,0,0,0.6666666666666666
2wiki,b42666a408c511ebbd8fac1f6bf848b6,STRATUM-JOINT,VIEW-00,Queen Of Burlesque.,0,0,0.0
2wiki,b42666a408c511ebbd8fac1f6bf848b6,STRATUM-JOINT,VIEW-10,Queen Of Burlesque.,0,0,0.0
2wiki,b42666a408c511ebbd8fac1f6bf848b6,STRATUM-JOINT,VIEW-01,Queen Of Burlesque.,0,0,0.0
2wiki,b42666a408c511ebbd8fac1f6bf848b6,STRATUM-JOINT,VIEW-11,Queen Of Burlesque.,0,0,0.0
hotpot,5a7d22dc5542995ed0d16600,STRATUM-JOINT,VIEW-00,"Christopher Buckley is the grandson of William F. Buckley, Jr., the founder of ""National Review"" magazine.",0,0,0.0
hotpot,5a7d22dc5542995ed0d16600,STRATUM-JOINT,VIEW-10,"Christopher Buckley is the grandson of William F. Buckley, Jr., the founder of ""National Review"" magazine.",0,0,0.0
hotpot,5a7d22dc5542995ed0d16600,STRATUM-JOINT,VIEW-01,"Christopher Buckley is the son of William F. Buckley Jr., the founder of ""National Review"" magazine.",0,0,0.1333333333333333
hotpot,5a7d22dc5542995ed0d16600,STRATUM-JOINT,VIEW-11,"Christopher Buckley is the son of William F. Buckley Jr., the founder of ""National Review"" magazine.",0,0,0.1333333333333333
hotpot,5ac3ac1855429939154138ab,STRATUM-COMPLETE,VIEW-00,Both Eleutherococcus and Amaryllis are genera of plants.,0,0,0.0
hotpot,5ac3ac1855429939154138ab,STRATUM-COMPLETE,VIEW-10,Both Eleutherococcus and Amaryllis are genera of plants.,0,0,0.0
hotpot,5ac3ac1855429939154138ab,STRATUM-COMPLETE,VIEW-01,Both Eleutherococcus and Amaryllis are genera of plants.,0,0,0.0
hotpot,5ac3ac1855429939154138ab,STRATUM-COMPLETE,VIEW-11,Both Eleutherococcus and Amaryllis are genera of plants.,0,0,0.0
hotpot,5a76db3555429972597f13e7,STRATUM-COMPLETE,VIEW-00,20 July 2009.,0,0,0.8571428571428571
hotpot,5a76db3555429972597f13e7,STRATUM-COMPLETE,VIEW-10,20 July 2009.,0,0,0.8571428571428571
hotpot,5a76db3555429972597f13e7,STRATUM-COMPLETE,VIEW-01,20 July 2009.,0,0,0.8571428571428571
hotpot,5a76db3555429972597f13e7,STRATUM-COMPLETE,VIEW-11,20 July 2009.,0,0,0.8571428571428571
2wiki,5c0ee543084b11ebbd56ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
2wiki,5c0ee543084b11ebbd56ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
2wiki,5c0ee543084b11ebbd56ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,No.,0,0,0.0
2wiki,5c0ee543084b11ebbd56ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,No.,0,0,0.0
2wiki,8b566ac00bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,André Klotzel.,0,0,0.0
2wiki,8b566ac00bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,The University of São Paulo.,1,1,1.0
2wiki,8b566ac00bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,André Klotzel studied at the University of São Paulo.,0,0,0.6666666666666666
2wiki,8b566ac00bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,The University of São Paulo.,1,1,1.0
2wiki,6016a42e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The director of film The Steps (Film) is Andrew Currie, but there is no evidence provided about where he graduated from.",0,0,0.0909090909090909
2wiki,6016a42e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,The director of film The Steps (Film) graduated from Norman Jewison's Canadian Film Centre.,0,0,0.4
2wiki,6016a42e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The director of film The Steps graduated from the University of Toronto.,0,0,0.1666666666666666
2wiki,6016a42e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Norman Jewison's Canadian Film Centre.,0,0,0.7499999999999999
2wiki,32b37f0a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Bamberg.,0,0,0.0
2wiki,32b37f0a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Munich.,0,0,0.0
2wiki,32b37f0a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Bamberg.,0,0,0.0
2wiki,32b37f0a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Munich.,0,0,0.0
hotpot,5abd420f55429933744ab75c,STRATUM-COMPLETE,VIEW-00,The play All's Well That Ends Well was written by William Shakespeare.,0,0,0.625
hotpot,5abd420f55429933744ab75c,STRATUM-COMPLETE,VIEW-10,The play All's Well That Ends Well was written by William Shakespeare.,0,0,0.625
hotpot,5abd420f55429933744ab75c,STRATUM-COMPLETE,VIEW-01,The play All's Well That Ends Well was written by William Shakespeare.,0,0,0.625
hotpot,5abd420f55429933744ab75c,STRATUM-COMPLETE,VIEW-11,The play All's Well That Ends Well was written by William Shakespeare.,0,0,0.625
2wiki,0477690a0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Spain.,0,0,0.0
2wiki,0477690a0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Rome.,1,1,1.0
2wiki,0477690a0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Tonino Ricci.,0,0,0.0
2wiki,0477690a0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Rome.,1,1,1.0
2wiki,d27933600baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Mohammad Ilyas.,0,0,0.0
2wiki,d27933600baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Mohammad Ilyas.,0,0,0.0
2wiki,d27933600baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Bachir Gemayel.,0,0,0.5
2wiki,d27933600baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Bachir Gemayel.,0,0,0.5
2wiki,7b0abe460baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,"Congal, son of Lugaid Cal of the Corcu Laigde of County Cork.",0,0,0.0
2wiki,7b0abe460baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Lugaid Íardonn.,0,0,0.0
2wiki,7b0abe460baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Lugaid Íardonn.,0,0,0.0
2wiki,7b0abe460baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Énna Derg.,1,1,1.0
2wiki,130cd6580bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"The evidence does not provide the birthday of Anne Calthorpe, Countess of Sussex's husband, Henry Radcliffe, 2nd Earl of Sussex.",0,0,0.0
2wiki,130cd6580bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"The evidence does not provide the birthday of Anne Calthorpe, Countess of Sussex's husband, Henry Radcliffe, 2nd Earl of Sussex.",0,0,0.0
2wiki,130cd6580bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,17 February 1557.,0,0,0.0
2wiki,130cd6580bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,17 February 1557.,0,0,0.0
2wiki,5cb4d8ae0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,"Rudolf I, Duke of Saxe-Wittenberg and Elector of Saxony.",0,0,0.1428571428571428
2wiki,5cb4d8ae0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,"Rudolf I, Duke of Saxe-Wittenberg and Elector of Saxony.",0,0,0.1428571428571428
2wiki,5cb4d8ae0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,"Wizlaw II, Prince of Rügen.",0,0,0.6
2wiki,5cb4d8ae0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,"Wizlaw II, Prince of Rügen.",0,0,0.6
2wiki,40615efc0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Archduke Leopold Salvator of Austria.,0,0,0.8000000000000002
2wiki,40615efc0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Archduke Karl Salvator of Austria.,1,1,1.0
2wiki,40615efc0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Archduke Leopold Salvator of Austria.,0,0,0.8000000000000002
2wiki,40615efc0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Archduke Karl Salvator of Austria.,1,1,1.0
hotpot,5ab8ca5d5542991b5579f005,STRATUM-COMPLETE,VIEW-00,Everton.,0,0,0.4
hotpot,5ab8ca5d5542991b5579f005,STRATUM-COMPLETE,VIEW-10,Everton.,0,0,0.4
hotpot,5ab8ca5d5542991b5579f005,STRATUM-COMPLETE,VIEW-01,Everton.,0,0,0.4
hotpot,5ab8ca5d5542991b5579f005,STRATUM-COMPLETE,VIEW-11,Everton.,0,0,0.4
2wiki,7a6381980bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Hungary.,0,0,0.0
2wiki,7a6381980bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Hungary.,0,0,0.0
2wiki,7a6381980bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Hungary.,0,0,0.0
2wiki,7a6381980bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Hungary.,0,0,0.0
hotpot,5adf62d05542992d7e9f932d,STRATUM-JOINT,VIEW-00,All for Love.,0,0,0.0
hotpot,5adf62d05542992d7e9f932d,STRATUM-JOINT,VIEW-10,Eternal Flame.,0,0,0.0
hotpot,5adf62d05542992d7e9f932d,STRATUM-JOINT,VIEW-01,"Ezo"" by The Bangles.",0,0,0.0
hotpot,5adf62d05542992d7e9f932d,STRATUM-JOINT,VIEW-11,Walk Like an Egyptian,1,1,1.0
2wiki,f98972360bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The place of burial of Archduchess Eleanor of Austria's mother, Anna of Bohemia and Hungary, is not explicitly mentioned in the provided evidence.",0,0,0.0
2wiki,f98972360bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Graz.,1,1,1.0
2wiki,f98972360bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The place of burial of Archduchess Eleanor of Austria's mother, Maria Anna of Bavaria, is not specified in the provided evidence.",0,0,0.0
2wiki,f98972360bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Graz.,1,1,1.0
hotpot,5a899f4955429946c8d6e971,STRATUM-JOINT,VIEW-00,Jon Wright.,0,0,0.0
hotpot,5a899f4955429946c8d6e971,STRATUM-JOINT,VIEW-10,Jon Wright.,0,0,0.0
hotpot,5a899f4955429946c8d6e971,STRATUM-JOINT,VIEW-01,Debbie Isitt.,1,1,1.0
hotpot,5a899f4955429946c8d6e971,STRATUM-JOINT,VIEW-11,Debbie Isitt.,1,1,1.0
2wiki,2714c89a0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Sir William Willoughby 1st Baron Willoughby of Parham.,0,0,0.7999999999999999
2wiki,2714c89a0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Sir William Willoughby 1st Baron Willoughby of Parham.,0,0,0.7999999999999999
2wiki,2714c89a0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,"William Willoughby, 3rd Baron Willoughby of Parham.",1,1,1.0
2wiki,2714c89a0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,"William Willoughby, 3rd Baron Willoughby of Parham.",1,1,1.0
hotpot,5a7f1d3c5542993067513639,STRATUM-JOINT,VIEW-00,Mercuria Energy Group.,0,0,0.8571428571428571
hotpot,5a7f1d3c5542993067513639,STRATUM-JOINT,VIEW-10,Mercuria Energy Group.,0,0,0.8571428571428571
hotpot,5a7f1d3c5542993067513639,STRATUM-JOINT,VIEW-01,Mercuria Energy Group.,0,0,0.8571428571428571
hotpot,5a7f1d3c5542993067513639,STRATUM-JOINT,VIEW-11,Mercuria Energy Group.,0,0,0.8571428571428571
hotpot,5a7ec6f355429934daa2fc61,STRATUM-COMPLETE,VIEW-00,Baseball Digest.,0,0,0.0
hotpot,5a7ec6f355429934daa2fc61,STRATUM-COMPLETE,VIEW-10,Baseball Digest.,0,0,0.0
hotpot,5a7ec6f355429934daa2fc61,STRATUM-COMPLETE,VIEW-01,Baseball Digest.,0,0,0.0
hotpot,5a7ec6f355429934daa2fc61,STRATUM-COMPLETE,VIEW-11,Baseball Digest.,0,0,0.0
2wiki,d4708a220bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,d4708a220bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Düsseldorf.,1,1,1.0
2wiki,d4708a220bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Germany.,0,0,0.0
2wiki,d4708a220bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Düsseldorf.,1,1,1.0
hotpot,5ac344d6554299741d48a23f,STRATUM-JOINT,VIEW-00,904000,0,0,0.0
hotpot,5ac344d6554299741d48a23f,STRATUM-JOINT,VIEW-10,"1,800,000 sqft.",1,1,1.0
hotpot,5ac344d6554299741d48a23f,STRATUM-JOINT,VIEW-01,The evidence provided does not specify the gross leasable area of the shopping mall served by the Merrick Boulevard buses.,0,0,0.0
hotpot,5ac344d6554299741d48a23f,STRATUM-JOINT,VIEW-11,1800000 sqft.,1,1,1.0
2wiki,5eb40fa40baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,None of the provided evidence mentions the husband of Lady Gouyi.,0,0,0.1538461538461538
2wiki,5eb40fa40baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Emperor Wu of Han.,1,1,1.0
2wiki,5eb40fa40baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,None of the provided evidence mentions the husband of Lady Gouyi.,0,0,0.1538461538461538
2wiki,5eb40fa40baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,None of the provided evidence mentions the husband of Lady Gouyi.,0,0,0.1538461538461538
2wiki,e8dbc39e0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Outstanding Contribution to Music award.,0,0,0.0
2wiki,e8dbc39e0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Outstanding Contribution to Music award.,0,0,0.0
2wiki,e8dbc39e0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Outstanding Contribution to Music.,0,0,0.0
2wiki,e8dbc39e0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Outstanding Contribution to Music.,0,0,0.0
2wiki,cc3587140bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Hawaiian.,0,0,0.6666666666666666
2wiki,cc3587140bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Hawaiian.,0,0,0.6666666666666666
2wiki,cc3587140bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Hawaiian.,0,0,0.6666666666666666
2wiki,cc3587140bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Hawaiian.,0,0,0.6666666666666666
2wiki,eea784e20baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Duchess Magdalene of Jülich-Cleves-Berg.,0,0,0.2857142857142857
2wiki,eea784e20baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Duchess Magdalene of Jülich-Cleves-Berg.,0,0,0.2857142857142857
2wiki,eea784e20baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Duchess Magdalene of Jülich-Cleves-Berg.,0,0,0.2857142857142857
2wiki,eea784e20baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Duchess Magdalene of Jülich-Cleves-Berg.,0,0,0.2857142857142857
2wiki,5a64e06e08d411ebbd96ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Richard Cory-Wright was born first.,0,0,0.5714285714285715
2wiki,5a64e06e08d411ebbd96ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Richard Cory-Wright was born first.,0,0,0.5714285714285715
2wiki,5a64e06e08d411ebbd96ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Richard Cory-Wright.,1,1,1.0
2wiki,5a64e06e08d411ebbd96ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Richard Cory-Wright.,1,1,1.0
hotpot,5a8297c055429954d2e2eb71,STRATUM-COMPLETE,VIEW-00,Brian A. Miller.,0,0,0.0
hotpot,5a8297c055429954d2e2eb71,STRATUM-COMPLETE,VIEW-10,Brian A. Miller.,0,0,0.0
hotpot,5a8297c055429954d2e2eb71,STRATUM-COMPLETE,VIEW-01,Cartoon Network Studios.,1,1,1.0
hotpot,5a8297c055429954d2e2eb71,STRATUM-COMPLETE,VIEW-11,Cartoon Network Studios.,1,1,1.0
2wiki,dc8ae4a20baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,King Shō Shitsu.,0,0,0.4
2wiki,dc8ae4a20baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,King Shō Shitsu.,0,0,0.4
2wiki,dc8ae4a20baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Shō Shitsu.,0,0,0.5
2wiki,dc8ae4a20baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Shō Shitsu.,0,0,0.5
2wiki,c6339a040bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Frank Lotito.,0,0,0.0
2wiki,c6339a040bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Frank Lotito.,0,0,0.0
2wiki,c6339a040bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Frank Lotito.,0,0,0.0
2wiki,c6339a040bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Melbourne, Australia.",1,1,1.0
2wiki,f12b4dd80bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Hong Kong.,0,0,0.0
2wiki,f12b4dd80bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Hong Kong.,0,0,0.0
2wiki,f12b4dd80bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Hong Kong.,0,0,0.0
2wiki,f12b4dd80bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Hong Kong.,0,0,0.0
hotpot,5a83a2a15542993344746063,STRATUM-COMPLETE,VIEW-00,1925.,0,0,0.6666666666666666
hotpot,5a83a2a15542993344746063,STRATUM-COMPLETE,VIEW-10,1925.,0,0,0.6666666666666666
hotpot,5a83a2a15542993344746063,STRATUM-COMPLETE,VIEW-01,1925.,0,0,0.6666666666666666
hotpot,5a83a2a15542993344746063,STRATUM-COMPLETE,VIEW-11,1925.,0,0,0.6666666666666666
2wiki,168d081a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Raymond II of Tripoli.,0,0,0.5
2wiki,168d081a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Raymond II of Tripoli.,0,0,0.5
2wiki,168d081a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Baldwin III of Jerusalem.,0,0,0.25
2wiki,168d081a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Baldwin III of Jerusalem.,0,0,0.25
hotpot,5a8edb7f55429917b4a5bdeb,STRATUM-COMPLETE,VIEW-00,4 World Trade Center is higher.,0,0,0.8
hotpot,5a8edb7f55429917b4a5bdeb,STRATUM-COMPLETE,VIEW-10,4 World Trade Center is higher.,0,0,0.8
hotpot,5a8edb7f55429917b4a5bdeb,STRATUM-COMPLETE,VIEW-01,4 World Trade Center.,1,1,1.0
hotpot,5a8edb7f55429917b4a5bdeb,STRATUM-COMPLETE,VIEW-11,4 World Trade Center.,1,1,1.0
2wiki,fe3a70f40bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Germany.,0,0,0.0
2wiki,fe3a70f40bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Germany.,0,0,0.0
2wiki,fe3a70f40bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Germany.,0,0,0.0
2wiki,fe3a70f40bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Weimar.,1,1,1.0
2wiki,42954d320bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Queen Victoria.,0,0,0.0
2wiki,42954d320bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Princess Maria Beatrice of Savoy.,0,0,0.888888888888889
2wiki,42954d320bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Ludwig I of Bavaria.,0,0,0.25
2wiki,42954d320bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Ludwig I of Bavaria.,0,0,0.25
2wiki,b3a00ba508bb11ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Frankenstein 90.,0,0,0.0
2wiki,b3a00ba508bb11ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Frankenstein 90.,0,0,0.0
2wiki,b3a00ba508bb11ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Frankenstein 90.,0,0,0.0
2wiki,b3a00ba508bb11ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Frankenstein 90.,0,0,0.0
2wiki,2aa02b3a0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Filmfare Award for Best Art Direction.,0,0,0.5
2wiki,2aa02b3a0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Filmfare Award for Best Art Direction.,0,0,0.5
2wiki,2aa02b3a0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Filmfare Award for Best Art Direction.,0,0,0.5
2wiki,2aa02b3a0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Filmfare Award for Best Art Direction.,0,0,0.5
2wiki,a94aaff40bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Władysław I Herman.,0,0,0.0
2wiki,a94aaff40bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Władysław I Herman.,0,0,0.0
2wiki,a94aaff40bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Władysław I Herman.,0,0,0.0
2wiki,a94aaff40bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Poland.,1,1,1.0
2wiki,643b96320bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Pagan.,0,0,0.0
2wiki,643b96320bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Pagan.,0,0,0.0
2wiki,643b96320bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Pagan.,0,0,0.0
2wiki,643b96320bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Pagan.,0,0,0.0
2wiki,9766cddc0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The composer of film The Merry Monahans, Hans J. Salter, died in 1969.",0,0,0.0
2wiki,9766cddc0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Studio City, Cal.",0,0,0.8
2wiki,9766cddc0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The composer of film The Merry Monahans, Hans J. Salter, died in 1966.",0,0,0.0
2wiki,9766cddc0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Studio City, Cal.",0,0,0.8
hotpot,5ac2cdaa554299657fa29070,STRATUM-JOINT,VIEW-00,"Neoregelia and Aloysia are known to grow in temperate, subtropical, and desert climates of the Americas.",0,0,0.2352941176470588
hotpot,5ac2cdaa554299657fa29070,STRATUM-JOINT,VIEW-10,Neoregelia is known to grow in South American rainforests.,0,0,0.0
hotpot,5ac2cdaa554299657fa29070,STRATUM-JOINT,VIEW-01,"Neoregelia and Aloysia are known to grow in temperate, subtropical, and desert climates of the Americas.",0,0,0.2352941176470588
hotpot,5ac2cdaa554299657fa29070,STRATUM-JOINT,VIEW-11,"Neoregelia is known to grow in South American rainforests, and Aloysia is known to grow in the Americas, in temperate, subtropical, and desert climates.",0,0,0.16
2wiki,ab7b2e080baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,"Elizabeth Stewart, Countess of Crawford.",0,0,0.0
2wiki,ab7b2e080baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,"Elizabeth Stewart, Countess of Crawford.",0,0,0.0
2wiki,ab7b2e080baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Marjorie Bruce.,1,1,1.0
2wiki,ab7b2e080baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Marjorie Bruce.,1,1,1.0
2wiki,09b7d46a0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,9 November 1824.,0,0,0.0
2wiki,09b7d46a0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,2 September 1770.,1,1,1.0
2wiki,09b7d46a0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,14 April 1745.,0,0,0.0
2wiki,09b7d46a0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,2 September 1770.,1,1,1.0
hotpot,5ac047a3554299294b218f70,STRATUM-COMPLETE,VIEW-00,China CITIC Bank.,0,0,0.0
hotpot,5ac047a3554299294b218f70,STRATUM-COMPLETE,VIEW-10,China CITIC Bank.,0,0,0.0
hotpot,5ac047a3554299294b218f70,STRATUM-COMPLETE,VIEW-01,China CITIC Bank.,0,0,0.0
hotpot,5ac047a3554299294b218f70,STRATUM-COMPLETE,VIEW-11,China CITIC Bank.,0,0,0.0
hotpot,5abc091555429965836003f6,STRATUM-COMPLETE,VIEW-00,Black Swan.,0,0,0.5
hotpot,5abc091555429965836003f6,STRATUM-COMPLETE,VIEW-10,Black Swan.,0,0,0.5
hotpot,5abc091555429965836003f6,STRATUM-COMPLETE,VIEW-01,Black Swan.,0,0,0.5
hotpot,5abc091555429965836003f6,STRATUM-COMPLETE,VIEW-11,Black Swan.,0,0,0.5
hotpot,5adfdef9554299025d62a36b,STRATUM-COMPLETE,VIEW-00,Massachusetts.,0,0,0.0
hotpot,5adfdef9554299025d62a36b,STRATUM-COMPLETE,VIEW-10,Massachusetts.,0,0,0.0
hotpot,5adfdef9554299025d62a36b,STRATUM-COMPLETE,VIEW-01,Massachusetts.,0,0,0.0
hotpot,5adfdef9554299025d62a36b,STRATUM-COMPLETE,VIEW-11,Massachusetts.,0,0,0.0
2wiki,2dba81d80bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Execution.,0,0,0.0
2wiki,2dba81d80bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Hugh Despenser the Younger was executed in 1326 for his position and actions.,0,0,0.1333333333333333
2wiki,2dba81d80bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The cause of death of Eleanor De Clare's husband, Hugh Despenser the Younger, is not explicitly stated in the provided evidence.",0,0,0.0
2wiki,2dba81d80bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,High treason.,0,0,0.0
hotpot,5ab553e2554299494045ef81,STRATUM-JOINT,VIEW-00,A.M.A.N.,0,0,0.0
hotpot,5ab553e2554299494045ef81,STRATUM-JOINT,VIEW-10,David Spade.,0,0,0.0
hotpot,5ab553e2554299494045ef81,STRATUM-JOINT,VIEW-01,David Spade.,0,0,0.0
hotpot,5ab553e2554299494045ef81,STRATUM-JOINT,VIEW-11,Saturday Night Live.,1,1,1.0
2wiki,35abdf900bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Cergy-Pontoise, Val-d'Oise.",0,0,0.0
2wiki,35abdf900bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Cergy-Pontoise, Val-d'Oise.",0,0,0.0
2wiki,35abdf900bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Cergy-Pontoise, Val-d'Oise.",0,0,0.0
2wiki,35abdf900bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Cergy-Pontoise, Val-d'Oise.",0,0,0.0
hotpot,5abaf0ec5542996cc5e49f22,STRATUM-COMPLETE,VIEW-00,"Flint, Michigan.",0,0,0.6666666666666666
hotpot,5abaf0ec5542996cc5e49f22,STRATUM-COMPLETE,VIEW-10,"Flint, Michigan.",0,0,0.6666666666666666
hotpot,5abaf0ec5542996cc5e49f22,STRATUM-COMPLETE,VIEW-01,"Flint, Michigan.",0,0,0.6666666666666666
hotpot,5abaf0ec5542996cc5e49f22,STRATUM-COMPLETE,VIEW-11,"Flint, Michigan.",0,0,0.6666666666666666
2wiki,365bd27e0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The evidence provided does not mention where the director of ""Sagar Alias Jacky Reloaded,"" Amal Neerad, graduated from.",0,0,0.0
2wiki,365bd27e0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Satyajit Ray Film And Television Institute of India, Kolkata.",0,0,0.8
2wiki,365bd27e0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The evidence provided does not mention where the director of the film ""Sagar Alias Jacky Reloaded,"" Amal Neerad, graduated from.",0,0,0.0869565217391304
2wiki,365bd27e0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Satyajit Ray Film And Television Institute of India, Kolkata.",0,0,0.8
hotpot,5a7613c15542994ccc9186bf,STRATUM-COMPLETE,VIEW-00,"VIVA Media AG changed its name to VIVA Media GmbH, but the new acronym does not stand for anything specific as it is a legal entity name. However, the question might be referring to the name change from ""VIVA Media AG"" to ""VIVA Media GmbH,"" where ""GmbH",0,0,0.0
hotpot,5a7613c15542994ccc9186bf,STRATUM-COMPLETE,VIEW-10,"VIVA Media AG changed its name to VIVA Media GmbH, but the new acronym does not stand for anything specific as it is a legal entity name. However, the question might be referring to the name change from ""VIVA Media AG"" to ""VIVA Media GmbH,"" where ""GmbH",0,0,0.0
hotpot,5a7613c15542994ccc9186bf,STRATUM-COMPLETE,VIEW-01,GmbH,0,0,0.0
hotpot,5a7613c15542994ccc9186bf,STRATUM-COMPLETE,VIEW-11,GmbH,0,0,0.0
2wiki,434dea7708d211ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Ludwig Elsbett lived longer.,0,0,0.6666666666666666
2wiki,434dea7708d211ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Ludwig Elsbett lived longer.,0,0,0.6666666666666666
2wiki,434dea7708d211ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Ludwig Elsbett lived longer.,0,0,0.6666666666666666
2wiki,434dea7708d211ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Ludwig Elsbett lived longer.,0,0,0.6666666666666666
2wiki,cea4f9a60bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"The director of film Tommy Tricker and The Stamp Traveller is Michael Rubbo, but the evidence does not mention any specific award he received.",0,0,0.0
2wiki,cea4f9a60bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"The director of film Tommy Tricker and The Stamp Traveller is Michael Rubbo, but the evidence does not mention any specific award he received.",0,0,0.0
2wiki,cea4f9a60bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"The director of Tommy Tricker and the Stamp Traveller, Michael Rubbo, did not receive any specific award mentioned in the evidence.",0,0,0.0
2wiki,cea4f9a60bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"The director of Tommy Tricker and the Stamp Traveller, Michael Rubbo, did not receive any specific award mentioned in the evidence.",0,0,0.0
hotpot,5a905d085542995651fb5147,STRATUM-JOINT,VIEW-00,2,0,0,0.0
hotpot,5a905d085542995651fb5147,STRATUM-JOINT,VIEW-10,1,0,0,0.0
hotpot,5a905d085542995651fb5147,STRATUM-JOINT,VIEW-01,2,0,0,0.0
hotpot,5a905d085542995651fb5147,STRATUM-JOINT,VIEW-11,1,0,0,0.0
hotpot,5a76dc2d55429972597f13eb,STRATUM-COMPLETE,VIEW-00,Timebomb,0,0,0.0
hotpot,5a76dc2d55429972597f13eb,STRATUM-COMPLETE,VIEW-10,Timebomb,0,0,0.0
hotpot,5a76dc2d55429972597f13eb,STRATUM-COMPLETE,VIEW-01,Cheap Thrills,0,0,0.6666666666666666
hotpot,5a76dc2d55429972597f13eb,STRATUM-COMPLETE,VIEW-11,Cheap Thrills,0,0,0.6666666666666666
hotpot,5a88b513554299206df2b338,STRATUM-COMPLETE,VIEW-00,Suburb.,0,0,0.0
hotpot,5a88b513554299206df2b338,STRATUM-COMPLETE,VIEW-10,Suburb.,0,0,0.0
hotpot,5a88b513554299206df2b338,STRATUM-COMPLETE,VIEW-01,Suburb.,0,0,0.0
hotpot,5a88b513554299206df2b338,STRATUM-COMPLETE,VIEW-11,Suburb.,0,0,0.0
hotpot,5a78eea555429970f5fffddf,STRATUM-JOINT,VIEW-00,Richard Boleslawski was born first.,0,0,0.5714285714285715
hotpot,5a78eea555429970f5fffddf,STRATUM-JOINT,VIEW-10,Richard Boleslawski was born first.,0,0,0.5714285714285715
hotpot,5a78eea555429970f5fffddf,STRATUM-JOINT,VIEW-01,Richard Boleslawski.,1,1,1.0
hotpot,5a78eea555429970f5fffddf,STRATUM-JOINT,VIEW-11,Richard Boleslawski.,1,1,1.0
hotpot,5ab5d2ac5542992aa134a3a6,STRATUM-COMPLETE,VIEW-00,bassists.,0,0,0.0
hotpot,5ab5d2ac5542992aa134a3a6,STRATUM-COMPLETE,VIEW-10,bassists.,0,0,0.0
hotpot,5ab5d2ac5542992aa134a3a6,STRATUM-COMPLETE,VIEW-01,musicians.,0,0,0.0
hotpot,5ab5d2ac5542992aa134a3a6,STRATUM-COMPLETE,VIEW-11,musicians.,0,0,0.0
hotpot,5a8f25175542997ba9cb31ea,STRATUM-JOINT,VIEW-00,John Lee Hancock.,0,0,0.0
hotpot,5a8f25175542997ba9cb31ea,STRATUM-JOINT,VIEW-10,Gary Ross.,1,1,1.0
hotpot,5a8f25175542997ba9cb31ea,STRATUM-JOINT,VIEW-01,Suzanne Collins,0,0,0.0
hotpot,5a8f25175542997ba9cb31ea,STRATUM-JOINT,VIEW-11,Gary Ross.,1,1,1.0
2wiki,955eafcc089f11ebbd78ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Curumsey Damjee lived longer.,0,0,0.6666666666666666
2wiki,955eafcc089f11ebbd78ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Curumsey Damjee lived longer.,0,0,0.6666666666666666
2wiki,955eafcc089f11ebbd78ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Octavius Hammond lived longer.,0,0,0.0
2wiki,955eafcc089f11ebbd78ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Octavius Hammond lived longer.,0,0,0.0
hotpot,5a76067e55429976ec32bce9,STRATUM-COMPLETE,VIEW-00,Nick McCarthy,0,0,0.6666666666666666
hotpot,5a76067e55429976ec32bce9,STRATUM-COMPLETE,VIEW-10,Nick McCarthy,0,0,0.6666666666666666
hotpot,5a76067e55429976ec32bce9,STRATUM-COMPLETE,VIEW-01,Nick McCarthy.,0,0,0.6666666666666666
hotpot,5a76067e55429976ec32bce9,STRATUM-COMPLETE,VIEW-11,Nick McCarthy.,0,0,0.6666666666666666
hotpot,5a8d02cc554299441c6b9fb6,STRATUM-JOINT,VIEW-00,King David I.,0,0,0.3333333333333333
hotpot,5a8d02cc554299441c6b9fb6,STRATUM-JOINT,VIEW-10,King David I.,0,0,0.3333333333333333
hotpot,5a8d02cc554299441c6b9fb6,STRATUM-JOINT,VIEW-01,St. Benedict.,0,0,0.0
hotpot,5a8d02cc554299441c6b9fb6,STRATUM-JOINT,VIEW-11,George IV.,0,0,0.8
2wiki,1815632c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Australian.,0,0,0.0
2wiki,1815632c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,New Zealand.,1,1,1.0
2wiki,1815632c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Australia.,0,0,0.0
2wiki,1815632c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,New Zealand.,1,1,1.0
2wiki,35b7112408a711ebbd7fac1f6bf848b6,STRATUM-JOINT,VIEW-00,Beyond the Last Frontier.,0,0,0.0
2wiki,35b7112408a711ebbd7fac1f6bf848b6,STRATUM-JOINT,VIEW-10,Martin Frič.,0,0,0.0
2wiki,35b7112408a711ebbd7fac1f6bf848b6,STRATUM-JOINT,VIEW-01,Beyond the Last Frontier.,0,0,0.0
2wiki,35b7112408a711ebbd7fac1f6bf848b6,STRATUM-JOINT,VIEW-11,Martin Frič.,0,0,0.0
2wiki,f99c20140bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,25 September 1559.,0,0,0.6666666666666666
2wiki,f99c20140bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,25 September 1559.,0,0,0.6666666666666666
2wiki,f99c20140bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,25 September 1559.,0,0,0.6666666666666666
2wiki,f99c20140bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,25 September 1559.,0,0,0.6666666666666666
2wiki,93c91a920bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,National Film Board (NFB).,0,0,0.8571428571428571
2wiki,93c91a920bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,National Film Board (NFB).,0,0,0.8571428571428571
2wiki,93c91a920bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,National Film Board (NFB).,0,0,0.8571428571428571
2wiki,93c91a920bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,National Film Board (NFB).,0,0,0.8571428571428571
2wiki,e8f6cf6c0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Charlotte Louisa Pleydell.,0,0,0.0
2wiki,e8f6cf6c0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Charlotte Louisa Pleydell.,0,0,0.0
2wiki,e8f6cf6c0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Robert Pleydell.,0,0,0.0
2wiki,e8f6cf6c0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Robert Pleydell.,0,0,0.0
2wiki,09762e08087311ebbd66ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Louis King.,0,0,0.0
2wiki,09762e08087311ebbd66ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Louis King.,0,0,0.0
2wiki,09762e08087311ebbd66ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Louis King,0,0,0.0
2wiki,09762e08087311ebbd66ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Louis King,0,0,0.0
hotpot,5adfc97255429906c02daa41,STRATUM-JOINT,VIEW-00,League Two.,0,0,0.0
hotpot,5adfc97255429906c02daa41,STRATUM-JOINT,VIEW-10,Championship.,0,0,0.0
hotpot,5adfc97255429906c02daa41,STRATUM-JOINT,VIEW-01,Championship.,0,0,0.0
hotpot,5adfc97255429906c02daa41,STRATUM-JOINT,VIEW-11,Championship.,0,0,0.0
2wiki,c4bdfbea08c911ebbd92ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Ausaf Ali was born first.,0,0,0.5714285714285715
2wiki,c4bdfbea08c911ebbd92ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Ausaf Ali was born first.,0,0,0.5714285714285715
2wiki,c4bdfbea08c911ebbd92ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Ausaf Ali was born first.,0,0,0.5714285714285715
2wiki,c4bdfbea08c911ebbd92ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Ausaf Ali was born first.,0,0,0.5714285714285715
2wiki,ccd42c3e0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Deir el-Medina.,0,0,0.0
2wiki,ccd42c3e0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Switzerland.,0,0,0.0
2wiki,ccd42c3e0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The place of death of Flóra Majthényi's husband, Kálmán Tóth, is not mentioned in the provided evidence.",0,0,0.0
2wiki,ccd42c3e0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Budapest.,1,1,1.0
2wiki,a89f2d8c0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,1294.,0,0,0.0
2wiki,a89f2d8c0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,11 July 1302.,1,1,1.0
2wiki,a89f2d8c0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,1344.,0,0,0.0
2wiki,a89f2d8c0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,11 July 1302.,1,1,1.0
hotpot,5ae083e855429924de1b70fb,STRATUM-COMPLETE,VIEW-00,25,0,0,0.6666666666666666
hotpot,5ae083e855429924de1b70fb,STRATUM-COMPLETE,VIEW-10,25,0,0,0.6666666666666666
hotpot,5ae083e855429924de1b70fb,STRATUM-COMPLETE,VIEW-01,25 points.,1,1,1.0
hotpot,5ae083e855429924de1b70fb,STRATUM-COMPLETE,VIEW-11,25 points.,1,1,1.0
2wiki,54f10a4a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The evidence does not provide information about the place of death of the director of the film ""Ducháček Will Fix It.",0,0,0.0869565217391304
2wiki,54f10a4a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Hamburg, Germany.",1,1,1.0
2wiki,54f10a4a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The evidence provided does not mention the place of death of the director of the film ""Ducháček Will Fix It.",0,0,0.0909090909090909
2wiki,54f10a4a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Hamburg, Germany.",1,1,1.0
2wiki,66bac6160bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,66bac6160bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Figueira da Foz.,1,1,1.0
2wiki,66bac6160bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Portugal.,0,0,0.0
2wiki,66bac6160bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Figueira da Foz.,1,1,1.0
2wiki,ef25b93d089b11ebbd78ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Del Rosa Al Amarillo.,0,0,0.0
2wiki,ef25b93d089b11ebbd78ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Rose of the Yukon.,1,1,1.0
2wiki,ef25b93d089b11ebbd78ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Rose Of The Yukon.,1,1,1.0
2wiki,ef25b93d089b11ebbd78ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Manuel Summers.,0,0,0.0
2wiki,dbcd1f2008cc11ebbd93ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Arnold Lang.,0,0,0.0
2wiki,dbcd1f2008cc11ebbd93ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Arnold Lang.,0,0,0.0
2wiki,dbcd1f2008cc11ebbd93ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Arnold Lang.,0,0,0.0
2wiki,dbcd1f2008cc11ebbd93ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Arnold Lang.,0,0,0.0
2wiki,551d82440bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Nanterre, Hauts-de-Seine.",0,0,0.0
2wiki,551d82440bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Överkalix, Norrbotten County, Sweden.",0,0,0.4
2wiki,551d82440bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The performer of the song Succéschottis, Lotta Engberg, was born in Sweden.",0,0,0.0
2wiki,551d82440bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Överkalix, Norrbotten County, Sweden.",0,0,0.4
hotpot,5ab41677554299753aec5a38,STRATUM-COMPLETE,VIEW-00,"The air-cooled version of the Vickers machine gun was used on the HMAS ""Narani"".",0,0,0.0
hotpot,5ab41677554299753aec5a38,STRATUM-COMPLETE,VIEW-10,"The air-cooled version of the Vickers machine gun was used on the HMAS ""Narani"".",0,0,0.0
hotpot,5ab41677554299753aec5a38,STRATUM-COMPLETE,VIEW-01,"The air-cooled version of the Vickers machine gun was used on the HMAS ""Narani"".",0,0,0.0
hotpot,5ab41677554299753aec5a38,STRATUM-COMPLETE,VIEW-11,"The air-cooled version of the Vickers machine gun was used on the HMAS ""Narani"".",0,0,0.0
hotpot,5ae497f15542995ad6573db8,STRATUM-COMPLETE,VIEW-00,Lisburn Distillery F.C.,0,0,0.5
hotpot,5ae497f15542995ad6573db8,STRATUM-COMPLETE,VIEW-10,Lisburn Distillery F.C.,0,0,0.5
hotpot,5ae497f15542995ad6573db8,STRATUM-COMPLETE,VIEW-01,Lisburn Distillery F.C.,0,0,0.5
hotpot,5ae497f15542995ad6573db8,STRATUM-COMPLETE,VIEW-11,Lisburn Distillery F.C.,0,0,0.5
2wiki,216229960bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Altenberg Cathedral.,0,0,0.0
2wiki,216229960bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Altenberg Cathedral.,0,0,0.0
2wiki,216229960bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Altenberg Cathedral.,0,0,0.0
2wiki,216229960bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Altenberg Cathedral.,0,0,0.0
2wiki,2c525424086911ebbd5eac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
2wiki,2c525424086911ebbd5eac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
2wiki,2c525424086911ebbd5eac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Yes.,1,1,1.0
2wiki,2c525424086911ebbd5eac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Yes.,1,1,1.0
2wiki,ed415b0208b511ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Gillo Pontecorvo.,0,0,0.0
2wiki,ed415b0208b511ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Il Disertore.,0,0,0.0
2wiki,ed415b0208b511ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Gillo Pontecorvo.,0,0,0.0
2wiki,ed415b0208b511ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Gillo Pontecorvo.,0,0,0.0
hotpot,5a7e1cad55429965cec5ea75,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
hotpot,5a7e1cad55429965cec5ea75,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
hotpot,5a7e1cad55429965cec5ea75,STRATUM-COMPLETE,VIEW-01,No.,0,0,0.0
hotpot,5a7e1cad55429965cec5ea75,STRATUM-COMPLETE,VIEW-11,No.,0,0,0.0
2wiki,c3afead60baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Prince Hermann of Saxe-Weimar-Eisenach.,0,0,0.25
2wiki,c3afead60baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Prince Hermann of Saxe-Weimar-Eisenach.,0,0,0.25
2wiki,c3afead60baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,"Charles Frederick, Grand Duke of Saxe-Weimar-Eisenach.",0,0,0.2
2wiki,c3afead60baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Paul I of Russia.,1,1,1.0
2wiki,875f18220baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Grand Duke William IV.,0,0,0.4444444444444445
2wiki,875f18220baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Grand Duke William IV of Luxembourg.,0,0,0.7272727272727272
2wiki,875f18220baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Grand Duke William IV.,0,0,0.4444444444444445
2wiki,875f18220baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Adolphe.,1,1,1.0
hotpot,5ab4774d5542991751b4d781,STRATUM-COMPLETE,VIEW-00,Brag.,0,0,0.1999999999999999
hotpot,5ab4774d5542991751b4d781,STRATUM-COMPLETE,VIEW-10,Brag.,0,0,0.1999999999999999
hotpot,5ab4774d5542991751b4d781,STRATUM-COMPLETE,VIEW-01,Three card brag.,0,0,0.1666666666666666
hotpot,5ab4774d5542991751b4d781,STRATUM-COMPLETE,VIEW-11,Three card brag.,0,0,0.1666666666666666
hotpot,5adbd3405542994650320bf8,STRATUM-JOINT,VIEW-00,Chris Cheney.,0,0,0.4
hotpot,5adbd3405542994650320bf8,STRATUM-JOINT,VIEW-10,Chris Cheney.,0,0,0.4
hotpot,5adbd3405542994650320bf8,STRATUM-JOINT,VIEW-01,Chris Cheney.,0,0,0.4
hotpot,5adbd3405542994650320bf8,STRATUM-JOINT,VIEW-11,Chris Cheney.,0,0,0.4
2wiki,9b0321b4088411ebbd6dac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Babken I of Cilicia was born earlier than Keith Rayner.,0,0,0.5714285714285715
2wiki,9b0321b4088411ebbd6dac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Babken I of Cilicia was born earlier than Keith Rayner.,0,0,0.5714285714285715
2wiki,9b0321b4088411ebbd6dac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Babken I of Cilicia.,1,1,1.0
2wiki,9b0321b4088411ebbd6dac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Babken I of Cilicia.,1,1,1.0
2wiki,20562e27089f11ebbd78ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,William Wyler.,0,0,0.0
2wiki,20562e27089f11ebbd78ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,William Wyler.,0,0,0.0
2wiki,20562e27089f11ebbd78ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,William Wyler.,0,0,0.0
2wiki,20562e27089f11ebbd78ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,William Wyler.,0,0,0.0
2wiki,a66836a00bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Peter Hamel.,0,0,0.0
2wiki,a66836a00bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Jean-Claude Deret.,1,1,1.0
2wiki,a66836a00bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Zabou Breitman's father.,0,0,0.0
2wiki,a66836a00bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Jean-Claude Deret.,1,1,1.0
2wiki,c74304f20bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,British.,0,0,0.0
2wiki,c74304f20bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,British.,0,0,0.0
2wiki,c74304f20bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,British.,0,0,0.0
2wiki,c74304f20bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,British.,0,0,0.0
2wiki,0cafe4700bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,"John Ernest II, Duke of Saxe-Weimar.",0,0,0.6
2wiki,0cafe4700bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,John Ernest II.,0,0,0.0
2wiki,0cafe4700bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,"John Ernest II, Duke of Saxe-Weimar.",0,0,0.6
2wiki,0cafe4700bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,"William, Duke of Saxe-Weimar.",1,1,1.0
hotpot,5a734acf5542991f9a20c6ec,STRATUM-COMPLETE,VIEW-00,Shirley Manson is younger.,0,0,0.5714285714285715
hotpot,5a734acf5542991f9a20c6ec,STRATUM-COMPLETE,VIEW-10,Shirley Manson is younger.,0,0,0.5714285714285715
hotpot,5a734acf5542991f9a20c6ec,STRATUM-COMPLETE,VIEW-01,Shirley Manson.,0,0,0.8
hotpot,5a734acf5542991f9a20c6ec,STRATUM-COMPLETE,VIEW-11,Shirley Manson.,0,0,0.8
hotpot,5a7662745542992db9473786,STRATUM-JOINT,VIEW-00,Ulver.,0,0,0.0
hotpot,5a7662745542992db9473786,STRATUM-JOINT,VIEW-10,Kristoffer Rygg.,1,1,1.0
hotpot,5a7662745542992db9473786,STRATUM-JOINT,VIEW-01,Ulver.,0,0,0.0
hotpot,5a7662745542992db9473786,STRATUM-JOINT,VIEW-11,Kristoffer Rygg.,1,1,1.0
2wiki,2b5130860bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The evidence provided does not mention the cause of Frances Scott Fitzgerald's mother's death.,0,0,0.0
2wiki,2b5130860bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Zelda Fitzgerald died in a fire at the hospital in Asheville, North Carolina.",0,0,0.1666666666666666
2wiki,2b5130860bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The evidence provided does not specify the cause of Frances Scott Fitzgerald's mother's death.,0,0,0.0
2wiki,2b5130860bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Zelda Fitzgerald died in a fire at the hospital in Asheville, North Carolina.",0,0,0.1666666666666666
2wiki,5eb8315a089011ebbd72ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Four Flies on Grey Velvet.,0,0,0.0
2wiki,5eb8315a089011ebbd72ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Four Flies on Grey Velvet.,0,0,0.0
2wiki,5eb8315a089011ebbd72ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Four Flies on Grey Velvet.,0,0,0.0
2wiki,5eb8315a089011ebbd72ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Four Flies on Grey Velvet.,0,0,0.0
hotpot,5a7ca98f55429935c91b5288,STRATUM-JOINT,VIEW-00,Catholicism.,0,0,0.0
hotpot,5a7ca98f55429935c91b5288,STRATUM-JOINT,VIEW-10,Catholicism.,0,0,0.0
hotpot,5a7ca98f55429935c91b5288,STRATUM-JOINT,VIEW-01,Catholicism.,0,0,0.0
hotpot,5a7ca98f55429935c91b5288,STRATUM-JOINT,VIEW-11,Christian.,1,1,1.0
2wiki,f2bb18780baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,"Henry, Earl of Huntingdon.",0,0,0.5714285714285715
2wiki,f2bb18780baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,"Henry, Earl of Huntingdon.",0,0,0.5714285714285715
2wiki,f2bb18780baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,"Henry of Scotland, Earl of Northumbria and Earl of Huntingdon.",0,0,0.4615384615384615
2wiki,f2bb18780baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,"Henry of Scotland, Earl of Northumbria and Earl of Huntingdon.",0,0,0.4615384615384615
2wiki,910380e3088111ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-00,Daniel Taradash.,0,0,0.0
2wiki,910380e3088111ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-10,Storm Center.,0,0,0.0
2wiki,910380e3088111ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-01,Storm Center.,0,0,0.0
2wiki,910380e3088111ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-11,Storm Center.,0,0,0.0
hotpot,5a75383a5542996c70cfaeb3,STRATUM-COMPLETE,VIEW-00,Mirosław Hermaszewski.,0,0,0.0
hotpot,5a75383a5542996c70cfaeb3,STRATUM-COMPLETE,VIEW-10,Mirosław Hermaszewski.,0,0,0.0
hotpot,5a75383a5542996c70cfaeb3,STRATUM-COMPLETE,VIEW-01,Mirosław Hermaszewski.,0,0,0.0
hotpot,5a75383a5542996c70cfaeb3,STRATUM-COMPLETE,VIEW-11,Mirosław Hermaszewski.,0,0,0.0
2wiki,3ac0ebec0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Vivienne Leebosh.,0,0,0.0
2wiki,3ac0ebec0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Vivienne Leebosh.,0,0,0.0
2wiki,3ac0ebec0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Vivienne Leebosh.,0,0,0.0
2wiki,3ac0ebec0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Vivienne Leebosh.,0,0,0.0
hotpot,5a73b1855542992d56e7e388,STRATUM-JOINT,VIEW-00,Peter Firth.,0,0,0.0
hotpot,5a73b1855542992d56e7e388,STRATUM-JOINT,VIEW-10,Peter Firth.,0,0,0.0
hotpot,5a73b1855542992d56e7e388,STRATUM-JOINT,VIEW-01,Nigel Patrick.,0,0,0.0
hotpot,5a73b1855542992d56e7e388,STRATUM-JOINT,VIEW-11,Colin Blakely.,1,1,1.0
2wiki,37d72e8c0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,922.,0,0,0.0
2wiki,37d72e8c0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,922.,0,0,0.0
2wiki,37d72e8c0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,893.,1,1,1.0
2wiki,37d72e8c0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,893.,1,1,1.0
2wiki,7fe3e95c08b611ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-00,The Winged Horseman.,0,0,0.0
2wiki,7fe3e95c08b611ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-10,The Winged Horseman.,0,0,0.0
2wiki,7fe3e95c08b611ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-01,The Winged Horseman.,0,0,0.0
2wiki,7fe3e95c08b611ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-11,The Winged Horseman.,0,0,0.0
2wiki,b3bca74d086011ebbd5dac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
2wiki,b3bca74d086011ebbd5dac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
2wiki,b3bca74d086011ebbd5dac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,No.,0,0,0.0
2wiki,b3bca74d086011ebbd5dac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,No.,0,0,0.0
hotpot,5a7b68a75542997c3ec97153,STRATUM-COMPLETE,VIEW-00,9 feet.,0,0,0.4
hotpot,5a7b68a75542997c3ec97153,STRATUM-COMPLETE,VIEW-10,9 feet.,0,0,0.4
hotpot,5a7b68a75542997c3ec97153,STRATUM-COMPLETE,VIEW-01,9.,0,0,0.0
hotpot,5a7b68a75542997c3ec97153,STRATUM-COMPLETE,VIEW-11,9.,0,0,0.0
2wiki,51c08d520bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Assamese.,0,0,0.0
2wiki,51c08d520bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Assamese.,0,0,0.0
2wiki,51c08d520bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Assamese.,0,0,0.0
2wiki,51c08d520bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Assamese.,0,0,0.0
hotpot,5a8bc1b85542997f31a41db8,STRATUM-COMPLETE,VIEW-00,Eucommia.,0,0,0.0
hotpot,5a8bc1b85542997f31a41db8,STRATUM-COMPLETE,VIEW-10,Eucommia.,0,0,0.0
hotpot,5a8bc1b85542997f31a41db8,STRATUM-COMPLETE,VIEW-01,Eucommia.,0,0,0.0
hotpot,5a8bc1b85542997f31a41db8,STRATUM-COMPLETE,VIEW-11,Eucommia.,0,0,0.0
hotpot,5ae12f105542997b2ef7d11e,STRATUM-JOINT,VIEW-00,"Love Thy Neighbor"".",0,0,0.0
hotpot,5ae12f105542997b2ef7d11e,STRATUM-JOINT,VIEW-10,Three's Company,1,1,1.0
hotpot,5ae12f105542997b2ef7d11e,STRATUM-JOINT,VIEW-01,Three's Company.,1,1,1.0
hotpot,5ae12f105542997b2ef7d11e,STRATUM-JOINT,VIEW-11,Three's Company.,1,1,1.0
2wiki,04f33eff08fa11ebbdabac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Georges Bordonove.,0,0,0.0
2wiki,04f33eff08fa11ebbdabac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Georges Bordonove.,0,0,0.0
2wiki,04f33eff08fa11ebbdabac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Georges Bordonove.,0,0,0.0
2wiki,04f33eff08fa11ebbdabac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Georges Bordonove.,0,0,0.0
2wiki,ace717d0088411ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-00,Colierul de turcoaze,0,0,0.0
2wiki,ace717d0088411ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-10,Colierul de turcoaze.,0,0,0.0
2wiki,ace717d0088411ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-01,Colierul de turcoaze.,0,0,0.0
2wiki,ace717d0088411ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-11,Colierul de Turcoaze.,0,0,0.0
2wiki,6faf10f40bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,English.,0,0,0.0
2wiki,6faf10f40bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,English.,0,0,0.0
2wiki,6faf10f40bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Indian.,1,1,1.0
2wiki,6faf10f40bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Indian.,1,1,1.0
2wiki,6dd9acf20bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Telavi, Georgia.",0,0,0.0
2wiki,6dd9acf20bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Telavi, Georgia.",0,0,0.0
2wiki,6dd9acf20bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"March 14, 1988.",0,0,0.0
2wiki,6dd9acf20bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"March 14, 1988.",0,0,0.0
hotpot,5a75495a5542996c70cfaed8,STRATUM-JOINT,VIEW-00,Rafael Palmeiro.,0,0,0.8
hotpot,5a75495a5542996c70cfaed8,STRATUM-JOINT,VIEW-10,Rafael Palmeiro,0,0,0.8
hotpot,5a75495a5542996c70cfaed8,STRATUM-JOINT,VIEW-01,Rafael Palmeiro.,0,0,0.8
hotpot,5a75495a5542996c70cfaed8,STRATUM-JOINT,VIEW-11,Rafael Palmeiro.,0,0,0.8
hotpot,5adce3b95542990d50227d56,STRATUM-JOINT,VIEW-00,screenwriter,0,0,0.0
hotpot,5adce3b95542990d50227d56,STRATUM-JOINT,VIEW-10,screenwriter.,0,0,0.0
hotpot,5adce3b95542990d50227d56,STRATUM-JOINT,VIEW-01,screenwriter.,0,0,0.0
hotpot,5adce3b95542990d50227d56,STRATUM-JOINT,VIEW-11,screenwriter,0,0,0.0
2wiki,f36fd8e208b911ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Casimir Gide.,0,0,0.0
2wiki,f36fd8e208b911ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Casimir Gide.,0,0,0.0
2wiki,f36fd8e208b911ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Casimir Gide.,0,0,0.0
2wiki,f36fd8e208b911ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Casimir Gide.,0,0,0.0
2wiki,7d03750a086a11ebbd5fac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
2wiki,7d03750a086a11ebbd5fac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
2wiki,7d03750a086a11ebbd5fac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,No.,0,0,0.0
2wiki,7d03750a086a11ebbd5fac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,No.,0,0,0.0
2wiki,c096ef9e086d11ebbd62ac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,c096ef9e086d11ebbd62ac1f6bf848b6,STRATUM-JOINT,VIEW-10,No.,0,0,0.0
2wiki,c096ef9e086d11ebbd62ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Yes.,1,1,1.0
2wiki,c096ef9e086d11ebbd62ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
hotpot,5ae5faf555429929b0807a4c,STRATUM-COMPLETE,VIEW-00,People's Party.,0,0,0.0
hotpot,5ae5faf555429929b0807a4c,STRATUM-COMPLETE,VIEW-10,People's Party.,0,0,0.0
hotpot,5ae5faf555429929b0807a4c,STRATUM-COMPLETE,VIEW-01,People's Party.,0,0,0.0
hotpot,5ae5faf555429929b0807a4c,STRATUM-COMPLETE,VIEW-11,People's Party.,0,0,0.0
2wiki,2023639c0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Sultan Ahmad Tajuddin Halim Shah II.,0,0,0.4
2wiki,2023639c0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Sultan Ahmad Tajuddin Halim Shah II.,0,0,0.4
2wiki,2023639c0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Sultan Ahmad Tajuddin Halim Shah II.,0,0,0.4
2wiki,2023639c0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Sultan Abdullah Mukarram Shah.,1,1,1.0
hotpot,5a84c66a5542994c784dda45,STRATUM-COMPLETE,VIEW-00,"MTV's ""Wild 'N Out"".",0,0,0.0
hotpot,5a84c66a5542994c784dda45,STRATUM-COMPLETE,VIEW-10,"MTV's ""Wild 'N Out"".",0,0,0.0
hotpot,5a84c66a5542994c784dda45,STRATUM-COMPLETE,VIEW-01,"Wild 'N Out"" debuted on MTV.",0,0,0.0
hotpot,5a84c66a5542994c784dda45,STRATUM-COMPLETE,VIEW-11,"Wild 'N Out"" debuted on MTV.",0,0,0.0
2wiki,381f9d94086811ebbd5eac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Alfred Staines.,0,0,0.0
2wiki,381f9d94086811ebbd5eac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Alfred Staines.,0,0,0.0
2wiki,381f9d94086811ebbd5eac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Alfred Staines.,0,0,0.0
2wiki,381f9d94086811ebbd5eac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Alfred Staines.,0,0,0.0
2wiki,6a53eb53089b11ebbd78ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Boris Mavashev is older than Geraldo Vandré.,0,0,0.4444444444444445
2wiki,6a53eb53089b11ebbd78ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Boris Mavashev is older than Geraldo Vandré.,0,0,0.4444444444444445
2wiki,6a53eb53089b11ebbd78ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Boris Mavashev is older than Geraldo Vandré.,0,0,0.4444444444444445
2wiki,6a53eb53089b11ebbd78ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Boris Mavashev is older than Geraldo Vandré.,0,0,0.4444444444444445
hotpot,5a84f5195542994c784dda9d,STRATUM-JOINT,VIEW-00,Minister in Charge of Special Duties at the Presidency of the Republic of Cameroon.,0,0,0.0
hotpot,5a84f5195542994c784dda9d,STRATUM-JOINT,VIEW-10,Israeli Ambassador to the United States.,0,0,0.5714285714285715
hotpot,5a84f5195542994c784dda9d,STRATUM-JOINT,VIEW-01,The current position held by Nathan Sharansky's co-author of the book The Case for Democracy is not specified in the evidence provided.,0,0,0.0
hotpot,5a84f5195542994c784dda9d,STRATUM-JOINT,VIEW-11,Israeli Ambassador to the United States.,0,0,0.5714285714285715
2wiki,c96e87340baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Jyotiraditya Scindia's father-in-law is not mentioned in the provided evidence.,0,0,0.0
2wiki,c96e87340baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Jyotiraditya Scindia's father-in-law is not mentioned in the provided evidence.,0,0,0.0
2wiki,c96e87340baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Madhavrao Scindia.,1,1,1.0
2wiki,c96e87340baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Madhavrao Scindia.,1,1,1.0
2wiki,2102541508ac11ebbd82ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,205 – Room of Fear was released earlier.,0,0,0.0
2wiki,2102541508ac11ebbd82ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,205 – Room of Fear was released earlier.,0,0,0.0
2wiki,2102541508ac11ebbd82ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,205 – Room Of Fear was released earlier.,0,0,0.0
2wiki,2102541508ac11ebbd82ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,205 – Room Of Fear was released earlier.,0,0,0.0
2wiki,bc89face0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,H. R. Bhargava.,0,0,0.0
2wiki,bc89face0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,H. R. Bhargava.,0,0,0.0
2wiki,bc89face0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Hunsur.,1,1,1.0
2wiki,bc89face0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Hunsur.,1,1,1.0
2wiki,1c76145a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The Institut Français d'Archéologie Orientale at Cairo.,0,0,0.0
2wiki,1c76145a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,The Institut Français d'Archéologie Orientale in Cairo.,0,0,0.0
2wiki,1c76145a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The Institut Français d'Archéologie Orientale in Cairo.,0,0,0.0
2wiki,1c76145a0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,The Institut Français d'Archéologie Orientale in Cairo.,0,0,0.0
2wiki,027970120bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Århus, Region Midtjylland, Denmark.",0,0,0.4
2wiki,027970120bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Århus, Region Midtjylland, Denmark.",0,0,0.4
2wiki,027970120bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Århus, Region Midtjylland, Denmark.",0,0,0.4
2wiki,027970120bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Århus, Region Midtjylland, Denmark.",0,0,0.4
2wiki,8b2b74a40bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,"Louis I, Duke of Bourbon.",0,0,0.2
2wiki,8b2b74a40bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,"Louis I, Duke of Bourbon.",0,0,0.2
2wiki,8b2b74a40bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,"Louis I, Duke of Bourbon.",0,0,0.2
2wiki,8b2b74a40bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,"John II, Count of Holland.",1,1,1.0
hotpot,5a77b6535542995d83181274,STRATUM-JOINT,VIEW-00,Taglierini.,0,0,0.0
hotpot,5a77b6535542995d83181274,STRATUM-JOINT,VIEW-10,Taglierini.,0,0,0.0
hotpot,5a77b6535542995d83181274,STRATUM-JOINT,VIEW-01,Tagliatelle.,0,0,0.0
hotpot,5a77b6535542995d83181274,STRATUM-JOINT,VIEW-11,Tagliatelle.,0,0,0.0
hotpot,5add2eab5542992ae4cec4da,STRATUM-JOINT,VIEW-00,Chinese.,0,0,0.0
hotpot,5add2eab5542992ae4cec4da,STRATUM-JOINT,VIEW-10,Chinese.,0,0,0.0
hotpot,5add2eab5542992ae4cec4da,STRATUM-JOINT,VIEW-01,Chinese.,0,0,0.0
hotpot,5add2eab5542992ae4cec4da,STRATUM-JOINT,VIEW-11,Hong Kong.,1,1,1.0
2wiki,2252d6700bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Old Delhi.,0,0,0.6666666666666666
2wiki,2252d6700bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Old Delhi.,0,0,0.6666666666666666
2wiki,2252d6700bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Old Delhi.,0,0,0.6666666666666666
2wiki,2252d6700bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Old Delhi.,0,0,0.6666666666666666
2wiki,2002bf0c0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Rupert III of the Palatinate.,0,0,0.5
2wiki,2002bf0c0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Rupert III of the Palatinate.,0,0,0.5
2wiki,2002bf0c0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Rupert III of the Palatinate.,0,0,0.5
2wiki,2002bf0c0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Rupert III of the Palatinate.,0,0,0.5
2wiki,65884aca0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Countess Palatine Anna Magdalena of Birkenfeld-Bischweiler.,0,0,0.5
2wiki,65884aca0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Countess Palatine Anna Magdalena of Birkenfeld-Bischweiler.,0,0,0.5
2wiki,65884aca0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Countess Palatine Anna Magdalena of Birkenfeld-Bischweiler.,0,0,0.5
2wiki,65884aca0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Countess Palatine Magdalene Catherine of Zweibrücken.,1,1,1.0
hotpot,5a72814f5542994cef4bc2eb,STRATUM-COMPLETE,VIEW-00,Beatrice M. Tinsley,0,0,0.8
hotpot,5a72814f5542994cef4bc2eb,STRATUM-COMPLETE,VIEW-10,Beatrice M. Tinsley,0,0,0.8
hotpot,5a72814f5542994cef4bc2eb,STRATUM-COMPLETE,VIEW-01,Beatrice Tinsley.,1,1,1.0
hotpot,5a72814f5542994cef4bc2eb,STRATUM-COMPLETE,VIEW-11,Beatrice Tinsley.,1,1,1.0
hotpot,5a89e0ec5542992e4fca8427,STRATUM-JOINT,VIEW-00,Metaphysical/ontological philosophical system.,0,0,0.0
hotpot,5a89e0ec5542992e4fca8427,STRATUM-JOINT,VIEW-10,Objectivism.,1,1,1.0
hotpot,5a89e0ec5542992e4fca8427,STRATUM-JOINT,VIEW-01,Objectivism.,1,1,1.0
hotpot,5a89e0ec5542992e4fca8427,STRATUM-JOINT,VIEW-11,Objectivism.,1,1,1.0
2wiki,8e4c27b308b511ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-00,A Southern Yankee,0,0,0.0
2wiki,8e4c27b308b511ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-10,The Desert's Price.,1,1,1.0
2wiki,8e4c27b308b511ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-01,A Southern Yankee.,0,0,0.0
2wiki,8e4c27b308b511ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-11,A Southern Yankee.,0,0,0.0
hotpot,5ab5f75e554299637185c64b,STRATUM-COMPLETE,VIEW-00,Pizza.,0,0,0.0
hotpot,5ab5f75e554299637185c64b,STRATUM-COMPLETE,VIEW-10,Pizza.,0,0,0.0
hotpot,5ab5f75e554299637185c64b,STRATUM-COMPLETE,VIEW-01,Pizza.,0,0,0.0
hotpot,5ab5f75e554299637185c64b,STRATUM-COMPLETE,VIEW-11,Pizza.,0,0,0.0
2wiki,bb73c78a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Trier.,0,0,0.0
2wiki,bb73c78a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Trier.,0,0,0.0
2wiki,bb73c78a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Germany.,0,0,0.0
2wiki,bb73c78a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Battle of Göllheim.,0,0,0.5
hotpot,5ab8ee805542991b5579f051,STRATUM-JOINT,VIEW-00,NASA's Apollo program.,0,0,0.0
hotpot,5ab8ee805542991b5579f051,STRATUM-JOINT,VIEW-10,Applications Technology Satellite.,0,0,0.6666666666666666
hotpot,5ab8ee805542991b5579f051,STRATUM-JOINT,VIEW-01,Mercury program.,0,0,0.0
hotpot,5ab8ee805542991b5579f051,STRATUM-JOINT,VIEW-11,Applications Technology Satellite.,0,0,0.6666666666666666
hotpot,5ae55ed15542992663a4f1ea,STRATUM-JOINT,VIEW-00,Retreat or refuge.,0,0,0.0
hotpot,5ae55ed15542992663a4f1ea,STRATUM-JOINT,VIEW-10,Valley of the hazels,1,1,1.0
hotpot,5ae55ed15542992663a4f1ea,STRATUM-JOINT,VIEW-01,Valley of the hazels.,1,1,1.0
hotpot,5ae55ed15542992663a4f1ea,STRATUM-JOINT,VIEW-11,Valley of the hazels.,1,1,1.0
2wiki,20656f200bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"The place of burial of the performer of song ""Sleepy-Eyed John,"" Johnny Horton, is not mentioned in the provided evidence.",0,0,0.1
2wiki,20656f200bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"The place of burial of the performer of song ""Sleepy-Eyed John,"" Johnny Horton, is not mentioned in the provided evidence.",0,0,0.1
2wiki,20656f200bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"The place of burial of the performer of song ""Sleepy-Eyed John,"" Johnny Horton, is not mentioned in the provided evidence.",0,0,0.1
2wiki,20656f200bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"The place of burial of the performer of song ""Sleepy-Eyed John,"" Johnny Horton, is not mentioned in the provided evidence.",0,0,0.1
2wiki,9076d3180bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Beverly Hills, California.",0,0,0.2857142857142857
2wiki,9076d3180bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Beverly Hills, California.",0,0,0.2857142857142857
2wiki,9076d3180bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Beverly Hills, California.",0,0,0.2857142857142857
2wiki,9076d3180bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Beverly Hills, California.",0,0,0.2857142857142857
hotpot,5ac282875542996773102546,STRATUM-COMPLETE,VIEW-00,Yes.,0,0,0.0
hotpot,5ac282875542996773102546,STRATUM-COMPLETE,VIEW-10,Yes.,0,0,0.0
hotpot,5ac282875542996773102546,STRATUM-COMPLETE,VIEW-01,Yes.,0,0,0.0
hotpot,5ac282875542996773102546,STRATUM-COMPLETE,VIEW-11,Yes.,0,0,0.0
hotpot,5aba52e655429939ce03dc94,STRATUM-COMPLETE,VIEW-00,"The term refers to William Shakespeare, who is considered the supreme playwright and poet of the English language.",0,0,0.1
hotpot,5aba52e655429939ce03dc94,STRATUM-COMPLETE,VIEW-10,"The term refers to William Shakespeare, who is considered the supreme playwright and poet of the English language.",0,0,0.1
hotpot,5aba52e655429939ce03dc94,STRATUM-COMPLETE,VIEW-01,He was considered the supreme playwright and poet of the English language.,0,0,0.1333333333333333
hotpot,5aba52e655429939ce03dc94,STRATUM-COMPLETE,VIEW-11,He was considered the supreme playwright and poet of the English language.,0,0,0.1333333333333333
hotpot,5ae31bbd55429928c42395fc,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
hotpot,5ae31bbd55429928c42395fc,STRATUM-JOINT,VIEW-10,Yes.,1,1,1.0
hotpot,5ae31bbd55429928c42395fc,STRATUM-JOINT,VIEW-01,Yes.,1,1,1.0
hotpot,5ae31bbd55429928c42395fc,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
2wiki,29832e3b08fa11ebbdacac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Tomáš Troliga was born first.,0,0,0.0
2wiki,29832e3b08fa11ebbdacac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Tomáš Troliga was born first.,0,0,0.0
2wiki,29832e3b08fa11ebbdacac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Tomáš Troliga was born first.,0,0,0.0
2wiki,29832e3b08fa11ebbdacac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Tomáš Troliga was born first.,0,0,0.0
2wiki,100c512a0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"The place of burial of Charles Mathew's father, Sir James Charles Mathew, is not explicitly mentioned in the provided evidence.",0,0,0.0
2wiki,100c512a0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"The place of burial of Charles Mathew's father, Sir James Charles Mathew, is not explicitly mentioned in the provided evidence.",0,0,0.0
2wiki,100c512a0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"The place of burial of Charles Mathew's father, Sir James Charles Mathew, is not mentioned in the provided evidence.",0,0,0.0
2wiki,100c512a0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"The place of burial of Charles Mathew's father, Sir James Charles Mathew, is not mentioned in the provided evidence.",0,0,0.0
hotpot,5a8ac0595542992d82986f6c,STRATUM-COMPLETE,VIEW-00,Soldier in Truck.,0,0,0.4
hotpot,5a8ac0595542992d82986f6c,STRATUM-COMPLETE,VIEW-10,Soldier in Truck.,0,0,0.4
hotpot,5a8ac0595542992d82986f6c,STRATUM-COMPLETE,VIEW-01,Soldier in Truck.,0,0,0.4
hotpot,5a8ac0595542992d82986f6c,STRATUM-COMPLETE,VIEW-11,Soldier in Truck.,0,0,0.4
2wiki,811a336508a511ebbd7dac1f6bf848b6,STRATUM-JOINT,VIEW-00,A Single Man.,0,0,0.0
2wiki,811a336508a511ebbd7dac1f6bf848b6,STRATUM-JOINT,VIEW-10,39 East,1,1,1.0
2wiki,811a336508a511ebbd7dac1f6bf848b6,STRATUM-JOINT,VIEW-01,39 East,1,1,1.0
2wiki,811a336508a511ebbd7dac1f6bf848b6,STRATUM-JOINT,VIEW-11,39 East,1,1,1.0
2wiki,9f2a95bd08b211ebbd85ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Gregory La Cava died first.,0,0,0.0
2wiki,9f2a95bd08b211ebbd85ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Gregory La Cava.,0,0,0.0
2wiki,9f2a95bd08b211ebbd85ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Gregory La Cava died first.,0,0,0.0
2wiki,9f2a95bd08b211ebbd85ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Gregory La Cava.,0,0,0.0
hotpot,5ab7d33d5542992aa3b8c859,STRATUM-COMPLETE,VIEW-00,Don Johnson.,0,0,0.4
hotpot,5ab7d33d5542992aa3b8c859,STRATUM-COMPLETE,VIEW-10,Don Johnson.,0,0,0.4
hotpot,5ab7d33d5542992aa3b8c859,STRATUM-COMPLETE,VIEW-01,Don Johnson.,0,0,0.4
hotpot,5ab7d33d5542992aa3b8c859,STRATUM-COMPLETE,VIEW-11,Don Johnson.,0,0,0.4
hotpot,5a84be095542992a431d1a97,STRATUM-COMPLETE,VIEW-00,"Barnes v. Glen Theatre, Inc. came first.",0,0,0.2
hotpot,5a84be095542992a431d1a97,STRATUM-COMPLETE,VIEW-10,"Barnes v. Glen Theatre, Inc. came first.",0,0,0.2
hotpot,5a84be095542992a431d1a97,STRATUM-COMPLETE,VIEW-01,"Barnes v. Glen Theatre, Inc.",0,0,0.25
hotpot,5a84be095542992a431d1a97,STRATUM-COMPLETE,VIEW-11,"Barnes v. Glen Theatre, Inc.",0,0,0.25
2wiki,918af6480bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Assam.,0,0,0.0
2wiki,918af6480bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Assam.,0,0,0.0
2wiki,918af6480bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,The place of birth of the director of film Borolar Ghor is not mentioned in the evidence provided.,0,0,0.0
2wiki,918af6480bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,The place of birth of the director of film Borolar Ghor is not mentioned in the evidence provided.,0,0,0.0
2wiki,9c349f6a0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Judie Aronson,0,0,0.0
2wiki,9c349f6a0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Judie Aronson,0,0,0.0
2wiki,9c349f6a0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Unknown.,0,0,0.0
2wiki,9c349f6a0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Lorella De Luca.,1,1,1.0
2wiki,7fda0cec08b711ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Count Dracula's Great Love.,0,0,0.0
2wiki,7fda0cec08b711ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-10,John G. Blystone.,0,0,0.0
2wiki,7fda0cec08b711ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Young Sinners (1931),0,0,0.8
2wiki,7fda0cec08b711ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-11,John G. Blystone.,0,0,0.0
2wiki,6080c3080bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Landgravine Elisabeth Amalie of Hesse-Darmstadt.,0,0,0.0
2wiki,6080c3080bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Landgravine Elisabeth Amalie of Hesse-Darmstadt.,0,0,0.0
2wiki,6080c3080bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Marian Shields Robinson.,0,0,0.0
2wiki,6080c3080bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Maria Thins.,0,0,0.0
2wiki,161a5da00bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Broadcasting Communication at the University of the Philippines Diliman.,0,0,0.6
2wiki,161a5da00bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Broadcasting Communication at the University of the Philippines Diliman.,0,0,0.6
2wiki,161a5da00bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Broadcasting Communication at the University of the Philippines Diliman.,0,0,0.6
2wiki,161a5da00bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Broadcasting Communication at the University of the Philippines Diliman.,0,0,0.6
2wiki,5a7041840bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Nanterre, Hauts-de-Seine.",0,0,0.0
2wiki,5a7041840bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Saint James, Port of Spain.",0,0,0.7499999999999999
2wiki,5a7041840bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"New York, New York.",0,0,0.0
2wiki,5a7041840bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Saint James, Port of Spain.",0,0,0.7499999999999999
2wiki,42d8ba2108ec11ebbda7ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Dušan Poliačik is older than Madeleine Robinson.,0,0,0.4444444444444445
2wiki,42d8ba2108ec11ebbda7ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Dušan Poliačik is older than Madeleine Robinson.,0,0,0.4444444444444445
2wiki,42d8ba2108ec11ebbda7ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Dušan Poliačik.,0,0,0.0
2wiki,42d8ba2108ec11ebbda7ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Dušan Poliačik.,0,0,0.0
hotpot,5ae1fb7a554299234fd04383,STRATUM-JOINT,VIEW-00,Alexandria.,0,0,0.0
hotpot,5ae1fb7a554299234fd04383,STRATUM-JOINT,VIEW-10,"Memphis, Tennessee.",0,0,0.6666666666666666
hotpot,5ae1fb7a554299234fd04383,STRATUM-JOINT,VIEW-01,The home town of a woman who guest-starred on Thug Mentality 1999 is not mentioned in the evidence.,0,0,0.0
hotpot,5ae1fb7a554299234fd04383,STRATUM-JOINT,VIEW-11,"Memphis, Tennessee.",0,0,0.6666666666666666
2wiki,f1c093bc0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,f1c093bc0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Fredrikstad.,0,0,0.0
2wiki,f1c093bc0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Germany.,0,0,0.0
2wiki,f1c093bc0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Germany.,0,0,0.0
2wiki,e3ba319408e211ebbda4ac1f6bf848b6,STRATUM-JOINT,VIEW-00,"Sheba, Baby.",0,0,0.0
2wiki,e3ba319408e211ebbda4ac1f6bf848b6,STRATUM-JOINT,VIEW-10,"Sheba, Baby.",0,0,0.0
2wiki,e3ba319408e211ebbda4ac1f6bf848b6,STRATUM-JOINT,VIEW-01,"Sheba, Baby.",0,0,0.0
2wiki,e3ba319408e211ebbda4ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Rockshow.,1,1,1.0
hotpot,5abaa8b355429901930fa87f,STRATUM-COMPLETE,VIEW-00,Metro Vancouver.,0,0,0.6666666666666666
hotpot,5abaa8b355429901930fa87f,STRATUM-COMPLETE,VIEW-10,Metro Vancouver.,0,0,0.6666666666666666
hotpot,5abaa8b355429901930fa87f,STRATUM-COMPLETE,VIEW-01,Metro Vancouver.,0,0,0.6666666666666666
hotpot,5abaa8b355429901930fa87f,STRATUM-COMPLETE,VIEW-11,Metro Vancouver.,0,0,0.6666666666666666
hotpot,5a78ae8b5542990784727730,STRATUM-COMPLETE,VIEW-00,115 miles (185 km) south of Sacramento.,0,0,0.6666666666666666
hotpot,5a78ae8b5542990784727730,STRATUM-COMPLETE,VIEW-10,115 miles (185 km) south of Sacramento.,0,0,0.6666666666666666
hotpot,5a78ae8b5542990784727730,STRATUM-COMPLETE,VIEW-01,115 miles (185 km) south of Sacramento.,0,0,0.6666666666666666
hotpot,5a78ae8b5542990784727730,STRATUM-COMPLETE,VIEW-11,115 miles (185 km) south of Sacramento.,0,0,0.6666666666666666
2wiki,5232c94509b811ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
2wiki,5232c94509b811ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
2wiki,5232c94509b811ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Yes.,1,1,1.0
2wiki,5232c94509b811ebbdb0ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Yes.,1,1,1.0
2wiki,405499140bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The evidence does not mention where the director of film Garshom studied.,0,0,0.0
2wiki,405499140bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"St. Thomas College, Thrissur.",1,1,1.0
2wiki,405499140bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The evidence provided does not mention where the director of the film Garshom studied.,0,0,0.0
2wiki,405499140bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"St. Thomas College, Thrissur.",1,1,1.0
2wiki,c04557e00bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Tamil.,0,0,0.0
2wiki,c04557e00bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Tamil.,0,0,0.0
2wiki,c04557e00bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Tamil.,0,0,0.0
2wiki,c04557e00bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Tamil.,0,0,0.0
2wiki,2a6d02fe0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Giulia Grisi.,0,0,0.0
2wiki,2a6d02fe0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Giulia Grisi.,0,0,0.0
2wiki,2a6d02fe0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Giulia Grisi.,0,0,0.0
2wiki,2a6d02fe0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Giulia Grisi.,0,0,0.0
2wiki,eedd739e0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,eedd739e0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Fredrikstad.,0,0,0.0
2wiki,eedd739e0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Fredrikstad.,0,0,0.0
2wiki,eedd739e0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Fredrikstad.,0,0,0.0
hotpot,5abbd5a75542993f40c73bd3,STRATUM-COMPLETE,VIEW-00,"Ghana, Nigeria, Sierra Leone, and São Tomé.",0,0,0.0
hotpot,5abbd5a75542993f40c73bd3,STRATUM-COMPLETE,VIEW-10,"Ghana, Nigeria, Sierra Leone, and São Tomé.",0,0,0.0
hotpot,5abbd5a75542993f40c73bd3,STRATUM-COMPLETE,VIEW-01,"Ghana, Nigeria, Sierra Leone, and São Tomé.",0,0,0.0
hotpot,5abbd5a75542993f40c73bd3,STRATUM-COMPLETE,VIEW-11,"Ghana, Nigeria, Sierra Leone, and São Tomé.",0,0,0.0
hotpot,5ae791a55542994a481bbdaa,STRATUM-COMPLETE,VIEW-00,University of Pennsylvania.,0,0,0.5714285714285715
hotpot,5ae791a55542994a481bbdaa,STRATUM-COMPLETE,VIEW-10,University of Pennsylvania.,0,0,0.5714285714285715
hotpot,5ae791a55542994a481bbdaa,STRATUM-COMPLETE,VIEW-01,University of Pennsylvania.,0,0,0.5714285714285715
hotpot,5ae791a55542994a481bbdaa,STRATUM-COMPLETE,VIEW-11,University of Pennsylvania.,0,0,0.5714285714285715
hotpot,5a7782b95542995d8318117f,STRATUM-COMPLETE,VIEW-00,Travelers Companies.,0,0,0.6666666666666666
hotpot,5a7782b95542995d8318117f,STRATUM-COMPLETE,VIEW-10,Travelers Companies.,0,0,0.6666666666666666
hotpot,5a7782b95542995d8318117f,STRATUM-COMPLETE,VIEW-01,Travelers Companies.,0,0,0.6666666666666666
hotpot,5a7782b95542995d8318117f,STRATUM-COMPLETE,VIEW-11,Travelers Companies.,0,0,0.6666666666666666
hotpot,5a8ec6fd55429917b4a5bdc1,STRATUM-JOINT,VIEW-00,New York City.,0,0,0.0
hotpot,5a8ec6fd55429917b4a5bdc1,STRATUM-JOINT,VIEW-10,Knoxville.,0,0,0.6666666666666666
hotpot,5a8ec6fd55429917b4a5bdc1,STRATUM-JOINT,VIEW-01,Los Angeles.,0,0,0.0
hotpot,5a8ec6fd55429917b4a5bdc1,STRATUM-JOINT,VIEW-11,Knoxville.,0,0,0.6666666666666666
2wiki,ccc674a808aa11ebbd80ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,James Henry Dickey Henderson lived longer.,0,0,0.8
2wiki,ccc674a808aa11ebbd80ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,James Henry Dickey Henderson lived longer.,0,0,0.8
2wiki,ccc674a808aa11ebbd80ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Antoine Joseph Jobert de Lamballe lived longer.,0,0,0.0
2wiki,ccc674a808aa11ebbd80ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Antoine Joseph Jobert de Lamballe lived longer.,0,0,0.0
hotpot,5a82678a5542995ce29dccfa,STRATUM-COMPLETE,VIEW-00,Japan.,0,0,0.0
hotpot,5a82678a5542995ce29dccfa,STRATUM-COMPLETE,VIEW-10,Japan.,0,0,0.0
hotpot,5a82678a5542995ce29dccfa,STRATUM-COMPLETE,VIEW-01,Japan.,0,0,0.0
hotpot,5a82678a5542995ce29dccfa,STRATUM-COMPLETE,VIEW-11,Japan.,0,0,0.0
hotpot,5ab8284d5542990e739ec83f,STRATUM-JOINT,VIEW-00,1938.,0,0,0.0
hotpot,5ab8284d5542990e739ec83f,STRATUM-JOINT,VIEW-10,1972.,1,1,1.0
hotpot,5ab8284d5542990e739ec83f,STRATUM-JOINT,VIEW-01,1955.,0,0,0.0
hotpot,5ab8284d5542990e739ec83f,STRATUM-JOINT,VIEW-11,1972.,1,1,1.0
2wiki,6956b8a60bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,1550.,0,0,0.0
2wiki,6956b8a60bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,1550.,0,0,0.0
2wiki,6956b8a60bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,1626.,0,0,0.0
2wiki,6956b8a60bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,1625.,1,1,1.0
2wiki,5580e98b088b11ebbd6fac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,5580e98b088b11ebbd6fac1f6bf848b6,STRATUM-JOINT,VIEW-10,No.,0,0,0.0
2wiki,5580e98b088b11ebbd6fac1f6bf848b6,STRATUM-JOINT,VIEW-01,Yes.,1,1,1.0
2wiki,5580e98b088b11ebbd6fac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
hotpot,5ab846e155429919ba4e229c,STRATUM-COMPLETE,VIEW-00,Tony Roche,0,0,0.4
hotpot,5ab846e155429919ba4e229c,STRATUM-COMPLETE,VIEW-10,Tony Roche,0,0,0.4
hotpot,5ab846e155429919ba4e229c,STRATUM-COMPLETE,VIEW-01,Tony Roche,0,0,0.4
hotpot,5ab846e155429919ba4e229c,STRATUM-COMPLETE,VIEW-11,Tony Roche,0,0,0.4
2wiki,13c15658087311ebbd66ac1f6bf848b6,STRATUM-JOINT,VIEW-00,The Great Waldo Pepper.,0,0,0.0
2wiki,13c15658087311ebbd66ac1f6bf848b6,STRATUM-JOINT,VIEW-10,The Great Waldo Pepper.,0,0,0.0
2wiki,13c15658087311ebbd66ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Mine Own Executioner.,1,1,1.0
2wiki,13c15658087311ebbd66ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Mine Own Executioner.,1,1,1.0
2wiki,0fd5f2ec0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Fairfax County, Virginia.",0,0,0.5
2wiki,0fd5f2ec0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Fairfax County, Virginia.",0,0,0.5
2wiki,0fd5f2ec0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Fairfax County, Virginia.",0,0,0.5
2wiki,0fd5f2ec0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Fairfax County, Virginia.",0,0,0.5
2wiki,b7a7f4ba0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Susan B. Nelson.,0,0,0.0
2wiki,b7a7f4ba0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Renée Saint-Cyr.,1,1,1.0
2wiki,b7a7f4ba0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The mother of the director Georges Lautner is not mentioned in the evidence provided.,0,0,0.0
2wiki,b7a7f4ba0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Renée Saint-Cyr.,1,1,1.0
2wiki,1c7395fa0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Duchess Magdalene Sibylle of Prussia.,0,0,0.2222222222222222
2wiki,1c7395fa0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Duchess Magdalene Sibylle of Prussia.,0,0,0.2222222222222222
2wiki,1c7395fa0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Duchess Magdalene Sibylle of Prussia.,0,0,0.2222222222222222
2wiki,1c7395fa0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Duchess Magdalene Sibylle of Prussia.,0,0,0.2222222222222222
2wiki,f43e790a0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Aragon.,0,0,0.0
2wiki,f43e790a0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Aragon.,0,0,0.0
2wiki,f43e790a0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Aragon.,0,0,0.0
2wiki,f43e790a0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Aragon.,0,0,0.0
2wiki,772c5c660bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,"Barbara Villiers, Countess of Castlemaine.",0,0,0.25
2wiki,772c5c660bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,"Barbara Villiers, Countess of Castlemaine.",0,0,0.25
2wiki,772c5c660bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,"Barbara Villiers, Countess of Castlemaine.",0,0,0.25
2wiki,772c5c660bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,"Barbara Villiers, Countess of Castlemaine.",0,0,0.25
2wiki,f7c153ce092e11ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Dilan 1991.,0,0,0.0
2wiki,f7c153ce092e11ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Dilan 1991.,0,0,0.0
2wiki,f7c153ce092e11ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Dilan 1991.,0,0,0.0
2wiki,f7c153ce092e11ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Dilan 1991.,0,0,0.0
hotpot,5adf9f6c5542992d7e9f93c2,STRATUM-COMPLETE,VIEW-00,1993 to 1996.,0,0,0.8571428571428571
hotpot,5adf9f6c5542992d7e9f93c2,STRATUM-COMPLETE,VIEW-10,1993 to 1996.,0,0,0.8571428571428571
hotpot,5adf9f6c5542992d7e9f93c2,STRATUM-COMPLETE,VIEW-01,1993 to 1996.,0,0,0.8571428571428571
hotpot,5adf9f6c5542992d7e9f93c2,STRATUM-COMPLETE,VIEW-11,1993 to 1996.,0,0,0.8571428571428571
2wiki,f06996ca0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Ostrołęka.,0,0,0.0
2wiki,f06996ca0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Ostrołęka.,0,0,0.0
2wiki,f06996ca0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Ruthenia.,0,0,0.0
2wiki,f06996ca0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Ruthenia.,0,0,0.0
2wiki,a8f4d100093611ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Cada quién su lucha was released earlier.,0,0,0.7272727272727273
2wiki,a8f4d100093611ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Cada quién su lucha was released earlier.,0,0,0.7272727272727273
2wiki,a8f4d100093611ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Cada Quién Su Lucha.,1,1,1.0
2wiki,a8f4d100093611ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Cada Quién Su Lucha.,1,1,1.0
hotpot,5a8dbc8b554299441c6ba077,STRATUM-JOINT,VIEW-00,True Blood,0,0,0.0
hotpot,5a8dbc8b554299441c6ba077,STRATUM-JOINT,VIEW-10,Teeth,0,0,0.0
hotpot,5a8dbc8b554299441c6ba077,STRATUM-JOINT,VIEW-01,"The American actor in Spring Waltz is known for the 2007 film ""The Departed.",0,0,0.0
hotpot,5a8dbc8b554299441c6ba077,STRATUM-JOINT,VIEW-11,My Father.,1,1,1.0
hotpot,5ae798ce55429952e35ea995,STRATUM-COMPLETE,VIEW-00,Romance family.,0,0,0.5
hotpot,5ae798ce55429952e35ea995,STRATUM-COMPLETE,VIEW-10,Romance family.,0,0,0.5
hotpot,5ae798ce55429952e35ea995,STRATUM-COMPLETE,VIEW-01,Rhaeto-Romance.,0,0,0.0
hotpot,5ae798ce55429952e35ea995,STRATUM-COMPLETE,VIEW-11,Rhaeto-Romance.,0,0,0.0
2wiki,647c73380bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Canadian.,0,0,0.0
2wiki,647c73380bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Canadian.,0,0,0.0
2wiki,647c73380bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Canadian.,0,0,0.0
2wiki,647c73380bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Canadian.,0,0,0.0
hotpot,5adead1855429939a52fe948,STRATUM-JOINT,VIEW-00,2003.,0,0,0.0
hotpot,5adead1855429939a52fe948,STRATUM-JOINT,VIEW-10,"January 28, 2016.",1,1,1.0
hotpot,5adead1855429939a52fe948,STRATUM-JOINT,VIEW-01,1997-06-21.,0,0,0.0
hotpot,5adead1855429939a52fe948,STRATUM-JOINT,VIEW-11,"January 28, 2016.",1,1,1.0
2wiki,e9b9d3840bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Turkey.,0,0,0.0
2wiki,e9b9d3840bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Turkey.,0,0,0.0
2wiki,e9b9d3840bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Turkey.,0,0,0.0
2wiki,e9b9d3840bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Turkey.,0,0,0.0
2wiki,569210420bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,November 1972.,0,0,0.6666666666666666
2wiki,569210420bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,November 1972.,0,0,0.6666666666666666
2wiki,569210420bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,November 1972.,0,0,0.6666666666666666
2wiki,569210420bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,November 1972.,0,0,0.6666666666666666
2wiki,79966d6d08d511ebbd98ac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,79966d6d08d511ebbd98ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Yes.,1,1,1.0
2wiki,79966d6d08d511ebbd98ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Yes.,1,1,1.0
2wiki,79966d6d08d511ebbd98ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
2wiki,349d5f7c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Trinidad Tecson.,0,0,0.0
2wiki,349d5f7c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Gloria Loring.,1,1,1.0
2wiki,349d5f7c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Robin Thicke's mother.,0,0,0.0
2wiki,349d5f7c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Gloria Loring.,1,1,1.0
2wiki,0881249a0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Baroness Armgard von Cramm.,0,0,0.0
2wiki,0881249a0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Baroness Armgard von Cramm.,0,0,0.0
2wiki,0881249a0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Queen Victoria of Prussia.,0,0,0.1818181818181818
2wiki,0881249a0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Princess Irene of Hesse and by Rhine.,1,1,1.0
2wiki,c70a05f808cc11ebbd93ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Captain Eddie.,0,0,0.0
2wiki,c70a05f808cc11ebbd93ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Captain Eddie.,0,0,0.0
2wiki,c70a05f808cc11ebbd93ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Captain Eddie.,0,0,0.0
2wiki,c70a05f808cc11ebbd93ac1f6bf848b6,STRATUM-JOINT,VIEW-11,"Happy Mother's Day, Love George.",1,1,1.0
2wiki,8007e9aa0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Talakadu.,0,0,0.0
2wiki,8007e9aa0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Talakadu.,0,0,0.0
2wiki,8007e9aa0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Talakadu Srinivasaiah Nagabharana.,0,0,0.0
2wiki,8007e9aa0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Talakadu Srinivasaiah Nagabharana.,0,0,0.0
2wiki,cbe4008c0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,New York City.,0,0,0.0
2wiki,cbe4008c0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"The director of the film ""You've Got to Walk It Like You Talk It or You'll Lose That Beat,"" Peter Locke, was born in New York City.",0,0,0.074074074074074
2wiki,cbe4008c0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,New York City.,0,0,0.0
2wiki,cbe4008c0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,New York City.,0,0,0.0
hotpot,5a8637415542994775f60724,STRATUM-COMPLETE,VIEW-00,Corokia.,0,0,0.0
hotpot,5a8637415542994775f60724,STRATUM-COMPLETE,VIEW-10,Corokia.,0,0,0.0
hotpot,5a8637415542994775f60724,STRATUM-COMPLETE,VIEW-01,Corokia.,0,0,0.0
hotpot,5a8637415542994775f60724,STRATUM-COMPLETE,VIEW-11,Corokia.,0,0,0.0
2wiki,642aef8a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"The place of burial of John Stafford, 1st Earl of Wiltshire's father, Humphrey Stafford, 1st Duke of Buckingham, is not explicitly mentioned in the provided evidence.",0,0,0.0
2wiki,642aef8a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"The place of burial of John Stafford, 1st Earl of Wiltshire's father, Humphrey Stafford, 1st Duke of Buckingham, is not explicitly mentioned in the provided evidence.",0,0,0.0
2wiki,642aef8a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"The place of burial of John Stafford, 1st Earl of Wiltshire's father, Humphrey Stafford, 1st Duke of Buckingham, is not explicitly mentioned in the provided evidence.",0,0,0.0
2wiki,642aef8a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"The place of burial of John Stafford, 1st Earl of Wiltshire's father, Humphrey Stafford, 1st Duke of Buckingham, is not explicitly mentioned in the provided evidence.",0,0,0.0
2wiki,cfa6c685088a11ebbd6fac1f6bf848b6,STRATUM-JOINT,VIEW-00,Carnal Circuit.,0,0,0.0
2wiki,cfa6c685088a11ebbd6fac1f6bf848b6,STRATUM-JOINT,VIEW-10,Carnal Circuit.,0,0,0.0
2wiki,cfa6c685088a11ebbd6fac1f6bf848b6,STRATUM-JOINT,VIEW-01,Carnal Circuit.,0,0,0.0
2wiki,cfa6c685088a11ebbd6fac1f6bf848b6,STRATUM-JOINT,VIEW-11,Carnal Circuit.,0,0,0.0
hotpot,5ae6860e5542991bbc976112,STRATUM-COMPLETE,VIEW-00,"Emilie du Chatelet contributed to the basic laws of physics through her commentary on Isaac Newton's ""Principia,"" where she proposed the postulate of an additional conservation law for total energy.",0,0,0.303030303030303
hotpot,5ae6860e5542991bbc976112,STRATUM-COMPLETE,VIEW-10,"Emilie du Chatelet contributed to the basic laws of physics through her commentary on Isaac Newton's ""Principia,"" where she proposed the postulate of an additional conservation law for total energy.",0,0,0.303030303030303
hotpot,5ae6860e5542991bbc976112,STRATUM-COMPLETE,VIEW-01,Emilie du Chatelet contributed to the basic laws of physics by including a profound contribution to Newtonian mechanics—the postulate of an additional conservation law for total energy.,0,0,0.0
hotpot,5ae6860e5542991bbc976112,STRATUM-COMPLETE,VIEW-11,Emilie du Chatelet contributed to the basic laws of physics by including a profound contribution to Newtonian mechanics—the postulate of an additional conservation law for total energy.,0,0,0.0
2wiki,2e2fabfc095e11ebbdafac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,One Dangerous Night.,0,0,0.0
2wiki,2e2fabfc095e11ebbdafac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,One Dangerous Night.,0,0,0.0
2wiki,2e2fabfc095e11ebbdafac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,One Dangerous Night.,0,0,0.0
2wiki,2e2fabfc095e11ebbdafac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,One Dangerous Night.,0,0,0.0
hotpot,5adf34d35542993a75d26425,STRATUM-COMPLETE,VIEW-00,Gerry Adams.,0,0,0.8
hotpot,5adf34d35542993a75d26425,STRATUM-COMPLETE,VIEW-10,Gerry Adams.,0,0,0.8
hotpot,5adf34d35542993a75d26425,STRATUM-COMPLETE,VIEW-01,Gerry Adams.,0,0,0.8
hotpot,5adf34d35542993a75d26425,STRATUM-COMPLETE,VIEW-11,Gerry Adams.,0,0,0.8
2wiki,a982212e08a311ebbd7bac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,I Am Breathing.,0,0,0.0
2wiki,a982212e08a311ebbd7bac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,I Am Breathing.,0,0,0.0
2wiki,a982212e08a311ebbd7bac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Ulti Ganga.,1,1,1.0
2wiki,a982212e08a311ebbd7bac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Ulti Ganga.,1,1,1.0
2wiki,4618f4f60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Dagon (Yangon).,0,0,0.0
2wiki,4618f4f60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Dagon (Yangon).,0,0,0.0
2wiki,4618f4f60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The evidence does not specify where Tala Mi Thiri's father died.,0,0,0.0
2wiki,4618f4f60bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Pegu.,1,1,1.0
2wiki,d1c2e8d40bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,King Binnya U.,0,0,0.0
2wiki,d1c2e8d40bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Martaban–Hanthawaddy.,0,0,0.0
2wiki,d1c2e8d40bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,King Binnya U.,0,0,0.0
2wiki,d1c2e8d40bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,The father of Tala Mi Daw was born in Martaban–Hanthawaddy.,0,0,0.0
2wiki,b2f390200bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Hammonton, New Jersey.",0,0,0.0
2wiki,b2f390200bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Hammonton, New Jersey.",0,0,0.0
2wiki,b2f390200bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Scranton, Pennsylvania.",1,1,1.0
2wiki,b2f390200bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Scranton, Pennsylvania.",1,1,1.0
2wiki,ca79e18308f811ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Eleanor of Lancaster is older.,0,0,0.7499999999999999
2wiki,ca79e18308f811ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Eleanor of Lancaster is older.,0,0,0.7499999999999999
2wiki,ca79e18308f811ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Eleanor of Lancaster is older.,0,0,0.7499999999999999
2wiki,ca79e18308f811ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Eleanor of Lancaster is older.,0,0,0.7499999999999999
2wiki,370b63600bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Fred J. Dodge was born in Spring Valley, northern Butte County, California.",0,0,0.0
2wiki,370b63600bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Eindhoven.,0,0,0.0
2wiki,370b63600bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Ireland.,0,0,0.0
2wiki,370b63600bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Eindhoven.,0,0,0.0
2wiki,8558e3bc0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The date of birth of the performer of song ""Dream Dancing"" (Cole Porter song) is not provided in the evidence.",0,0,0.0
2wiki,8558e3bc0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"May 10, 1899.",1,1,1.0
2wiki,8558e3bc0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The date of birth of the performer of the song ""Dream Dancing"" (Cole Porter song) is not provided in the evidence.",0,0,0.0
2wiki,8558e3bc0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"May 10, 1899.",1,1,1.0
hotpot,5ae00de055429906c02daab5,STRATUM-JOINT,VIEW-00,Alistair MacLean.,0,0,0.0
hotpot,5ae00de055429906c02daab5,STRATUM-JOINT,VIEW-10,Philip K. Dick.,1,1,1.0
hotpot,5ae00de055429906c02daab5,STRATUM-JOINT,VIEW-01,Philip K. Dick.,1,1,1.0
hotpot,5ae00de055429906c02daab5,STRATUM-JOINT,VIEW-11,Philip K. Dick.,1,1,1.0
hotpot,5ae527085542993aec5ec165,STRATUM-JOINT,VIEW-00,Martin McCann.,0,0,0.0
hotpot,5ae527085542993aec5ec165,STRATUM-JOINT,VIEW-10,Martin McCann.,0,0,0.0
hotpot,5ae527085542993aec5ec165,STRATUM-JOINT,VIEW-01,Martin McCann.,0,0,0.0
hotpot,5ae527085542993aec5ec165,STRATUM-JOINT,VIEW-11,"Dougray Scott, Jessica De Gouw, and Martin McCann.",0,0,0.4
2wiki,bbc587ba0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Cleves.,0,0,0.0
2wiki,bbc587ba0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Cleves.,0,0,0.0
2wiki,bbc587ba0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Kelheim.,1,1,1.0
2wiki,bbc587ba0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Kelheim.,1,1,1.0
hotpot,5a7b895c5542997c3ec97206,STRATUM-COMPLETE,VIEW-00,The Simpsons,0,0,0.0
hotpot,5a7b895c5542997c3ec97206,STRATUM-COMPLETE,VIEW-10,The Simpsons,0,0,0.0
hotpot,5a7b895c5542997c3ec97206,STRATUM-COMPLETE,VIEW-01,Futurama.,1,1,1.0
hotpot,5a7b895c5542997c3ec97206,STRATUM-COMPLETE,VIEW-11,Futurama.,1,1,1.0
2wiki,9ae66af208fb11ebbdacac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Kanwar Saheb was born first.,0,0,0.5714285714285715
2wiki,9ae66af208fb11ebbdacac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Kanwar Saheb was born first.,0,0,0.5714285714285715
2wiki,9ae66af208fb11ebbdacac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Kanwar Saheb.,1,1,1.0
2wiki,9ae66af208fb11ebbdacac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Kanwar Saheb.,1,1,1.0
2wiki,13c343840bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The place of death of the director of the film Marianela (1940 film) is not mentioned in the provided evidence.,0,0,0.1052631578947368
2wiki,13c343840bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Madrid.,1,1,1.0
2wiki,13c343840bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The place of death of the director of the film Marianela (1940 Film) is not mentioned in the provided evidence.,0,0,0.1052631578947368
2wiki,13c343840bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Madrid.,1,1,1.0
2wiki,70ef2e500bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,American.,0,0,0.0
2wiki,70ef2e500bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Indian.,0,0,0.0
2wiki,70ef2e500bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,American.,0,0,0.0
2wiki,70ef2e500bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,British.,1,1,1.0
2wiki,fc28c2e80bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"January 1 or January 2, 1777.",0,0,0.0
2wiki,fc28c2e80bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"January 1 or January 2, 1777.",0,0,0.0
2wiki,fc28c2e80bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"November 30, 1754.",1,1,1.0
2wiki,fc28c2e80bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"November 30, 1754.",1,1,1.0
2wiki,d877c5320bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Austrian.,0,0,0.0
2wiki,d877c5320bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Austrian.,0,0,0.0
2wiki,d877c5320bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Austrian.,0,0,0.0
2wiki,d877c5320bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Austrian.,0,0,0.0
hotpot,5ade03c65542990dbb2f7f2e,STRATUM-JOINT,VIEW-00,American.,0,0,0.0
hotpot,5ade03c65542990dbb2f7f2e,STRATUM-JOINT,VIEW-10,Israeli-American.,1,1,1.0
hotpot,5ade03c65542990dbb2f7f2e,STRATUM-JOINT,VIEW-01,American.,0,0,0.0
hotpot,5ade03c65542990dbb2f7f2e,STRATUM-JOINT,VIEW-11,Israeli-American.,1,1,1.0
hotpot,5ac3d1d9554299204fd21e8a,STRATUM-COMPLETE,VIEW-00,4,0,0,0.0
hotpot,5ac3d1d9554299204fd21e8a,STRATUM-COMPLETE,VIEW-10,4,0,0,0.0
hotpot,5ac3d1d9554299204fd21e8a,STRATUM-COMPLETE,VIEW-01,4,0,0,0.0
hotpot,5ac3d1d9554299204fd21e8a,STRATUM-COMPLETE,VIEW-11,4,0,0,0.0
hotpot,5a726ba35542997f827839c0,STRATUM-JOINT,VIEW-00,Mark Donohue,0,0,0.6666666666666666
hotpot,5a726ba35542997f827839c0,STRATUM-JOINT,VIEW-10,Mark Donohue,0,0,0.6666666666666666
hotpot,5a726ba35542997f827839c0,STRATUM-JOINT,VIEW-01,Jackie Stewart.,0,0,0.0
hotpot,5a726ba35542997f827839c0,STRATUM-JOINT,VIEW-11,Mark Donohue.,0,0,0.6666666666666666
hotpot,5ae1892f5542997b2ef7d1f3,STRATUM-JOINT,VIEW-00,1928.,0,0,0.0
hotpot,5ae1892f5542997b2ef7d1f3,STRATUM-JOINT,VIEW-10,1928.,0,0,0.0
hotpot,5ae1892f5542997b2ef7d1f3,STRATUM-JOINT,VIEW-01,1928.,0,0,0.0
hotpot,5ae1892f5542997b2ef7d1f3,STRATUM-JOINT,VIEW-11,1945.,1,1,1.0
hotpot,5a7211e655429971e9dc923c,STRATUM-COMPLETE,VIEW-00,Joulupukki,0,0,0.0
hotpot,5a7211e655429971e9dc923c,STRATUM-COMPLETE,VIEW-10,Joulupukki,0,0,0.0
hotpot,5a7211e655429971e9dc923c,STRATUM-COMPLETE,VIEW-01,Joulupukki,0,0,0.0
hotpot,5a7211e655429971e9dc923c,STRATUM-COMPLETE,VIEW-11,Joulupukki,0,0,0.0
2wiki,0926667308d011ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Eliza Ritchie.,0,0,0.0
2wiki,0926667308d011ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Eliza Ritchie.,0,0,0.0
2wiki,0926667308d011ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Eliza Ritchie.,0,0,0.0
2wiki,0926667308d011ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Eliza Ritchie.,0,0,0.0
hotpot,5a855ca15542992a431d1b12,STRATUM-COMPLETE,VIEW-00,"Liu Shishi, Zheng Shuang, and Liu Yifei.",0,0,0.2857142857142857
hotpot,5a855ca15542992a431d1b12,STRATUM-COMPLETE,VIEW-10,"Liu Shishi, Zheng Shuang, and Liu Yifei.",0,0,0.2857142857142857
hotpot,5a855ca15542992a431d1b12,STRATUM-COMPLETE,VIEW-01,"Yu Shaoqun, Leon Lai, and Liu Ye.",0,0,1.0
hotpot,5a855ca15542992a431d1b12,STRATUM-COMPLETE,VIEW-11,"Yu Shaoqun, Leon Lai, and Liu Ye.",0,0,1.0
2wiki,69b5d9640bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The place of death of the director of the 1952 film ""Fight of the Tertia"" is not mentioned in the provided evidence.",0,0,0.0
2wiki,69b5d9640bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Kreuth-Weißach.,0,0,0.0
2wiki,69b5d9640bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The place of death of the director of the film Fight of the Tertia (1952 Film) is not mentioned in the provided evidence.,0,0,0.0
2wiki,69b5d9640bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Kreuth-Weißach.,0,0,0.0
2wiki,60408ca60bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The director of film Death Of A Nation (2018 Film) is Dinesh D'Souza, who graduated from the University of Chicago.",0,0,0.0
2wiki,60408ca60bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Dartmouth College.,1,1,1.0
2wiki,60408ca60bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of the film Death Of A Nation (2018 Film) is Dinesh D'Souza, who graduated from the University of Chicago.",0,0,0.0
2wiki,60408ca60bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Dartmouth College.,1,1,1.0
hotpot,5a716f575542994082a3e82f,STRATUM-COMPLETE,VIEW-00,Joseph Campbell.,0,0,0.8
hotpot,5a716f575542994082a3e82f,STRATUM-COMPLETE,VIEW-10,Joseph Campbell.,0,0,0.8
hotpot,5a716f575542994082a3e82f,STRATUM-COMPLETE,VIEW-01,Joseph Campbell.,0,0,0.8
hotpot,5a716f575542994082a3e82f,STRATUM-COMPLETE,VIEW-11,Joseph Campbell.,0,0,0.8
2wiki,c3aa16f8089711ebbd77ac1f6bf848b6,STRATUM-JOINT,VIEW-00,The Pinto Bandit.,0,0,0.0
2wiki,c3aa16f8089711ebbd77ac1f6bf848b6,STRATUM-JOINT,VIEW-10,The Pinto Bandit.,0,0,0.0
2wiki,c3aa16f8089711ebbd77ac1f6bf848b6,STRATUM-JOINT,VIEW-01,The Pinto Bandit.,0,0,0.0
2wiki,c3aa16f8089711ebbd77ac1f6bf848b6,STRATUM-JOINT,VIEW-11,The Pinto Bandit.,0,0,0.0
2wiki,f03fb0320bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,f03fb0320bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Düsseldorf.,1,1,1.0
2wiki,f03fb0320bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Germany.,0,0,0.0
2wiki,f03fb0320bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Düsseldorf.,1,1,1.0
hotpot,5ac2eaab5542990b17b154a4,STRATUM-COMPLETE,VIEW-00,Attack the Block,0,0,0.0
hotpot,5ac2eaab5542990b17b154a4,STRATUM-COMPLETE,VIEW-10,Attack the Block,0,0,0.0
hotpot,5ac2eaab5542990b17b154a4,STRATUM-COMPLETE,VIEW-01,Attack the Block,0,0,0.0
hotpot,5ac2eaab5542990b17b154a4,STRATUM-COMPLETE,VIEW-11,Attack the Block,0,0,0.0
2wiki,32e50df00bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Otto I Wittelsbach.,0,0,0.0
2wiki,32e50df00bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Otto I Wittelsbach.,0,0,0.0
2wiki,32e50df00bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Otto I Wittelsbach.,0,0,0.0
2wiki,32e50df00bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Otto I Wittelsbach.,0,0,0.0
hotpot,5a80b0565542996402f6a5f0,STRATUM-COMPLETE,VIEW-00,Lit.,0,0,0.0
hotpot,5a80b0565542996402f6a5f0,STRATUM-COMPLETE,VIEW-10,Lit.,0,0,0.0
hotpot,5a80b0565542996402f6a5f0,STRATUM-COMPLETE,VIEW-01,Lit.,0,0,0.0
hotpot,5a80b0565542996402f6a5f0,STRATUM-COMPLETE,VIEW-11,Lit.,0,0,0.0
2wiki,bafe95720bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Chengdu.,0,0,0.0
2wiki,bafe95720bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Chengdu.,0,0,0.0
2wiki,bafe95720bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Chengdu.,0,0,0.0
2wiki,bafe95720bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Chengdu.,0,0,0.0
hotpot,5adffe7155429906c02daa9e,STRATUM-COMPLETE,VIEW-00,7,0,0,0.0
hotpot,5adffe7155429906c02daa9e,STRATUM-COMPLETE,VIEW-10,7,0,0,0.0
hotpot,5adffe7155429906c02daa9e,STRATUM-COMPLETE,VIEW-01,7.,0,0,0.0
hotpot,5adffe7155429906c02daa9e,STRATUM-COMPLETE,VIEW-11,7.,0,0,0.0
hotpot,5a879fe05542996e4f30888a,STRATUM-COMPLETE,VIEW-00,4,0,0,0.0
hotpot,5a879fe05542996e4f30888a,STRATUM-COMPLETE,VIEW-10,4,0,0,0.0
hotpot,5a879fe05542996e4f30888a,STRATUM-COMPLETE,VIEW-01,4.,0,0,0.0
hotpot,5a879fe05542996e4f30888a,STRATUM-COMPLETE,VIEW-11,4.,0,0,0.0
2wiki,6c0c4c1a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,"Henry Beresford, 2nd Marquess of Waterford.",0,0,0.6666666666666666
2wiki,6c0c4c1a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,"Henry Beresford, 2nd Marquess of Waterford.",0,0,0.6666666666666666
2wiki,6c0c4c1a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,"George Beresford, 1st Marquess of Waterford.",1,1,1.0
2wiki,6c0c4c1a0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,"George Beresford, 1st Marquess of Waterford.",1,1,1.0
2wiki,0a7af52a08e311ebbda4ac1f6bf848b6,STRATUM-JOINT,VIEW-00,The Thief of Paris.,0,0,0.0
2wiki,0a7af52a08e311ebbda4ac1f6bf848b6,STRATUM-JOINT,VIEW-10,The Thief of Paris.,0,0,0.0
2wiki,0a7af52a08e311ebbda4ac1f6bf848b6,STRATUM-JOINT,VIEW-01,The Thief Of Paris.,0,0,0.0
2wiki,0a7af52a08e311ebbda4ac1f6bf848b6,STRATUM-JOINT,VIEW-11,The Thief Of Paris.,0,0,0.0
2wiki,8906523108d011ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
2wiki,8906523108d011ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
2wiki,8906523108d011ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Yes.,1,1,1.0
2wiki,8906523108d011ebbd95ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Yes.,1,1,1.0
2wiki,ce5a470e0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,1459.,0,0,0.0
2wiki,ce5a470e0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,1444.,1,1,1.0
2wiki,ce5a470e0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,1459.,0,0,0.0
2wiki,ce5a470e0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,1444.,1,1,1.0
2wiki,4caa260a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Armenia.,0,0,0.0
2wiki,4caa260a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Armenia.,0,0,0.0
2wiki,4caa260a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Armenia.,0,0,0.0
2wiki,4caa260a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Armenia.,0,0,0.0
hotpot,5a7789195542995d831811a2,STRATUM-JOINT,VIEW-00,Jewel.,0,0,0.0
hotpot,5a7789195542995d831811a2,STRATUM-JOINT,VIEW-10,Kilcher,1,1,1.0
hotpot,5a7789195542995d831811a2,STRATUM-JOINT,VIEW-01,Jewel.,0,0,0.0
hotpot,5a7789195542995d831811a2,STRATUM-JOINT,VIEW-11,Kilcher,1,1,1.0
hotpot,5abc36cc55429959677d6a50,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
hotpot,5abc36cc55429959677d6a50,STRATUM-JOINT,VIEW-10,Yes.,1,1,1.0
hotpot,5abc36cc55429959677d6a50,STRATUM-JOINT,VIEW-01,Yes.,1,1,1.0
hotpot,5abc36cc55429959677d6a50,STRATUM-JOINT,VIEW-11,No.,0,0,0.0
2wiki,01f233340bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The place of burial of Gülşah Hatun's husband is not mentioned in the provided evidence.,0,0,0.0
2wiki,01f233340bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Fatih district.,0,0,0.5
2wiki,01f233340bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The evidence provided does not mention the place of burial of Gülşah Hatun's husband.,0,0,0.0
2wiki,01f233340bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Istanbul.,0,0,0.5
2wiki,6f0a6a5e0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Lijssenthoek Military Cemetery.,0,0,0.0
2wiki,6f0a6a5e0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Lijssenthoek Military Cemetery.,0,0,0.0
2wiki,6f0a6a5e0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Lijssenthoek Military Cemetery.,0,0,0.0
2wiki,6f0a6a5e0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Lijssenthoek Military Cemetery.,0,0,0.0
hotpot,5a7ba11d554299294a54aa39,STRATUM-JOINT,VIEW-00,Holbæk Boldklub.,0,0,0.0
hotpot,5a7ba11d554299294a54aa39,STRATUM-JOINT,VIEW-10,Holbæk Boldklub.,0,0,0.0
hotpot,5a7ba11d554299294a54aa39,STRATUM-JOINT,VIEW-01,Holbæk Boldklub.,0,0,0.0
hotpot,5a7ba11d554299294a54aa39,STRATUM-JOINT,VIEW-11,Holbæk Boldklub.,0,0,0.0
2wiki,7a71c97a08a311ebbd7bac1f6bf848b6,STRATUM-JOINT,VIEW-00,Born into Brothels.,0,0,0.0
2wiki,7a71c97a08a311ebbd7bac1f6bf848b6,STRATUM-JOINT,VIEW-10,Dr. Goldfoot and the Bikini Machine.,1,1,1.0
2wiki,7a71c97a08a311ebbd7bac1f6bf848b6,STRATUM-JOINT,VIEW-01,Born into Brothels.,0,0,0.0
2wiki,7a71c97a08a311ebbd7bac1f6bf848b6,STRATUM-JOINT,VIEW-11,Dr. Goldfoot and the Bikini Machine.,1,1,1.0
2wiki,738977920bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Maceió, Alagoas.",0,0,0.6666666666666666
2wiki,738977920bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Maceió, Alagoas.",0,0,0.6666666666666666
2wiki,738977920bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Maceió, Alagoas.",0,0,0.6666666666666666
2wiki,738977920bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Maceió, Alagoas.",0,0,0.6666666666666666
2wiki,20bbba2e088c11ebbd6fac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Seamus Kotyk is older than Alex Tyrrell.,0,0,0.4444444444444445
2wiki,20bbba2e088c11ebbd6fac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Seamus Kotyk is older than Alex Tyrrell.,0,0,0.4444444444444445
2wiki,20bbba2e088c11ebbd6fac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Seamus Kotyk is older than Alex Tyrrell.,0,0,0.4444444444444445
2wiki,20bbba2e088c11ebbd6fac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Seamus Kotyk is older than Alex Tyrrell.,0,0,0.4444444444444445
2wiki,3cbd107e0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Columbus, Ohio.",0,0,0.0
2wiki,3cbd107e0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Fukuoka, Fukuoka Prefecture.",0,0,0.5
2wiki,3cbd107e0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Japan.,0,0,0.0
2wiki,3cbd107e0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Fukuoka, Fukuoka Prefecture.",0,0,0.5
hotpot,5ae628f55542995703ce8b32,STRATUM-JOINT,VIEW-00,Torremaggiore.,0,0,0.0
hotpot,5ae628f55542995703ce8b32,STRATUM-JOINT,VIEW-10,Venice.,1,1,1.0
hotpot,5ae628f55542995703ce8b32,STRATUM-JOINT,VIEW-01,Venice.,1,1,1.0
hotpot,5ae628f55542995703ce8b32,STRATUM-JOINT,VIEW-11,Venice.,1,1,1.0
hotpot,5ae7ad385542993210983ef0,STRATUM-COMPLETE,VIEW-00,Steve Gaines.,0,0,0.6666666666666666
hotpot,5ae7ad385542993210983ef0,STRATUM-COMPLETE,VIEW-10,Steve Gaines.,0,0,0.6666666666666666
hotpot,5ae7ad385542993210983ef0,STRATUM-COMPLETE,VIEW-01,Steve Gaines.,0,0,0.6666666666666666
hotpot,5ae7ad385542993210983ef0,STRATUM-COMPLETE,VIEW-11,Steve Gaines.,0,0,0.6666666666666666
2wiki,1778a0f00bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,China.,0,0,0.0
2wiki,1778a0f00bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,China.,0,0,0.0
2wiki,1778a0f00bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,China.,0,0,0.0
2wiki,1778a0f00bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,China.,0,0,0.0
hotpot,5add1c485542992c1e3a253d,STRATUM-JOINT,VIEW-00,Wine industry.,0,0,0.0
hotpot,5add1c485542992c1e3a253d,STRATUM-JOINT,VIEW-10,Wine industry.,0,0,0.0
hotpot,5add1c485542992c1e3a253d,STRATUM-JOINT,VIEW-01,Tourism.,0,0,0.0
hotpot,5add1c485542992c1e3a253d,STRATUM-JOINT,VIEW-11,Wine industry.,0,0,0.0
2wiki,0e0ce7c8084f11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Dragged Across Concrete.,0,0,0.0
2wiki,0e0ce7c8084f11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Dragged Across Concrete.,0,0,0.0
2wiki,0e0ce7c8084f11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Flying Boys.,1,1,1.0
2wiki,0e0ce7c8084f11ebbd56ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Flying Boys.,1,1,1.0
2wiki,f2b10cf2091b11ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Ammayi Kosam.,0,0,0.0
2wiki,f2b10cf2091b11ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Ammayi Kosam.,0,0,0.0
2wiki,f2b10cf2091b11ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Ammayi Kosam.,0,0,0.0
2wiki,f2b10cf2091b11ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Ammayi Kosam.,0,0,0.0
hotpot,5a793bc95542994bb9456fc3,STRATUM-COMPLETE,VIEW-00,Brooklyn Decker.,0,0,0.0
hotpot,5a793bc95542994bb9456fc3,STRATUM-COMPLETE,VIEW-10,Brooklyn Decker.,0,0,0.0
hotpot,5a793bc95542994bb9456fc3,STRATUM-COMPLETE,VIEW-01,Andy Roddick.,0,0,0.4
hotpot,5a793bc95542994bb9456fc3,STRATUM-COMPLETE,VIEW-11,Andy Roddick.,0,0,0.4
2wiki,7a2630040bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Kosala.,0,0,0.0
2wiki,7a2630040bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Kosala.,0,0,0.0
2wiki,7a2630040bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Kosala.,0,0,0.0
2wiki,7a2630040bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Rajgir.,1,1,1.0
2wiki,8dab3a8e0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Henry Portman.,0,0,0.8
2wiki,8dab3a8e0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Henry Portman.,0,0,0.8
2wiki,8dab3a8e0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Sir William Portman.,0,0,0.6666666666666666
2wiki,8dab3a8e0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Sir William Portman.,0,0,0.6666666666666666
hotpot,5a8031d05542996402f6a47c,STRATUM-JOINT,VIEW-00,West Nile fever.,0,0,0.0
hotpot,5a8031d05542996402f6a47c,STRATUM-JOINT,VIEW-10,Rabies.,1,1,1.0
hotpot,5a8031d05542996402f6a47c,STRATUM-JOINT,VIEW-01,Pseudorabies.,0,0,0.0
hotpot,5a8031d05542996402f6a47c,STRATUM-JOINT,VIEW-11,Rabies.,1,1,1.0
hotpot,5ae395d85542992f92d82313,STRATUM-COMPLETE,VIEW-00,New York,0,0,0.5
hotpot,5ae395d85542992f92d82313,STRATUM-COMPLETE,VIEW-10,New York,0,0,0.5
hotpot,5ae395d85542992f92d82313,STRATUM-COMPLETE,VIEW-01,New York.,0,0,0.5
hotpot,5ae395d85542992f92d82313,STRATUM-COMPLETE,VIEW-11,New York.,0,0,0.5
hotpot,5ab528a3554299637185c4e5,STRATUM-JOINT,VIEW-00,musicians,0,0,0.0
hotpot,5ab528a3554299637185c4e5,STRATUM-JOINT,VIEW-10,musicians,0,0,0.0
hotpot,5ab528a3554299637185c4e5,STRATUM-JOINT,VIEW-01,Both James Hetfield and Bob Marley are musicians.,0,0,0.1666666666666666
hotpot,5ab528a3554299637185c4e5,STRATUM-JOINT,VIEW-11,Both James Hetfield and Bob Marley are musicians.,0,0,0.1666666666666666
2wiki,65678df20bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Barom Reachea V.,0,0,0.0
2wiki,65678df20bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Batom Reachea.,0,0,0.0
2wiki,65678df20bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Barom Reachea V.,0,0,0.0
2wiki,65678df20bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Barom Reachea V.,0,0,0.0
2wiki,366860a5086711ebbd5eac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
2wiki,366860a5086711ebbd5eac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
2wiki,366860a5086711ebbd5eac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Yes.,1,1,1.0
2wiki,366860a5086711ebbd5eac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Yes.,1,1,1.0
2wiki,1ffb1be40bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Robert Vadra.,0,0,0.0
2wiki,1ffb1be40bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,The sibling-in-law of Fabia Eudokia is Heraclius.,0,0,0.4
2wiki,1ffb1be40bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,The evidence does not provide information about Fabia Eudokia's sibling-in-law.,0,0,0.0
2wiki,1ffb1be40bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Theodore.,1,1,1.0
2wiki,7cb929ce08dc11ebbd9cac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,7cb929ce08dc11ebbd9cac1f6bf848b6,STRATUM-JOINT,VIEW-10,Yes.,1,1,1.0
2wiki,7cb929ce08dc11ebbd9cac1f6bf848b6,STRATUM-JOINT,VIEW-01,Yes.,1,1,1.0
2wiki,7cb929ce08dc11ebbd9cac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
2wiki,f5d59f7e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,1694.,0,0,0.0
2wiki,f5d59f7e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,1672.,0,0,0.5
2wiki,f5d59f7e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,1694.,0,0,0.0
2wiki,f5d59f7e0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,7 August 1672.,1,1,1.0
hotpot,5adddccd5542997dc7907069,STRATUM-JOINT,VIEW-00,Front Row media program.,0,0,0.0
hotpot,5adddccd5542997dc7907069,STRATUM-JOINT,VIEW-10,Front Row.,0,0,0.0
hotpot,5adddccd5542997dc7907069,STRATUM-JOINT,VIEW-01,Front Row media program.,0,0,0.0
hotpot,5adddccd5542997dc7907069,STRATUM-JOINT,VIEW-11,Front Row.,0,0,0.0
2wiki,75004e6f086f11ebbd62ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Anne Castles.,0,0,0.0
2wiki,75004e6f086f11ebbd62ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Anne Castles.,0,0,0.0
2wiki,75004e6f086f11ebbd62ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Anne Castles.,0,0,0.0
2wiki,75004e6f086f11ebbd62ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Anne Castles.,0,0,0.0
2wiki,fa3dab600baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Jayaatu Khan Tugh Temür.,0,0,0.3333333333333333
2wiki,fa3dab600baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Jayaatu Khan Tugh Temür.,0,0,0.3333333333333333
2wiki,fa3dab600baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Diwabala.,0,0,0.0
2wiki,fa3dab600baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Jayaatu Khan Tugh Temür's brother Khutughtu Khan Kusala.,0,0,0.5454545454545454
2wiki,ade9a5980baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Konstancja Ligęza.,0,0,0.0
2wiki,ade9a5980baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Konstancja Ligęza.,0,0,0.0
2wiki,ade9a5980baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Princess Zofia Ostrogska.,0,0,0.8
2wiki,ade9a5980baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Princess Zofia Ostrogska.,0,0,0.8
2wiki,67d667340bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,"Thomas Stanley, 1st Earl of Derby.",0,0,0.3636363636363636
2wiki,67d667340bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,"Thomas Stanley, 1st Earl of Derby.",0,0,0.3636363636363636
2wiki,67d667340bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,"Thomas Stanley, 1st Earl of Derby.",0,0,0.3636363636363636
2wiki,67d667340bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,"Thomas Stanley, 1st Earl of Derby.",0,0,0.3636363636363636
2wiki,9d66149d08fb11ebbdacac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Armando Ribeiro was born earlier.,0,0,0.5714285714285715
2wiki,9d66149d08fb11ebbdacac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Armando Ribeiro was born earlier.,0,0,0.5714285714285715
2wiki,9d66149d08fb11ebbdacac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Armando Ribeiro was born earlier.,0,0,0.5714285714285715
2wiki,9d66149d08fb11ebbdacac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Armando Ribeiro was born earlier.,0,0,0.5714285714285715
hotpot,5ab1e3bb554299340b52541a,STRATUM-JOINT,VIEW-00,Political hip hop.,0,0,0.6666666666666666
hotpot,5ab1e3bb554299340b52541a,STRATUM-JOINT,VIEW-10,Political hip hop.,0,0,0.6666666666666666
hotpot,5ab1e3bb554299340b52541a,STRATUM-JOINT,VIEW-01,Political hip hop.,0,0,0.6666666666666666
hotpot,5ab1e3bb554299340b52541a,STRATUM-JOINT,VIEW-11,Political hip hop.,0,0,0.6666666666666666
2wiki,f0a0282808ce11ebbd94ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Luc Besson.,0,0,0.0
2wiki,f0a0282808ce11ebbd94ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Luc Besson.,0,0,0.0
2wiki,f0a0282808ce11ebbd94ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Mandela's Gun.,1,1,1.0
2wiki,f0a0282808ce11ebbd94ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Mandela's Gun.,1,1,1.0
2wiki,ff8c3baa0bae11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,The evidence does not provide information about the stepmother of Roberto Vigoreaux.,0,0,0.0
2wiki,ff8c3baa0bae11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,The evidence does not provide information about the stepmother of Roberto Vigoreaux.,0,0,0.0
2wiki,ff8c3baa0bae11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Lydia Echevarría.,1,1,1.0
2wiki,ff8c3baa0bae11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Lydia Echevarría.,1,1,1.0
2wiki,1e0c8ff5085c11ebbd5cac1f6bf848b6,STRATUM-JOINT,VIEW-00,Five Shaolin Masters.,0,0,0.0
2wiki,1e0c8ff5085c11ebbd5cac1f6bf848b6,STRATUM-JOINT,VIEW-10,Nadia And The Hippos.,1,1,1.0
2wiki,1e0c8ff5085c11ebbd5cac1f6bf848b6,STRATUM-JOINT,VIEW-01,Five Shaolin Masters.,0,0,0.0
2wiki,1e0c8ff5085c11ebbd5cac1f6bf848b6,STRATUM-JOINT,VIEW-11,Five Shaolin Masters.,0,0,0.0
hotpot,5a7b88a85542995eb53be954,STRATUM-JOINT,VIEW-00,10 December 1618.,0,0,0.5
hotpot,5a7b88a85542995eb53be954,STRATUM-JOINT,VIEW-10,10 December 1618.,0,0,0.5
hotpot,5a7b88a85542995eb53be954,STRATUM-JOINT,VIEW-01,1618.,1,1,1.0
hotpot,5a7b88a85542995eb53be954,STRATUM-JOINT,VIEW-11,1618.,1,1,1.0
2wiki,8031698e0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Coburg, Bavaria, Germany.",0,0,0.5
2wiki,8031698e0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Coburg, Bavaria, Germany.",0,0,0.5
2wiki,8031698e0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"Coburg, Bavaria, Germany.",0,0,0.5
2wiki,8031698e0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Coburg, Bavaria, Germany.",0,0,0.5
2wiki,539fd3bc0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Andrew Disney.,0,0,0.0
2wiki,539fd3bc0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Tisch School of the Arts.,1,1,1.0
2wiki,539fd3bc0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of film Searching for Sonny, Andrew Disney, graduated from the University of Southern California.",0,0,0.2105263157894736
2wiki,539fd3bc0bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Tisch School of the Arts.,1,1,1.0
hotpot,5ab972485542996be20204f6,STRATUM-JOINT,VIEW-00,1839.,0,0,0.0
hotpot,5ab972485542996be20204f6,STRATUM-JOINT,VIEW-10,1790.,1,1,1.0
hotpot,5ab972485542996be20204f6,STRATUM-JOINT,VIEW-01,1804.,0,0,0.0
hotpot,5ab972485542996be20204f6,STRATUM-JOINT,VIEW-11,1790.,1,1,1.0
2wiki,55a00d6c0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,The director of The Wounded Angel (Film) studied at the Israeli Academy of Film and Television.,0,0,0.2222222222222222
2wiki,55a00d6c0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Emir Baigazin studied at the Kazakh National Academy of Arts.,0,0,0.7142857142857143
2wiki,55a00d6c0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The evidence does not specify where the director of The Wounded Angel (Film) studied.,0,0,0.125
2wiki,55a00d6c0bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,The director of film The Wounded Angel studied at the Kazakh National Academy of Arts.,0,0,0.5882352941176471
2wiki,fb04000c0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Corey Yuen.,0,0,0.0
2wiki,fb04000c0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Hong Kong.,1,1,1.0
2wiki,fb04000c0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Corey Yuen.,0,0,0.0
2wiki,fb04000c0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Hong Kong.,1,1,1.0
2wiki,e820bc480bae11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Alexander Kovalevsky.,0,0,0.0
2wiki,e820bc480bae11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Alexander Kovalevsky.,0,0,0.0
2wiki,e820bc480bae11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Alexander Kovalevsky.,0,0,0.0
2wiki,e820bc480bae11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Anne Jaclard.,1,1,1.0
2wiki,c400306a0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Auburn, Maine.",0,0,0.0
2wiki,c400306a0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Auburn, Maine.",0,0,0.0
2wiki,c400306a0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of the film Along Came Love, Bert Lytell, died in Hollywood, California.",0,0,0.125
2wiki,c400306a0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,New York City.,1,1,1.0
hotpot,5a78a7025542990784727710,STRATUM-JOINT,VIEW-00,Jean-Marie Pfaff is older than Anne Noe.,0,0,0.4444444444444445
hotpot,5a78a7025542990784727710,STRATUM-JOINT,VIEW-10,Jean-Marie Pfaff is older than Anne Noë.,0,0,0.4444444444444445
hotpot,5a78a7025542990784727710,STRATUM-JOINT,VIEW-01,Jean-Marie Pfaff is older.,0,0,0.6666666666666666
hotpot,5a78a7025542990784727710,STRATUM-JOINT,VIEW-11,Jean-Marie Pfaff is older than Anne Noë.,0,0,0.4444444444444445
2wiki,4126d0220bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,American.,0,0,0.0
2wiki,4126d0220bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Swedish.,1,1,1.0
2wiki,4126d0220bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Swedish.,1,1,1.0
2wiki,4126d0220bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Swedish.,1,1,1.0
2wiki,ac4de5220bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,India.,0,0,0.0
2wiki,ac4de5220bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,India.,0,0,0.0
2wiki,ac4de5220bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,India.,0,0,0.0
2wiki,ac4de5220bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Erode.,1,1,1.0
hotpot,5ac259125542992f1f2b3867,STRATUM-COMPLETE,VIEW-00,Culver City and Marina del Rey.,0,0,0.8571428571428571
hotpot,5ac259125542992f1f2b3867,STRATUM-COMPLETE,VIEW-10,Culver City and Marina del Rey.,0,0,0.8571428571428571
hotpot,5ac259125542992f1f2b3867,STRATUM-COMPLETE,VIEW-01,Culver City and Marina del Rey.,0,0,0.8571428571428571
hotpot,5ac259125542992f1f2b3867,STRATUM-COMPLETE,VIEW-11,Culver City and Marina del Rey.,0,0,0.8571428571428571
2wiki,acb0fe5608a311ebbd7bac1f6bf848b6,STRATUM-JOINT,VIEW-00,The Dead Wedding Guest.,0,0,0.0
2wiki,acb0fe5608a311ebbd7bac1f6bf848b6,STRATUM-JOINT,VIEW-10,The Dead Wedding Guest.,0,0,0.0
2wiki,acb0fe5608a311ebbd7bac1f6bf848b6,STRATUM-JOINT,VIEW-01,The Dead Wedding Guest.,0,0,0.0
2wiki,acb0fe5608a311ebbd7bac1f6bf848b6,STRATUM-JOINT,VIEW-11,The Dead Wedding Guest.,0,0,0.0
2wiki,43e8cfdc0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Cedofeita, Porto.",0,0,0.6666666666666666
2wiki,43e8cfdc0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Cedofeita, Porto.",0,0,0.6666666666666666
2wiki,43e8cfdc0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Cedofeita, Porto.",0,0,0.6666666666666666
2wiki,43e8cfdc0bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Cedofeita, Porto.",0,0,0.6666666666666666
2wiki,ecb808ba0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,1493.,0,0,0.0
2wiki,ecb808ba0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,c. 1433.,0,0,0.6666666666666666
2wiki,ecb808ba0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,1493.,0,0,0.0
2wiki,ecb808ba0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,10 May 1493.,0,0,0.0
2wiki,05b5c1e00baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Alfonso VII of León and Castile.,0,0,0.4444444444444444
2wiki,05b5c1e00baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Alfonso VII of León and Castile.,0,0,0.4444444444444444
2wiki,05b5c1e00baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Richeza of Poland.,0,0,0.3333333333333333
2wiki,05b5c1e00baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Urraca of León.,1,1,1.0
2wiki,5cd6974c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The father of the performer of song ""Soch Na Sake"" is not mentioned in the evidence.",0,0,0.0
2wiki,5cd6974c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Daboo Malik.,1,1,1.0
2wiki,5cd6974c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Arijit Singh.,0,0,0.0
2wiki,5cd6974c0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Daboo Malik.,1,1,1.0
2wiki,9f4aac2a0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Italian.,0,0,0.0
2wiki,9f4aac2a0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Italian.,0,0,0.0
2wiki,9f4aac2a0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Italian.,0,0,0.0
2wiki,9f4aac2a0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Italian.,0,0,0.0
2wiki,bacc6ba00bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Pierre Koralnik.,0,0,0.0
2wiki,bacc6ba00bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Jörn Donner.,0,0,0.5
2wiki,bacc6ba00bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Jörn Donner.,0,0,0.5
2wiki,bacc6ba00bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Jörn Donner's child is not mentioned in the evidence.,0,0,0.0
hotpot,5a8b71915542995d1e6f1393,STRATUM-JOINT,VIEW-00,Echo.,0,0,0.0
hotpot,5a8b71915542995d1e6f1393,STRATUM-JOINT,VIEW-10,Echo.,0,0,0.0
hotpot,5a8b71915542995d1e6f1393,STRATUM-JOINT,VIEW-01,None.,0,0,0.0
hotpot,5a8b71915542995d1e6f1393,STRATUM-JOINT,VIEW-11,Echo.,0,0,0.0
hotpot,5ab6266555429953192ad277,STRATUM-COMPLETE,VIEW-00,27,0,0,0.6666666666666666
hotpot,5ab6266555429953192ad277,STRATUM-COMPLETE,VIEW-10,27,0,0,0.6666666666666666
hotpot,5ab6266555429953192ad277,STRATUM-COMPLETE,VIEW-01,27.,0,0,0.6666666666666666
hotpot,5ab6266555429953192ad277,STRATUM-COMPLETE,VIEW-11,27.,0,0,0.6666666666666666
2wiki,f7eb7e31088c11ebbd70ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Aryeh Ben-Eliezer is older.,0,0,0.6666666666666666
2wiki,f7eb7e31088c11ebbd70ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Aryeh Ben-Eliezer is older.,0,0,0.6666666666666666
2wiki,f7eb7e31088c11ebbd70ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Jason Pociask.,0,0,0.0
2wiki,f7eb7e31088c11ebbd70ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Jason Pociask.,0,0,0.0
2wiki,cf6530d708f311ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Matteo Mancosu.,0,0,0.0
2wiki,cf6530d708f311ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Matteo Mancosu.,0,0,0.0
2wiki,cf6530d708f311ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Matteo Mancosu.,0,0,0.0
2wiki,cf6530d708f311ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Matteo Mancosu.,0,0,0.0
2wiki,16a91a500bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Diana Weston.,0,0,0.0
2wiki,16a91a500bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Diana Weston.,0,0,0.0
2wiki,16a91a500bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Elżbieta Zamoyska.,0,0,0.0
2wiki,16a91a500bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Elżbieta Zamoyska.,0,0,0.0
2wiki,d1b9b6060bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Afghanistan.,0,0,0.0
2wiki,d1b9b6060bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Afghanistan.,0,0,0.0
2wiki,d1b9b6060bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Afghanistan.,0,0,0.0
2wiki,d1b9b6060bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Afghanistan.,0,0,0.0
2wiki,918ef9340bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Ethiopian.,0,0,0.0
2wiki,918ef9340bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Ethiopian.,0,0,0.0
2wiki,918ef9340bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Ethiopian.,0,0,0.0
2wiki,918ef9340bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Ethiopian.,0,0,0.0
hotpot,5a7265a95542992359bc307a,STRATUM-COMPLETE,VIEW-00,2000.,0,0,0.6666666666666666
hotpot,5a7265a95542992359bc307a,STRATUM-COMPLETE,VIEW-10,2000.,0,0,0.6666666666666666
hotpot,5a7265a95542992359bc307a,STRATUM-COMPLETE,VIEW-01,2000.,0,0,0.6666666666666666
hotpot,5a7265a95542992359bc307a,STRATUM-COMPLETE,VIEW-11,2000.,0,0,0.6666666666666666
hotpot,5a713f3c5542994082a3e6eb,STRATUM-JOINT,VIEW-00,Lakeland station.,0,0,0.5
hotpot,5a713f3c5542994082a3e6eb,STRATUM-JOINT,VIEW-10,Lakeland station.,0,0,0.5
hotpot,5a713f3c5542994082a3e6eb,STRATUM-JOINT,VIEW-01,Lakeland station.,0,0,0.5
hotpot,5a713f3c5542994082a3e6eb,STRATUM-JOINT,VIEW-11,Lakeland station.,0,0,0.5
2wiki,6fbdeee60bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Leopoldo Torres Ríos,0,0,0.3333333333333333
2wiki,6fbdeee60bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Leopoldo Torre Nilsson.,1,1,1.0
2wiki,6fbdeee60bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Herminia Franco Teresa Serrador.,0,0,0.0
2wiki,6fbdeee60bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Leopoldo Torre Nilsson.,1,1,1.0
2wiki,23296ba808ea11ebbda7ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,William Townley was born first.,0,0,0.5714285714285715
2wiki,23296ba808ea11ebbda7ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,William Townley was born first.,0,0,0.5714285714285715
2wiki,23296ba808ea11ebbda7ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Thomas F. Campbell.,0,0,0.0
2wiki,23296ba808ea11ebbda7ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Thomas F. Campbell.,0,0,0.0
2wiki,32ef13800bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Freiburg.,0,0,0.0
2wiki,32ef13800bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Freiburg.,0,0,0.0
2wiki,32ef13800bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Pierre Frieden graduated from universities in Luxembourg city, Freiburg, Zürich, Geneva, and Munich.",0,0,0.125
2wiki,32ef13800bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Pierre Frieden graduated from universities in Luxembourg city, Freiburg, Zürich, Geneva, and Munich.",0,0,0.125
2wiki,e0a3d1860bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Nanterre, Hauts-de-Seine.",0,0,0.0
2wiki,e0a3d1860bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Barcelona.,1,1,1.0
2wiki,e0a3d1860bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The place of death of the performer of the song ""Oei Oei Oei (Dat Was Me Weer Een Loei)"" is not mentioned in the provided evidence.",0,0,0.0
2wiki,e0a3d1860bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Unknown.,0,0,0.0
2wiki,5a7b4936088d11ebbd70ac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,5a7b4936088d11ebbd70ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Yes.,1,1,1.0
2wiki,5a7b4936088d11ebbd70ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Yes.,1,1,1.0
2wiki,5a7b4936088d11ebbd70ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
hotpot,5abfb4235542990832d3a1ca,STRATUM-COMPLETE,VIEW-00,Atlantic Division.,0,0,0.6666666666666666
hotpot,5abfb4235542990832d3a1ca,STRATUM-COMPLETE,VIEW-10,Atlantic Division.,0,0,0.6666666666666666
hotpot,5abfb4235542990832d3a1ca,STRATUM-COMPLETE,VIEW-01,Atlantic Division.,0,0,0.6666666666666666
hotpot,5abfb4235542990832d3a1ca,STRATUM-COMPLETE,VIEW-11,Atlantic Division.,0,0,0.6666666666666666
2wiki,7c56407c085811ebbd5aac1f6bf848b6,STRATUM-JOINT,VIEW-00,High Steppers.,0,0,0.0
2wiki,7c56407c085811ebbd5aac1f6bf848b6,STRATUM-JOINT,VIEW-10,High Steppers.,0,0,0.0
2wiki,7c56407c085811ebbd5aac1f6bf848b6,STRATUM-JOINT,VIEW-01,High Steppers.,0,0,0.0
2wiki,7c56407c085811ebbd5aac1f6bf848b6,STRATUM-JOINT,VIEW-11,The Darling Of New York.,1,1,1.0
2wiki,72cdfc5e0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Buenos Aires.,0,0,0.0
2wiki,72cdfc5e0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Las Palmas, Chaco Province.",0,0,0.8571428571428571
2wiki,72cdfc5e0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"Buenos Aires, Argentina.",0,0,0.3333333333333333
2wiki,72cdfc5e0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Las Palmas, Chaco Province.",0,0,0.8571428571428571
hotpot,5a74a8fa55429929fddd8497,STRATUM-COMPLETE,VIEW-00,Bill Dudman.,0,0,0.6666666666666666
hotpot,5a74a8fa55429929fddd8497,STRATUM-COMPLETE,VIEW-10,Bill Dudman.,0,0,0.6666666666666666
hotpot,5a74a8fa55429929fddd8497,STRATUM-COMPLETE,VIEW-01,Bill Dudman.,0,0,0.6666666666666666
hotpot,5a74a8fa55429929fddd8497,STRATUM-COMPLETE,VIEW-11,Bill Dudman.,0,0,0.6666666666666666
hotpot,5abcedb355429959677d6b4f,STRATUM-COMPLETE,VIEW-00,Scott Carson.,0,0,0.8
hotpot,5abcedb355429959677d6b4f,STRATUM-COMPLETE,VIEW-10,Scott Carson.,0,0,0.8
hotpot,5abcedb355429959677d6b4f,STRATUM-COMPLETE,VIEW-01,Scott Carson.,0,0,0.8
hotpot,5abcedb355429959677d6b4f,STRATUM-COMPLETE,VIEW-11,Scott Carson.,0,0,0.8
2wiki,ae95e8e40baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Mentuherkhepeshef.,0,0,0.0
2wiki,ae95e8e40baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Mentuherkhepeshef.,0,0,0.0
2wiki,ae95e8e40baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Mentuherkhepeshef.,0,0,0.0
2wiki,ae95e8e40baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Mentuherkhepeshef.,0,0,0.0
2wiki,b013fe200bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,16 December 1615.,0,0,0.0
2wiki,b013fe200bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,31 May 1590.,1,1,1.0
2wiki,b013fe200bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,9 December 1615.,0,0,0.0
2wiki,b013fe200bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,31 May 1590.,1,1,1.0
2wiki,fff608920bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,fff608920bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Fredrikstad.,0,0,0.0
2wiki,fff608920bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Athens.,0,0,0.0
2wiki,fff608920bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Athens.,0,0,0.0
2wiki,86f907240bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Yesugei and Hoelun.,0,0,0.0
2wiki,86f907240bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Yesugei.,0,0,0.0
2wiki,86f907240bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Yesugei and Hoelun.,0,0,0.0
2wiki,86f907240bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Yesugei.,0,0,0.0
2wiki,dc9823600baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Stephen I of Hungary.,0,0,0.5714285714285715
2wiki,dc9823600baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Stephen I of Hungary.,0,0,0.5714285714285715
2wiki,dc9823600baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Stephen I of Hungary.,0,0,0.5714285714285715
2wiki,dc9823600baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Stephen I of Hungary.,0,0,0.5714285714285715
2wiki,be079fca0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Charles II of Albret.,0,0,0.75
2wiki,be079fca0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Charles II of Albret.,0,0,0.75
2wiki,be079fca0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Charles I of Albret.,1,1,1.0
2wiki,be079fca0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Charles I of Albret.,1,1,1.0
2wiki,d0677da3085d11ebbd5cac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Juan Díaz Pardeiro is younger than Margaret Withers.,0,0,0.5454545454545454
2wiki,d0677da3085d11ebbd5cac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Juan Díaz Pardeiro is younger than Margaret Withers.,0,0,0.5454545454545454
2wiki,d0677da3085d11ebbd5cac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Juan Díaz Pardeiro.,1,1,1.0
2wiki,d0677da3085d11ebbd5cac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Juan Díaz Pardeiro.,1,1,1.0
2wiki,27efedf20bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,John Butler of Kilcash.,0,0,0.4
2wiki,27efedf20bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,John Butler of Kilcash.,0,0,0.4
2wiki,27efedf20bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,John Butler of Kilcash.,0,0,0.4
2wiki,27efedf20bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,John Butler of Kilcash.,0,0,0.4
2wiki,500cf3b40bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Rome.,0,0,0.0
2wiki,500cf3b40bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Torre Annunziata.,1,1,1.0
2wiki,500cf3b40bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Rome.,0,0,0.0
2wiki,500cf3b40bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Torre Annunziata.,1,1,1.0
hotpot,5a83ef745542996488c2e4f8,STRATUM-COMPLETE,VIEW-00,Perfume (novel),0,0,0.6666666666666666
hotpot,5a83ef745542996488c2e4f8,STRATUM-COMPLETE,VIEW-10,Perfume (novel),0,0,0.6666666666666666
hotpot,5a83ef745542996488c2e4f8,STRATUM-COMPLETE,VIEW-01,Perfume (novel),0,0,0.6666666666666666
hotpot,5a83ef745542996488c2e4f8,STRATUM-COMPLETE,VIEW-11,Perfume (novel),0,0,0.6666666666666666
hotpot,5ab61140554299110f2199d7,STRATUM-COMPLETE,VIEW-00,Thomas Newman,0,0,0.8
hotpot,5ab61140554299110f2199d7,STRATUM-COMPLETE,VIEW-10,Thomas Newman,0,0,0.8
hotpot,5ab61140554299110f2199d7,STRATUM-COMPLETE,VIEW-01,Thomas Newman,0,0,0.8
hotpot,5ab61140554299110f2199d7,STRATUM-COMPLETE,VIEW-11,Thomas Newman,0,0,0.8
2wiki,2ec440560bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Cleopatra IV of Egypt.,0,0,0.0
2wiki,2ec440560bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Cleopatra IV of Egypt.,0,0,0.0
2wiki,2ec440560bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Cleopatra IV of Egypt.,0,0,0.0
2wiki,2ec440560bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Cleopatra IV of Egypt.,0,0,0.0
hotpot,5a89a13c55429946c8d6e97a,STRATUM-COMPLETE,VIEW-00,Highland County.,0,0,0.4
hotpot,5a89a13c55429946c8d6e97a,STRATUM-COMPLETE,VIEW-10,Highland County.,0,0,0.4
hotpot,5a89a13c55429946c8d6e97a,STRATUM-COMPLETE,VIEW-01,Lee County.,0,0,0.8
hotpot,5a89a13c55429946c8d6e97a,STRATUM-COMPLETE,VIEW-11,Lee County.,0,0,0.8
2wiki,496c1afc087f11ebbd6bac1f6bf848b6,STRATUM-JOINT,VIEW-00,Silent Evidence.,0,0,0.0
2wiki,496c1afc087f11ebbd6bac1f6bf848b6,STRATUM-JOINT,VIEW-10,Silent Evidence.,0,0,0.0
2wiki,496c1afc087f11ebbd6bac1f6bf848b6,STRATUM-JOINT,VIEW-01,Silent Evidence.,0,0,0.0
2wiki,496c1afc087f11ebbd6bac1f6bf848b6,STRATUM-JOINT,VIEW-11,Silent Evidence.,0,0,0.0
2wiki,350ef4460bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Liechtenstein.,0,0,0.0
2wiki,350ef4460bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Liechtenstein.,0,0,0.0
2wiki,350ef4460bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Liechtenstein.,0,0,0.0
2wiki,350ef4460bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Liechtenstein.,0,0,0.0
hotpot,5a745a2955429929fddd83f8,STRATUM-JOINT,VIEW-00,14,0,0,0.0
hotpot,5a745a2955429929fddd83f8,STRATUM-JOINT,VIEW-10,14,0,0,0.0
hotpot,5a745a2955429929fddd83f8,STRATUM-JOINT,VIEW-01,14,0,0,0.0
hotpot,5a745a2955429929fddd83f8,STRATUM-JOINT,VIEW-11,14,0,0,0.0
hotpot,5a8b036d55429971feec45fe,STRATUM-COMPLETE,VIEW-00,Daron Malakian.,0,0,0.8
hotpot,5a8b036d55429971feec45fe,STRATUM-COMPLETE,VIEW-10,Daron Malakian.,0,0,0.8
hotpot,5a8b036d55429971feec45fe,STRATUM-COMPLETE,VIEW-01,Daron Malakian.,0,0,0.8
hotpot,5a8b036d55429971feec45fe,STRATUM-COMPLETE,VIEW-11,Daron Malakian.,0,0,0.8
2wiki,311655360bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Melbourne.,0,0,0.0
2wiki,311655360bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Melbourne.,0,0,0.0
2wiki,311655360bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Melbourne.,0,0,0.0
2wiki,311655360bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Melbourne.,0,0,0.0
hotpot,5a7dec305542995ed0d16679,STRATUM-COMPLETE,VIEW-00,Ken Kwapis.,0,0,0.6666666666666666
hotpot,5a7dec305542995ed0d16679,STRATUM-COMPLETE,VIEW-10,Ken Kwapis.,0,0,0.6666666666666666
hotpot,5a7dec305542995ed0d16679,STRATUM-COMPLETE,VIEW-01,Ken Kwapis.,0,0,0.6666666666666666
hotpot,5a7dec305542995ed0d16679,STRATUM-COMPLETE,VIEW-11,Ken Kwapis.,0,0,0.6666666666666666
2wiki,8956ddd00bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Joan of Kent.,0,0,0.0
2wiki,8956ddd00bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Isabeau of Bavaria.,0,0,0.0
2wiki,8956ddd00bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Isabeau of Bavaria.,0,0,0.0
2wiki,8956ddd00bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Taddea Visconti of Milan.,0,0,0.6666666666666666
hotpot,5ab9be4f554299753720f843,STRATUM-COMPLETE,VIEW-00,7495 meters.,0,0,0.0
hotpot,5ab9be4f554299753720f843,STRATUM-COMPLETE,VIEW-10,7495 meters.,0,0,0.0
hotpot,5ab9be4f554299753720f843,STRATUM-COMPLETE,VIEW-01,"7,495 metres.",0,0,0.0
hotpot,5ab9be4f554299753720f843,STRATUM-COMPLETE,VIEW-11,"7,495 metres.",0,0,0.0
2wiki,27ee96820bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Antonia Minor.,0,0,0.0
2wiki,27ee96820bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Antonia Minor.,0,0,0.0
2wiki,27ee96820bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Livia.,0,0,0.0
2wiki,27ee96820bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Livia.,0,0,0.0
2wiki,8a6ab1d80bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Michael D'Anna.,0,0,0.0
2wiki,8a6ab1d80bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Nashville, Tennessee.",1,1,1.0
2wiki,8a6ab1d80bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Michael D'Anna.,0,0,0.0
2wiki,8a6ab1d80bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Nashville, Tennessee.",1,1,1.0
hotpot,5ab3d1b85542992ade7c6eba,STRATUM-JOINT,VIEW-00,Right-wing.,0,0,0.0
hotpot,5ab3d1b85542992ade7c6eba,STRATUM-JOINT,VIEW-10,politically conservative.,0,0,0.6666666666666666
hotpot,5ab3d1b85542992ade7c6eba,STRATUM-JOINT,VIEW-01,Right-wing.,0,0,0.0
hotpot,5ab3d1b85542992ade7c6eba,STRATUM-JOINT,VIEW-11,politically conservative.,0,0,0.6666666666666666
hotpot,5a865e8a55429960ec39b67a,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
hotpot,5a865e8a55429960ec39b67a,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
hotpot,5a865e8a55429960ec39b67a,STRATUM-COMPLETE,VIEW-01,Yes.,1,1,1.0
hotpot,5a865e8a55429960ec39b67a,STRATUM-COMPLETE,VIEW-11,Yes.,1,1,1.0
2wiki,43af97b20bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Alexander Friedrich von Lieven was born in the Baltic region.,0,0,0.0
2wiki,43af97b20bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Alexander Friedrich von Lieven was born in the Baltic region.,0,0,0.0
2wiki,43af97b20bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Alexander Lieven was born into an ancient noble family of Lieven.,0,0,0.1538461538461538
2wiki,43af97b20bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Alexander Lieven was born into an ancient noble family of Lieven.,0,0,0.1538461538461538
hotpot,5ac0805f5542992a796ded29,STRATUM-COMPLETE,VIEW-00,"The evidence does not mention when the author of ""Albert Speer: His Battle with Truth"" was convicted.",0,0,0.0
hotpot,5ac0805f5542992a796ded29,STRATUM-COMPLETE,VIEW-10,"The evidence does not mention when the author of ""Albert Speer: His Battle with Truth"" was convicted.",0,0,0.0
hotpot,5ac0805f5542992a796ded29,STRATUM-COMPLETE,VIEW-01,"The author of ""Albert Speer: His Battle with Truth"" was not convicted.",0,0,0.0
hotpot,5ac0805f5542992a796ded29,STRATUM-COMPLETE,VIEW-11,"The author of ""Albert Speer: His Battle with Truth"" was not convicted.",0,0,0.0
2wiki,11e03e560bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Alice Nellis.,0,0,0.0
2wiki,11e03e560bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,České Budějovice.,1,1,1.0
2wiki,11e03e560bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Alice Nellis.,0,0,0.0
2wiki,11e03e560bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,České Budějovice.,1,1,1.0
hotpot,5ab7c3df5542993667794003,STRATUM-COMPLETE,VIEW-00,Football League.,0,0,0.3333333333333333
hotpot,5ab7c3df5542993667794003,STRATUM-COMPLETE,VIEW-10,Football League.,0,0,0.3333333333333333
hotpot,5ab7c3df5542993667794003,STRATUM-COMPLETE,VIEW-01,Football League.,0,0,0.3333333333333333
hotpot,5ab7c3df5542993667794003,STRATUM-COMPLETE,VIEW-11,Football League.,0,0,0.3333333333333333
hotpot,5a8f15d2554299458435d551,STRATUM-JOINT,VIEW-00,Georg Jensen.,0,0,0.8
hotpot,5a8f15d2554299458435d551,STRATUM-JOINT,VIEW-10,Georg Jensen.,0,0,0.8
hotpot,5a8f15d2554299458435d551,STRATUM-JOINT,VIEW-01,Georg Jensen.,0,0,0.8
hotpot,5a8f15d2554299458435d551,STRATUM-JOINT,VIEW-11,Georg Jensen.,0,0,0.8
2wiki,555e288e088c11ebbd6fac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,555e288e088c11ebbd6fac1f6bf848b6,STRATUM-JOINT,VIEW-10,Yes.,1,1,1.0
2wiki,555e288e088c11ebbd6fac1f6bf848b6,STRATUM-JOINT,VIEW-01,Yes.,1,1,1.0
2wiki,555e288e088c11ebbd6fac1f6bf848b6,STRATUM-JOINT,VIEW-11,Yes.,1,1,1.0
hotpot,5a72644b5542997f8278399a,STRATUM-COMPLETE,VIEW-00,Nathaniel Mendez-Laing,0,0,0.0
hotpot,5a72644b5542997f8278399a,STRATUM-COMPLETE,VIEW-10,Nathaniel Mendez-Laing,0,0,0.0
hotpot,5a72644b5542997f8278399a,STRATUM-COMPLETE,VIEW-01,Sol Bamba.,0,0,0.8
hotpot,5a72644b5542997f8278399a,STRATUM-COMPLETE,VIEW-11,Sol Bamba.,0,0,0.8
2wiki,0296498208f611ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Heartbreak Hotel (Film) was released first.,0,0,0.0
2wiki,0296498208f611ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Heartbreak Hotel (Film) was released first.,0,0,0.0
2wiki,0296498208f611ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Heartbreak Hotel (Film),0,0,0.0
2wiki,0296498208f611ebbdaaac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Heartbreak Hotel (Film),0,0,0.0
2wiki,33e0c5680bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,440.,0,0,0.0
2wiki,33e0c5680bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,440.,0,0,0.0
2wiki,33e0c5680bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,16 March 453.,0,0,0.5
2wiki,33e0c5680bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,16 March 453.,0,0,0.5
2wiki,50be9c960bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Seeheim.,0,0,0.0
2wiki,50be9c960bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Seeheim.,0,0,0.0
2wiki,50be9c960bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Seeheim.,0,0,0.0
2wiki,50be9c960bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Seeheim.,0,0,0.0
2wiki,5c0e77a60bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Ken Burns.,0,0,0.0
2wiki,5c0e77a60bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Ken Burns.,0,0,0.0
2wiki,5c0e77a60bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Ken Burns.,0,0,0.0
2wiki,5c0e77a60bd911eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Ken Burns.,0,0,0.0
2wiki,a71cbdd20bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,27 August 1681.,0,0,0.0
2wiki,a71cbdd20bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,9 May 1638.,1,1,1.0
2wiki,a71cbdd20bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,27 August 1681.,0,0,0.0
2wiki,a71cbdd20bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,9 May 1638.,1,1,1.0
hotpot,5ade0bc55542997545bbbe30,STRATUM-COMPLETE,VIEW-00,Prince Sung-won.,0,0,0.0
hotpot,5ade0bc55542997545bbbe30,STRATUM-COMPLETE,VIEW-10,Prince Sung-won.,0,0,0.0
hotpot,5ade0bc55542997545bbbe30,STRATUM-COMPLETE,VIEW-01,Prince Sung-won.,0,0,0.0
hotpot,5ade0bc55542997545bbbe30,STRATUM-COMPLETE,VIEW-11,Prince Sung-won.,0,0,0.0
hotpot,5a75ac415542992d0ec05fdb,STRATUM-COMPLETE,VIEW-00,sulfur mustard,0,0,0.5
hotpot,5a75ac415542992d0ec05fdb,STRATUM-COMPLETE,VIEW-10,sulfur mustard,0,0,0.5
hotpot,5a75ac415542992d0ec05fdb,STRATUM-COMPLETE,VIEW-01,sulfur mustard H or HD blister gas.,0,0,0.4444444444444445
hotpot,5a75ac415542992d0ec05fdb,STRATUM-COMPLETE,VIEW-11,sulfur mustard H or HD blister gas.,0,0,0.4444444444444445
hotpot,5ab42b905542992339550040,STRATUM-JOINT,VIEW-00,The evidence does not provide information about the music style of Firework's artist before entering pop.,0,0,0.0
hotpot,5ab42b905542992339550040,STRATUM-JOINT,VIEW-10,gospel music.,0,0,0.6666666666666666
hotpot,5ab42b905542992339550040,STRATUM-JOINT,VIEW-01,No evidence provided.,0,0,0.0
hotpot,5ab42b905542992339550040,STRATUM-JOINT,VIEW-11,gospel music.,0,0,0.6666666666666666
2wiki,1816ca87095011ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,The Gentle Gunman.,0,0,0.0
2wiki,1816ca87095011ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,The Gentle Gunman.,0,0,0.0
2wiki,1816ca87095011ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,A Maori Maid's Love.,1,1,1.0
2wiki,1816ca87095011ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,A Maori Maid's Love.,1,1,1.0
2wiki,7a8cb2f20bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Madrid.,0,0,0.0
2wiki,7a8cb2f20bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Città di Castello, Umbria, Italy.",0,0,0.7499999999999999
2wiki,7a8cb2f20bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Argentina.,0,0,0.0
2wiki,7a8cb2f20bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Città di Castello, Umbria, Italy.",0,0,0.7499999999999999
2wiki,f37818400bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Dobele Castle.,0,0,0.0
2wiki,f37818400bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Dobele Castle.,0,0,0.0
2wiki,f37818400bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Dobele Castle.,0,0,0.0
2wiki,f37818400bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Dobele Castle.,0,0,0.0
2wiki,403beab4089211ebbd73ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,"John Tiptoft, 1st Earl of Worcester died earlier.",0,0,0.8571428571428571
2wiki,403beab4089211ebbd73ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,"John Tiptoft, 1st Earl of Worcester died earlier.",0,0,0.8571428571428571
2wiki,403beab4089211ebbd73ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,"John Tiptoft, 1st Earl of Worcester.",1,1,1.0
2wiki,403beab4089211ebbd73ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,"John Tiptoft, 1st Earl of Worcester.",1,1,1.0
hotpot,5a75f0ea5542994ccc91866c,STRATUM-JOINT,VIEW-00,A5117 road.,0,0,0.0
hotpot,5a75f0ea5542994ccc91866c,STRATUM-JOINT,VIEW-10,A5117 road.,0,0,0.0
hotpot,5a75f0ea5542994ccc91866c,STRATUM-JOINT,VIEW-01,A5117.,0,0,0.0
hotpot,5a75f0ea5542994ccc91866c,STRATUM-JOINT,VIEW-11,A5117.,0,0,0.0
2wiki,850c2ecc0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,850c2ecc0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Mallingapuram near Pannaipuram, Theni District, Tamil Nadu.",0,0,0.25
2wiki,850c2ecc0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of film En Aasai Rasave, Kasthuri Raja, was born in Chennai.",0,0,0.0
2wiki,850c2ecc0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Mallingapuram near Pannaipuram, Theni District, Tamil Nadu.",0,0,0.25
2wiki,4fa75a2e0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Euclid Tsakalotos.,0,0,0.0
2wiki,4fa75a2e0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Euclid Tsakalotos.,0,0,0.0
2wiki,4fa75a2e0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Moshé Mizrahi.,1,1,1.0
2wiki,4fa75a2e0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Moshé Mizrahi.,1,1,1.0
2wiki,0d3fcc480bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,1323.,0,0,0.0
2wiki,0d3fcc480bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,1323.,0,0,0.0
2wiki,0d3fcc480bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,1298.,1,1,1.0
2wiki,0d3fcc480bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,1298.,1,1,1.0
2wiki,5c67e3820bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,British.,0,0,0.0
2wiki,5c67e3820bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,British.,0,0,0.0
2wiki,5c67e3820bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,British.,0,0,0.0
2wiki,5c67e3820bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,British.,0,0,0.0
2wiki,f64f8a3208b411ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Visiting Hours.,0,0,0.0
2wiki,f64f8a3208b411ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Visiting Hours.,0,0,0.0
2wiki,f64f8a3208b411ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Visiting Hours.,0,0,0.0
2wiki,f64f8a3208b411ebbd88ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Visiting Hours.,0,0,0.0
2wiki,8af63e07093f11ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,The Son of Amir Is Dead was released earlier.,0,0,0.7692307692307693
2wiki,8af63e07093f11ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,The Son of Amir Is Dead was released earlier.,0,0,0.7692307692307693
2wiki,8af63e07093f11ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,The Son of Amir Is Dead.,1,1,1.0
2wiki,8af63e07093f11ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,The Son of Amir Is Dead.,1,1,1.0
2wiki,2dc690ba0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Trinidad.,0,0,0.0
2wiki,2dc690ba0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Saint James, Port of Spain.",0,0,0.7499999999999999
2wiki,2dc690ba0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Trinidad.,0,0,0.0
2wiki,2dc690ba0bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Saint James, Port of Spain.",0,0,0.7499999999999999
2wiki,68a9e3c60bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,French/Argentine.,0,0,0.0
2wiki,68a9e3c60bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,French/Argentine.,0,0,0.0
2wiki,68a9e3c60bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,French/Argentine.,0,0,0.0
2wiki,68a9e3c60bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,French/Argentine.,0,0,0.0
2wiki,bde91bf60bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,The place of birth of Temulin's mother is not mentioned in the evidence provided.,0,0,0.0
2wiki,bde91bf60bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,The place of birth of Temulin's mother is not mentioned in the evidence provided.,0,0,0.0
2wiki,bde91bf60bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,The place of birth of Temulin's mother is not explicitly mentioned in the provided evidence.,0,0,0.0
2wiki,bde91bf60bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,The place of birth of Temulin's mother is not explicitly mentioned in the provided evidence.,0,0,0.0
2wiki,0b67e74308b411ebbd87ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,The Midnight Prince.,0,0,0.0
2wiki,0b67e74308b411ebbd87ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,The Midnight Prince.,0,0,0.0
2wiki,0b67e74308b411ebbd87ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,The Midnight Prince.,0,0,0.0
2wiki,0b67e74308b411ebbd87ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,The Midnight Prince.,0,0,0.0
hotpot,5ae0e183554299422ee9953f,STRATUM-COMPLETE,VIEW-00,Suining.,0,0,0.25
hotpot,5ae0e183554299422ee9953f,STRATUM-COMPLETE,VIEW-10,Suining.,0,0,0.25
hotpot,5ae0e183554299422ee9953f,STRATUM-COMPLETE,VIEW-01,Suining.,0,0,0.25
hotpot,5ae0e183554299422ee9953f,STRATUM-COMPLETE,VIEW-11,Suining.,0,0,0.25
2wiki,6c7573ac089f11ebbd78ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,The Red Light Bandit.,0,0,0.0
2wiki,6c7573ac089f11ebbd78ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,The Red Light Bandit.,0,0,0.0
2wiki,6c7573ac089f11ebbd78ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,The Red Light Bandit.,0,0,0.0
2wiki,6c7573ac089f11ebbd78ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,The Red Light Bandit.,0,0,0.0
2wiki,42359f760bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Cardi B.,0,0,0.0
2wiki,42359f760bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Manhattan.,0,0,0.0
2wiki,42359f760bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,New York City.,0,0,0.8571428571428571
2wiki,42359f760bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Manhattan.,0,0,0.0
hotpot,5a7fa1b05542994857a7678e,STRATUM-COMPLETE,VIEW-00,Sir Bernard Lovell.,0,0,0.7499999999999999
hotpot,5a7fa1b05542994857a7678e,STRATUM-COMPLETE,VIEW-10,Sir Bernard Lovell.,0,0,0.7499999999999999
hotpot,5a7fa1b05542994857a7678e,STRATUM-COMPLETE,VIEW-01,Bernard Lovell,0,0,0.5714285714285715
hotpot,5a7fa1b05542994857a7678e,STRATUM-COMPLETE,VIEW-11,Bernard Lovell,0,0,0.5714285714285715
2wiki,0365ca8e0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Tjuyu.,0,0,0.0
2wiki,0365ca8e0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Tjuyu.,0,0,0.0
2wiki,0365ca8e0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Umm Farwah bint al-Qasim.,1,1,1.0
2wiki,0365ca8e0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Umm Farwah bint al-Qasim.,1,1,1.0
hotpot,5a7a616355429941d65f25f7,STRATUM-JOINT,VIEW-00,Ohio County.,0,0,0.5
hotpot,5a7a616355429941d65f25f7,STRATUM-JOINT,VIEW-10,Mahoning County.,1,1,1.0
hotpot,5a7a616355429941d65f25f7,STRATUM-JOINT,VIEW-01,Youngstown.,0,0,0.0
hotpot,5a7a616355429941d65f25f7,STRATUM-JOINT,VIEW-11,Mahoning County.,1,1,1.0
hotpot,5a88e605554299206df2b39c,STRATUM-COMPLETE,VIEW-00,"8,211.",0,0,0.4
hotpot,5a88e605554299206df2b39c,STRATUM-COMPLETE,VIEW-10,"8,211.",0,0,0.4
hotpot,5a88e605554299206df2b39c,STRATUM-COMPLETE,VIEW-01,"8,211.",0,0,0.4
hotpot,5a88e605554299206df2b39c,STRATUM-COMPLETE,VIEW-11,"8,211.",0,0,0.4
2wiki,93c09bfa0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,New York.,0,0,0.5714285714285715
2wiki,93c09bfa0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,New York University's Tisch School of the Arts.,0,0,0.8571428571428571
2wiki,93c09bfa0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of the film 2 Days in New York, Julie Delpy, studied at the École des Arts Décoratifs in Paris.",0,0,0.32
2wiki,93c09bfa0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,New York University's Tisch School of the Arts.,0,0,0.8571428571428571
hotpot,5a8f24cc55429924144829e7,STRATUM-COMPLETE,VIEW-00,Dresden.,0,0,0.5
hotpot,5a8f24cc55429924144829e7,STRATUM-COMPLETE,VIEW-10,Dresden.,0,0,0.5
hotpot,5a8f24cc55429924144829e7,STRATUM-COMPLETE,VIEW-01,Battle of Dresden.,1,1,1.0
hotpot,5a8f24cc55429924144829e7,STRATUM-COMPLETE,VIEW-11,Battle of Dresden.,1,1,1.0
2wiki,6c77f58c0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Fred Le Deux.,0,0,0.0
2wiki,6c77f58c0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Jane Lahilahi,0,0,0.0
2wiki,6c77f58c0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Jane Lahilahi.,0,0,0.0
2wiki,6c77f58c0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,John Young Olohana.,0,0,0.8
hotpot,5a7a73e45542996c55b2ddb6,STRATUM-JOINT,VIEW-00,J.R.R. Tolkien.,0,0,0.3333333333333333
hotpot,5a7a73e45542996c55b2ddb6,STRATUM-JOINT,VIEW-10,J. R. R. Tolkien.,1,1,1.0
hotpot,5a7a73e45542996c55b2ddb6,STRATUM-JOINT,VIEW-01,J.R.R. Tolkien,0,0,0.3333333333333333
hotpot,5a7a73e45542996c55b2ddb6,STRATUM-JOINT,VIEW-11,J. R. R. Tolkien.,1,1,1.0
hotpot,5a87b6215542996e4f3088d6,STRATUM-COMPLETE,VIEW-00,Yes.,0,0,0.0
hotpot,5a87b6215542996e4f3088d6,STRATUM-COMPLETE,VIEW-10,Yes.,0,0,0.0
hotpot,5a87b6215542996e4f3088d6,STRATUM-COMPLETE,VIEW-01,Yes.,0,0,0.0
hotpot,5a87b6215542996e4f3088d6,STRATUM-COMPLETE,VIEW-11,Yes.,0,0,0.0
hotpot,5ae5305b5542990ba0bbb1f5,STRATUM-COMPLETE,VIEW-00,WWE 2K18,0,0,0.0
hotpot,5ae5305b5542990ba0bbb1f5,STRATUM-COMPLETE,VIEW-10,WWE 2K18,0,0,0.0
hotpot,5ae5305b5542990ba0bbb1f5,STRATUM-COMPLETE,VIEW-01,"October 17, 2017.",1,1,1.0
hotpot,5ae5305b5542990ba0bbb1f5,STRATUM-COMPLETE,VIEW-11,"October 17, 2017.",1,1,1.0
2wiki,b56b1c6a0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Berlin.,0,0,0.0
2wiki,b56b1c6a0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Berlin.,0,0,0.0
2wiki,b56b1c6a0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Wandsbek Studios in Hamburg.,0,0,0.2857142857142857
2wiki,b56b1c6a0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Wandsbek Studios in Hamburg.,0,0,0.2857142857142857
2wiki,3e4f77020bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Casimir I the Restorer.,0,0,0.0
2wiki,3e4f77020bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Casimir I the Restorer.,0,0,0.0
2wiki,3e4f77020bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Mieszko II Lambert.,1,1,1.0
2wiki,3e4f77020bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Mieszko II Lambert.,1,1,1.0
2wiki,0dcba1500bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Milwaukee, Wisconsin.",0,0,0.5
2wiki,0dcba1500bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Milwaukee, Wisconsin.",0,0,0.5
2wiki,0dcba1500bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Wisconsin.,0,0,0.6666666666666666
2wiki,0dcba1500bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Sheboygan, Wisconsin.",1,1,1.0
2wiki,3e1323ac0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Baroness Gösta von dem Bussche-Haddenhausen.,0,0,0.0
2wiki,3e1323ac0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Baroness Gösta von dem Bussche-Haddenhausen.,0,0,0.0
2wiki,3e1323ac0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Fredegund.,0,0,0.0
2wiki,3e1323ac0baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Fredegund.,0,0,0.0
2wiki,48b1e7660bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Rana Bahadur Shah.,0,0,0.0
2wiki,48b1e7660bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Rana Bahadur Shah.,0,0,0.0
2wiki,48b1e7660bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Queen Rajendra Rajya Lakshmi Devi.,0,0,0.888888888888889
2wiki,48b1e7660bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Queen Rajendra Rajya Lakshmi Devi.,0,0,0.888888888888889
hotpot,5adfb790554299603e418389,STRATUM-COMPLETE,VIEW-00,Both Eragrostis and Rhexia are plant genera.,0,0,0.2222222222222222
hotpot,5adfb790554299603e418389,STRATUM-COMPLETE,VIEW-10,Both Eragrostis and Rhexia are plant genera.,0,0,0.2222222222222222
hotpot,5adfb790554299603e418389,STRATUM-COMPLETE,VIEW-01,Both Eragrostis and Rhexia are plant genera.,0,0,0.2222222222222222
hotpot,5adfb790554299603e418389,STRATUM-COMPLETE,VIEW-11,Both Eragrostis and Rhexia are plant genera.,0,0,0.2222222222222222
2wiki,7bc8c0760bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The evidence does not provide information about the death of the director of the film ""Holiday Affair.",0,0,0.0
2wiki,7bc8c0760bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Palm Springs, California.",1,1,1.0
2wiki,7bc8c0760bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of film Holiday Affair, Don Hartman, died in 1996.",0,0,0.0
2wiki,7bc8c0760bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Palm Springs, California.",1,1,1.0
2wiki,363cc64c0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Guaire Aidne mac Colmáin.,0,0,0.2857142857142857
2wiki,363cc64c0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Guaire Aidne mac Colmáin.,0,0,0.2857142857142857
2wiki,363cc64c0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Colmán mac Cobthaig.,1,1,1.0
2wiki,363cc64c0baf11ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Colmán mac Cobthaig.,1,1,1.0
2wiki,49fb861408a311ebbd7bac1f6bf848b6,STRATUM-JOINT,VIEW-00,"Johnny, You're Wanted",0,0,0.0
2wiki,49fb861408a311ebbd7bac1f6bf848b6,STRATUM-JOINT,VIEW-10,"Johnny, You're Wanted",0,0,0.0
2wiki,49fb861408a311ebbd7bac1f6bf848b6,STRATUM-JOINT,VIEW-01,"Johnny, You're Wanted.",0,0,0.0
2wiki,49fb861408a311ebbd7bac1f6bf848b6,STRATUM-JOINT,VIEW-11,"Johnny, You're Wanted",0,0,0.0
2wiki,bd4f3ef20bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,25 December 1505.,0,0,0.0
2wiki,bd4f3ef20bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,25 December 1505.,0,0,0.0
2wiki,bd4f3ef20bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,25 December 1505.,0,0,0.0
2wiki,bd4f3ef20bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,25 December 1505.,0,0,0.0
hotpot,5a823b355542990a1d231f6e,STRATUM-COMPLETE,VIEW-00,January 1930.,0,0,0.6666666666666666
hotpot,5a823b355542990a1d231f6e,STRATUM-COMPLETE,VIEW-10,January 1930.,0,0,0.6666666666666666
hotpot,5a823b355542990a1d231f6e,STRATUM-COMPLETE,VIEW-01,January 1930.,0,0,0.6666666666666666
hotpot,5a823b355542990a1d231f6e,STRATUM-COMPLETE,VIEW-11,January 1930.,0,0,0.6666666666666666
hotpot,5ab729335542993667793f5a,STRATUM-COMPLETE,VIEW-00,Led Zeppelin.,0,0,0.0
hotpot,5ab729335542993667793f5a,STRATUM-COMPLETE,VIEW-10,Led Zeppelin.,0,0,0.0
hotpot,5ab729335542993667793f5a,STRATUM-COMPLETE,VIEW-01,Led Zeppelin.,0,0,0.0
hotpot,5ab729335542993667793f5a,STRATUM-COMPLETE,VIEW-11,Led Zeppelin.,0,0,0.0
hotpot,5ab5d6155542997d4ad1f1fa,STRATUM-JOINT,VIEW-00,The Midnighters.,0,0,0.0
hotpot,5ab5d6155542997d4ad1f1fa,STRATUM-JOINT,VIEW-10,Deep Purple.,1,1,1.0
hotpot,5ab5d6155542997d4ad1f1fa,STRATUM-JOINT,VIEW-01,Whitesnake.,0,0,0.0
hotpot,5ab5d6155542997d4ad1f1fa,STRATUM-JOINT,VIEW-11,Deep Purple.,1,1,1.0
2wiki,6a37394e0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Canada.,0,0,0.0
2wiki,6a37394e0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Canada.,0,0,0.0
2wiki,6a37394e0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Canada.,0,0,0.0
2wiki,6a37394e0bde11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Canada.,0,0,0.0
2wiki,d6b470160baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,Archduchess Elisabeth Amalie of Austria.,0,0,0.2
2wiki,d6b470160baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,Zita of Bourbon-Parma.,0,0,0.25
2wiki,d6b470160baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,Princess Zita of Bourbon-Parma.,0,0,0.2222222222222222
2wiki,d6b470160baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Infanta Maria Antonia of Portugal.,1,1,1.0
2wiki,c9983efa086511ebbd5eac1f6bf848b6,STRATUM-JOINT,VIEW-00,No.,0,0,0.0
2wiki,c9983efa086511ebbd5eac1f6bf848b6,STRATUM-JOINT,VIEW-10,No.,0,0,0.0
2wiki,c9983efa086511ebbd5eac1f6bf848b6,STRATUM-JOINT,VIEW-01,Yes.,1,1,1.0
2wiki,c9983efa086511ebbd5eac1f6bf848b6,STRATUM-JOINT,VIEW-11,No.,0,0,0.0
2wiki,22be69d808b511ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Temptation in the Summer Wind.,0,0,0.0
2wiki,22be69d808b511ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Temptation In The Summer Wind.,0,0,0.0
2wiki,22be69d808b511ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Temptation In The Summer Wind.,0,0,0.0
2wiki,22be69d808b511ebbd88ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Temptation In The Summer Wind.,0,0,0.0
2wiki,23b46a400bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,"Cedofeita, Porto.",0,0,0.6666666666666666
2wiki,23b46a400bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,"Cedofeita, Porto.",0,0,0.6666666666666666
2wiki,23b46a400bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,"Cedofeita, Porto.",0,0,0.6666666666666666
2wiki,23b46a400bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,"Cedofeita, Porto.",0,0,0.6666666666666666
2wiki,c2d8bc6f084911ebbd55ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,No.,0,0,0.0
2wiki,c2d8bc6f084911ebbd55ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,No.,0,0,0.0
2wiki,c2d8bc6f084911ebbd55ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,No.,0,0,0.0
2wiki,c2d8bc6f084911ebbd55ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,No.,0,0,0.0
hotpot,5ae5e852554299546bf82fb8,STRATUM-COMPLETE,VIEW-00,19th century.,0,0,0.0
hotpot,5ae5e852554299546bf82fb8,STRATUM-COMPLETE,VIEW-10,19th century.,0,0,0.0
hotpot,5ae5e852554299546bf82fb8,STRATUM-COMPLETE,VIEW-01,19th century.,0,0,0.0
hotpot,5ae5e852554299546bf82fb8,STRATUM-COMPLETE,VIEW-11,19th century.,0,0,0.0
2wiki,721b448c0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Dessau.,0,0,0.0
2wiki,721b448c0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Coswig.,1,1,1.0
2wiki,721b448c0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Anhalt-Dessau.,0,0,0.0
2wiki,721b448c0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Coswig.,1,1,1.0
2wiki,c8c985900baf11ebab90acde48001122,STRATUM-JOINT,VIEW-00,"Charles, Duke of Orléans.",0,0,0.6666666666666665
2wiki,c8c985900baf11ebab90acde48001122,STRATUM-JOINT,VIEW-10,"Charles, Duke of Orléans.",0,0,0.6666666666666665
2wiki,c8c985900baf11ebab90acde48001122,STRATUM-JOINT,VIEW-01,"Charles, Duke of Orléans.",0,0,0.6666666666666665
2wiki,c8c985900baf11ebab90acde48001122,STRATUM-JOINT,VIEW-11,"Charles, Duke of Orléans.",0,0,0.6666666666666665
hotpot,5aba6d4b5542994dbf019906,STRATUM-COMPLETE,VIEW-00,English.,0,0,0.0
hotpot,5aba6d4b5542994dbf019906,STRATUM-COMPLETE,VIEW-10,English.,0,0,0.0
hotpot,5aba6d4b5542994dbf019906,STRATUM-COMPLETE,VIEW-01,English.,0,0,0.0
hotpot,5aba6d4b5542994dbf019906,STRATUM-COMPLETE,VIEW-11,English.,0,0,0.0
hotpot,5a74adb455429916b01641c6,STRATUM-COMPLETE,VIEW-00,The first publication of The Ladder occurred first.,0,0,0.2857142857142857
hotpot,5a74adb455429916b01641c6,STRATUM-COMPLETE,VIEW-10,The first publication of The Ladder occurred first.,0,0,0.2857142857142857
hotpot,5a74adb455429916b01641c6,STRATUM-COMPLETE,VIEW-01,The first publication of The Ladder occurred first.,0,0,0.2857142857142857
hotpot,5a74adb455429916b01641c6,STRATUM-COMPLETE,VIEW-11,The first publication of The Ladder occurred first.,0,0,0.2857142857142857
hotpot,5abebb8f5542994516f4540a,STRATUM-COMPLETE,VIEW-00,Marianne Faithfull.,0,0,0.6666666666666666
hotpot,5abebb8f5542994516f4540a,STRATUM-COMPLETE,VIEW-10,Marianne Faithfull.,0,0,0.6666666666666666
hotpot,5abebb8f5542994516f4540a,STRATUM-COMPLETE,VIEW-01,Marianne Faithfull.,0,0,0.6666666666666666
hotpot,5abebb8f5542994516f4540a,STRATUM-COMPLETE,VIEW-11,Marianne Faithfull.,0,0,0.6666666666666666
hotpot,5a8b7d7d5542997f31a41d4b,STRATUM-COMPLETE,VIEW-00,James Lapine.,0,0,0.8
hotpot,5a8b7d7d5542997f31a41d4b,STRATUM-COMPLETE,VIEW-10,James Lapine.,0,0,0.8
hotpot,5a8b7d7d5542997f31a41d4b,STRATUM-COMPLETE,VIEW-01,James Lapine.,0,0,0.8
hotpot,5a8b7d7d5542997f31a41d4b,STRATUM-COMPLETE,VIEW-11,James Lapine.,0,0,0.8
2wiki,0105fd120bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,"Sir William Lowther, 1st Baronet.",0,0,0.2857142857142857
2wiki,0105fd120bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,"Sir William Lowther, 1st Baronet.",0,0,0.2857142857142857
2wiki,0105fd120bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Robert Lowther.,1,1,1.0
2wiki,0105fd120bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Robert Lowther.,1,1,1.0
hotpot,5ab851e35542990e739ec8c3,STRATUM-COMPLETE,VIEW-00,Karnataka.,0,0,0.6666666666666666
hotpot,5ab851e35542990e739ec8c3,STRATUM-COMPLETE,VIEW-10,Karnataka.,0,0,0.6666666666666666
hotpot,5ab851e35542990e739ec8c3,STRATUM-COMPLETE,VIEW-01,Karnataka.,0,0,0.6666666666666666
hotpot,5ab851e35542990e739ec8c3,STRATUM-COMPLETE,VIEW-11,Karnataka.,0,0,0.6666666666666666
hotpot,5a7327265542994cef4bc480,STRATUM-COMPLETE,VIEW-00,Chris Pine,0,0,0.4
hotpot,5a7327265542994cef4bc480,STRATUM-COMPLETE,VIEW-10,Chris Pine,0,0,0.4
hotpot,5a7327265542994cef4bc480,STRATUM-COMPLETE,VIEW-01,Chris Pine.,0,0,0.4
hotpot,5a7327265542994cef4bc480,STRATUM-COMPLETE,VIEW-11,Chris Pine.,0,0,0.4
2wiki,457464300bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"The place of death of the director of film The Hourglass Sanatorium, Wojciech Jerzy Has, is not mentioned in the provided evidence.",0,0,0.0
2wiki,457464300bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Łódź.,1,1,1.0
2wiki,457464300bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,"The director of The Hourglass Sanatorium, Wojciech Jerzy Has, died in Paris, France.",0,0,0.0
2wiki,457464300bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Łódź.,1,1,1.0
2wiki,f08688760bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Freiburg im Breisgau.,0,0,0.0
2wiki,f08688760bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Winnipeg, Manitoba.",1,1,1.0
2wiki,f08688760bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Beryl Fox.,0,0,0.0
2wiki,f08688760bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Winnipeg, Manitoba.",1,1,1.0
hotpot,5a719bf25542994082a3e891,STRATUM-COMPLETE,VIEW-00,B2FH paper.,0,0,0.0
hotpot,5a719bf25542994082a3e891,STRATUM-COMPLETE,VIEW-10,B2FH paper.,0,0,0.0
hotpot,5a719bf25542994082a3e891,STRATUM-COMPLETE,VIEW-01,B2FH paper.,0,0,0.0
hotpot,5a719bf25542994082a3e891,STRATUM-COMPLETE,VIEW-11,B2FH paper.,0,0,0.0
hotpot,5a84b2995542994c784dda11,STRATUM-JOINT,VIEW-00,"Black Mass, The Other Boleyn Girl, Wild Child, Atonement, Maleficent, The Three Musketeers, The Dark Knight Rises, Vinyl, Cracks, Wonder Wheel, Jack & Diane.",0,0,0.6666666666666666
hotpot,5a84b2995542994c784dda11,STRATUM-JOINT,VIEW-10,"Black Mass, The Other Boleyn Girl, Wild Child, Atonement, Maleficent, The Three Musketeers, The Dark Knight Rises, Cracks, Wonder Wheel, Jack & Diane, One Percent More Humid.",0,0,0.6222222222222223
hotpot,5a84b2995542994c784dda11,STRATUM-JOINT,VIEW-01,"Black Mass, The Other Boleyn Girl, Wild Child, Atonement, Maleficent, The Three Musketeers, The Dark Knight Rises, and Vinyl.",0,0,0.7894736842105263
hotpot,5a84b2995542994c784dda11,STRATUM-JOINT,VIEW-11,"Black Mass, The Other Boleyn Girl, Wild Child, Atonement, Maleficent, The Three Musketeers, The Dark Knight Rises, and One Percent More Humid.",0,0,0.7317073170731707
2wiki,ea151f3908e011ebbda2ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Levon Ashotovich Grigorian lived longer.,0,0,0.0
2wiki,ea151f3908e011ebbda2ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Levon Ashotovich Grigorian lived longer.,0,0,0.0
2wiki,ea151f3908e011ebbda2ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Levon Ashotovich Grigorian.,0,0,0.0
2wiki,ea151f3908e011ebbda2ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Levon Ashotovich Grigorian.,0,0,0.0
hotpot,5ab7b3cc55429928e1fe3893,STRATUM-COMPLETE,VIEW-00,Yes.,0,0,0.0
hotpot,5ab7b3cc55429928e1fe3893,STRATUM-COMPLETE,VIEW-10,Yes.,0,0,0.0
hotpot,5ab7b3cc55429928e1fe3893,STRATUM-COMPLETE,VIEW-01,Yes.,0,0,0.0
hotpot,5ab7b3cc55429928e1fe3893,STRATUM-COMPLETE,VIEW-11,Yes.,0,0,0.0
2wiki,b7cbfb220bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Munich.,0,0,0.0
2wiki,b7cbfb220bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Düsseldorf.,1,1,1.0
2wiki,b7cbfb220bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Munich.,0,0,0.0
2wiki,b7cbfb220bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Düsseldorf.,1,1,1.0
2wiki,b6b306fa0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,Kurdish.,0,0,0.0
2wiki,b6b306fa0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,Kurdish.,0,0,0.0
2wiki,b6b306fa0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,Kurdish.,0,0,0.0
2wiki,b6b306fa0bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,Kurdish.,0,0,0.0
2wiki,89956f1e0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Marcus Terentius Varro Lucullus.,0,0,0.0
2wiki,89956f1e0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Marcus Terentius Varro Lucullus.,0,0,0.0
2wiki,89956f1e0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Marcus Terentius Varro Lucullus.,0,0,0.0
2wiki,89956f1e0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Quintus Caecilius Metellus Pius Scipio Nasica.,1,1,1.0
2wiki,48c623840bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Nanterre, Hauts-de-Seine.",0,0,0.0
2wiki,48c623840bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Échirolles.,1,1,1.0
2wiki,48c623840bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,France.,0,0,0.0
2wiki,48c623840bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Échirolles.,1,1,1.0
2wiki,1add88540bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Elisabeth de Bar.,0,0,0.0
2wiki,1add88540bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Elisabeth de Bar.,0,0,0.0
2wiki,1add88540bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Elisabeth de Bar.,0,0,0.0
2wiki,1add88540bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Elisabeth de Bar.,0,0,0.0
hotpot,5a8a2a5555429930ff3c0ccc,STRATUM-JOINT,VIEW-00,Matthews Arena.,0,0,0.4
hotpot,5a8a2a5555429930ff3c0ccc,STRATUM-JOINT,VIEW-10,PPG Paints Arena.,1,1,1.0
hotpot,5a8a2a5555429930ff3c0ccc,STRATUM-JOINT,VIEW-01,PPG Paints Arena.,1,1,1.0
hotpot,5a8a2a5555429930ff3c0ccc,STRATUM-JOINT,VIEW-11,PPG Paints Arena.,1,1,1.0
hotpot,5ac2ab9455429967731025f0,STRATUM-JOINT,VIEW-00,Golden Calf.,0,0,0.0
hotpot,5ac2ab9455429967731025f0,STRATUM-JOINT,VIEW-10,Golden Calf.,0,0,0.0
hotpot,5ac2ab9455429967731025f0,STRATUM-JOINT,VIEW-01,Golden Calf for Best Actor.,0,0,0.4444444444444445
hotpot,5ac2ab9455429967731025f0,STRATUM-JOINT,VIEW-11,Golden Calf for Best Actor.,0,0,0.4444444444444445
2wiki,c4e64316088811ebbd6eac1f6bf848b6,STRATUM-JOINT,VIEW-00,The Avenging Shadow.,0,0,0.0
2wiki,c4e64316088811ebbd6eac1f6bf848b6,STRATUM-JOINT,VIEW-10,The Avenging Shadow.,0,0,0.0
2wiki,c4e64316088811ebbd6eac1f6bf848b6,STRATUM-JOINT,VIEW-01,The Avenging Shadow.,0,0,0.0
2wiki,c4e64316088811ebbd6eac1f6bf848b6,STRATUM-JOINT,VIEW-11,The Avenging Shadow.,0,0,0.0
2wiki,0404d0e40bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Greek.,0,0,0.0
2wiki,0404d0e40bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Greek.,0,0,0.0
2wiki,0404d0e40bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Greek.,0,0,0.0
2wiki,0404d0e40bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Greek.,0,0,0.0
hotpot,5a7f113d55429934daa2fcbe,STRATUM-COMPLETE,VIEW-00,Reggie Jackson,0,0,0.6666666666666666
hotpot,5a7f113d55429934daa2fcbe,STRATUM-COMPLETE,VIEW-10,Reggie Jackson,0,0,0.6666666666666666
hotpot,5a7f113d55429934daa2fcbe,STRATUM-COMPLETE,VIEW-01,Reggie Jackson.,0,0,0.6666666666666666
hotpot,5a7f113d55429934daa2fcbe,STRATUM-COMPLETE,VIEW-11,Reggie Jackson.,0,0,0.6666666666666666
2wiki,dc6abf5c08a211ebbd7bac1f6bf848b6,STRATUM-JOINT,VIEW-00,The Flesh Is Weak.,0,0,0.0
2wiki,dc6abf5c08a211ebbd7bac1f6bf848b6,STRATUM-JOINT,VIEW-10,One Does Not Play with Love,1,1,1.0
2wiki,dc6abf5c08a211ebbd7bac1f6bf848b6,STRATUM-JOINT,VIEW-01,The Flesh Is Weak.,0,0,0.0
2wiki,dc6abf5c08a211ebbd7bac1f6bf848b6,STRATUM-JOINT,VIEW-11,The Flesh Is Weak.,0,0,0.0
2wiki,37c6703a0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,December 1969.,0,0,0.6666666666666666
2wiki,37c6703a0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,December 1969.,0,0,0.6666666666666666
2wiki,37c6703a0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,1969.,1,1,1.0
2wiki,37c6703a0bdc11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,1969.,1,1,1.0
2wiki,b9c4f68a08f111ebbda9ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Branislav Kačina was born first.,0,0,0.0
2wiki,b9c4f68a08f111ebbda9ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Branislav Kačina was born first.,0,0,0.0
2wiki,b9c4f68a08f111ebbda9ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Branislav Kačina.,0,0,0.0
2wiki,b9c4f68a08f111ebbda9ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Branislav Kačina.,0,0,0.0
hotpot,5abf30185542990832d3a13f,STRATUM-JOINT,VIEW-00,198.,0,0,0.0
hotpot,5abf30185542990832d3a13f,STRATUM-JOINT,VIEW-10,187.,0,0,0.0
hotpot,5abf30185542990832d3a13f,STRATUM-JOINT,VIEW-01,113.,0,0,0.0
hotpot,5abf30185542990832d3a13f,STRATUM-JOINT,VIEW-11,187.,0,0,0.0
2wiki,7a2249120bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,The paternal grandfather of Anton Fredrik Klaveness is not mentioned in the provided evidence.,0,0,0.4
2wiki,7a2249120bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,The paternal grandfather of Anton Fredrik Klaveness is not mentioned in the provided evidence.,0,0,0.4
2wiki,7a2249120bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,The paternal grandfather of Anton Fredrik Klaveness is not mentioned in the evidence.,0,0,0.4285714285714285
2wiki,7a2249120bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,The paternal grandfather of Anton Fredrik Klaveness is not mentioned in the evidence.,0,0,0.4285714285714285
2wiki,2d83ae120bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Polenta.,0,0,0.0
2wiki,2d83ae120bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Rimini.,0,0,0.0
2wiki,2d83ae120bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Polenta.,0,0,0.0
2wiki,2d83ae120bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Rimini.,0,0,0.0
2wiki,72b57a7a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Robin Gibb.,0,0,0.5
2wiki,72b57a7a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Robin Gibb.,0,0,0.5
2wiki,72b57a7a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Robin Gibb.,0,0,0.5
2wiki,72b57a7a0bdb11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Robin Gibb.,0,0,0.5
2wiki,9ab933f20bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,1749.,0,0,0.0
2wiki,9ab933f20bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,1749.,0,0,0.0
2wiki,9ab933f20bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,16 May 1797.,1,1,1.0
2wiki,9ab933f20bdd11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,16 May 1797.,1,1,1.0
hotpot,5ab482815542990594ba9c3d,STRATUM-COMPLETE,VIEW-00,Heather Graham,0,0,0.0
hotpot,5ab482815542990594ba9c3d,STRATUM-COMPLETE,VIEW-10,Heather Graham,0,0,0.0
hotpot,5ab482815542990594ba9c3d,STRATUM-COMPLETE,VIEW-01,Kiernan Shipka.,0,0,0.8
hotpot,5ab482815542990594ba9c3d,STRATUM-COMPLETE,VIEW-11,Kiernan Shipka.,0,0,0.8
2wiki,1a5c63320bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,1a5c63320bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Rome.,1,1,1.0
2wiki,1a5c63320bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Unknown.,0,0,0.0
2wiki,1a5c63320bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Rome.,1,1,1.0
2wiki,8c3b98ec0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Philipp Ferdinand of Limburg-Stirum.,0,0,0.2857142857142857
2wiki,8c3b98ec0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Philipp Ferdinand of Limburg-Stirum.,0,0,0.2857142857142857
2wiki,8c3b98ec0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,Unknown.,0,0,0.0
2wiki,8c3b98ec0bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Jobst of Limburg Stirum.,0,0,0.8571428571428571
hotpot,5a770bb855429937353601b5,STRATUM-JOINT,VIEW-00,University of Mississippi.,0,0,0.3333333333333333
hotpot,5a770bb855429937353601b5,STRATUM-JOINT,VIEW-10,University of Mississippi.,0,0,0.3333333333333333
hotpot,5a770bb855429937353601b5,STRATUM-JOINT,VIEW-01,"The punter for the Dallas Cowboys in the 1980s, Danny White, played college football at the University of Texas.",0,0,0.1111111111111111
hotpot,5a770bb855429937353601b5,STRATUM-JOINT,VIEW-11,Arizona State University.,1,1,1.0
2wiki,642b190c0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Euclid Tsakalotos.,0,0,0.0
2wiki,642b190c0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Euclid Tsakalotos.,0,0,0.0
2wiki,642b190c0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The evidence does not provide information about the spouse of the director of The Invisible Menace.,0,0,0.0
2wiki,642b190c0bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Maureen O'Sullivan.,1,1,1.0
hotpot,5a865bbf5542991e77181615,STRATUM-JOINT,VIEW-00,None.,0,0,0.0
hotpot,5a865bbf5542991e77181615,STRATUM-JOINT,VIEW-10,None.,0,0,0.0
hotpot,5a865bbf5542991e77181615,STRATUM-JOINT,VIEW-01,None.,0,0,0.0
hotpot,5a865bbf5542991e77181615,STRATUM-JOINT,VIEW-11,Ghostbusters (2016 film).,0,0,0.3333333333333333
2wiki,22a62e140bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,September 1407.,0,0,0.0
2wiki,22a62e140bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,23 October 1378.,1,1,1.0
2wiki,22a62e140bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,September 1407.,0,0,0.0
2wiki,22a62e140bde11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,23 October 1378.,1,1,1.0
2wiki,cd4ceac40bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,New York City.,0,0,0.0
2wiki,cd4ceac40bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Hollywood.,1,1,1.0
2wiki,cd4ceac40bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,New York City.,0,0,0.0
2wiki,cd4ceac40bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Los Angeles.,0,0,0.0
hotpot,5a8c781c554299653c1aa083,STRATUM-COMPLETE,VIEW-00,University of Texas at Austin.,0,0,0.2857142857142857
hotpot,5a8c781c554299653c1aa083,STRATUM-COMPLETE,VIEW-10,University of Texas at Austin.,0,0,0.2857142857142857
hotpot,5a8c781c554299653c1aa083,STRATUM-COMPLETE,VIEW-01,Texas Longhorns.,1,1,1.0
hotpot,5a8c781c554299653c1aa083,STRATUM-COMPLETE,VIEW-11,Texas Longhorns.,1,1,1.0
hotpot,5a90386455429916514e7435,STRATUM-COMPLETE,VIEW-00,Bayport.,0,0,0.0
hotpot,5a90386455429916514e7435,STRATUM-COMPLETE,VIEW-10,Bayport.,0,0,0.0
hotpot,5a90386455429916514e7435,STRATUM-COMPLETE,VIEW-01,Bayport.,0,0,0.0
hotpot,5a90386455429916514e7435,STRATUM-COMPLETE,VIEW-11,Bayport.,0,0,0.0
hotpot,5ade6eb65542992fa25da782,STRATUM-COMPLETE,VIEW-00,Johnny Cash and Waylon Jennings.,0,0,0.888888888888889
hotpot,5ade6eb65542992fa25da782,STRATUM-COMPLETE,VIEW-10,Johnny Cash and Waylon Jennings.,0,0,0.888888888888889
hotpot,5ade6eb65542992fa25da782,STRATUM-COMPLETE,VIEW-01,Johnny Cash and Waylon Jennings.,0,0,0.888888888888889
hotpot,5ade6eb65542992fa25da782,STRATUM-COMPLETE,VIEW-11,Johnny Cash and Waylon Jennings.,0,0,0.888888888888889
2wiki,560f3cd208e111ebbda2ac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,The Jackhammer Massacre.,0,0,0.0
2wiki,560f3cd208e111ebbda2ac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,The Jackhammer Massacre.,0,0,0.0
2wiki,560f3cd208e111ebbda2ac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,The Jackhammer Massacre.,0,0,0.0
2wiki,560f3cd208e111ebbda2ac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,The Jackhammer Massacre.,0,0,0.0
2wiki,0d74ec020bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Mount Washington Cemetery, Independence Missouri.",0,0,0.0
2wiki,0d74ec020bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Mount Washington Cemetery, Independence Missouri.",0,0,0.0
2wiki,0d74ec020bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Vermont.,0,0,0.0
2wiki,0d74ec020bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Vermont.,0,0,0.0
hotpot,5ae721885542996d980e7cba,STRATUM-JOINT,VIEW-00,Steve Carell.,0,0,0.4
hotpot,5ae721885542996d980e7cba,STRATUM-JOINT,VIEW-10,Steve Carell.,0,0,0.4
hotpot,5ae721885542996d980e7cba,STRATUM-JOINT,VIEW-01,Steve Carell,0,0,0.4
hotpot,5ae721885542996d980e7cba,STRATUM-JOINT,VIEW-11,Steve Carell.,0,0,0.4
hotpot,5ac3e22d5542997ea680c976,STRATUM-JOINT,VIEW-00,Lalaine,0,0,0.0
hotpot,5ac3e22d5542997ea680c976,STRATUM-JOINT,VIEW-10,Lalaine,0,0,0.0
hotpot,5ac3e22d5542997ea680c976,STRATUM-JOINT,VIEW-01,Hilary Duff,1,1,1.0
hotpot,5ac3e22d5542997ea680c976,STRATUM-JOINT,VIEW-11,Hilary Duff,1,1,1.0
hotpot,5ade89d855429975fa854ef7,STRATUM-JOINT,VIEW-00,Lee Byung-hun and Kim In-soon.,0,0,0.0
hotpot,5ade89d855429975fa854ef7,STRATUM-JOINT,VIEW-10,Song Kang-ho and Jung Woo-sung.,0,0,0.0
hotpot,5ade89d855429975fa854ef7,STRATUM-JOINT,VIEW-01,Lee Byung-hun.,0,0,0.0
hotpot,5ade89d855429975fa854ef7,STRATUM-JOINT,VIEW-11,Song Kang-ho and Jung Woo-sung.,0,0,0.0
2wiki,4b879bd6087a11ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Outlaws Of The Rockies,0,0,0.0
2wiki,4b879bd6087a11ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Outlaws Of The Rockies,0,0,0.0
2wiki,4b879bd6087a11ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Nude per l'assassino.,1,1,1.0
2wiki,4b879bd6087a11ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Nude per l'assassino.,1,1,1.0
2wiki,7ee9577e088611ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-00,Okouzlená.,0,0,0.0
2wiki,7ee9577e088611ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-10,Okouzlená.,0,0,0.0
2wiki,7ee9577e088611ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-01,Okouzlená.,0,0,0.0
2wiki,7ee9577e088611ebbd6dac1f6bf848b6,STRATUM-JOINT,VIEW-11,Okouzlená.,0,0,0.0
2wiki,c6d520840bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Rheims.,0,0,0.0
2wiki,c6d520840bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Santpoort.,0,0,0.0
2wiki,c6d520840bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Rheims.,0,0,0.0
2wiki,c6d520840bda11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Velsen.,1,1,1.0
2wiki,dfdff31c0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,27 September 1857.,0,0,0.0
2wiki,dfdff31c0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,27 September 1857.,0,0,0.0
2wiki,dfdff31c0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,1 February 1879.,0,0,0.0
2wiki,dfdff31c0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,12 June 1848.,1,1,1.0
2wiki,16e3893008ac11ebbd82ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Urban Justice,0,0,0.0
2wiki,16e3893008ac11ebbd82ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Urban Justice,0,0,0.0
2wiki,16e3893008ac11ebbd82ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Urban Justice.,0,0,0.0
2wiki,16e3893008ac11ebbd82ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Urban Justice.,0,0,0.0
hotpot,5a7568175542992d0ec05f88,STRATUM-COMPLETE,VIEW-00,Serial (Bad) Weddings.,0,0,0.5
hotpot,5a7568175542992d0ec05f88,STRATUM-COMPLETE,VIEW-10,Serial (Bad) Weddings.,0,0,0.5
hotpot,5a7568175542992d0ec05f88,STRATUM-COMPLETE,VIEW-01,Serial (Bad) Weddings.,0,0,0.5
hotpot,5a7568175542992d0ec05f88,STRATUM-COMPLETE,VIEW-11,Serial (Bad) Weddings.,0,0,0.5
hotpot,5a8796345542994846c1cda3,STRATUM-COMPLETE,VIEW-00,Dilmun.,0,0,0.0
hotpot,5a8796345542994846c1cda3,STRATUM-COMPLETE,VIEW-10,Dilmun.,0,0,0.0
hotpot,5a8796345542994846c1cda3,STRATUM-COMPLETE,VIEW-01,Dilmun.,0,0,0.0
hotpot,5a8796345542994846c1cda3,STRATUM-COMPLETE,VIEW-11,Dilmun.,0,0,0.0
2wiki,f364ff4c0bae11ebab90acde48001122,STRATUM-JOINT,VIEW-00,William Bourchier.,0,0,0.0
2wiki,f364ff4c0bae11ebab90acde48001122,STRATUM-JOINT,VIEW-10,"Edmund Grey, 1st Earl of Kent.",1,1,1.0
2wiki,f364ff4c0bae11ebab90acde48001122,STRATUM-JOINT,VIEW-01,William Bourchier.,0,0,0.0
2wiki,f364ff4c0bae11ebab90acde48001122,STRATUM-JOINT,VIEW-11,Edmund Grey.,0,0,0.5
2wiki,593715480bb011ebab90acde48001122,STRATUM-JOINT,VIEW-00,Priscilla Pointer.,0,0,0.0
2wiki,593715480bb011ebab90acde48001122,STRATUM-JOINT,VIEW-10,Princess Helena of Waldeck and Pyrmont.,1,1,1.0
2wiki,593715480bb011ebab90acde48001122,STRATUM-JOINT,VIEW-01,"The mother-in-law of Ameli, Duchess of Oldenburg is the wife of Anton-Günther, Duke of Oldenburg.",0,0,0.1052631578947368
2wiki,593715480bb011ebab90acde48001122,STRATUM-JOINT,VIEW-11,Princess Helena of Waldeck and Pyrmont.,1,1,1.0
2wiki,654d03c80bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,654d03c80bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"The place of death of the director of film The Great Jewel Robber, Peter Godfrey, is not mentioned in the provided evidence.",0,0,0.0
2wiki,654d03c80bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The place of death of the director of film The Great Jewel Robber is not mentioned in the provided evidence.,0,0,0.0
2wiki,654d03c80bd911eba7f7acde48001122,STRATUM-JOINT,VIEW-11,The place of death of the director of film The Great Jewel Robber is not mentioned in the provided evidence.,0,0,0.0
2wiki,ee5ce46a087a11ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Rübezahl's Wedding,0,0,0.0
2wiki,ee5ce46a087a11ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Rübezahl's Wedding.,0,0,0.0
2wiki,ee5ce46a087a11ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Rübezahl's Wedding.,0,0,0.0
2wiki,ee5ce46a087a11ebbd67ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Rübezahl's Wedding.,0,0,0.0
2wiki,b48cf9f7089c11ebbd78ac1f6bf848b6,STRATUM-JOINT,VIEW-00,Mario Mattoli.,0,0,0.0
2wiki,b48cf9f7089c11ebbd78ac1f6bf848b6,STRATUM-JOINT,VIEW-10,Bruce LaBruce.,0,0,0.0
2wiki,b48cf9f7089c11ebbd78ac1f6bf848b6,STRATUM-JOINT,VIEW-01,Mario Mattoli.,0,0,0.0
2wiki,b48cf9f7089c11ebbd78ac1f6bf848b6,STRATUM-JOINT,VIEW-11,Bruce LaBruce.,0,0,0.0
2wiki,84b900aa0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,"Sherbrooke, Quebec.",0,0,0.0
2wiki,84b900aa0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,"Camas, Washington.",1,1,1.0
2wiki,84b900aa0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,Jimmie Rodgers.,0,0,0.0
2wiki,84b900aa0bdd11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,"Camas, Washington.",1,1,1.0
hotpot,5ac23f5655429951e9e684d9,STRATUM-COMPLETE,VIEW-00,People's Republic of China.,0,0,0.4
hotpot,5ac23f5655429951e9e684d9,STRATUM-COMPLETE,VIEW-10,People's Republic of China.,0,0,0.4
hotpot,5ac23f5655429951e9e684d9,STRATUM-COMPLETE,VIEW-01,People's Republic of China.,0,0,0.4
hotpot,5ac23f5655429951e9e684d9,STRATUM-COMPLETE,VIEW-11,People's Republic of China.,0,0,0.4
2wiki,4c28e77a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,1298.,0,0,0.0
2wiki,4c28e77a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,1298.,0,0,0.0
2wiki,4c28e77a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,1246.,0,0,0.0
2wiki,4c28e77a0bdb11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,1246.,0,0,0.0
hotpot,5a7618d85542994ccc9186cf,STRATUM-JOINT,VIEW-00,Mike Fratello.,0,0,0.0
hotpot,5a7618d85542994ccc9186cf,STRATUM-JOINT,VIEW-10,Mike Fratello.,0,0,0.0
hotpot,5a7618d85542994ccc9186cf,STRATUM-JOINT,VIEW-01,Mike Fratello.,0,0,0.0
hotpot,5a7618d85542994ccc9186cf,STRATUM-JOINT,VIEW-11,Lionel Hollins.,1,1,1.0
hotpot,5a8fa89c55429918e830d29f,STRATUM-COMPLETE,VIEW-00,the Mexico-United States border region during the Mexican Revolution.,0,0,0.7272727272727273
hotpot,5a8fa89c55429918e830d29f,STRATUM-COMPLETE,VIEW-10,the Mexico-United States border region during the Mexican Revolution.,0,0,0.7272727272727273
hotpot,5a8fa89c55429918e830d29f,STRATUM-COMPLETE,VIEW-01,The Mexico-United States border region.,1,1,1.0
hotpot,5a8fa89c55429918e830d29f,STRATUM-COMPLETE,VIEW-11,The Mexico-United States border region.,1,1,1.0
hotpot,5ab67aba55429954757d32e7,STRATUM-COMPLETE,VIEW-00,Japanese Imperial Japanese Army.,0,0,0.8571428571428571
hotpot,5ab67aba55429954757d32e7,STRATUM-COMPLETE,VIEW-10,Japanese Imperial Japanese Army.,0,0,0.8571428571428571
hotpot,5ab67aba55429954757d32e7,STRATUM-COMPLETE,VIEW-01,Japanese Imperial Japanese Army.,0,0,0.8571428571428571
hotpot,5ab67aba55429954757d32e7,STRATUM-COMPLETE,VIEW-11,Japanese Imperial Japanese Army.,0,0,0.8571428571428571
2wiki,31ea1e94093111ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-00,Nenjathai Killathe.,0,0,0.0
2wiki,31ea1e94093111ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-10,Nenjathai Killathe.,0,0,0.0
2wiki,31ea1e94093111ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-01,Nenjathai Killathe.,0,0,0.0
2wiki,31ea1e94093111ebbdaeac1f6bf848b6,STRATUM-COMPLETE,VIEW-11,Nenjathai Killathe.,0,0,0.0
2wiki,b8569042086011ebbd5dac1f6bf848b6,STRATUM-JOINT,VIEW-00,Cecil Hepworth,0,0,0.0
2wiki,b8569042086011ebbd5dac1f6bf848b6,STRATUM-JOINT,VIEW-10,Cecil Hepworth,0,0,0.0
2wiki,b8569042086011ebbd5dac1f6bf848b6,STRATUM-JOINT,VIEW-01,Cecil Hepworth,0,0,0.0
2wiki,b8569042086011ebbd5dac1f6bf848b6,STRATUM-JOINT,VIEW-11,Cecil Hepworth.,0,0,0.0
2wiki,2d5411f20bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-00,Fredrikstad.,0,0,0.0
2wiki,2d5411f20bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-10,Mysore.,1,1,1.0
2wiki,2d5411f20bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-01,The director of film Nagarahole was born in Mysore.,0,0,0.2222222222222222
2wiki,2d5411f20bdc11eba7f7acde48001122,STRATUM-JOINT,VIEW-11,Mysore.,1,1,1.0
2wiki,592a78ea0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-00,The evidence does not provide information about Bakaffa's father's birthday.,0,0,0.0
2wiki,592a78ea0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-10,The evidence does not provide information about Bakaffa's father's birthday.,0,0,0.0
2wiki,592a78ea0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-01,The evidence does not provide information about Bakaffa's father's birthday.,0,0,0.0
2wiki,592a78ea0bda11eba7f7acde48001122,STRATUM-COMPLETE,VIEW-11,The evidence does not provide information about Bakaffa's father's birthday.,0,0,0.0
2wiki,6070241c0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-00,Alix de Montmorency.,0,0,0.0
2wiki,6070241c0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-10,Alix de Montmorency.,0,0,0.0
2wiki,6070241c0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-01,Ida of Louvain.,1,1,1.0
2wiki,6070241c0bb011ebab90acde48001122,STRATUM-COMPLETE,VIEW-11,Ida of Louvain.,1,1,1.0
hotpot,5ae7308d5542991e8301cbb8,STRATUM-JOINT,VIEW-00,Augustus.,0,0,0.0
hotpot,5ae7308d5542991e8301cbb8,STRATUM-JOINT,VIEW-10,Augustus.,0,0,0.0
hotpot,5ae7308d5542991e8301cbb8,STRATUM-JOINT,VIEW-01,Tiberius.,0,0,0.0
hotpot,5ae7308d5542991e8301cbb8,STRATUM-JOINT,VIEW-11,Tiberius.,0,0,0.0


==> anc/menu_counts.csv <==
event,2wiki,hotpot,pooled
old_four,258,308,566
new_five,317,342,659
both,248,299,547
old_only,10,9,19
new_only,69,43,112
neither,185,161,346
old_all_fail,254,204,458
seven_action_union,327,351,678
five_minus_A4,54,50,104
initial_correct_preserved,30,14,44
initial_failure_repaired,24,36,60
five_or_free_gap,339,353,692


==> anc/menu_per_question.csv <==
dataset,query_id,group_id,split,state,answer_type,reasoning_base_em,support_n,original_top50_support,original_top50_complete,initial_support,A0_em,A1_em,A2_em,A3_em,A4_em,FREE_GAP_em,UNION_em,complete_action_table,five_action_oracle,old_diagnostic_complete,old_4_oracle,old_4_all_fail,old_4_fail_rescued,OLD_ADD_em,OLD_DELETE_em,event_old_four,event_new_five,event_both,event_old_only,event_new_only,event_neither,event_old_all_fail,event_seven_action_union,event_five_minus_A4,event_initial_correct_preserved,event_initial_failure_repaired,event_five_or_free_gap
2wiki,00028e6508a711ebbd7fac1f6bf848b6,eccee29a87a0132ca750e83d6b816ef157e1992fc4071453babd6f9e25a89d2f,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,00b85bf008d311ebbd96ac1f6bf848b6,7fd4e18d231b8ae706557b33522396d79346b6df35b5c51d77485245793a118f,test,main,other,0,4,2,False,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,015c4d63087b11ebbd67ac1f6bf848b6,0d6327f2aac733599915c210f453bb2b69375645843e11977ec242e61a694de2,test,main,yes_no,1,4,2,False,1,1,1,1,1,1,1,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,0187f9980bdd11eba7f7acde48001122,dd00420047db77d4ace8ce21c1b933931d283e89b4bbb45fa930fda5d001d74b,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,02172b720bdd11eba7f7acde48001122,85a1f9d2940cdf99e5d0c319e2be28a4e6196ce1a7fa78e8faa3c8dc6ede445d,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,0297205708d211ebbd95ac1f6bf848b6,0a59c7e2ce807143644746883314926e548e18b03a09879aa2270a023aed4a8d,test,main,yes_no,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,037661b20bde11eba7f7acde48001122,c3bd46d87dd79964a5dcbabe091ea6b7d0232ff3a97aa4b774735f854db8de5c,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,03c5e651085611ebbd59ac1f6bf848b6,e6f26cac2251e6db661fba56b96f12d51495320e04d97c98c952031131e67381,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,03d6096e08d211ebbd95ac1f6bf848b6,0a59c7e2ce807143644746883314926e548e18b03a09879aa2270a023aed4a8d,test,main,other,0,2,2,True,1,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,03e7da580bda11eba7f7acde48001122,c26f058d1451bd39ddc2e2c2a9996718548551c8310f31c8bb25e6f3a0d3f9c8,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,04343fa8087711ebbd67ac1f6bf848b6,c915c938c8d0d3b403720a37e323a0e9d07edebf2c4b93defd9ea29f247a8d10,test,main,yes_no,1,4,3,False,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,043b91c20bdd11eba7f7acde48001122,5bd034baa7183c1a30c3d791cee5ec855fcb1bd7e17da0e2fe1aa63ae00783bd,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,0495aa6a0bdb11eba7f7acde48001122,46bf49a17d5513a189fdb23b81b65fcc16e834fe685b69320c5816c40b2a9942,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,1.0,False,,1.0,0.0,True,False,False,True,False,False,False,True,False,False,False,False
2wiki,05548b68087711ebbd67ac1f6bf848b6,c915c938c8d0d3b403720a37e323a0e9d07edebf2c4b93defd9ea29f247a8d10,test,main,other,0,4,3,False,2,0,0,0,1,0,1,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,False,True,True
2wiki,06c5974c0bda11eba7f7acde48001122,f848c73cbc5f70b8d5bfaabcef7bd971f65f50862b482a733fa74d7760ca3edc,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,06ce646e0bb011ebab90acde48001122,fc6f68fd1f296ef1e98d4ce17827fc02e9d605ab9d9263bedc80663efcb11a68,test,main,other,0,2,2,True,1,0,0,0,1,1,0,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,0837d36c0bdd11eba7f7acde48001122,ae9de9ccef92975a25e6ca099feb573c4ba61784118fcc3cc2e260f1739a6b1f,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,0878f4c8086311ebbd5eac1f6bf848b6,757275258894145640e2a67ac291ad60d7deed40746ffd4f0ec2ae5c20a807b2,test,main,yes_no,1,4,2,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,088f01fc08a711ebbd7fac1f6bf848b6,82916584c724ac62eb29e268eef1f72c6eb50e727abe4f902615c4fb2b38f126,test,main,yes_no,1,4,2,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,08b0badb089911ebbd77ac1f6bf848b6,20e7333bc9b96df7bdf8fa52f86c747d9ef9c37540f33f2b2f8fdfe8d48ab3ae,test,main,yes_no,0,4,2,False,2,0,0,1,1,1,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,092bf18e0bda11eba7f7acde48001122,cffa58bbe188a460eed3b62e1f7dfd54609faaf42cc8f5d21b104cf3180a173c,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,09f221e20bda11eba7f7acde48001122,ae9de9ccef92975a25e6ca099feb573c4ba61784118fcc3cc2e260f1739a6b1f,test,main,other,0,2,1,False,1,0,0,0,0,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,0a7e99c3098b11ebbdb0ac1f6bf848b6,33a05f5ecc237bea136e092b9638e03e4bb71d8427c9af091454012765cd4ec8,test,main,yes_no,1,2,2,True,1,1,0,0,0,0,0,0,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,0c8ffae40bdc11eba7f7acde48001122,1e04031b10e960c948834b4bf9a2d444bd7c0e0cf23ca1ee3162dee41d87a41a,test,main,other,0,2,1,False,1,0,0,0,0,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,0dd4dba00bdb11eba7f7acde48001122,ccbd3438dd8631462cc5d683ebe284474a77b03e9fcc608ed42288254cafced3,test,main,other,0,1,0,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,0df97551096a11ebbdafac1f6bf848b6,c1f76e161375b2306c6311569424e4af21cbe487b090cbb12dde14ce0584a3a7,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,0e963018094f11ebbdaeac1f6bf848b6,ba59c864696d8b85be5a0dddd1af942219a68a9334b785a8ae7823c5d6a05c28,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,0ed1213e0bdc11eba7f7acde48001122,e9ccfccc2300a926e81e3ed70fcafd1c639db8a4e7a3ae65469685e6eb25a631,test,main,other,0,2,1,False,1,0,0,0,1,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,0ef64b680bdb11eba7f7acde48001122,6a5b270c9ba05a8f296a97568656b23eeb253075bd5a83c5978b9939590a0091,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,0f70f1d5089211ebbd73ac1f6bf848b6,2b8582d4acd0913e3011d8b891b00baf1f1a2f4ec10f3fcbc44a63c6f3b5de48,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,11b2865a0bdb11eba7f7acde48001122,ab6ee2c0458ced61b49d8e1837833567bfb5aa2c0f47aae084d568452f9ae9ef,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,11b65dc80bdd11eba7f7acde48001122,4401b7b5de8fd449c01b0cee0b2c9b7fc239f72b56ac8c7204cb37aa25d6187a,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,123beed60bdb11eba7f7acde48001122,f53bb9a8e9d66c31f5baa4200726463d025887d3729a16a7b8ec06a2a01ae59d,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,12a5e53c084f11ebbd56ac1f6bf848b6,01a40b99fb783ba1b8a33875882fd95333946e26d38467e9a3fcdd3349ee1940,test,main,other,0,2,2,True,0,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,12d60f560bdc11eba7f7acde48001122,7c485b3ffec514042f002e358577b710e150fd5d24ed81934075c077f5d103aa,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,1347c8440baf11ebab90acde48001122,8b28bf3042d0ed638b7d31eae651eb8f8785287f50a831389da4d0ea9666b3d7,test,main,other,0,2,2,True,1,0,1,0,1,0,0,0,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
2wiki,13bd89d308e211ebbda3ac1f6bf848b6,100bef2cbb1aac2d2b533204a997b9868ed9e54abe155d25589d0ea77cfaa8a8,test,main,yes_no,1,4,2,False,1,1,0,0,1,0,0,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,13bea4c0087911ebbd67ac1f6bf848b6,1ddb5e5c36be9487a1ae7beae5b8749ccc010a810141e69a51eecb5bcb00c0ff,test,main,yes_no,1,4,3,False,2,1,0,0,0,1,0,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,13d7e2be0bda11eba7f7acde48001122,9fb4661c64ce476804c1474af26bbac346cbc4844d00b9ec0ce297d4400519aa,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,1408891c0bdc11eba7f7acde48001122,0dd0ffff728008057afb3b3bc37b8bf3ed6050c04fdb69e8d1a52d649abe27c6,test,main,other,0,2,1,False,1,0,0,0,0,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,14fc7ac1087311ebbd66ac1f6bf848b6,ea76140373c65b4669e2e6303be4ae86dc42994bfca3ca3485d8dd33c7311dec,test,main,yes_no,0,4,3,False,1,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,1557dda80bdd11eba7f7acde48001122,d6dad6c4bb1b22f0e69182c7eb1f370e2311d67be9d66597c01b4d2c666338e4,test,main,other,0,2,1,False,1,0,0,0,0,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,15e676c40bda11eba7f7acde48001122,c00817f13cff795a489dfe4c8a964c9be82e062c2fe15824b2ccb1bb40e80175,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,160b751e08bc11ebbd88ac1f6bf848b6,99e866b2000de4f6b1c97c4e2edfe3f6030f47a5d9177a23f6c3e4bf62299d13,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,1614fe16087611ebbd67ac1f6bf848b6,f7c05299e171d193cfc121abe338452632b68e594122ab17c5da542492d1d862,test,main,yes_no,1,4,3,False,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,173b2b440bdc11eba7f7acde48001122,034609acd92c45a6655d937b538740f8c1fba152dafc3130cb48b8c39e9ef159,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,181a3eac0bdb11eba7f7acde48001122,04d2b041d27edb8a26e01582226944378ff21bfbc48318b422d00e41dba50ce9,test,main,other,0,2,2,True,2,0,0,1,1,1,0,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,1861a0e00bda11eba7f7acde48001122,3114b197cd406213eb2026f2632681f6ccd6a69a6a82b3edd5ab94e38f646adb,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,18f46b0c087711ebbd67ac1f6bf848b6,9014695dc70e9c97c23cc4d9dbc32b2df9d101fa2f0f515c2333c956de14d55f,test,main,yes_no,0,4,2,False,2,0,1,1,1,0,1,0,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
2wiki,19988cee08a111ebbd78ac1f6bf848b6,9039492cb0d3274d1a4b4b550be8424603c4ad26f05d3fcebcb238715238ace2,test,main,yes_no,1,4,2,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,1a2e71040bdb11eba7f7acde48001122,0c182448a1572198025442cdd66e26b89394677136c5cd1255d9c284f6f1dfca,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,1a48327a08e211ebbda3ac1f6bf848b6,0f20523368c617ca293af0460dfbd069cd4067e2ee10ed41c2ca52a5fb5c382d,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,1b31e163098811ebbdb0ac1f6bf848b6,ae595cfabc4d11565859476b5c7f7d653277fbd520eef2b5594087cc41eedd35,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,1c3ade220bdd11eba7f7acde48001122,dccfbdd901b7929929f3d0e1002b9265b724c0263ba0b0ca5c4acf7b9ed51e56,test,main,other,0,2,2,True,2,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,1c594841088511ebbd6dac1f6bf848b6,76182690e68852abeb9d851c3612078b20ee45e4b47f84f11c4066aeb6f1d54c,test,main,other,0,4,2,False,2,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,1c6c7d020bdc11eba7f7acde48001122,c87c4ae9b49d8d91e6a412c34ac36b746d6b8f791b1e7de918984a06ceb2661e,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,1ca9a74908be11ebbd8aac1f6bf848b6,4de7279c45506479d2859a2795e490ce6102048e719bed0ebbf24f95af99ecda,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,1d0571700bdb11eba7f7acde48001122,aa0fbcbc8194b6f7d141b47667d4659d753e551df82caa8608fe5d4614bd5053,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,1d1afba209c411ebbdb0ac1f6bf848b6,af14c34f80bb4c7ff1f512b03d4c4b97f84fb817e360ba6fe7d5607016b7e175,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,1d8f6a7a090b11ebbdadac1f6bf848b6,ac8b8866a2c04766680da6b3857f51352b71f088e8aed547661eb7e7f2537247,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,1e1f526b086111ebbd5dac1f6bf848b6,970775965f609a5c173391bfb99429874d8e3908145b5552c3c9df749825a4dc,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,2105dcc80bdc11eba7f7acde48001122,283ad05144f067dfbaa338e777f4b7809d071d9616e75ec6d921d5cb165c473a,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,21f84794088311ebbd6dac1f6bf848b6,61b0528aeaec3b7a039800c02454a36cfab117cdc1b1ffd4ee616a0b0bc049a9,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,2318b94808b911ebbd88ac1f6bf848b6,599fdc2819e534ee18892fd43ecdd71de16290cee5373145b696541cd8834910,test,main,yes_no,0,2,2,True,2,0,0,0,1,1,1,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,2503c07e0bdc11eba7f7acde48001122,367d028a1629850c80d674a3056c800ba54323465e63390dccbfee07634c23cc,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,2527671e09bf11ebbdb0ac1f6bf848b6,330ac85873188fb3048ea3aa9b72e340cf4aacc7aa450dbe2ffca4501450d76f,test,main,yes_no,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,1.0,False,,1.0,0.0,True,False,False,True,False,False,False,True,False,False,False,False
2wiki,25281100084f11ebbd56ac1f6bf848b6,ce20505194083283cf678c1604ab851006c6f850eea3dfd1fb740b1df96a0dc2,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,252b064a086f11ebbd62ac1f6bf848b6,7333622783cc9096152d956608d2a8f4f39d9c7dfb4dcec90646bdd4b2867e7e,test,main,yes_no,1,4,2,False,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,25e47960097d11ebbdb0ac1f6bf848b6,187e281cf583680ffdd7c6e2bde59ad8fab51ad21da2da11695a792f8f1c19fd,test,main,yes_no,1,2,2,True,2,1,0,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,265234fc087a11ebbd67ac1f6bf848b6,9ef9bdb3eb62f1030a3147e87029d077f99dc83871ac291f2bdc382b939e9a3f,test,main,other,1,4,2,False,2,1,0,0,0,0,0,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,26ed5fb8088411ebbd6dac1f6bf848b6,3350660af781648e69fa62e0141c455103b843d55b802eaf7538824a4ed378a0,test,main,yes_no,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,27389a1e087a11ebbd67ac1f6bf848b6,9ef9bdb3eb62f1030a3147e87029d077f99dc83871ac291f2bdc382b939e9a3f,test,main,yes_no,1,4,2,False,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,278b0bbc08bd11ebbd89ac1f6bf848b6,c25a2a5034d8ab4e2cd30b6adf56b58fde6434d0ec23673eb28f74c9d4712c43,test,main,other,0,4,2,False,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,27abf5220bdb11eba7f7acde48001122,c031176ecd7e9f141d342837b80cd0ca6830fae7d25b0e816ccf8e95a15f3280,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,27e0961e087811ebbd67ac1f6bf848b6,5de3824d867811301bfe51f68d73dd11c35c2a0b1ebdb84a90603945bf869361,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,28a86686089d11ebbd78ac1f6bf848b6,3274ceaf1ddcaf652cb271cb5c138803f4a7407dcce2fd7d6689bdd4b0401a13,test,main,yes_no,1,4,3,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,2a14fb5808be11ebbd8aac1f6bf848b6,c2cdf873fb2ee80abd0880d0192c277a14ab648ddc7837015098f7e65b82ad7a,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,2b69870c086511ebbd5eac1f6bf848b6,a4245865f311fcb7703adf97d6b813538d3a75a11e547a0716c30625ee0d7bc6,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,2cd29630089511ebbd75ac1f6bf848b6,59264c650fa9903e010dec5cb328e1b0e4eb93fdf5517616274d5d3688aa2a01,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,2ce77e040bda11eba7f7acde48001122,badd8a8b156dd2392b99caec8fd6b876306b732f2c5894f4e4c30dd790a9e0f0,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,2ec5d5ba0bdd11eba7f7acde48001122,4a5bba118847b1bdf22abf934ed675a4145594a71fa9528d76ea9f3b6c062da7,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,2fc6ce5c08bc11ebbd88ac1f6bf848b6,74878bf4fdba40a40285fc9011e6ea47feaca012024527966b79277acd0d4b8f,test,main,other,0,4,2,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,2ff62508087b11ebbd67ac1f6bf848b6,37b3105fe05941a321e293020bd0f0976cbf6964eadba47e8de2d4a980f4b8d8,test,main,yes_no,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,30cb2259086411ebbd5eac1f6bf848b6,be7b9fb5bb989744d241e25836ef0f6e80258b2e7949a0452031bb96df1c92d8,test,main,yes_no,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,31244e6a0bdb11eba7f7acde48001122,ea19319ee5f017295c5ddbf014cd36c8bf95cb2bd6944598e7e1c75692d0885e,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,3160e41408bc11ebbd88ac1f6bf848b6,74878bf4fdba40a40285fc9011e6ea47feaca012024527966b79277acd0d4b8f,test,main,other,0,4,2,False,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,316212b60bdd11eba7f7acde48001122,7ffba0c28fc13cc4825e239f17ac041bfdaa2777f5c4c257b1bfd8675a181851,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,322f21660bdd11eba7f7acde48001122,f238425d02cbc77a1b9ef661e845a10c16fddaa3495ea14c7d112bfb66a7b291,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,32e5a4280bdc11eba7f7acde48001122,0b0eba203f721ea95e250b817edb5065b8da195c8ab613e926ade4326454f278,test,main,other,0,2,1,False,1,0,0,0,0,0,1,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,35105e460bdc11eba7f7acde48001122,e08c9c4f8f35524ad25e5a9ad4a3c1b91132124c07a4fdba75416b7a735cf84e,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,3516ebfe086111ebbd5dac1f6bf848b6,3c866fcf767fbfb2cb8122eb52af10e4543872d22d9e81fe8163f0f26cb11484,test,main,other,1,4,2,False,0,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,3516ebff086111ebbd5dac1f6bf848b6,3c866fcf767fbfb2cb8122eb52af10e4543872d22d9e81fe8163f0f26cb11484,test,main,yes_no,1,4,2,False,0,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,3516ec00086111ebbd5dac1f6bf848b6,3c866fcf767fbfb2cb8122eb52af10e4543872d22d9e81fe8163f0f26cb11484,test,main,other,1,4,2,False,0,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,35b8e6dc0bdd11eba7f7acde48001122,05ee7b35319dd4885fc5c90ebbc53dd78aed61af1ab4153e9ad28d9783c5d7ae,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,36e27e0a098311ebbdb0ac1f6bf848b6,2a63cfc883529ae8a75db83286f18ada53232386ba1b25d47e49fa6a2c5bf9fb,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,37c0c80c0bdb11eba7f7acde48001122,ea5b8e34eb01d6e87615b52cc5987d14abe52547c9b384afb68a0f22bb53740f,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,37e106080bdb11eba7f7acde48001122,c58e453040201a0587f55ba3d1ccc17c05d29b88c7d078bb04e5cf23e80bc845,test,main,other,0,2,1,False,1,0,0,0,0,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,37f7a1a8087311ebbd66ac1f6bf848b6,bd9c020b2f15c7e7a0a518ee8255a22c3ffff04d8e555d81ef1d458d328a535a,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,38d9936508ab11ebbd81ac1f6bf848b6,397cebf98a542aceb6457679e76787893a58631111de1d4957bcf35432cb6ada,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,38e4f4ae08c711ebbd91ac1f6bf848b6,827fe385fcb45400b9de783e124603a5b293ef547fec8e531e8907b96d588a8d,test,main,yes_no,1,4,3,False,3,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,3902fd6c0bda11eba7f7acde48001122,cffa58bbe188a460eed3b62e1f7dfd54609faaf42cc8f5d21b104cf3180a173c,test,main,other,0,2,1,False,1,0,0,1,0,0,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
2wiki,3930fa7a0bdd11eba7f7acde48001122,46bf49a17d5513a189fdb23b81b65fcc16e834fe685b69320c5816c40b2a9942,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,39472024096f11ebbdb0ac1f6bf848b6,0295a1d0d104d74e824dadec94f9b393b4f0d4248699dd6247c427df28ce38b9,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,3a474df60bdd11eba7f7acde48001122,5484695c869429d30a4073a449e52a9de6828424aca139650cca206c155341bd,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,3a4bf93e0bdb11eba7f7acde48001122,3c854c393c763d7ca44c6432e470bd3fa8f1021abaf63035540ae5b7177f8c8d,test,main,other,0,2,0,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,3ada77860bdb11eba7f7acde48001122,7326bf2e4ebe1512cd0bf081d56c3dc9c112ea58b38bea2f5aa726a301f0327b,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,3b677d440bda11eba7f7acde48001122,f6308848761192a256a27e9b06a3498a414a76c467e04c5ca32e5584737a0baa,test,main,other,0,2,1,False,1,0,0,1,0,0,0,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
2wiki,3b7a3afc08a011ebbd78ac1f6bf848b6,5db5aa3d484fef38cbf91217029adddd3b165c2df50b04cfcd990fed8531f798,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,3ba106840bdc11eba7f7acde48001122,380b08abdf9c6f94493afc115f7dd7370db58e018581485d41fd310aa32102e9,test,main,other,0,2,1,False,1,0,0,0,1,0,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
2wiki,3c84779509bf11ebbdb0ac1f6bf848b6,3eafdc40d15bff468e87501eeffc8979815b4ce6949a4eed92f14dff79cfc075,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,3c9582f40bdc11eba7f7acde48001122,b906c4bc26fb684ad18098531e0141142171668719a815da9c33e0b93c733c79,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,3ca8bb5c0bdd11eba7f7acde48001122,c33ec7632c0ad21df3bc90da33f054c3cd222172f13375c0912f67e4fc6282af,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,3d172aee08b111ebbd85ac1f6bf848b6,1b09e476f18a89e328464bf8e71eefd1c9c5990995059111e922f1c3b50da373,test,main,other,0,4,2,False,1,0,1,0,0,0,0,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
2wiki,3da2c06c08c111ebbd8bac1f6bf848b6,9f4e9104f4700d2586e295af68609e433e5b6c7dd909227490a0196654e3a3a6,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,3db178ae0bdd11eba7f7acde48001122,3be668e03dbce80ad0b05fcced2fbb39dd1eb862614b92dccbf59d3301a4b5af,test,main,other,0,2,1,False,1,0,0,0,1,0,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
2wiki,3f165ebe0bdb11eba7f7acde48001122,b37e7e254f46ae21f37a2492c44c20f8891f93a9327cd8276579685b21fadd2a,test,main,other,0,2,2,True,1,0,0,0,1,0,1,0,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
2wiki,3f456c5c0bdd11eba7f7acde48001122,bae19af1c4d20b9ece05d60801a50d6c052da6e2222589c0a125be2fc1a6c048,test,main,other,0,2,2,True,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,405af156088211ebbd6dac1f6bf848b6,805881f372bea6d9eb62ac1498ae558678432e2c345ca6b2e2335028482c8987,test,main,yes_no,1,4,2,False,2,1,0,0,0,0,0,1,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,420319a40bdc11eba7f7acde48001122,c1d739b23a0353474768855b8d5291dfd64c861b32126a82f6b3973f0ddd491a,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,42328c92088111ebbd6dac1f6bf848b6,4ecb8f680700b09031ac93ed87a931065ab9c06f60c882d031f2fbb84d94ca6a,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,4351449a088311ebbd6dac1f6bf848b6,2b79b94fb3ea4ae904c3833a41b0ec1bd4af383cf8f0f1a196879c0217bc298d,test,main,yes_no,1,4,2,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,435da51b097b11ebbdb0ac1f6bf848b6,5a8fe6dc2d631676ab5af3920547915751f6ba614d7df7e6abf90267bc85ba96,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,43646e140bdd11eba7f7acde48001122,6ad16076e703706fb9bc73a361dff37a2305740c970512c68206116d0012c3fa,test,main,other,0,1,1,True,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,43d302b20baf11ebab90acde48001122,5bd034baa7183c1a30c3d791cee5ec855fcb1bd7e17da0e2fe1aa63ae00783bd,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,441b1c560bdb11eba7f7acde48001122,2b1686cdbeb507a9bc5bd0b1b200f742a732988de32e49ab20cfd44be1977d54,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,44d14572088311ebbd6dac1f6bf848b6,2b79b94fb3ea4ae904c3833a41b0ec1bd4af383cf8f0f1a196879c0217bc298d,test,main,other,1,4,2,False,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,44e4b3ec08ed11ebbda7ac1f6bf848b6,692d98c7ac2a43f505735cf52884e81ae71d5f6da37a26a2770200fc802832e7,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,44e605e4086911ebbd5eac1f6bf848b6,9c219fa0ef85f64b24f4e9a72a2a0fcb0bf44d40f918b2526079db4d707ab473,test,main,other,1,4,2,False,2,1,0,1,0,0,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,452f7c4b095111ebbdaeac1f6bf848b6,cd1db4ba32f21136424c85b5605e5b38f89694af26bb07575f33eea8986a7286,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,45f30ba608bf11ebbd8aac1f6bf848b6,0dd95f7406cf28f46ce22fc0b475914959faa585d94188c59cd0518ae4d47992,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,45fa78960bdb11eba7f7acde48001122,e9ccfccc2300a926e81e3ed70fcafd1c639db8a4e7a3ae65469685e6eb25a631,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,46321e840bdd11eba7f7acde48001122,aa0fbcbc8194b6f7d141b47667d4659d753e551df82caa8608fe5d4614bd5053,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,4658ac400bdb11eba7f7acde48001122,2f99176bbd49a388c9b459ab11e9e9af91b55e69c4676c176efa6cc8fa83aa3d,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,46c05608086911ebbd5eac1f6bf848b6,9c219fa0ef85f64b24f4e9a72a2a0fcb0bf44d40f918b2526079db4d707ab473,test,main,yes_no,1,4,2,False,1,1,0,0,0,0,0,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,479cf1c008bf11ebbd8aac1f6bf848b6,0dd95f7406cf28f46ce22fc0b475914959faa585d94188c59cd0518ae4d47992,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,4898472e086911ebbd5eac1f6bf848b6,9c219fa0ef85f64b24f4e9a72a2a0fcb0bf44d40f918b2526079db4d707ab473,test,main,other,1,4,2,False,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,4903650708cb11ebbd92ac1f6bf848b6,46f579431fe3ce51fb153048d76c6b281293ffc71d06c46a4c65c4aaae6bfd4a,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,498577aa0bda11eba7f7acde48001122,e0867f97a41c46f94b600689fdfa58791de0b321b3f1d8162b42d4c9cc4c4345,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,4a110554086011ebbd5dac1f6bf848b6,a56859fb8d7861d1eac2cd2f49fff73f99fef6bb8d87fb48b7b0610efd9d9fe7,test,main,yes_no,1,4,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,4a63c8da0bd911eba7f7acde48001122,0dd0ffff728008057afb3b3bc37b8bf3ed6050c04fdb69e8d1a52d649abe27c6,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,4ad353d80bdb11eba7f7acde48001122,3d383e9a6cc671d2b739f1a86dcbe278134db7313d4607edd53b8406f0e22584,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,4af3aa5f08cd11ebbd93ac1f6bf848b6,d5c2df6682737ee2fd0449a8a01d238239e014993e61266c0619a4143e88a061,test,main,yes_no,1,4,1,False,1,1,1,0,0,0,0,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,4bc9c27408b411ebbd87ac1f6bf848b6,93036d610bd634a06c0a8a9ab340c57eed620405a990e94b4df8d2d72c19d733,test,main,other,0,4,2,False,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,4c06ddee08cd11ebbd93ac1f6bf848b6,d5c2df6682737ee2fd0449a8a01d238239e014993e61266c0619a4143e88a061,test,main,other,1,4,1,False,1,1,1,1,0,0,1,0,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,4c2bbfb80bdb11eba7f7acde48001122,7ffba0c28fc13cc4825e239f17ac041bfdaa2777f5c4c257b1bfd8675a181851,test,main,other,0,2,1,False,1,0,0,0,1,0,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
2wiki,4cd7edf2088d11ebbd70ac1f6bf848b6,abda1a1736d109e25e1eb04aa606ce632b3504796215787eefcb6a1de7536f99,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,4e93a64a08ab11ebbd82ac1f6bf848b6,4b9097b2c86de2867d79e6c44079a0f7f03d8b3cf8306ffb66ea13f0ed74da69,test,main,yes_no,0,4,1,False,1,0,1,0,1,0,0,0,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
2wiki,4f2e20c708f311ebbdaaac1f6bf848b6,9711b976b22184563b8b3527d10620208098c543443be22ee218948321cc7b49,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,4f358e3a0bdd11eba7f7acde48001122,45dc7a70325a688d13266bb746eb42111701d437ed9e51fcc447366bd83d9359,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,4f6e04a40bdd11eba7f7acde48001122,25540823ee2f0592c8259c9a8675b43ecaa2a7faec49ac93f552e7823987db1d,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,5092dd4308e411ebbda4ac1f6bf848b6,c4f9120bb041f2f3d2304ba483668b6887577e8fc75caabae22e95fabfb8bb1d,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,51c778660bdd11eba7f7acde48001122,c4d6b23664db84709cefae67dea8d5d5ae917b693d1fbc5bb19ca9d75d43c09a,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,51d0d2b60bd911eba7f7acde48001122,e9ccfccc2300a926e81e3ed70fcafd1c639db8a4e7a3ae65469685e6eb25a631,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,51dfc768087c11ebbd6aac1f6bf848b6,4cea52f8c6c59ed9b36f2052a4721f340954c616113dec82ed37f55542a0aae2,test,main,yes_no,1,4,1,False,0,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,51dfc769087c11ebbd6aac1f6bf848b6,4cea52f8c6c59ed9b36f2052a4721f340954c616113dec82ed37f55542a0aae2,test,main,other,0,4,1,False,0,0,1,1,1,1,0,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,51f2761e0bd911eba7f7acde48001122,6ad16076e703706fb9bc73a361dff37a2305740c970512c68206116d0012c3fa,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,534c7d60088311ebbd6dac1f6bf848b6,aa6a3c63e3131b2d29d353aae593e44849ef7fc140ca104225ade78aca63c40a,test,main,other,1,2,2,True,2,1,1,1,0,0,0,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,540f0b66089511ebbd75ac1f6bf848b6,2fc6238e2fb119f643f45038aa2b3097908d602e9ebd5060854543d804ad14c9,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,541c2569086911ebbd5eac1f6bf848b6,1b9b59b61436fdc0baec9d52cd00bef998d15949fa716ddd880ac0fc40f1ef66,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,54a88aec0bd911eba7f7acde48001122,19a6753678dd3705ee80376a93925746ddcad3bdb6e20038bd1550c77659cff7,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,54ac946e0bdb11eba7f7acde48001122,0f0533254d0f8f974fd1d43dab263569b9a264156aced603535387093d9ab73e,test,main,other,0,2,1,False,1,0,0,1,1,0,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
2wiki,5550ff5608af11ebbd83ac1f6bf848b6,e0ac5c9d5652f64fc1280639eb1af86a130ca7d320efe84c68d975f4f9a6293a,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,5629f2f40bdc11eba7f7acde48001122,3156e084fdd904c6eb39bb53adc5212c4b11772f69773a549da0e994618d65ec,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,567c1e800bdc11eba7f7acde48001122,25d39d4bc4a9510d4fac041bbdd5dd7a43b84deb596a931979e003c2818fad13,test,main,other,0,2,1,False,1,0,1,0,0,0,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
2wiki,5680663e0bdc11eba7f7acde48001122,04d2b041d27edb8a26e01582226944378ff21bfbc48318b422d00e41dba50ce9,test,main,other,0,2,2,True,2,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,568dfce00bdc11eba7f7acde48001122,7366d9f52221d619937b513f7a1b2d5175533d8bac3f7b3143e737da6a6c0336,test,main,other,0,2,1,False,1,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,5722a3de086611ebbd5eac1f6bf848b6,943c7d08758814784a488d95a43ea8402ddc10900c2f8410d157ba28d4b07f4e,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,573139ce0bdb11eba7f7acde48001122,e3aff5b1ca5e9d09ec44bca14093d774ee5d3d19c378b79e8221f15bf94910af,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,5791001c0bda11eba7f7acde48001122,df9ea3d025a3505495a0250895a654406f0b29dfda988f03f0a18dbb2bed5b31,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,58ca2cac0bd911eba7f7acde48001122,3f00c6d0f8025cd29f71dc0a0182966ccc82999d22b75f967c6dc0f33bff9bda,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,59b18cef098011ebbdb0ac1f6bf848b6,783919a7995f578a47993aaa67c67f4b4c36046743bff56021d42130e42b20d0,test,main,yes_no,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,59d4841c0bd911eba7f7acde48001122,e08c9c4f8f35524ad25e5a9ad4a3c1b91132124c07a4fdba75416b7a735cf84e,test,main,other,1,2,1,False,1,1,1,0,1,1,0,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,5a079e6c0bdc11eba7f7acde48001122,97a0decffbe09c813e958b95525bc4a39d23c72e86291efd982bebb1255e2c35,test,main,other,0,1,0,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,5a367ab80bda11eba7f7acde48001122,bae19af1c4d20b9ece05d60801a50d6c052da6e2222589c0a125be2fc1a6c048,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,5a60541c0bdc11eba7f7acde48001122,152987b72f682d3a6fe01d34c6df392416df3b397a7de496971dbd7dfe6175a2,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,5a6f38580bda11eba7f7acde48001122,d4ad9c586044cadce160c1885326d3c9297654fd8d82ba56666e92c8b93504bc,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,5b2d2626089f11ebbd78ac1f6bf848b6,1fbf21c17a9daa796ffe467e91954053e6be7fc2c5a672b3fd07d3fbcbcab686,test,main,yes_no,0,4,2,False,2,0,0,0,0,0,0,0,True,0,True,1.0,False,,0.0,1.0,True,False,False,True,False,False,False,True,False,False,False,False
2wiki,5b2d2627089f11ebbd78ac1f6bf848b6,1fbf21c17a9daa796ffe467e91954053e6be7fc2c5a672b3fd07d3fbcbcab686,test,main,other,1,4,2,False,2,1,0,1,1,1,1,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,5b4a874a0bdb11eba7f7acde48001122,c33ec7632c0ad21df3bc90da33f054c3cd222172f13375c0912f67e4fc6282af,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,5ba93fe0087211ebbd65ac1f6bf848b6,12d6ee29c9608e958ee473abe71bffedc8131939e6dc9c7407abd5f187dc0cac,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,5bf4797e0bdd11eba7f7acde48001122,5dfece28534c15d73a6ea08b03332c4b357f08825144e6ea8216a4a983f189f6,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,5c1ef8f7088711ebbd6dac1f6bf848b6,bd106e55f562787f84fd94ad636e49b813566e739a83da5e1730afd836a63b45,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,1.0,False,,1.0,0.0,True,False,False,True,False,False,False,True,False,False,False,False
2wiki,5cbe3aca089f11ebbd78ac1f6bf848b6,aa03cb6090d014c809c6e40e02ae05e7ba6b127c1595c11b1e2f70d4e02d21e0,test,main,other,0,2,2,True,2,0,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,5cc4040a089011ebbd72ac1f6bf848b6,79060019d89fa76433877f2659bbbcb506a53b7472ece573c70726d34e308e8c,test,main,yes_no,0,4,1,False,1,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,5ce1d9da0bdd11eba7f7acde48001122,baad14d25b4a12c58559a0a0bb5fbf5dc62338c281e55055d434f394338efd1c,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,5ceda16a09b311ebbdb0ac1f6bf848b6,e4a51dd42e15bbfbe44ed7081df93395662284baed3931e7cd46ca6702c891a6,test,main,yes_no,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,5dec047408c511ebbd8eac1f6bf848b6,397a3cec5932c82936b266eef59be21877fce903d1f41b4a687d0afa9bbe4734,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,5df6b688089011ebbd72ac1f6bf848b6,79060019d89fa76433877f2659bbbcb506a53b7472ece573c70726d34e308e8c,test,main,other,1,4,2,False,1,1,1,1,0,1,1,1,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,5e0e819c0bdc11eba7f7acde48001122,1abe72c0cd6e19d683b3d82d33c95aad9eb1f35609d10aa18409d8cbe765bb75,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,5e9458800bdc11eba7f7acde48001122,dd00420047db77d4ace8ce21c1b933931d283e89b4bbb45fa930fda5d001d74b,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,5ea787ce0bdd11eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,test,main,other,0,2,1,False,1,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,5f0396140bdc11eba7f7acde48001122,eed403edd49835f9cd43e3bb95aade58b4412df338e826314119b08457e2ca35,test,main,other,1,2,2,True,2,1,1,0,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,5f06a7180bdd11eba7f7acde48001122,f979add4c5aa19dce4a1f004624523169568ad76c9c1ea502185ae31a5119fa0,test,main,other,0,2,1,False,1,0,1,0,1,1,0,0,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,5f4fd9240bdd11eba7f7acde48001122,def04709f72d58c9343cce7bc13ef3cee4f170177a5c59beabe189c1b0ec810d,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,5fb011440bd911eba7f7acde48001122,eefb80e61242092443b557b16af4441b6811d8c94f9acf41017945fc459c9a26,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,60c525f60bde11eba7f7acde48001122,a527c30d20975f2fcfc1b424115edc241d57166417a375dae21cc5209bb07b97,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,60e9aa700bde11eba7f7acde48001122,53f9f2ecf8a506d88bd1b2a1a078a08d1ebef9e8346f396384b643615d223697,test,main,other,0,2,2,True,2,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,60eb12f20bd911eba7f7acde48001122,89a8bb81f387c59cb036ad305495094562bcc6bbbad0a9b217551e2a4a8ba213,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,6127ecbc0bda11eba7f7acde48001122,91ed37c07c1f3f4a2ef82c037151a76ec9d772facd18e5a59827491525cf010a,test,main,other,0,2,1,False,1,0,1,0,0,1,1,0,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,61e5f4580bdc11eba7f7acde48001122,8cdaab2be219a31e3303f3a76a0473f30d472e09bfba9e185e5757e1764899e7,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,6206da06097a11ebbdb0ac1f6bf848b6,a5b6a6c60f6f173b2e3a89daa6decb8d2d09449797cc8e8619ee992a1f255120,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,624985ea089611ebbd76ac1f6bf848b6,75b4ad6b56a2361ccda6b0e14c9c19ba5fdb9557d622f1dcf9047c52d924c7d0,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,625ebbe2085b11ebbd5cac1f6bf848b6,25516eeb55eb209640b8cd7bb23148b02213911210ac2951d6c54839beeb7c8d,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,62abacce0bb011ebab90acde48001122,621e2bcbabaa036b7d1dd30433397013720b2081b10c9f1f1b3f04039486e957,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,631cc4420bdb11eba7f7acde48001122,f53bb9a8e9d66c31f5baa4200726463d025887d3729a16a7b8ec06a2a01ae59d,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,6472653b085811ebbd5aac1f6bf848b6,041ebeb1ab6ed26bee4084bd3fbbd3ac7163ca52a9517c9ab238a869ffa715d0,test,main,other,0,2,1,False,1,0,0,0,0,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,648209320bdb11eba7f7acde48001122,6eb1093b9d74ddcf491ea118a93e92046b14140428909106da3d633524617d9c,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,65b3c6300bd911eba7f7acde48001122,e642db7bcda744aa1e49ac57152c7c6362ae681385484ae7ca209df4d234d965,test,main,other,0,2,0,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,65ba64ab089511ebbd75ac1f6bf848b6,ebd811b36e36c98aa7ec9b95ff9d3d47816589d9cbd1a0647ff783feb676601b,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,66a55a020bdb11eba7f7acde48001122,1e3a1c77d35a2ff5a2f982d0dfa06c2d0f4ff8e4834ab3c105e9c820af6c7e72,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,66cf7d4e0bdd11eba7f7acde48001122,8de5e667d3b471ba12cd1e54598fd52f026591c0c6064be8c8dbd8712e72e06c,test,main,other,0,2,1,False,1,0,0,0,0,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,674538220bdd11eba7f7acde48001122,17db3564c1920651b76ace3d5bc4261655115963c6045efaf23f33ed26643156,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,678c7b0c0bdc11eba7f7acde48001122,af60ed564cfe755d0e222eec409aa1f10715c895f485ab0559e5d54cc50a3d63,test,main,other,0,2,1,False,1,0,0,0,0,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,67a6d50c0bdb11eba7f7acde48001122,3f2df9d392f785779fd7961cee3c2f6d352ed02003bffe18087e96204e7a5dfe,test,main,other,0,2,1,False,1,0,0,0,0,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,686c8f79087911ebbd67ac1f6bf848b6,777431f86bd87babe914e6e6ccaa17671a136164027a19997f1ee171835e0e5b,test,main,yes_no,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,6892ab2f095811ebbdaeac1f6bf848b6,bf5f1b0bb630ee064db7f1d8b0fd0725292ebc319a3e16e76b0e4bc7a360ed6d,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,68dd6f3d08cd11ebbd93ac1f6bf848b6,a98836e58429d7f541d724e776524cdeb4f7ba77eaf7cb86f111db3e11bc69f5,test,main,yes_no,1,4,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,68e43b1008d111ebbd95ac1f6bf848b6,78c4ea80dfc5e0cffe26f5786aedddaa1562dea8f94e31ddc3b89dfca3056463,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,6963e43c0bdd11eba7f7acde48001122,4558ba589f706496a5704b18c6c40d3babf5e3ed760f854054e4ebaa9f509195,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,69806626089411ebbd75ac1f6bf848b6,ee2107d0648b2b8633597d6bfb623627a3d2fcc38c1a8fbe646ed3aee8ad72ef,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,69e1dd5a0bd911eba7f7acde48001122,f53bb9a8e9d66c31f5baa4200726463d025887d3729a16a7b8ec06a2a01ae59d,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,6a330af8087911ebbd67ac1f6bf848b6,4ad8ed52bf9ef62ac3b24b7c1a8cfe1dc9286fae786f801271691b272e2eafe9,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,6a3e17840bdc11eba7f7acde48001122,7326bf2e4ebe1512cd0bf081d56c3dc9c112ea58b38bea2f5aa726a301f0327b,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,6a96bcfc0bde11eba7f7acde48001122,d2c7624608172270d1e3b5561a64fe24883121f2386a359f9365281a27269d38,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,6c0d341e0bdc11eba7f7acde48001122,f8faf6ca18e68feb8097412eb421773e9f0bbbee10c1cf0c36adb27d7fbd80bf,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,6c0ef0ac084d11ebbd56ac1f6bf848b6,10498712043647980c9fcf4c51abd785655b515916389cf2a5baded9ea20697e,test,main,yes_no,1,4,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,6c8979a00bd911eba7f7acde48001122,b1c1ec4dd2f1c0c73bd9e3c174ef1a7e26f0eba55afd2ae16b4335f74396c938,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,6f4199f8084a11ebbd56ac1f6bf848b6,05b5ce44ae52b9defd19bf912183dda6c2b5700a1396499bc409e0e4eaebea0c,test,main,yes_no,1,4,2,False,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,6f9488fc0bdd11eba7f7acde48001122,25d39d4bc4a9510d4fac041bbdd5dd7a43b84deb596a931979e003c2818fad13,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,6fedd0380bb011ebab90acde48001122,380b08abdf9c6f94493afc115f7dd7370db58e018581485d41fd310aa32102e9,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,70ef1e07093f11ebbdaeac1f6bf848b6,d4b4f4bfb8ab6758274185499203106f123ae3b00880b532a2a31254075d6b8b,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,71034a5c0bdd11eba7f7acde48001122,e00caf640d8353edf5b00ea5c7f6c938821fb85c4e74e4ca8afd5608df9d7334,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,72aa68240bdb11eba7f7acde48001122,83721b88fb15a86bfe932d44ec6f08934dd3ee3590a4cd9507158545de084de6,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,72c3a2e80bdc11eba7f7acde48001122,3156e084fdd904c6eb39bb53adc5212c4b11772f69773a549da0e994618d65ec,test,main,other,0,2,1,False,1,0,0,0,1,1,0,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,72c59f6c08d011ebbd95ac1f6bf848b6,187db4ef099039fc042194fcbc1a97e0924f32f5906b455c536601c134984d15,test,main,yes_no,1,4,2,False,2,1,0,1,1,1,1,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,72e5bcc6086111ebbd5dac1f6bf848b6,b54c73df8a029883219fd585fb367bd77398bd1a79fb1997e021a39b369d1e3b,test,main,other,1,4,2,False,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,738802640bdc11eba7f7acde48001122,0c182448a1572198025442cdd66e26b89394677136c5cd1255d9c284f6f1dfca,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,74392f90086111ebbd5dac1f6bf848b6,b54c73df8a029883219fd585fb367bd77398bd1a79fb1997e021a39b369d1e3b,test,main,yes_no,0,4,2,False,2,0,0,1,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,74c8e33c0baf11ebab90acde48001122,f848c73cbc5f70b8d5bfaabcef7bd971f65f50862b482a733fa74d7760ca3edc,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,759a10400bd911eba7f7acde48001122,e62da779f336a5c110fe004451b6840fde290aeff56109ce916bcbe0ac75cd5b,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,7665e622089b11ebbd78ac1f6bf848b6,31246e0ceca870b53d2ad0872aeaaa62f4e9862383f0638e8f747abec598ba29,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,77bdad220bda11eba7f7acde48001122,621e2bcbabaa036b7d1dd30433397013720b2081b10c9f1f1b3f04039486e957,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,77c243be0bda11eba7f7acde48001122,dbc56f726e5b9ba827ef2e3452417d16c6689606e7d95ff70ed71b1bca8cfe78,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,7848236f08db11ebbd9cac1f6bf848b6,7621834c0383ea715023926f7e52539c21c9b3143f46a0eb62cd685b4d4ee43e,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,78643abc087311ebbd66ac1f6bf848b6,b92c064f469bf55bdf6af595be92967400f15fd88feaf6f0831daf10cc33b1ac,test,main,yes_no,1,4,2,False,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,78e05963089611ebbd76ac1f6bf848b6,1adefbeb52fea526b753333d01691ab743bdf7b0dcb571d8741aa7bbd6e3f93e,test,main,yes_no,0,4,2,False,1,0,0,0,1,0,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
2wiki,78f08a0e089011ebbd72ac1f6bf848b6,248a29e2f3415acc47702add2737c5eb6edede0bdfd625c94ca50583eb713453,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,7954b64a087311ebbd66ac1f6bf848b6,b92c064f469bf55bdf6af595be92967400f15fd88feaf6f0831daf10cc33b1ac,test,main,other,1,4,2,False,2,1,0,0,0,0,0,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,7971fdd608c811ebbd91ac1f6bf848b6,641cdb501ee6b80645212c91751c880dcf204139e650673819d7cfa9e8140d53,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,79d5f9b80bdd11eba7f7acde48001122,c1a4d2bc0800deadde71f1a2f1f45a86bfeb6f860bada17112a846a83bd436a3,test,main,other,0,2,1,False,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,7a6e5d88087311ebbd66ac1f6bf848b6,b92c064f469bf55bdf6af595be92967400f15fd88feaf6f0831daf10cc33b1ac,test,main,other,1,4,2,False,2,1,0,1,0,1,0,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,7b05aef20bdb11eba7f7acde48001122,e1f0775c9ebe473c2b38a3fe2b85a919acd54a491ec2d49bdbe950f8fd0bf814,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,7bc86e320bdc11eba7f7acde48001122,e1f0775c9ebe473c2b38a3fe2b85a919acd54a491ec2d49bdbe950f8fd0bf814,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,7c270e5a089711ebbd77ac1f6bf848b6,1cf411585ae6332f3e4255e9a4c0f5ce655d8b386e198cfb6291f25bcc0b20ea,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,7c911f940baf11ebab90acde48001122,5abe64f223f9aef6abe597f13222751eac1eaf5159fcbd202aae64b848d6f049,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,7cd30cbc0bda11eba7f7acde48001122,82aa08cd4f74eb8de6dee6b24f79fc46b3d3a8529ba83ca396e4484f7d7fc07f,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,7d0abc0e0bdd11eba7f7acde48001122,831d575e7ea87be1832316ddcac893d2d7613375df3a55d69d49a066680caab1,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,7d70cba5086111ebbd5dac1f6bf848b6,93d26a594d45eea36ba4d59aa95c3a4643009dcc89c8d03e528019b557f22220,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,7e4ae1f8084e11ebbd56ac1f6bf848b6,f082fa5533883efcf642d4b1e2855d92ffbec898fd49fdf086341892d0e130e7,test,main,yes_no,1,4,2,False,1,1,0,0,0,0,0,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,7e91e85a088511ebbd6dac1f6bf848b6,178a2e75b62f291025ca4fb65718e3c95a238282119c6d167c0d8b3aa31beeda,test,main,other,1,4,2,False,2,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,7e91e85b088511ebbd6dac1f6bf848b6,178a2e75b62f291025ca4fb65718e3c95a238282119c6d167c0d8b3aa31beeda,test,main,yes_no,1,4,2,False,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,7f5c66180bda11eba7f7acde48001122,152987b72f682d3a6fe01d34c6df392416df3b397a7de496971dbd7dfe6175a2,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,7fe7f072090511ebbdadac1f6bf848b6,362de24cfd37f29b0516f017b7ca05d254f7cdbdd7e7090c1fc760ff1b36b690,test,main,other,0,2,2,True,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,7ffdc78a0bdd11eba7f7acde48001122,09ab69850b7d58d39c573db8594dfe430ab8b50e7f6e6e8ae4c1dce5447d58b4,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,800c7491086011ebbd5dac1f6bf848b6,22fb289ed32dd022882d0582b7a5c012241d2439b06b0993305464722d1853d0,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,808fe633098611ebbdb0ac1f6bf848b6,2511f045acfb74f9a9335836dbba5e66a9e76988506a2c04b56273fffde60bc6,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,82e95b13097811ebbdb0ac1f6bf848b6,5372c233f1939b650baabb9e406adb60924ef98e1814577cea82f2e60a16751b,test,main,yes_no,1,2,2,True,2,1,1,1,0,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,85db4a5e0bda11eba7f7acde48001122,a816e6661904f67bf7e844658bdb4e35d9bcde56c2914610dd0624c17f9b75ab,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,86401eb109c411ebbdb0ac1f6bf848b6,ca75dd95b53b6844fe88161741084139e28debccf9021c220201d6df3ae7df2e,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,86402cbe08db11ebbd9cac1f6bf848b6,346646db71bad075bd476196a7a441ae1aa2aee356861ce0841d6e9162335171,test,main,yes_no,1,4,3,False,2,1,1,1,0,0,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,87bfb126088711ebbd6dac1f6bf848b6,079e9f7c68641aaa204406f357ac0f6a1dc0d2e12e588114f3fce3386584f5a4,test,main,other,0,4,2,False,1,0,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,8830902b08e211ebbda4ac1f6bf848b6,631f0967f1c09ef38ea0d5f169ce360f03fce130cbdd65690526abe2d561c263,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,887cea6a08d311ebbd96ac1f6bf848b6,168aadda4d0f59c36864c88201152abc47f90926c3977bc84054632e11804598,test,main,other,0,4,2,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,889a147b08e011ebbda1ac1f6bf848b6,0a9f70011f81f567e3311bfd6064dc9e29b6af77d1f7336875434c3ff60de8a5,test,main,yes_no,0,4,2,False,0,0,1,1,0,0,1,0,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
2wiki,88ef3ddc088711ebbd6dac1f6bf848b6,079e9f7c68641aaa204406f357ac0f6a1dc0d2e12e588114f3fce3386584f5a4,test,main,yes_no,1,4,2,False,0,1,1,1,1,1,1,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,8905522c0bdc11eba7f7acde48001122,85a1f9d2940cdf99e5d0c319e2be28a4e6196ce1a7fa78e8faa3c8dc6ede445d,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,89f7870608d311ebbd96ac1f6bf848b6,168aadda4d0f59c36864c88201152abc47f90926c3977bc84054632e11804598,test,main,other,0,4,2,False,1,0,0,0,1,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,8a0a257a086811ebbd5eac1f6bf848b6,043c369ff27283ebc593eb80d9441f4e6c63fb1d231c3762aeea98d33c318b3e,test,main,yes_no,1,4,3,False,3,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,8a3d874c08e911ebbda7ac1f6bf848b6,da6d9aa2ff7074c9c8d3e6c6341c2681be24e16b3e3b0334cdfa3649e65a3f21,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,8a45a53e097d11ebbdb0ac1f6bf848b6,6ee322482947cf768a3a1627517be5c7a71938dd0813136e0c55606c14df3c23,test,main,yes_no,1,2,2,True,2,1,1,1,1,0,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,8a887d4c088811ebbd6eac1f6bf848b6,c9cc3fc313f14b4fe65911c39740eeb3862199350c4699690d1d6d87f48493ef,test,main,other,0,4,2,False,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,8a887d4d088811ebbd6eac1f6bf848b6,c9cc3fc313f14b4fe65911c39740eeb3862199350c4699690d1d6d87f48493ef,test,main,yes_no,1,4,2,False,2,1,1,1,1,1,1,0,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,8af8c8500bd911eba7f7acde48001122,cffa58bbe188a460eed3b62e1f7dfd54609faaf42cc8f5d21b104cf3180a173c,test,main,other,0,2,1,False,1,0,0,0,1,1,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,8b011412089411ebbd75ac1f6bf848b6,bcfdb48d0b5bc9e1fa0c6249c5d1ea7e4399c7dc53951ca3223345fd609bde3d,test,main,yes_no,1,2,2,True,2,1,0,1,0,0,1,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,8b622e28085a11ebbd5cac1f6bf848b6,8abd27880698cbf4bad6fea87d1160ce7d3363104040b9639c90194497814e24,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,8b7e3fd4088811ebbd6eac1f6bf848b6,c9cc3fc313f14b4fe65911c39740eeb3862199350c4699690d1d6d87f48493ef,test,main,other,1,4,2,False,2,1,0,0,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,8cc079920bdb11eba7f7acde48001122,b43611ef67fa69007ef77f375006ca490f3141e17edec637824acf0229de9612,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,8e08f5dc0bda11eba7f7acde48001122,812410eba67517e1f58db4951e7bce0f89fb9f80cae474a38c143acf98aec655,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,8f45bc4c085511ebbd59ac1f6bf848b6,d4291a82a10428903cdf5ddebbb6350067e0d5e21d870b49d831661099c44aa4,test,main,yes_no,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,90282a7c088d11ebbd70ac1f6bf848b6,97a6bc051dd84ac203869e37598d29bd9cfb0c4edccb8e153f2961ad3cdc33d9,test,main,other,0,4,2,False,2,0,0,1,1,1,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,903cdcc00bd911eba7f7acde48001122,3114b197cd406213eb2026f2632681f6ccd6a69a6a82b3edd5ab94e38f646adb,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,906f039c08a211ebbd7aac1f6bf848b6,f25c4d0a6c13335b1f8c0aa6d9155b08e893ceea25cc460fd1bfff6908ec0c44,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,90727e92089c11ebbd78ac1f6bf848b6,d9078a3851b20409c1c6ee4a50ccb1abd743ebdea8bfea68737cfbce53fca755,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,90af258008a211ebbd7aac1f6bf848b6,bf785ffde051415ab542c8f7727ae0e5928a5d3ebb9b41ce6ae2f4b90cfd7bee,test,main,yes_no,0,2,2,True,2,0,0,1,1,0,1,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,False,True,True
2wiki,9181586c088d11ebbd70ac1f6bf848b6,97a6bc051dd84ac203869e37598d29bd9cfb0c4edccb8e153f2961ad3cdc33d9,test,main,yes_no,0,4,2,False,2,0,1,1,0,1,1,1,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,91beb15e089d11ebbd78ac1f6bf848b6,886d9d3b7389bab09aa173753a5acc3470d8d1ac64e72faa7919f9b177801f31,test,main,other,0,2,2,True,2,0,0,0,0,1,0,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,91c8873a097c11ebbdb0ac1f6bf848b6,e15f8f40684e34cd1ac4eea13c03a5580231a27443171cf0ffa145662ef6c5cb,test,main,yes_no,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,9221d4cb08a811ebbd7fac1f6bf848b6,dac0e9534c36c58197f6eb2d6dfe9b3e565a990c31e10ebef918663aff55be41,test,main,yes_no,1,2,2,True,1,1,0,0,0,0,0,1,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,926f0388087011ebbd63ac1f6bf848b6,0a931064df24276b49477c026115912814a148a66ade73e04a0b8f30a1ef85aa,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,929850b508d511ebbd98ac1f6bf848b6,ff81bcabd2f52a1efb2a292f1f87a38901cd5f95863080f7e909b7835882c901,test,main,other,1,2,2,True,1,1,1,0,1,0,0,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,92ddcf920bda11eba7f7acde48001122,5dfece28534c15d73a6ea08b03332c4b357f08825144e6ea8216a4a983f189f6,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,930b4e660bdc11eba7f7acde48001122,7326bf2e4ebe1512cd0bf081d56c3dc9c112ea58b38bea2f5aa726a301f0327b,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,9396df3f090a11ebbdadac1f6bf848b6,d1dd4329aadbf5ef2818779a460e120913d17477165e782631a7500ada9451af,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,93ab42700bd911eba7f7acde48001122,903a0b4975d0aad6a91d5015debd23c194ffd943bea93f2b82c98f7ce2d423ca,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,947c993f08d611ebbd98ac1f6bf848b6,8dd9408c96fc621fefee6ac5e69f31135e665bed3c1927cfb94062f50aea7361,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,95573df1084f11ebbd56ac1f6bf848b6,04e9530f40ec8a9fbbd0b18f242795f05ea4d322611b627f369f5a52227fd337,test,main,other,1,2,2,True,2,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,957c9ecb086c11ebbd61ac1f6bf848b6,42d90444ec89bc768e0a61737dc6e772c8b31b140bec985dfa516cad38a5ed9b,test,main,yes_no,1,4,2,False,1,1,1,1,0,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,95811a8c0bdb11eba7f7acde48001122,6bc64eccc7b171f2d00c3ba0c4da37f160f7b93a0547c1a656b59e55cdf87ba9,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,95c481860bdc11eba7f7acde48001122,83721b88fb15a86bfe932d44ec6f08934dd3ee3590a4cd9507158545de084de6,test,main,other,1,2,1,False,1,1,0,1,1,0,1,1,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,961cda6608b711ebbd88ac1f6bf848b6,cbd3cd63212de8d59ca23594f8fbce3d687f096707c22eb82979191680ba9660,test,main,other,0,4,2,False,2,0,0,0,0,0,0,0,True,0,True,1.0,False,,0.0,1.0,True,False,False,True,False,False,False,True,False,False,False,False
2wiki,966248b6088b11ebbd6fac1f6bf848b6,38da7b28ca87904bc223148e3087d1b440fd6d0ec2f1c8f8aeb069b2d5f164f0,test,main,yes_no,1,4,2,False,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,969631f60bda11eba7f7acde48001122,40de4e10e5617a92fa99041b3ab5b3244bf889e3c3bef6f388b11f8c7471549b,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,973403b40bd911eba7f7acde48001122,9961b87e63d468e35358d79b11c165cef0a27903f6e1564aea08bdf0fc016cae,test,main,other,0,2,2,True,1,0,1,0,0,0,0,1,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
2wiki,97d1748a0bdb11eba7f7acde48001122,2b228b9caccf1e6d8b6359b91044fd2b47a8807b58be90ea7a9698ef09f0b70f,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,97d65e1a08b711ebbd88ac1f6bf848b6,42e494851060e0bb0b087a85854ae978ae5ac0c036bd7c513486aa2a4ee31919,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,97e662840bd911eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,986ffe080bda11eba7f7acde48001122,d6dad6c4bb1b22f0e69182c7eb1f370e2311d67be9d66597c01b4d2c666338e4,test,main,other,0,2,1,False,1,0,1,1,1,0,1,1,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
2wiki,98bb025108e111ebbda3ac1f6bf848b6,222b21ac875ed29cfd452191f3167f5140e6f59ba340eb75e38e2116907b3cb8,test,main,other,0,2,2,True,2,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,98d0647a08a411ebbd7dac1f6bf848b6,aa65afbd1dc96e0d4d8ad45efd227b8c6402c23c94ba17562bc59c47b6a5f6d4,test,main,yes_no,0,4,1,False,1,0,1,0,0,0,1,0,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
2wiki,99766a8a0bda11eba7f7acde48001122,7366d9f52221d619937b513f7a1b2d5175533d8bac3f7b3143e737da6a6c0336,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,99e082160bdb11eba7f7acde48001122,eac02bc4cfe39929b4ef82f34082281f6a08cffb7df46b1effe3486aaed3751a,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,99fc366c08e011ebbda1ac1f6bf848b6,7ebc4cdf90287b063d92926302e257f1516db943fea4bb02183ad30a8d180538,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,9a7a7f4c088911ebbd6eac1f6bf848b6,ee30e41364e8245df4856c83057b8dbcb249238f9a43b50659b111dd41f911b5,test,main,yes_no,0,2,2,True,1,0,0,0,1,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,9ad5232c084a11ebbd56ac1f6bf848b6,f0011b1f69cb3c21b3bc88c94c2e23767a2feea10322930c41fc22b3f9fb7f42,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,9dc4f94008f511ebbdaaac1f6bf848b6,5862d17aab05f8dfaeb27fb1c2f857c1749d5397121de9440f22d89716eeb40f,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,9de7c9180bdc11eba7f7acde48001122,f979add4c5aa19dce4a1f004624523169568ad76c9c1ea502185ae31a5119fa0,test,main,other,0,2,1,False,1,0,0,0,0,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,9e1824bd085511ebbd59ac1f6bf848b6,4acb6fd6849e1f97d3e4bf2d9202bf9fe70e326b56572207f67a6c96987b0db1,test,main,yes_no,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,9ea48c6f098f11ebbdb0ac1f6bf848b6,3094783b08a23c51b1fc1cedaf6669387234e8e4a944f3837bcff8831bbae5d8,test,main,yes_no,0,2,2,True,1,0,0,0,1,0,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
2wiki,9f00f000087511ebbd67ac1f6bf848b6,b5b35acdc0f51f7b6d1a83a66206150278cca96210d490280e63dc960f5315dc,test,main,yes_no,0,2,2,True,2,0,1,1,1,1,1,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,9f1122a1086a11ebbd5fac1f6bf848b6,c14030a6746bb1c5676e843279b217df5e1e229952914313d3239a2540febea5,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,a0abeeee086311ebbd5eac1f6bf848b6,fda0d2ae3aaab89e8b0040de832fefdefef2411bb52080f6906620f4ff2df218,test,main,other,0,4,1,False,1,0,0,1,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,a0fa07760bda11eba7f7acde48001122,283ad05144f067dfbaa338e777f4b7809d071d9616e75ec6d921d5cb165c473a,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,a17ab8be089011ebbd72ac1f6bf848b6,149bd9f5925c729dd2be22920f0ca99d7640c15f7c24c21ba6801f57f7de9261,test,main,other,0,4,2,False,2,0,0,1,1,1,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,a17ab8bf089011ebbd72ac1f6bf848b6,149bd9f5925c729dd2be22920f0ca99d7640c15f7c24c21ba6801f57f7de9261,test,main,yes_no,0,4,2,False,2,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,a2b9974608b711ebbd88ac1f6bf848b6,8f0dd891a549a5271350ea05661ab3b9f8a79dbea20324ab2622f30a23926b51,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,a2c14f540bdc11eba7f7acde48001122,b105384b090e637848afa1562cca63e8f892cfb4433a43a717e1477ec5f40d8e,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,a2eb3d54089011ebbd72ac1f6bf848b6,149bd9f5925c729dd2be22920f0ca99d7640c15f7c24c21ba6801f57f7de9261,test,main,other,0,4,2,False,2,0,0,1,0,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,a31be0420bda11eba7f7acde48001122,f7a57fac95bda604fac873075e34780c326a7ad11afe9b5a8461dd757034ea6f,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,a4245545087611ebbd67ac1f6bf848b6,2de358285e3183258efa7c5e2ea5ed1d7ede9db2bfd5c5b69c51514a7630d672,test,main,yes_no,0,4,2,False,1,0,1,1,1,0,0,1,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
2wiki,a445f7ca088111ebbd6dac1f6bf848b6,f9ae2e1abfd13ae06049254644bcca74740d3bd93fd47ccccc26edca6427d2db,test,main,yes_no,0,4,1,False,1,0,1,0,1,0,1,0,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
2wiki,a48a18520bdc11eba7f7acde48001122,51f78c99453ffbd31c53c56f08aa202b9a78b8ced82366dc39fec1c5f5f33430,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,a51283be0bdb11eba7f7acde48001122,f7a57fac95bda604fac873075e34780c326a7ad11afe9b5a8461dd757034ea6f,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,a522099e088c11ebbd6fac1f6bf848b6,06354500b958d2b5a836aaf2f64c6184d67f0ebe7196accf3d9714abb08e05bf,test,main,other,1,2,1,False,1,1,1,0,0,0,0,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,a5af3f06087511ebbd67ac1f6bf848b6,6ed4f9be7eb15617ba55ced075e55a69a75e0a4cba24531398eb4a23e5115da8,test,main,yes_no,1,4,2,False,1,1,0,0,1,1,0,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,a5e1c503084d11ebbd56ac1f6bf848b6,d88e7851b3690c1413d68094c14ad1e2f59c627a65c7eb917fce5087bb0222c9,test,main,yes_no,0,4,2,False,1,0,1,1,0,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,a6e46980084a11ebbd56ac1f6bf848b6,fe6fb437d4756eb5b4175e2b821547b131037ee3245a590e3ef0fc9b630b1157,test,main,other,0,4,2,False,2,0,0,0,0,0,0,0,True,0,True,1.0,False,,0.0,1.0,True,False,False,True,False,False,False,True,False,False,False,False
2wiki,a6e46981084a11ebbd56ac1f6bf848b6,fe6fb437d4756eb5b4175e2b821547b131037ee3245a590e3ef0fc9b630b1157,test,main,other,0,4,2,False,2,0,1,0,1,1,0,0,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,a7033ae60baf11ebab90acde48001122,97a0decffbe09c813e958b95525bc4a39d23c72e86291efd982bebb1255e2c35,test,main,other,0,1,0,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,a7f933ee08d311ebbd96ac1f6bf848b6,08d8b118fc45d1f0b445902b6de68f90feb8d90c19a0544e6da3b213cb5a0ee6,test,main,yes_no,0,4,2,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,a91c4330085411ebbd59ac1f6bf848b6,fd49bb615aa02140bff667b55a6c64752622bf1eafe7020a9937e1350113c657,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,a9329b9c08d311ebbd96ac1f6bf848b6,08d8b118fc45d1f0b445902b6de68f90feb8d90c19a0544e6da3b213cb5a0ee6,test,main,other,0,4,2,False,2,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,aaf3619a0bdb11eba7f7acde48001122,1f144dbaced2e7a5050a8971df8699a4c72c0be40129f5899cad192645b9a200,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,ab01c53c087511ebbd67ac1f6bf848b6,368ca9a983a06ac48bfb60c73591a101ca680254cdc9ae49d378873ea82b43d3,test,main,yes_no,0,2,2,True,1,0,0,0,1,1,1,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,ab7c040008c511ebbd8fac1f6bf848b6,e10cb72cc1872639f8cd46ead70802af8d635af7b80dbf19bcc50290b797eeec,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,1.0,False,,0.0,1.0,True,False,False,True,False,False,False,True,False,False,False,False
2wiki,abe63456087511ebbd67ac1f6bf848b6,368ca9a983a06ac48bfb60c73591a101ca680254cdc9ae49d378873ea82b43d3,test,main,other,1,2,2,True,1,1,0,0,0,0,0,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,ac4997d00bdb11eba7f7acde48001122,4d780add0e0db06a74df748b2857a71966e3db12d9684353a7930661186461bd,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,acdd26f808c511ebbd8fac1f6bf848b6,e10cb72cc1872639f8cd46ead70802af8d635af7b80dbf19bcc50290b797eeec,test,main,yes_no,0,2,2,True,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,acf17e6e0bdb11eba7f7acde48001122,812410eba67517e1f58db4951e7bce0f89fb9f80cae474a38c143acf98aec655,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,acf77232087b11ebbd68ac1f6bf848b6,bd0c2269bd9e7dd33fc99749b9bb2b95019e5dc1ebe86581ceca94ae442bacbd,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,adf71f260bdb11eba7f7acde48001122,898c25e828d49672fd11dd92402a4f9926b7d9233d5551850e60a79d10124017,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,aed6b854089b11ebbd78ac1f6bf848b6,6e41efddea18e96603850a3e2177a5c6cb8b31796f0434367aadd4fb4ae2b766,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,af48878e087211ebbd66ac1f6bf848b6,cdbd1047bb76f3403e1cb73f03ae9266b2522a3151b0a8d81cebca1475677044,test,main,yes_no,0,2,2,True,2,0,1,1,1,1,1,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,b0277f74089411ebbd75ac1f6bf848b6,9dda47f03101028225e4b993536de5fe3a318801bdabb3f596df27b2a22c6c63,test,main,yes_no,0,4,1,False,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,b07c453c0bdb11eba7f7acde48001122,66e110adcb98c0cff310e3ee383461e95f6b2899a2c89ddafbe113422102100c,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,b0a86b140bd911eba7f7acde48001122,82aa08cd4f74eb8de6dee6b24f79fc46b3d3a8529ba83ca396e4484f7d7fc07f,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,b1194d560bda11eba7f7acde48001122,ea5b8e34eb01d6e87615b52cc5987d14abe52547c9b384afb68a0f22bb53740f,test,main,other,0,2,1,False,1,0,0,0,0,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,b1fa5ac20bd911eba7f7acde48001122,2f99176bbd49a388c9b459ab11e9e9af91b55e69c4676c176efa6cc8fa83aa3d,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,b2116c100bdb11eba7f7acde48001122,d2c7624608172270d1e3b5561a64fe24883121f2386a359f9365281a27269d38,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,b242902608ca11ebbd92ac1f6bf848b6,41cd215545121fb5b0e0e5fb72698a626816e68d88749f6a87f19f75fc9f09de,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,1.0,False,,0.0,1.0,True,False,False,True,False,False,False,True,False,False,False,False
2wiki,b28e36840bd911eba7f7acde48001122,46bf49a17d5513a189fdb23b81b65fcc16e834fe685b69320c5816c40b2a9942,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,b2cf21340bda11eba7f7acde48001122,1276db91a33d61e372d140c4e14817726238dc73111d7be07345beb33f5df131,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,b4b713300bda11eba7f7acde48001122,f1d5c29cc86f4e57fa48a7acd36f527b2eb1c274662d651c1df2b7cf007b5f90,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,b5f85b2208c011ebbd8aac1f6bf848b6,ff2e4e0dc848917e59fd9796679f6774958fb016a03c8fd2f5aacf73bc1fd312,test,main,yes_no,1,4,2,False,1,1,0,0,1,0,0,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,b654a8d808d311ebbd96ac1f6bf848b6,a295daeaa7ecd2b8b17d3e33d1d04bff295d81d3f410eb8dbf60011ecb05906c,test,main,yes_no,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,b695b4ea0bda11eba7f7acde48001122,3d383e9a6cc671d2b739f1a86dcbe278134db7313d4607edd53b8406f0e22584,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,b7db0e2c08d711ebbd9aac1f6bf848b6,9523cd57eec7241ad6c589c6e91a49d74dd8353c319827c3a4d4d1417575c2e8,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,b9173c820bdc11eba7f7acde48001122,0c8a7875034007850a5890c3b4c0cc95937228fe16fca57b57b58d4046aa7357,test,main,other,0,2,1,False,1,0,1,1,0,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,b997f14a0bd911eba7f7acde48001122,592497f9f527317b12a2c39a86c67b823b4421197c76ddd32bfe00b36e401709,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,ba485f5b088a11ebbd6fac1f6bf848b6,b795b0b6c7ae60fbd07aa56730795eed174a24fbbb23275db0df878f25c13875,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,ba48f42a0bdb11eba7f7acde48001122,0c182448a1572198025442cdd66e26b89394677136c5cd1255d9c284f6f1dfca,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,bc0a0f260bd911eba7f7acde48001122,3156e084fdd904c6eb39bb53adc5212c4b11772f69773a549da0e994618d65ec,test,main,other,0,2,1,False,1,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,bc309f400bdb11eba7f7acde48001122,6da03e1ed14c9e7f45d34972ad383c09b2961fef36a7e9581fb94fbc24fad0f8,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,bc7a14320bda11eba7f7acde48001122,0393303ac303de5934a01c73fa6e4b34eddd07cdaccb63b19696401cf94d6e45,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,beadc91a0bda11eba7f7acde48001122,6c3b781e71669cc36b37e509d6089f476065399f36f361de3b90f3ba5f8a6523,test,main,other,0,2,2,True,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,bed4614c0bda11eba7f7acde48001122,a3fd7b9de78848b0de17ce7fcc8293bae6c8b825a113d4fd75502a4110795cd7,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,bfece5f8087f11ebbd6cac1f6bf848b6,3bcae8efde020d8e9c66022949804a9d2a8527cc3425ac55371a5590e8962ea8,test,main,yes_no,0,4,2,False,1,0,0,1,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,c0a7708408f511ebbdaaac1f6bf848b6,2062b6741bd5730d1d177ca69a5bc27cfe5b4319c2d2f8c222dc1faa3bb164ec,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,c0b2e21e0bd911eba7f7acde48001122,c3bd46d87dd79964a5dcbabe091ea6b7d0232ff3a97aa4b774735f854db8de5c,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,c1b2a553084e11ebbd56ac1f6bf848b6,009f47b20fa9b345579d7b91d5924e80c51b58cfefe534a525685b15f9c7fc4b,test,main,yes_no,1,4,1,False,1,1,1,0,0,0,0,0,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,c2193c840bd911eba7f7acde48001122,0623d83f73f5f7002077647196da6c666329ab557ae8809d311cd182bf9a028d,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,c27b1c1a08a511ebbd7dac1f6bf848b6,5db3f4a093109d6c624e6400739887f689f2443e8734f0e801cd8b9827f1d4d2,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,c2b1c8800bdb11eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,c2ca69a00bd911eba7f7acde48001122,e8ba97af225fa3568f1de810d546e15d2238883043cc3825f52f2277960bf3f2,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,c30449880baf11ebab90acde48001122,380b08abdf9c6f94493afc115f7dd7370db58e018581485d41fd310aa32102e9,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,c3d4bffa0bdc11eba7f7acde48001122,359bc0676c5a9b4e4e1ae2bb52c8c399825eabbaa0d7e09796d48d68d3cf7fa4,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,c3df15640bdb11eba7f7acde48001122,6ad16076e703706fb9bc73a361dff37a2305740c970512c68206116d0012c3fa,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,c44effb00bda11eba7f7acde48001122,6a343b17c3412a3162f4c732bda18ba20e224c4f4e1897a1bc489f1ee3d323cf,test,main,other,0,2,1,False,1,0,0,1,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,c483d59a0bdb11eba7f7acde48001122,a9a7fe1ce6949ed59ea20788bcec23be75ff9c77c9f3a141413886b588886d3f,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,c4cb52b8099311ebbdb0ac1f6bf848b6,aadb828a758f2c77cf03c0e38f749fe73487204c0e9e6590cd113996ed6c5f9c,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,c51c07120bda11eba7f7acde48001122,6f0891f56e609f711b4d663936fb96ee3f305a80d770963fa2c5f320f0888e99,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,c5fca28e088711ebbd6eac1f6bf848b6,a15dc8fc0f3bb6ce2f2539993d245db0b1b4b19b17fd17ecfe7e1599b9a85221,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,1.0,False,,0.0,1.0,True,False,False,True,False,False,False,True,False,False,False,False
2wiki,c6301fa20bdb11eba7f7acde48001122,d33ab95b487f0e475c197e81b448532e363b8076a3bbc1dda226ead864372d76,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,c6eda4e40bdd11eba7f7acde48001122,bb9ec80c7399bf2b10b3aba07852aec0b066df24d13f8b4a15f6dd544a354068,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,c73c6af40bdb11eba7f7acde48001122,19a6753678dd3705ee80376a93925746ddcad3bdb6e20038bd1550c77659cff7,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,c749c451090c11ebbdadac1f6bf848b6,447d5f753c70ff31f97c9dcd69089837508fa7c4afd658dc19657ec898d01612,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,c76be40c0bd911eba7f7acde48001122,6a9bc35555d433f22f182e7e7b7b580e3f6e99b1a94632789e5d59d9a545a0ae,test,main,other,0,2,2,True,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,c7746bce097011ebbdb0ac1f6bf848b6,6f44dace60188c57738366b2c493036df159a87eeb1054b7054563aa72926275,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,c851af67097511ebbdb0ac1f6bf848b6,a55c290e265566810c308fde1a71466ff8c83bc8d516c7609a9baf0b767b44e3,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,0,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,cac683520bdc11eba7f7acde48001122,f8f549bc30b7e415fe25e4621a8c9550e08437c0814d7f80d736025f576bf40f,test,main,other,0,2,1,False,1,0,0,0,0,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,cada32a2088b11ebbd6fac1f6bf848b6,9967d9453d44af3ac2f411592cc1f27da5edea53c8f06a4a33cd8aa834193526,test,main,yes_no,1,4,3,False,1,1,0,0,0,0,1,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,cb221b220bdc11eba7f7acde48001122,340b927e296014d99f701728ef65c9e30d00fcb480e185a233ffaa7d38f5befa,test,main,other,0,1,1,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,cb8f18ed08c511ebbd8fac1f6bf848b6,7a78c4f4de45f2818876bf60cb51c0cf1845ce166ac6463e4fa62bed5ad10d48,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,ccc4e5d4086e11ebbd62ac1f6bf848b6,3f14e71d325f7114d43d032def4a6715abf700aad1c9e42bd0d56806933fe5ce,test,main,yes_no,1,4,2,False,2,1,1,1,0,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,cd7d0fe60bda11eba7f7acde48001122,eff26b5091de2b2620f9607b32dd9d398e89dc5eb483edbb4e5cb897280fee87,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,cdafda760bd911eba7f7acde48001122,7a8cbaae36cef2bb537d4c20df6783faba9815f119181038210983ae1482a129,test,main,other,0,2,1,False,1,0,0,1,1,1,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,cdc11681087611ebbd67ac1f6bf848b6,7829edb9cb1dbcad91c65014b0a15623d1015058cab80dda3da76f757bb84e62,test,main,yes_no,1,4,1,False,1,1,1,1,1,0,0,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,ce40b5be08e111ebbda3ac1f6bf848b6,ea8da8ce554efa5650ecd5cd9426e5e1048f95f9503e86d4037e6a2b77d54100,test,main,other,1,4,3,False,3,1,1,0,0,0,0,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,ce5333180bdb11eba7f7acde48001122,e642db7bcda744aa1e49ac57152c7c6362ae681385484ae7ca209df4d234d965,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,cf34bc6c08e411ebbda4ac1f6bf848b6,73d108bb28e6d1143c929bc5871bd5c72a8f57bf92138a63d78f4b724916e691,test,main,other,1,2,2,True,2,1,1,0,0,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,cfb80de808e111ebbda3ac1f6bf848b6,ea8da8ce554efa5650ecd5cd9426e5e1048f95f9503e86d4037e6a2b77d54100,test,main,yes_no,0,4,3,False,1,0,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,d0093ba20bdc11eba7f7acde48001122,367d028a1629850c80d674a3056c800ba54323465e63390dccbfee07634c23cc,test,main,other,0,2,1,False,1,0,0,0,0,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,d05bbde408d211ebbd96ac1f6bf848b6,c1da702829aa0f7231f212cf0a7da392dc63e844f01fb0d4d380375319c4a6b9,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,d088dca1098011ebbdb0ac1f6bf848b6,caf97b19e4f76b2a807362fa5d279270a9caee2fe1e58f2a33f862aa3e9524f7,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,d0895129086e11ebbd62ac1f6bf848b6,d4c84462fecc9dcaa7859bd4fb4120380453ab4d7fc4f03474462b0f317ace0d,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,d0979cc80bda11eba7f7acde48001122,7f08862ab2ec10ebad0a9a31241c817085b745a488c9447cd2d56e5a2d3ee9b3,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,d13509dc08cd11ebbd93ac1f6bf848b6,7babb36dfbe44d8a53c4cc4255bc46c08dcfdce616107b45514548541c465aa4,test,main,yes_no,1,4,1,False,1,1,1,1,1,1,0,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,d142e3d808a811ebbd7fac1f6bf848b6,563bbf6529832ab47d13a96de126395dfe8364f1c2db036a417c56fdaae9eeac,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,d176ddc80bdc11eba7f7acde48001122,40de4e10e5617a92fa99041b3ab5b3244bf889e3c3bef6f388b11f8c7471549b,test,main,other,1,2,1,False,1,1,0,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,d18e604a0bd911eba7f7acde48001122,181076a90f0c57f8c1800b37daf04a302fc94b07d996e090e675d69762fce467,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,d27752b7088011ebbd6dac1f6bf848b6,07ef01eac81c338050771911a6b59694ad14b808871719a3ffcdac98b0eb6216,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,d290372c0bdc11eba7f7acde48001122,3be668e03dbce80ad0b05fcced2fbb39dd1eb862614b92dccbf59d3301a4b5af,test,main,other,1,2,1,False,1,1,0,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,d418534b098e11ebbdb0ac1f6bf848b6,866559ebef509f6c28ad5fc500a686052c8b49c09382002afa04b78d16393cf4,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,d44add4c087511ebbd67ac1f6bf848b6,fae9c108d89db2501ce9ea7ee7ccea450904464014716671d33e1f5db10c8cdf,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,d498b7c4087b11ebbd69ac1f6bf848b6,8d968676700b94c285d163b9994b92378e34e7fd901bc1e814f4a273c207e33b,test,main,other,1,4,2,False,2,1,1,1,1,1,0,1,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,d5d9f0d20bda11eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,d5f523f0087b11ebbd69ac1f6bf848b6,8d968676700b94c285d163b9994b92378e34e7fd901bc1e814f4a273c207e33b,test,main,yes_no,0,4,2,False,1,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,d600fcd0084d11ebbd56ac1f6bf848b6,7653d204d974326fc042042e1b839901944835e728fff75237a3cd457e816378,test,main,yes_no,1,4,3,False,1,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,d625b332085b11ebbd5cac1f6bf848b6,30b9473aca8dec1ffbbefa0253cd3351a890ac217b39baec51d97df07a963699,test,main,yes_no,1,4,2,False,2,1,0,1,1,1,0,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,d6adcffb088911ebbd6eac1f6bf848b6,6bed8111d8c750e25c0bc0236255918c86321326be85e827f442a3995868050d,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,d815d200086d11ebbd62ac1f6bf848b6,afb1df9dd092a975a5a0d2831300cb9df50f7d882ad5362cc59d71249c684fdd,test,main,yes_no,0,4,2,False,1,0,1,0,1,1,0,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,d87bf3ec0bdc11eba7f7acde48001122,bae19af1c4d20b9ece05d60801a50d6c052da6e2222589c0a125be2fc1a6c048,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,d91efc6c08ea11ebbda7ac1f6bf848b6,d0a904a3a75d579f7c7c8e940863ae938be1ca2eb0c12143e8dd79289ec54c2f,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,d92496aa0bdc11eba7f7acde48001122,93968d16074499edac4e1ee742ed68299b3612c7fd4aaf1131ba618c41c96b4c,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,d9b834420bdb11eba7f7acde48001122,04339c40a81fdc2bf23b22682f97a79c2974e64c9e562ed05f3c2d75a88e2bfd,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,d9dfa1b2096c11ebbdafac1f6bf848b6,eb400f8613a208b984ec16b1730911658cfb150ed395d075d782645db81ad876,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,da1a33c20bdb11eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,test,main,other,0,2,1,False,1,0,0,0,1,1,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,dc7216340baf11ebab90acde48001122,b58abf1cd88f7d549f9a204f6d65b27f295c49963f0605a679c4a0ed92aa53db,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,de3e320e0bdc11eba7f7acde48001122,756b619b589e0aaa89001fba5c9e3b27aa0b6e3f365e40ad5ad1c03920998cdd,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,de557b64085b11ebbd5cac1f6bf848b6,d972ed8520c77072bc10b1a918a91d0ca99166753e58cfbc24eb44156d4574ec,test,main,yes_no,1,4,3,False,1,1,1,1,1,0,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,df949ef3086111ebbd5dac1f6bf848b6,3b059665aa919e324918ba2a23acc4a0882d6919f379087a1a550990aaa38dd3,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,df9a6dea0bda11eba7f7acde48001122,ed862898732642d7289d8050666d3e3d6778514c2fd1d0f45cc42627676e61fe,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,dfc15b26089211ebbd74ac1f6bf848b6,95c56e1e48d44d6027e9e7ee35dc1d02be7d73d210c8aa0545d7eb8a8c900188,test,main,other,0,4,2,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,dff19e62085b11ebbd5cac1f6bf848b6,d972ed8520c77072bc10b1a918a91d0ca99166753e58cfbc24eb44156d4574ec,test,main,other,1,4,3,False,2,1,1,1,1,0,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,e024da06097d11ebbdb0ac1f6bf848b6,bfb3e3c732837bc902f8b03aabc358704b0f8b13fcc5ecb260bec9fc43ccf925,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,e04a2f3c0bda11eba7f7acde48001122,e4ad8404a0e300533fcdb370dfb07ce014fb35fd0574109605e6b7c52fc7543b,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,e0f58d50089211ebbd74ac1f6bf848b6,95c56e1e48d44d6027e9e7ee35dc1d02be7d73d210c8aa0545d7eb8a8c900188,test,main,other,1,4,2,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,e16fdd580bda11eba7f7acde48001122,831d575e7ea87be1832316ddcac893d2d7613375df3a55d69d49a066680caab1,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,e25d9f6a0bdb11eba7f7acde48001122,b445baad7b18fbc876ca42aa2b8ea6ffe328f66c3d81930059b8360b770419b1,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,e3555fb60bdb11eba7f7acde48001122,e48deebd53fe4a518c7cf26de8611edd5f3b96fe594f9ea0c115aadc7e466ff6,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,e50bbb3208cc11ebbd93ac1f6bf848b6,a4cb94db629e354395305ae31345d43208bdac718bc303aa4e4711161a524965,test,main,other,1,4,2,False,2,1,0,0,0,0,0,0,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,e52a389108c311ebbd8dac1f6bf848b6,8acdc6d3469957907a07e5132271616e8aff0b6b2604ca11710f9fd85530bb2c,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,e594770a098711ebbdb0ac1f6bf848b6,babc254446928d319a404e1f448c9425183b2ef2d7e5ba9bb10e070436a5a395,test,main,yes_no,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,1.0,False,,1.0,0.0,True,False,False,True,False,False,False,True,False,False,False,False
2wiki,e5d3885408e211ebbda4ac1f6bf848b6,090e2cdf3dc3454094ca5f90e79ce688b6d4a1347c3250c0d55f77f5e3619d0e,test,main,yes_no,1,4,2,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,e6f0b1f40bd911eba7f7acde48001122,dd285471faee7e6d93cdd7ffdda76c8a33c49473cf7384cd44b51815ce93f19a,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,e751f4d4085511ebbd59ac1f6bf848b6,ef014ca2bc892a394838b021e7766acacae85033db6a7499f7c5166c6373230d,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,e756248a096d11ebbdb0ac1f6bf848b6,5ba6259823038d88e4367bd2d87eb617ff1bf183bea550fd67ccaa371ee707d6,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,e9272c4708af11ebbd83ac1f6bf848b6,3f2c6a8d01bd129e75ac91648c2a4835c720f9cee85c883c30f8aaa2680f8752,test,main,other,1,2,2,True,2,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,e92a78fa088311ebbd6dac1f6bf848b6,8f0c96fc26b556f7981f54ff57d4f9df6a8299db5608b7dad504e639bf77db01,test,main,yes_no,1,4,2,False,2,1,1,1,0,0,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,e92a78fb088311ebbd6dac1f6bf848b6,8f0c96fc26b556f7981f54ff57d4f9df6a8299db5608b7dad504e639bf77db01,test,main,other,1,4,2,False,2,1,0,0,0,1,1,0,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,e956102b099111ebbdb0ac1f6bf848b6,587a6b8736f2f1004530629f0172f3397a2897dd3e4e63bdb03884934be424af,test,main,yes_no,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,e969e2780bdb11eba7f7acde48001122,17db3564c1920651b76ace3d5bc4261655115963c6045efaf23f33ed26643156,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,e970b644086511ebbd5eac1f6bf848b6,86fa6434654df28057dda5068f05be2efb0e98fd96011a82a8a8f5ca955c3381,test,main,yes_no,1,4,2,False,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,e9d57e0e0bd911eba7f7acde48001122,8a28e9c491608045177ec16b1e52fe41982339779800207b054178705c2e1525,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,e9f89c020bdb11eba7f7acde48001122,badd8a8b156dd2392b99caec8fd6b876306b732f2c5894f4e4c30dd790a9e0f0,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,eaaa9f8e088a11ebbd6fac1f6bf848b6,15901f80e317a147729efde7bf3495146156959145e0601e97027d3c483b89f0,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,eae4c01a088311ebbd6dac1f6bf848b6,8f0c96fc26b556f7981f54ff57d4f9df6a8299db5608b7dad504e639bf77db01,test,main,other,1,4,2,False,2,1,0,0,0,0,0,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,eb53e97108e411ebbda4ac1f6bf848b6,b7862f82e79c47479ea5f06c0fc9031ef9e7548636c8b8ef4d168bc41588e915,test,main,other,0,4,2,False,2,0,1,0,0,0,0,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,False,True,True
2wiki,ebf143e60bdc11eba7f7acde48001122,575bfa05564ece3eb73f68165e8ac0dbae557af8ddad082650443c9c2976f3fe,test,main,other,0,2,1,False,1,0,0,0,0,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,ec078f3008c511ebbd8fac1f6bf848b6,aba8dc00518c8dd26bfe76c0c3493e2df76ff6c8354f4bfb79bf8015a1afe02c,test,main,yes_no,0,4,3,False,3,0,1,1,1,1,1,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,ecee7b6008e411ebbda4ac1f6bf848b6,b7862f82e79c47479ea5f06c0fc9031ef9e7548636c8b8ef4d168bc41588e915,test,main,yes_no,1,4,2,False,1,1,1,0,1,1,0,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,ed2a534e08e211ebbda4ac1f6bf848b6,fa79742c9fca3f2231bc748191f7a74db77adb7178df316cc4cc9f489009cfb6,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,edb6b7a80bda11eba7f7acde48001122,9f93a6d9bba42275cbd877bc60ba2dbc69c3718601fb44a8916f276cd43e1776,test,main,other,0,2,1,False,1,0,0,0,0,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,ee05035b088911ebbd6eac1f6bf848b6,5e303609b9c11e069f001a48504e2b32690f337e8270e3df64b2fe87021e356d,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,ef6c3b1d08a711ebbd7fac1f6bf848b6,200c0d850fd53fa1aea4ab32fd79d15d0aa873bc52557fca1d7f2396febdb936,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,f09d09400bda11eba7f7acde48001122,46bf49a17d5513a189fdb23b81b65fcc16e834fe685b69320c5816c40b2a9942,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,f0cf143a0bda11eba7f7acde48001122,9f541380e1a3f647d671634078a592b70aee7450450003f2df24a376b311610d,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,f125d26a0bdb11eba7f7acde48001122,9299122fb4f1c0e02c920ead18c5694987f3be4b36da3d52d1c8626446b8cb80,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,f19a30280bdc11eba7f7acde48001122,a5d5f0f10a6ce47f39ae1a0f07cc4d6d872f97a655de6cdbe964edc7b4a6e98e,test,main,other,1,2,1,False,1,1,1,1,0,0,0,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
2wiki,f1b2f45808e311ebbda4ac1f6bf848b6,01f751e77c9401ba90a5fd5502a4fb4e16d7fb9a87e70ac2861c9defe11e9ba4,test,main,yes_no,0,4,1,False,1,0,1,1,1,0,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
2wiki,f20c3b4a088611ebbd6dac1f6bf848b6,64587dfa1e8de4aecf1224123bac8909ac042ecb173acc344ead0eb43e053311,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,f2363a0a086111ebbd5dac1f6bf848b6,ddd5c58d3c88905ef637119d5da85c8e496d423c4273740065cd1115b64a66ec,test,main,yes_no,1,4,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,f2f51368089c11ebbd78ac1f6bf848b6,212ea20b7d2bcebf775bccd99c32d59567d5215507d0b3fc9a99c7af7fe8c635,test,main,yes_no,1,4,2,False,0,1,0,0,1,1,0,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,f3c6ac8c097111ebbdb0ac1f6bf848b6,8d6c48878580d3c6bfae282f3b3a068d0bb100e2abfc10f49d62f78d88bfed2e,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,f5ed16b40bdb11eba7f7acde48001122,0dc1324cd37b0e62f41cd5804fb51a3432cc417c96a1e76d82fd7a97652c49d8,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,f658de580bae11ebab90acde48001122,191afd1cfc0171de6db28561589a93bfb3d6e44bed54a368d8319333bc820b99,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,f71f4073086611ebbd5eac1f6bf848b6,ade6359341bf8fa9b4fe19ef8d449f01aee9d76c92bc0fa0c8e5f7a0c65176b2,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,f796dcd208e211ebbda4ac1f6bf848b6,23faf58d3778dca67088e08e204d11bb2a723fc05345e45134c0f27ff4b2cb9a,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,f7b5e9b40bd911eba7f7acde48001122,5872e09b0a90d1ef58bceed0e8bbd85b568d9f1b484602e136a6a7dae9bec103,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,f88864c0098811ebbdb0ac1f6bf848b6,c927cedca3ba8ef9cf7075d42e9f2478124cbb596caaed0d1636a60f15982124,test,main,yes_no,0,2,2,True,2,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,f9b289140bdb11eba7f7acde48001122,f1d5c29cc86f4e57fa48a7acd36f527b2eb1c274662d651c1df2b7cf007b5f90,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
2wiki,fb2273900bae11ebab90acde48001122,1cf9510042c3276ca7fe31a843c1a481d162f3c365d270bff753f2d0c23ad42b,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,fc321687098411ebbdb0ac1f6bf848b6,17b3d1f9e52ec7cc9a8c41e1b5282b4b14978865dc76b27e93fdc71b69c5d091,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,fc636ad209b711ebbdb0ac1f6bf848b6,b4c12084170e999c170d9a04258797b9ed01983a1f51d55639de64bf6b305d97,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,fc72b05e0bd911eba7f7acde48001122,4f282d02c6e0b50b759421ed1e0152d38c457213cbb6248edc581c43a068bfa1,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,fcf3c0000bdd11eba7f7acde48001122,51587f46ef6e39ea5788b8e5f5cfe74ec1deadec0fb4bcfe64bc4e2cf786b346,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,fd0b97f208a911ebbd80ac1f6bf848b6,c48b98c05f7db5bdb4cce080e19a205ab98be10b593bcfda741ba4341a668054,test,main,yes_no,1,4,3,False,1,1,1,1,1,1,1,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,fd184e860bdb11eba7f7acde48001122,8a28e9c491608045177ec16b1e52fe41982339779800207b054178705c2e1525,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,fd6e9ec20bda11eba7f7acde48001122,c26f058d1451bd39ddc2e2c2a9996718548551c8310f31c8bb25e6f3a0d3f9c8,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
2wiki,fe37c731089111ebbd73ac1f6bf848b6,c1a1c82c8044c111ac2c6216ef214855d5479acb229db90ab3f9112794b8b6ff,test,main,yes_no,0,4,2,False,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
2wiki,fe8483d60bd911eba7f7acde48001122,0c182448a1572198025442cdd66e26b89394677136c5cd1255d9c284f6f1dfca,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,ff798da408d211ebbd96ac1f6bf848b6,7fd4e18d231b8ae706557b33522396d79346b6df35b5c51d77485245793a118f,test,main,other,0,4,2,False,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
2wiki,ffe52ed408cc11ebbd93ac1f6bf848b6,9601d28f7141a072bd402e8bc793b46e2d3ae9d712134ced8d22c9f733f6fe35,test,main,yes_no,1,4,2,False,2,1,0,0,1,1,0,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a70f21b5542994082a3e416,adecc028e3a4b26eb9682d0129f0b6eec2e7cfaa959381c0ec5dc1a49caf6c9a,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a70f88d5542994082a3e464,a163a29bc16d0efd0a3f5f41b4228d0a8031559a2f3efe3875bd9205492c397d,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a70f9625542994082a3e46c,400fcb4cb95b7f2a2783778b252dfa82f53cf7a95ab5ee6ca87655725a229c26,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a710d0a5542994082a3e51e,b64aa8070d40d41d1eb99871f57732aa90a754fece80ce99beba503fc0b77774,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7128e25542994082a3e5f4,ff3be502762c16debc927dd878399e1a0053d1bde4a68364b1c47f6699a90f10,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a712eee5542994082a3e63c,cec57dff59b2f48cc50f7f30058e33a45c9486d99346bb574a9307ce5b050855,test,main,other,0,2,2,True,2,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a714abe5542994082a3e783,3c810f03dc0f50aab013a5c3403a0d29a8c762a92b9d46d8eb96324cbbec6a2b,test,main,other,1,2,1,False,1,1,0,0,0,0,0,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
hotpot,5a72134a55429971e9dc9246,659b8e0d698eae0b0ae025b4d4dd0bc4562389d60d0410925af4cb545b37b902,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7269b45542992359bc308b,b5ac1f25311a0928135318461f1021cbe684520830e6170c05710b63ef31cee4,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a727ac65542994cef4bc2cc,8eaed7083c331270c605b1a7383ddcaa2db714f05b692429faa6da9afcbb3b13,test,main,other,0,2,2,True,2,0,1,0,0,1,0,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a72958d5542992359bc311c,2ee5535a4461b3c843aa19527268019220df69ab1c0dd5653c216f4191754bfd,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a72edeb5542992359bc31da,ca9c71539cb2402b340a34006f12c866be7bb6a3492443cbc76994fdb9f29dcd,test,main,other,0,2,0,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7308dd55429901807daf6d,40043cf0ade7ab160cd4f9b616091e3ac25f31d19a921d794d39f62421c9b79c,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7312e85542991f9a20c602,90c3ea1373b9e5fe91d16e15e2ca2f9e7fd3830a01d3d99e9d5344cf101a6570,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7329765542994cef4bc486,a4ed9f670bafbb5a8f49e74f2c9b75caada32dc07cc0e92679243d1c07969f3d,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a735c1255429901807daff5,9a49f48eefc06f80264516c9ff103784bf1309ca22599355aab63683c87222de,test,main,other,0,2,1,False,1,0,1,1,0,0,0,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5a735e0955429901807db009,b42d173ce8ba2e9d12b3e64050b5a3c5c203a36b613cb763752278e683f0e40a,test,main,other,0,2,2,True,0,0,1,1,1,0,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5a7382ea554299623ed4abc6,ac1b6ecafeae58f9ba36cca8f83f8bdc2d90bb7f39c98472c89e5145c04f2805,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7383b55542992d56e7e350,e13ce22b7152cd1cb2545242f584e7e19ce56a02164871e325488119568bb591,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7391da55429905862fe061,eaae2f90155e6efa023f7295e048fe08eb2677f2e223877239be8e8695cd9438,test,main,other,0,2,2,True,1,0,1,0,0,0,0,1,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5a73af05554299623ed4ac22,ee79eb7a2eddfa4aec0fceb0ac201be1bb8c2085e0e04df50ac9f65bcdee5c3a,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a74cce25542996c70cfadf7,93cf314123fcff6b2050e41bf8f8e8c47e7d4ae6a0961eeb6df1cca51acf9b7a,test,main,other,1,2,2,True,2,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a759bc95542996c70cfaf0d,5b176ecfb712bccd2522222ca6cafb40c14351330dcfbe3672a722b46a672456,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a75e22755429976ec32bc6f,5c99981cbae2718f614fc01102c83a8dcf62912eb52d89491c2d29f331e5d867,test,main,other,0,2,2,True,2,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7636445542994ccc918718,ee6cd3f53f3a04c29fb90d25ff9d8c046c19b5311cae6f44560d2e649fb31e2e,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7657c45542992d0ec060b2,04c2e93d38a685b45cdac00b9da5e9911b0ab21b60b6db5fa632f2ddd8729e20,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a76a979554299373536013b,756840c28cc68a976d23af6962db1c7231410226723ab2b99eb9af589d5f5645,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a76c81b55429972597f13cf,2102e8207bc72b6d87570f7657e30cd56d35602bdcbf7fdd340d60fe01feeeb3,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a77113655429966f1a36c18,ff3be502762c16debc927dd878399e1a0053d1bde4a68364b1c47f6699a90f10,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7729fb5542994aec3b7202,f6e8b93e432cf3bea2ff0ad983dca3ab35f84ef85614fe8ba3307dcc6ac3a96a,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a772b185542993569682d13,928ac9607cbe6d7b3bb785a24795b00186059f728ceec395822fffb116c974d4,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a77442f5542993569682d36,9641100600b345d3d9b1334f6ef8625ef597c1fb92ad6e73015058354b9ed7dc,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7756eb5542994aec3b7297,90995fb27b6ee0470e182f8e9abb170638599779a123a99bd9762d630b7899e4,test,main,other,0,2,1,False,1,0,0,0,1,1,0,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5a775f735542994aec3b72b9,a72c4c5ed0721e095fd000126685484e31ca1b3b6dda7b7807d002dbe8f7aa3d,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7777765542997042120a6e,154678a69b477de72924fe7e7b5e88057a538dddac6ab3483722df6134a38e09,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7777d25542997042120a70,03e86df95263f27ffd44cec5f925e196d73bd2535741a20db074d764980793ad,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7778195542997042120a72,161d9733d04edd18b6cacccbff82f58a2510dec4d8b5f2eb5beddc3bd5ba6f48,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a77a1755542992a6e59df3a,2ddc547d41fe01d70463cc2bdcd87427dade287fc778827dbb27cc21a34741b1,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a77ce145542997042120b3f,b9c56e557d5bf89dc54a28c94d3991b00a649345cbd9837f6a7b158f85a9b59e,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a77edbb5542992a6e59e002,b0f477ceacabea11bf4354db2146746200bd0ba45b1412bf72258594e2707303,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a78ac955542990784727728,1580918db67209a3a18ecc0f66b94b9b58fce3eb28b35a83b99caab6f5f9deb5,test,main,other,1,2,2,True,1,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a78b094554299148911f92e,5d121da691fbf7a73d2e3ea53b8cb3ea11447bb1162a1acec4f72a564d6afbc5,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a78b165554299148911f937,4ac8d9b8892aeaf3c89e5b68f57f5fa9f6bf1dc016ed78134e4019633ff36b0c,test,main,other,1,2,2,True,2,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a78ca6455429974737f7891,03a9060efd96a7cb756ea72a8bb58638b02505da2506b1dc43bf1c31cc80e1ff,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a78cc6d55429974737f789d,70d76d62f7c6dda2c91680518c4c9d1377733ba1f1e3874f56397577eb16cc64,test,main,other,0,2,2,True,2,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a78d0615542990784727765,4da9e258ce6e132c9fa42e460aee3f94d4b31d5004146b0d252581c58ebe6e58,test,main,other,1,2,2,True,2,1,1,1,0,1,0,1,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a78f4e7554299148911f9be,1df3af4af1aa8a82dee28f5d0b6bfb7fecdb4fbfecbcd2121c3622a90898a10e,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5a790bb555429970f5fffe32,005438d4d2e034588caea5b23f5a08bdc4aad466f6beee03ac90e5ad35fbbcaf,test,main,other,0,2,2,True,1,0,0,1,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5a791deb554299148911f9f8,f256ae53cbbace22639bbe43c60fd70b64956a32e5f8e4538cbed66fcf91fda2,test,main,other,0,2,2,True,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
hotpot,5a79232d554299029c4b5f04,3a429771e2e5820388b6d1e537cb031ff585077a24c069fdd527cf4a69f2bec2,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7934ee55429907847277f0,1fcc39387d77b204ce464330b81954324bed09b7a5862daaefc1f813a605769d,test,main,other,1,2,2,True,1,1,0,0,0,0,0,0,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,True,False,True
hotpot,5a79b3015542996c55b2dc39,29e3b7636ff3fd46afdfe0cae25298a61a4f0cb25f4dff77bd692791bfbd492f,test,main,other,1,2,2,True,2,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a79cc035542994f819ef0a6,5187ebe27a67b0d85612e3aa58241ff20c9e0eeb67d2e9dede2fbddec185e248,test,main,other,0,2,2,True,2,0,1,0,0,0,0,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5a79efe8554299029c4b5f8c,93bff4bb73fdc2c9be4fcf0c48be25f2660f39528919c42ace4700f37c94984c,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7a0a455542990198eaf059,f8d773f6d4de63ef6ff4d8d119553ca53f4adeb7107e4a9a2bca36cc7a594333,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7a13d15542996a35c170bc,2b0efb6236ac4c97c79c8fa6119ffb66d60cda5c6329b9cbcce881ec3b17577f,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7a3f765542994f819ef191,84d4210ce7cb6f5f1a603d9c9f6f8cce7f4a8eba4231ba221fa92f84fd81c7d9,test,main,other,0,2,2,True,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7a4b7c5542990198eaf10e,a6b78469c9469c6132f712968d4262e114c87c658db8a771a00dff53b4884460,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7a7da05542990198eaf14b,9d1a456820b439e8fe993e8fc6c98e8dc01f8a5fcb76bcd82c343aa1390592e1,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7b3b9d554299042af8f72f,4fe6b3a921d1d8f7599319a0a1a511e91bf73479e474ee9b4a420ad72af3462e,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7b785d5542997c3ec971a8,62e1209163dc472506a7b813541f713b5e122506b9fbba1579295728a70cf1f6,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7b8c2c554299294a54a9e9,6d88efdacf2e4b8ee8b22558a456732c36b7fe25cc5d10255fd274afdf3021af,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7b9ee3554299294a54aa29,364b8dc2052d19d609d5755b138fc274080005d90260f095c9f9281535f08310,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7ba4df554299294a54aa54,6d88efdacf2e4b8ee8b22558a456732c36b7fe25cc5d10255fd274afdf3021af,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7bb554554299042af8f7a8,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7c644c5542990527d55494,73b63486e37e815f7e705310650fbf26dbefef5221147a26877a54399bd66ad6,test,main,other,0,2,2,True,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7ca26055429907fabeefda,179eb2e0d7777f90d5bb33d0418a75b271ad613b4d479934707bf1e7c2d03bb5,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7cb1135542990527d55501,c01c49455be1401d832f3ab3e50c5af253fb4658b23b66bd84e699b5b7bd0a17,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7cc2f155429907fabef023,99ac05ffb78f4c17afbaeea333a881b2c4c04f34e91c465a0cbbe8693d1762c9,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7cc8ff55429909bec76806,f6eafad719dd4801c224f6f00a33db8c4ef48e214f8a92347e703c77db19092f,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7ccd2a554299683c1c6385,8890485d28d8160da3ab9f983aba47f77ee53907102d4818a05858b3d62df87a,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7cd3f9554299452d57ba88,74d87a905b2225117f5896171eb34bb0aa8eb15b8b4e4de566121b695e0c7f88,test,main,other,0,2,2,True,1,0,0,0,1,0,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
hotpot,5a7cd90b55429909bec76846,9dedc3de939402c9b99de942f695a4f25f97e61835f3f3214ffe6d9423bafd51,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
hotpot,5a7cf0ef554299452d57baaa,9969ed691322b0cd7b449a36d7c13a99bb0b24cd128ac53eb8d47f06ebbdc242,test,main,other,0,2,1,False,1,0,0,0,1,0,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
hotpot,5a7d2567554299452d57bb24,d0fea2af39ed4b67ebc9624eee3b20dce0dc3407ded80cdacdaf21466b8f6def,test,main,other,0,2,1,False,0,0,0,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7d33095542995f4f402233,776a1a2bbfd8346ef3548f55e5139242312e64417df3e5015875407a7eef2bd7,test,main,other,0,2,2,True,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7d48a05542991319bc9385,d9934796c15ca29198966a3dff4e78f1d747a5fc27f8b6432bacccd2ebd7dcdb,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7d94205542991319bc93d0,ff8a51263116024afd23f37d51139481d58bd76d1612714e7c3d6d800a14718c,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7e328b5542995ed0d166c9,8daa2842d45e3daf42ded45cc752265d910e47532d18d460abf3a7f44a9a6866,test,main,other,1,2,2,True,2,1,1,1,1,1,1,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7e379b5542995ed0d166d7,e8512fda775c7fb0da402102f92e369cbd619460319fed9d28db621a95a81544,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
hotpot,5a7e503d5542991319bc9469,af51e81152d2752235b8a105410326e610db0da7bfb1b866218b0b39f3bc02f2,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7e53e555429934daa2fc06,4054dea037e13c8279f126d6223fb9788b1451c179351061c684f6c23cda6ed1,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,1.0,False,,1.0,0.0,True,False,False,True,False,False,False,True,False,False,False,False
hotpot,5a7e84c15542997cc2c4755c,ca67ef7ebcff7dc7b78efe10adde335042bb2a7433a183e5bd6edf2b3976e5ca,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7e9ff655429930675135a4,940dcf33c1529f7ca08f3cfa8de8be54f8d81059e81db59ce831531cf12ee12c,test,main,yes_no,0,2,2,True,0,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7f2a90554299306751366b,fce850011d61c53c3d46562ce3b981ec1f402259f32f67f1fd8e42b00e7bd265,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7f35175542992e7d278c8b,f470f7053f98048f9670963979a3a15ed4c350e2319a923d084d7ab01c840d2e,test,main,other,1,2,2,True,2,1,1,0,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7f6cac5542994857a7673b,194bd7c7f3c3dfb904108ad6e5f45106191844029cacd458fac6eac5ae08873a,test,main,other,0,2,2,True,2,0,0,0,0,1,0,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7f86a15542994857a76763,6eff6d302f189469d32bb63828e3871971594710fe5b2edcf044857dce3572be,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7fa3c355429969796c1b06,7e2a3b9546261e3d45ff65871b4402b4d397604f199fd653e6677bdacf018e2b,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7fa7605542995d8a8ddee3,f991b43185284644f4bcd37daa024be90448c7663d04d38367bf7b883e6400af,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7fbed955429969796c1b40,74fa3dd023777236feb6124e168e1488adb3a39c326bf0e74d7fe9b42a2287c2,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a7fe4115542994857a7682a,bf976c131a6db2d090c5974dc4d5d2bf134f79bc6416bb7f31247b6d403caae5,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a7ff32f5542992e7d278dc7,bb689fd516500e56582d9ec455e67ca8bc5a2dcf290b70d5aec8c4773a16e222,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a80005f5542994857a7688b,ae4b5777de1e27615c992bd0190bfde96451f1b9c43dc61f5d301d9781ff33e4,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a802d025542992bc0c4a6bf,68523b8d31e51e0f7e33173f5c3d81a8e963102f2a16c0b511acfc92fcc83687,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a807fea554299485f59862d,0a6150c4776588bd8fc99a219cb733beada9932fc953679135dcf6cbed77368f,test,main,other,0,2,1,False,1,0,0,1,0,1,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5a80a57c5542996402f6a5ce,3169211ef774b44fac918ed787abeb016369283a2695773cd691926d5e8f72df,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a80b94b5542992bc0c4a7e6,1df8673eb9a3ba781a70f383d5a3cd27a8684c3009f10a669109aae3d9d51f9e,test,main,other,0,2,1,False,0,0,0,0,0,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5a80c5b0554299260e20a14f,16c5779e3f4fe3e3380be019dea1f1aef72c14b4e74605e0a65fe7c6d8940b3d,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a80d83255429938b614220c,538f8d193bdfb796df1c75df9125b438ea8cee11fd279eebf6dacf6d9903817d,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a80eed455429938b614225d,d4ccd880f83300ee65e753500a0b7beae9c0350913b1defdfed504a45657ea2e,test,main,other,0,2,0,False,0,0,0,1,0,0,0,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
hotpot,5a811f31554299260e20a24c,a0fc66db412b5beb1252f102cc6e4d0b90ea60905d3c50afde9e23b471d115bd,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a817e1b55429938b6142347,4a39d75efa054bbcda695393919e20b8cdb8f15be29660ea9203d27620b0efca,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a81936d554299260e20a29f,09da24c6850a83e621873bcc6691d06b7d0880400fc31b1261ebac3ea034d08d,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8193eb554299260e20a2a0,063ecc093d3e99c6043a14bba0c72e279faeb41802ec9530626d04829cffde12,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a8197b855429926c1cdad45,a9c2b529ba563b2f252bcdfa1c3a4db4d4acd8e422a9a11a27efde83fbd2780c,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a81a76655429903bc27b994,8d4ad81a239ee7ff8d16df5cb055a9d8bf4dbc9fcecba3172c7ae249e56f21ea,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a81a9ec5542990a1d231e57,ea19338eae1272a9dbe10329cf1cbb44766a37432b88c1a3e6a950e8c9485880,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a81aeca55429926c1cdad60,dd4fa65b635434df860ba2d56b565569d9a34c122be358e877646c99cb9e2876,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a81dfd455429926c1cdadab,e0ba12954776160b26897f86664fc8cd8d73e37d55e9f0362c25310a672397e6,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8201bb554299676cceb1d2,7acd76d216098fca2e2dd5ca86c73957f43ec5e56b2f34e03054471bedd4f064,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8201be55429926c1cdade4,043182582df7868365df3ed3a2e89c2352dfc6b1829610ab41b394fc541f8cec,test,main,other,0,2,1,False,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a823173554299676cceb229,c3e1279825dae79f66bcc0a3ade6137386d9473566523d2d6166aedded62bfde,test,main,other,1,2,2,True,2,1,1,0,1,1,1,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a823a4755429903bc27ba4c,d772526d386667e870d32bdc7c2c77e52b9b81ed9b7e60649b67afc4c9eed6f5,test,main,yes_no,0,2,2,True,1,0,1,1,1,0,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5a82465755429940e5e1a827,637e21c1d9bd8b1b6dd9e9ce364dd5c02a5cd998cbeeaade86f3d79993046e90,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a82678055429940e5e1a8a7,a3748b4c047ccd2e2d3be45aa454ce308f69d9b2de6e59e8319cc54de7833a08,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a82a59855429940e5e1a909,355b14ff2f5a5bfe3f7af6e253f26df1a8923e0779b96c3a31e114dc00c88e05,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a832d255542993344745fdf,4d5135185ba66e7096da55aa94e2ecc1837cd09c5fbbb47a688c102442f6b8a4,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
hotpot,5a83568d5542996488c2e419,4298f14cf1398b495221adf3c1065242becb0e46253fc937e2edf5cebded49d6,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a836a365542996488c2e444,9426279091af8518b67f4707a6f47a6fcadee68ea7f117fa69d5b5cd5ed73c83,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a8394725542992ef85e2317,545c0f830d9a26115f9ec467402130c6e2de9a2630a911b3623fb7ef34275b69,test,main,other,0,2,2,True,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a839eda5542993344746058,c7818d68f6a05c8cce4c1d15011eac55e53d99a28d18a1e14626543d707ef7a2,test,main,other,1,2,2,True,2,1,0,0,0,0,0,0,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,True,False,True
hotpot,5a83a48a554299334474606c,c76d60c13e38b3d8a3c4dfccb84a17cf23e13bf772f18ffe1e4a32926a591278,test,main,other,0,2,1,False,1,0,0,0,1,0,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
hotpot,5a83a62b554299123d8c2183,96304abee540b0417e64771e2b48672c269cb22d4b8188039f7a9127d3b730bb,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a83e4a555429933447460ad,31cfaf70eeaac2195d9ccf6b5c9fd49b1cad82f30c6300e3bea23c122a6aa4c3,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a844fc255429933447460d0,2a0e733f8beb4e3bb8b21816a0094ff265a74b79093dcf7db99d6d0eae3b93e0,test,main,other,0,2,1,False,1,0,0,1,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5a8456c45542992ef85e23c2,b25e60d9cdeb5587182d0de71a9fb42376db9419fff381a0248db6a7cc39cd8e,test,main,other,1,2,2,True,2,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8459025542992ef85e23c7,72051c1a31c3d88b8f7d115d300ce19579a9f0583dc96cac9e02f62a5fd9f003,test,main,other,0,2,2,True,1,0,1,1,0,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a845cfd554299123d8c2222,d026f6201198a808a40d5222da0d2f53c0c8260388ad522b922b83943ac42bd3,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a84639855429933447460fd,53c720fe1bd2bea163be5a27632f708f96cf8b21c8eb7a2c80e2798749e22d4b,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a846b9a554299123d8c224f,df9884ef9a4f7878ce56b561f427f5e81161e6f9483f4f4f510cfdb8b57b85a3,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8481075542997175ce1ece,72d6e981ea60277be77fb8f70df0e7ebc913f4b52f5cb6132eeb8af9abd9f232,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a84a2f15542997175ce1eff,1796ef0276e1473c9ae02a096390da2aacecad88c038c7e6d49fcb939270c87e,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a84eec75542991dd0999e25,526114ae32c0ced550b228055976c932628e3ecb16403f1a67998b72a0a7a192,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a852f0b5542997b5ce3ffb5,ea19338eae1272a9dbe10329cf1cbb44766a37432b88c1a3e6a950e8c9485880,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a854c8e5542997175ce1faf,f93faaf1bb602431412dc76d5dbfb677419358f265fddd25bc64569047f6c36d,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a857e155542994c784ddb1e,90a9019661783fdda660d4f1a5cc6456119d0e33388a70e8d605c8e5a5fcf5e9,test,main,other,0,2,2,True,1,0,1,1,0,0,0,0,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5a85b3165542994c784ddb4c,2c29d6d6a9bb3f9d68fe0afb81af2dc74fa2e51e74e0b9fdd85010b5d61192cb,test,main,other,0,2,1,False,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a85cbf75542991dd0999e9a,1efc5ca35947d9417c9de44022aac726383e72124f8693d75014058d8db4f7df,test,main,other,0,2,2,True,1,0,1,1,0,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a85fa965542997b5ce40043,b851cc102bc3cb010832ef25d940345fc6a4b64c8cfdd6274bb7ae2a46eb550b,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a860f315542996432c57180,a25e8811fde35bbe8988be52ec52820a5eddb7c01e29cb20dcfb5835c0b27587,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a8628335542991e771815a0,87168c78342eb6ce90f921030b0a082ece6434d3058a5cdc13369695e4e0d494,test,main,other,0,2,2,True,2,0,0,0,1,0,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
hotpot,5a86666755429960ec39b68f,ba6d3973393220701c90dc2e54ef2ca12695797654430c0a31b548fc73b5403f,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a86a4d75542991e77181676,15902f0eba614849f56bf577c3fa5c36b1b61d2a5bd20fa2ead3db1a00f1532a,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a86ea6c5542991e7718168e,3d6eeeea0e06fb196dbb8a2e1a5cd90ff85fb2012562f7a98b197cb351081f6a,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a86ef9e554299211dda2b5a,3d71e858aa3716a1b9c2556765a8198e6e9e38ea8936d81c59ba44dbf8ebaea6,test,main,other,0,2,2,True,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a86f53f554299211dda2b6a,bad2787ef76c71102d6cf9389d2d9b4b7b73ebaba419d63d7cec14f79f353835,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a87501b5542996432c57262,d7f5f7b35c538adb4d49168b576bd974dbb023a3b393985a7f5e956797625b2d,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a876e9e5542994846c1cd7d,ccd83933bc3a4cfd581dc8fdd3b56d3d064f1bfab68661afc77d4542a93b670c,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a8792385542993e715abfb5,7478ea30694d195f45c1ef900cf6caafd46d0a88b6792a739f315d183cb061df,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a87edfc55429938390d3eb4,c015c6e21014f250a49103bea8e472e9ffd239594ed111c3580ec519cc95c220,test,main,other,0,2,2,True,0,0,1,1,0,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a87f5b25542993e715ac016,f8014a60c6e1edd69e7ed18fe5faaf5b0f32c20363a435f798e066cbe0faa810,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a884e045542997e5c09a5c3,0c67e8c86cbf974912dfb3edcca22505fa7a1d98f5cf0cfe069890ab1f858164,test,main,other,0,2,2,True,2,0,0,1,1,1,1,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a88623b55429938390d3f35,4bdcadb7bbc1991e6f49f3b0d441e6d2b0fb223094d8ec51750030e358eadaf0,test,main,yes_no,1,2,2,True,1,1,1,1,1,0,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,True,False,True
hotpot,5a886691554299206df2b253,960bca649cb1e0e83d07e80963214c83e7ee11ff9360d55551c698e8a1d8f3d8,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a88a5625542997e5c09a678,afda37cda2dd748a668b963c0e7e72a3e583835eeeed2ef3d6ec1884fa1de9f6,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a88b2a55542994846c1cebe,80af68b8d6d9ed2e7bdb4ed9b4425a4d92a246ec922951812fe5f5ccfd459eb0,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a88b5c75542993e715ac071,438b9e7902391152c5d5e5ce09f95560089f1396b668251e50c952a02e531e53,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a88d70d55429938390d3fca,9fd03319c748796e61a0d93d98bd58f9767fb51fbc65d4904423a921a7652d0c,test,main,other,0,2,2,True,1,0,1,1,1,0,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5a88de54554299206df2b388,5f4db55eafd8e0bc0966fb32b4000f66ede10f1cce964a8c5925e47fad4b6021,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a88f05b5542997e5c09a6d2,1ab6e6a22314b1b81739df3229d1ae8f404f7bca97ca1aab7fc80ae532cd6cb9,test,main,other,1,2,2,True,2,1,1,1,1,1,0,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a88f3c05542997e5c09a6d8,bb689fd516500e56582d9ec455e67ca8bc5a2dcf290b70d5aec8c4773a16e222,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,1.0,False,,0.0,1.0,True,False,False,True,False,False,False,True,False,False,False,False
hotpot,5a88f77a55429938390d4009,738475d50912df2f5f9949c28f67d41110ea8008148bd1a49d409246196b256e,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a88f92d5542993b751ca8dc,698e8dc3a1bdc83a8be926d50fc7ef8995af25fbcbc6ae902b1208cfb672108d,test,main,other,1,2,2,True,2,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a89ef6d5542992e4fca8495,f7d525690b63e21d5a00ca911068287e9965fdf60f01c767d4338a339986ece6,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a89fdc45542992e4fca84ca,45848699a0b0bf32771a38021d1db1f8cddb74ae72fb12761c08261417fec412,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a89ff3e55429946c8d6ea33,e6b4865be41fc05b069356a975cb85511e027031feab52dc829a356a9e6c053e,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8a0c755542992d82986e7a,d4f7380da64719e15969c7ceb0c92c6dfc189adaa17172be35f518d115600746,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8a266d55429930ff3c0cbe,13b29a97032308f1230ebb983e6130d9a82899d148af28adb43807e225bd061e,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8a306f55429930ff3c0ce9,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8a3b525542996c9b8d5e63,44d16824b746f1645c254bcefc2b20c6e78e82b66463f5f5e1e11d7ae4a462f6,test,main,other,0,2,1,False,1,0,0,0,1,0,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
hotpot,5a8a3d295542996c9b8d5e6d,44c7ea08f7b2c7c8c4cd5cdfcd05e7ac32c492809e52808f0ef2fc41e69ea498,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8a470d5542996c9b8d5e8d,2d5a3ddee6b917c4f0db01a8bc59e4644a6f7265cc9d1eb553de824aefb212de,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a8a56fa5542996c9b8d5ebc,3dc0cfb84acf149f0e414fc58bc43e343474febc21f3fa77310c051737c8c125,test,main,other,0,2,1,False,1,0,0,1,1,1,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5a8a9a195542996c9b8d5f32,f6ec75584903bddffaf5ad4d53d09440d26e943099c99d8cc34ebf838bc5488e,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8aa00f5542992d82986f30,04c2e93d38a685b45cdac00b9da5e9911b0ab21b60b6db5fa632f2ddd8729e20,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8aefcb55429950cd6afc12,4ad959d4a0b4ef39bddb5d3fe420712efba446f3613ed8af80c1d04f1134234e,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8af03c55429950cd6afc19,8e6025e0b77989d84d71ebd6cdbe113fa421084f9365b4860e83abd9788618a8,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8b093a55429949d91db471,6d9139762ef9878c81a4a88368ffc1261c060346d3a9db450b3d57f7e398da29,test,main,other,0,2,2,True,1,0,1,0,1,0,0,0,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5a8b33b755429950cd6afc71,8ceb4709f56d9a664d42903b3b32f077abb2deb574bd42b7af9becdcfc3f7f0d,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8b3b5455429949d91db4f5,678a41ee023931ece30453f1d12a76fc6ff10e6f1ec3ec1978588060a2624de0,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8b3d635542995d1e6f1318,9a827615adad0e2e62fef221a711b9513739c817abc17b5859d2d596b4e76703,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8b500b5542997f31a41cd3,02c28d3c35ff18e0e1e5bcd6f72b1ee8d868121941a7b52d606476c9b516c817,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8b621c55429949d91db584,469edd7b70896a1cc181933d3a05ad00ce77793748fbe65ca4220db7fe10d105,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8b66c05542997f31a41d0f,728d12efabafe460538e0678d264efb10fd4da0ce8ce5a03a141db5e4e602143,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8bc4ce5542995e66a47503,4fc7e401902544ef1e638234b86d58fce5cfe9f4c5dbf94bf5687d2cf96fd6b3,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8c499d5542995e66a47599,c5146fb0a6f110003bef26283303a9522ec466f0942de10d4ba75e987ecf3dba,test,main,other,1,2,1,False,1,1,0,0,1,1,1,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8c4e22554299585d9e3659,6129d2eac821166cc645b6b5488ea92e9307d559126c7b1f01f4e98fe35ed534,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a8c5a305542996e8ac88a6e,0b78430ad0df263cb4d7bd337e5acf08374116e8146782bed6a5618ed061b53d,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a8cb46d554299585d9e3729,3f22c9abc387b20f343a420188cfea38c34553b5fed9bd40e478f63c7b50ebc1,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8cff8e55429941ae14df5e,4ea39a747b0fdf0d63167337bce089e3ada46910ca90dc1e2ede78fa0d621f2f,test,main,other,0,2,1,False,1,0,0,1,1,0,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
hotpot,5a8d19c15542994ba4e3dbf4,da693c61a916d44808c62667c2bd73c3aecfda321b08f2a6ab9d533414471202,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8d7f0455429941ae14dfde,f6e8b93e432cf3bea2ff0ad983dca3ab35f84ef85614fe8ba3307dcc6ac3a96a,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8d8493554299068b959d23,439b4b7b39931233a2e61ef4aea9402de12611738908ed56bfe0156fe0d64eab,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8da7d5554299068b959d7c,2f10aeebe0313e1dd8fcc71789e42f9f4f388fdb4522581dd9c5fe1a342c4a82,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8db26d554299068b959dba,089bde5fbd3543a226019ed06387c5b8814ea5d31a87db98e4ab9f9b162d3027,test,main,yes_no,0,2,1,False,0,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8dd6245542995a26add40a,9f87721854f187eef7ac7a4cf76720cc54dc48803c052718f96b72e4fd2a1b8a,test,main,other,0,2,1,False,1,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a8e65e75542995085b37427,ceebb10df461cea93c915b64996cd9bb2614dd74ee56e0dad096dcf3279e374c,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8e7ef65542990e94052b24,468b79ca4e2045febd1bccfcd9e65a2e86816920e26998522d819eaa1db2e043,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a8eaac25542995085b3746f,7bd5109214e3b202ff226ec2e1dee0b15c26451bf028e5ca9063e5ac1338fb81,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a8eb1145542995085b3747c,b1e51a5c6a4ad20d92474c56d70621129e2b909ab22f3d5b8a75d55a833ae382,test,main,other,0,2,0,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a8f28fb55429918e830d1ae,3f344836b25729fee082c9cb96713c0c754a358dff5a3644b138ed90a27275af,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8f4c115542997ba9cb3229,dfb832c86e707042595a0e4c9a6afe69c28c97ccb89bb86409f658b8052abe2a,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8f54805542992414482a57,44e2ad2acb2c9a3e6f65a4cb9ace0c53e3c6f5083c91516c93ec4a554bbf0a49,test,main,other,0,2,1,False,1,0,0,1,1,1,1,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8f713d5542995b44242042,a16147fc7cc2731151641aa7d332dee631eea61481310f20ce134d911fc88dec,test,main,other,1,2,2,True,2,1,1,1,0,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8f7f865542995b44242056,f415ac74655651762f396b7706748a161d40a786a8c4ac29aa3e5ad832c9f3ae,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8f83e5554299458435d669,212845bb8768b096f991b5948df75ecb04c91f3bc4d015fdc1569e48021f6589,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8f8a005542997ba9cb32a8,5eda77147f0b0b49517f10d061c0b0b9543f291cf222607d1d7446fe64c659af,test,main,other,1,2,2,True,1,1,0,0,1,1,0,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8f8b8d55429918e830d25a,3f08a99b0215eec37103faa55012682d9116db0ffb7dd1f09be8a684b6ce9023,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8f8e995542997ba9cb32bf,e909fe061fc2449fc38d3efab26db8d0686733ab2334f16d6895ae18b5d0ad45,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8f95515542992414482b08,5b4197b659bb31c02284eb3a75cb55dceff658c104b5ff6a989bb4dfd617905c,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a8ff6b45542995651fb5087,ca9491c17aeadceded35af86fd921487864e7f46292a2efaa1b6a8a0cd95654f,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a9023bc5542990a98493595,0cd694cba8a0eb60a6943971c741a44883371d07770e0bbb3c1f5c482f0fffa9,test,main,other,0,2,1,False,1,0,0,1,1,0,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
hotpot,5a90883955429933b8a2053c,1404f948febf3add72f19ea38b00621044b63817c55aeed7e9c81dc3fd88f8f9,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a90947755429916514e74ff,e946890906b166e2540d494cc85fee156c4908146bd00b762dc3afb1250f5d4c,test,main,other,0,2,2,True,2,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5a90b1d95542990a984936ac,31656cef08312c030c6afaa2982a700e25f3cb92d7cb88bd74fa8105bd5db8e0,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a90b7cc55429916514e752c,5252fd1833a6e6e85843f031a7a616af832db30f4135117e2b263c9b57f83a47,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5a90b82455429933b8a205b6,f5c45a273154b63cffe69879ba850e7404461ea852c6ae3c5f7813bd43a75c2f,test,main,other,0,2,2,True,1,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab2083a554299340b525477,e5374d2e5a9823542e55f5d7f600b83f9b731fa31b4a5cf31e941588399daa75,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5ab247655542993be8fa98cf,db96e939c7c76e4e6b6140bdd258cb0d9588aaa00138b18463b76e0b8fc0c384,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab294b8554299545a2cf9a7,7f10d5d1add5b7b82dbcf1c1841043fd228ed4e378bf89bb60397d2c263eff46,test,main,other,0,2,1,False,1,0,0,0,0,1,0,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5ab29a40554299194fa93436,a788a75faad88edb8a3fc353df587817b2f3c601b562198b930fb6978ad23f34,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab2bcbb554299166977407f,ac1820e28616eac0bbc912aeeaa3cc46828a2d1334b10160dc470447dac2d51f,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab2c64c55429916697740bf,7478ea30694d195f45c1ef900cf6caafd46d0a88b6792a739f315d183cb061df,test,main,other,1,2,2,True,2,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab2cb0f55429916697740dd,af07dffe239c1559a56cdf8053f4d7d82e2bf8d0982d08415668e2f709f8ff5b,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab3ab45554299233954ff7c,a6c8086d0e23adbc1d0c97d461eddf6200bd5939550dc9900b860db14ee60c06,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab3b0ae5542992ade7c6e37,2ebcf4d86a176db599069f4075ad472122127458dbf30019c6456c90f6263847,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab3e5615542992ade7c6edd,60d2c53c32a03d17acd33cee5fa14e704924b1bd89171c6704ac3bcf3bc828a8,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,1.0,False,,0.0,1.0,True,False,False,True,False,False,False,True,False,False,False,False
hotpot,5ab3e56e55429976abd1bcd9,39c8c47488af510f3c284e169a6373f3fea849e8221971a4a71eb813a70efc9d,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab3e93c554299233954ffe9,dbf8591254a3fbce1987f798fa269ca3c8e94e4610af9e39b7679fab8aaf4432,test,main,other,0,2,0,False,0,0,0,1,0,0,0,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
hotpot,5ab405e555429976abd1bd34,c61ba5aad4edf84d5ab7f28210723b472e4e659814541ebeaee772ee87e6923e,test,main,other,1,2,2,True,2,1,1,1,1,0,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,True,False,True
hotpot,5ab429d155429942dd415ea1,850a246362931725b2acc9d83bb6eda1930ad2585dd17e77c822adc1c992d28a,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab4316a554299753aec5a61,8d8015141b1dc08976af67704249c1b19d67c3878bf98f1a03addf7b94982e46,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab43deb5542991779162c2c,37c54e714053132c2944f1a9a6d710f2a02632af160521db45ad184085a08e70,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab49b405542996a3a969fa2,90a9019661783fdda660d4f1a5cc6456119d0e33388a70e8d605c8e5a5fcf5e9,test,main,other,0,2,2,True,1,0,1,0,0,0,0,1,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5ab4fd7e5542990594ba9cc2,4a9170e41e99b8d3405a5a6bcdbc54177dc70b05035e8ebdd19e55c33217f180,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab504705542990594ba9ccc,76551d09bf55696ba7fe6936d08dd5c1557cbcebdb4cc652946b6e8f344541b1,test,main,other,1,2,1,False,1,1,0,0,1,1,1,0,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab516d15542991779162d76,ea19338eae1272a9dbe10329cf1cbb44766a37432b88c1a3e6a950e8c9485880,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab51f9155429942dd415ff3,99ac05ffb78f4c17afbaeea333a881b2c4c04f34e91c465a0cbbe8693d1762c9,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab54a17554299637185c550,59df9e2dabf7d96d2318b75c7299a4d4eef736b489e37e077cbbb25fe2300ae6,test,main,other,1,2,2,True,2,1,0,0,0,0,0,0,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,True,False,True
hotpot,5ab54abe554299637185c552,00b48b79a282a7aed18652db52160f3e7994080f5af0927f60aec5955c901ab5,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab54d395542997d4ad1f0ee,577d326d6de665cd7451ac42e4490f05ce07c71ee006833b414bdab9b7464548,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab553865542992aa134a2af,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab554025542997d4ad1f0fe,3024d83f72eaecfbe271097c7f2152f94cdcc32a42ee637363857e4111214cd5,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab574935542992aa134a31f,020286e29cb6384302c6a911d60f51c6e2c06dfc07143ae2333a0a07a0548657,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab5a46d5542992aa134a376,4a8c8fe2de521219c05ac2b8d99d63a52ad1fa97eac0e535da53dc39d9bef501,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab5aad65542992aa134a37c,dc891cf7ef7b5ef13d8f9f51ba794d4a77e2f06a9b5f887be9e1cd7a64c47e8d,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab5b6f75542997d4ad1f1b9,0399db6040c5c6b22cf2b12871f3da30eb54f765d9a85b320686cc955d94856b,test,main,other,0,2,1,False,0,0,0,1,0,0,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
hotpot,5ab5eac75542992aa134a3de,a6bc83a71c8e472494323dde55d69e53f881e185506cac83cf8d0750b24dcdf9,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab5f5ef554299110f219997,0ed4863ef51dd5a83a0e0130609254e86bea3978a7e8e205c388d760e704dbc4,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab63eb6554299110f2199eb,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab66cdf5542995eadeeffc7,df190e2ccba8c07170f6e24b75390b7f2370265331ff304f20551cafae1db95d,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5ab670ab554299710c8d1e9c,2ef770134f1fd47424bf2ff758eefdbe8d49a30bc39e84e198f3725a5b633e86,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab679a355429954757d32d9,e05503119f1cf6a6706b31fb731b81b5c13aa73aaab421d226778159806fe5d4,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab681a45542995eadef0017,16e98fb6e14b18eb0b22376646061d44ef1b5ba412b70b9596f0354607735bf5,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab698c75542995eadef002c,935fa637f790a137e42f37fb0c53278d6274169c693be6f7f0a326dfb3f28606,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab69d4a55429953192ad32d,e84466aa4540eb23e46660788139aafa57384ac2b6ed20753bb60eaa0652f355,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab6b060554299110f219a4b,40e2ce107a80b100536744d9909eeca6aeb034249e3a6fec267729b659361593,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab6b6a75542995eadef0068,453c65684b495f766289df4f8556079e62bf0789f0c0e1bf31003c17b9076b03,test,main,other,0,2,1,False,1,0,0,1,1,1,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5ab6def5554299710c8d1f8b,d44d31c42a76fa57897b3d8ebbdc6a1465a7207c7487db78798926853d0e1521,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab6efd35542995eadef00e6,43d0ea78ee6fd6bf304419f1d2eb7ccb9545d51925b23fd7be0e51eddcbd5438,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab6f8295542991d322236f8,6430f5deb54fdff5825069bb0511c6f83afd6f89e1ae544a5066d4d1d1e90fa3,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab6fc905542991d32223715,06db13cf2685fafc852aab89179f33b1ce1cfdebfe4cc1d58ecca32b92733553,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab722d45542992aa3b8c7aa,ba7e89a953138b0ed9f558edfd1e608ee152dba9948c40d96b3d3d11887d4751,test,main,other,0,2,2,True,2,0,0,0,0,0,1,0,True,0,True,1.0,False,,1.0,0.0,True,False,False,True,False,False,False,True,False,False,False,True
hotpot,5ab7247a5542993667793f4f,b5428a2bc7e4bf0947bb77783b42124a31f212f6a0391a4c0a42183821d9c794,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab73fab554299110f219add,9984a6603a4f240bc1fce8b466d84d93c58982ac534e76ca7441f83c627158ce,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab73fd4554299110f219ade,fbd35c135e0e0e8e404a8eeb4a842eea74430410c4bacd0c9dd912f1022da4f8,test,main,other,0,2,2,True,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab73fef5542992aa3b8c7f9,43b2157694a7c2020991fd68cff31dc92ddcd140b3703f95039bf691550d23e7,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab74f7c5542995dae37e906,2674c6579c4acd600b16960129e9f96dcfac46e2414f317f2afa347a16d4bbea,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab7d6645542995dae37e9b1,96304abee540b0417e64771e2b48672c269cb22d4b8188039f7a9127d3b730bb,test,main,other,0,2,2,True,1,0,1,1,0,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab80d275542991d3222381d,d85488e55dae40abacfbe4dc1ecb1534aaa00225f5ecd17352b93c28e6427962,test,main,other,0,2,1,False,1,0,1,1,0,0,0,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5ab80f0a5542990e739ec80c,50f223fc17402320d90e7dc247c19f014e0a44fa0f5e6efdd9de9d85486aba87,test,main,other,1,2,2,True,1,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab82b275542990e739ec84a,3ac56a9a6a7f03cf50b9bf551a5157041c0fb3f6ddff2253512a5fe151050c75,test,main,other,1,2,1,False,1,1,0,1,1,1,1,0,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab82d835542992aa3b8c8a7,c3e1279825dae79f66bcc0a3ade6137386d9473566523d2d6166aedded62bfde,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab82e5c5542990e739ec85c,ed52a662757a287f0b29ea9ccdcd74e6c4d9156a3269f8185132ff5696f64fea,test,main,other,0,2,1,False,1,0,0,1,0,0,0,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
hotpot,5ab844b655429919ba4e2298,a0b9bfd8843b82f3c0b5ce273779852587d556f3c2760f54517780c7ba378994,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab872ac5542990e739ec8fc,a0fc66db412b5beb1252f102cc6e4d0b90ea60905d3c50afde9e23b471d115bd,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab872ec55429934fafe6dc1,5d8d8c0ca26f80764eec5a61d91ef3e52001866b00f345b81a6a5ff56698fa73,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab8987255429919ba4e232c,d95dc7555b54990b041bb8b0ba0aaec2f3bbe36f86013dfdf46d394f2001c78c,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab8b4165542991b5579efe1,b691337036e44ed577634403cdff871d2af362040c993f72a4c499d8387da06d,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab8b4a855429919ba4e2360,642df90c1b09b57aaf52375d7d835f277d934017486b92989241045264ab74cd,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab8e5b355429934fafe6e17,98391d57c1cabdc7686cc312686f0c112093647cb3ef9fcb227e3ada77f791f7,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab9462e554299131ca422ec,957b8a4b9f7fb3fc92457cbb7663afba6e35859cffbe8d510fa92c8ae0220829,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab94e7a554299743d22eaee,54a92d8b386ebf7860e52d3a3409a9b03776c6f387a0057f54851756fd490eb3,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab959d45542996be2020499,bf53d2f8522b203b3f70bc51a3e0bc745db3d32036f63aa45a0ed8d47d61e6f1,test,main,other,0,2,2,True,2,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab96191554299743d22eb29,456bc4f0acea41379843cefce1f0496194d5d4cdde328ac58097e8d663114d0e,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab96ad0554299743d22eb62,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5ab973195542996be20204fa,0baf2e28dd6ec7cb3f5b7fa098d290df8d392a9a542b969b00a872a4dbbfb374,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab97f20554299753720f81e,8b45bb64f26a6b07587c65e23c4cf851185ada56c39ef7a2791eb9a58e961a54,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab983b355429970cfb8eb2e,db5aa5977be9279bc780216d5fcc727dace4fbe475981a130453d76dcf6adf69,test,main,yes_no,1,2,2,True,0,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab98ae7554299131ca4236d,c7d1c8c0377ea2ff1132c3e33f0445386483f706fa50dd56fc6ba416e068733f,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab98f6b55429970cfb8eb44,ab92137334edcfa432fa3b478a8468cafe7bd55d5c22edaf6c5bebcef1e331f0,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab9a1895542996be2020574,90510ccd3efcd37bc6bc51c5c5af1baed45acc0c7360f5298afa6ce7a5ee16b2,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ab9b467554299743d22ebb5,876fbdf634c7b19792509a7541ab3ac1a2d5f4eec8adf014022b0ad8bef391cb,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab9e4b75542994dbf01988a,46cadcfe5b1a5f69260efc09be20ae0dae4b812664347ceaa5e9d1790045675d,test,main,other,0,2,2,True,0,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ab9ff1d55429955dce3eda2,2587c11b250708b9f2b5d3825bde75d62b8f4641effc2876afc2b0764a9eef0a,test,main,other,0,2,2,True,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5aba36ef554299232ef4a27a,ac731105933ae554952ebce47f5fcfcba70f5acdba58730f2c61e6bd4e6fd0c6,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5aba6bd455429955dce3ee18,5e9054cf1de2662e2d9c598c62e57f6134c3c478b7fe28a0006fd6ec49cd4560,test,main,other,0,2,1,False,0,0,0,0,1,0,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
hotpot,5aba7edb554299232ef4a308,cd0556e94db045e9f805fcad06994af5ce63996ee62681bf0f95dfe0e378b9ac,test,main,other,1,2,2,True,2,1,1,1,1,0,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
hotpot,5abaa8625542994dbf019992,e27bdb668155002a9f0dde232926df5f109dbe5bb37581a46ee49f17221fc3e9,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abadc7755429901930fa8c6,8a81c6cba6d0f3650ba9f1ffbba84b305015a6612b8a879f47c763d7b0b3a047,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5abaeac05542992ccd8e7e59,35d0588cabd4a8f5183c3d81d924ca951495b8657dc8efb4b934733774f26353,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5abaeebc5542996606241697,d8d3f26a4bbb49e6bffe678bcaf8f8dee26caa04d17fe51a9ed2ce8b6995f55e,test,main,other,1,2,1,False,1,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abaef195542996cc5e49f1a,ce4798400168df0cb4cd352aaed2ee17e864946d11688d1ad43df1794c2b005e,test,main,yes_no,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5abaf2025542992ccd8e7e69,575c03860fac127cc0159fdcf483607543e8dc2a521f1f5e4156f1d7d3ef11cc,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abbaa475542992ccd8e7f6b,86d66591d7c279c5f3f7fd6b3651bf656f9b0aad2e461de773e6295d3974a40e,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abbd0da5542993f40c73bb0,8be8b0423e6bde193cfcc66319317588eaa048b2f85fed1b1762dd89a7619377,test,main,other,0,2,0,False,0,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5abbd2e055429931dba14584,b6ff79564aeb9bbf74ba8df3b80f703d29930485f1b94b65d1fa680238dbd0ff,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abbdd5f55429931dba145b4,613209ed90125356fe825dbe3b683a6ba99ab54fa11d2ddee7d14e1007d60160,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abbf2a955429931dba145dc,b834e1d218d84059b5428724a2e5533fc00c55344ff765058c1914092d76bb76,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abbf88955429965836003c6,19f0e068339619bb3c22c89ad11d012b7ca240a86b53db5192945cbee93cf1fe,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abc5d5655429959677d6a95,f415ac74655651762f396b7706748a161d40a786a8c4ac29aa3e5ad832c9f3ae,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abc9171554299700f9d790d,40c5e7a25dd33302a9a791210312715a357058c784ef3861a7058a4b731c79d8,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abc93bb554299114383a14a,2633d336630ab5b3ec740e2a484b8cdb6e60dd146c9b0bed78ded9c773acd58b,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5abcd5075542993a06baf97d,a6bc83a71c8e472494323dde55d69e53f881e185506cac83cf8d0750b24dcdf9,test,main,other,0,2,1,False,0,0,1,1,1,1,1,0,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abcfb1f554299114383a1a8,a533390b767d86e3ccaee4ddf7759c1a5eb2edada230e10d78096f32cf9c139b,test,main,other,0,2,2,True,1,0,0,1,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5abcfca15542993a06baf9d9,5214c14a10193bc9778b0aa003e5701d21707e6eba09086b7de3f0509e88bbf5,test,main,other,1,2,2,True,2,1,0,0,0,0,0,0,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,True,False,True
hotpot,5abd04ad554299114383a1dc,c7818d68f6a05c8cce4c1d15011eac55e53d99a28d18a1e14626543d707ef7a2,test,main,other,0,2,2,True,1,0,1,0,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abd065555429965836004f2,05f514e176b1442097a1832e6ef4573487153b6a22e96621441c0d29abdad8e2,test,main,other,0,2,2,True,0,0,0,0,0,0,0,0,True,0,True,1.0,False,,0.0,1.0,True,False,False,True,False,False,False,True,False,False,False,False
hotpot,5abd07985542996e802b468c,043182582df7868365df3ed3a2e89c2352dfc6b1829610ab41b394fc541f8cec,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5abd08125542996e802b468d,b08bc5d91800d1657c914f65d247a295bea1c2cb5b5d96fea556e73ea92a3788,test,main,other,0,2,2,True,2,0,1,1,0,0,0,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5abd52765542992ac4f38267,795ea36b81b5543ccfdab2fc95ade7cffdaa89914190161a8ca294309ccde9e0,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abd5e9455429933744ab797,30f3ed451d08ea5b864c499b23e97b75e7b2a379377f8e3ccee5d256a40aafc0,test,main,other,1,2,1,False,1,1,1,1,0,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abd811a55429924427fd027,e2536b506e4b82d49b68de6c639f2ac7ed1129fe646514de63120a8ae1db492d,test,main,other,0,2,2,True,2,0,1,0,1,0,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5abda02c5542992ac4f382e1,5fe855dadfe8ed935dec7230b5844f063bafae9401e8099b1481f37a68c4e038,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5abe3d635542993f32c2a0bf,adb90c7c70f7a55d841221c0a016f410b6cdb6cea7f2d17b5695ae37cde12786,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abebd3e5542994516f45410,d0bb9ec3420f28963e9c80924c58d3c6924a0e2c12a2862fdba4af6af9592605,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abebda75542990832d3a0c4,9509c49ba7f633b5f7311ae96e3a2646829c86a3810ba65cc382e81ea26e8efa,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5abed73c5542997ec76fd37c,8ae6ceaa22ec3c89b39de0cfc292d84dce1f9afe4e896f07bac3ecf74197e771,test,main,other,0,2,1,False,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abede845542993fe9a41d68,f50d81483a7d0d08b53c7a3bccb7dd75b5091bac4aa65850206e7ac9fd66aeab,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5abf55005542997719eab681,8aedf1c64cb9702e7d81408524b46724851f102cdd713d1ac9f92d3ae8c12011,test,main,other,1,2,1,False,1,1,0,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abfe2595542997d64295919,da3f55efb09be93163aead20aa6d9b0c8af752dd71c54fcd44175dfb2fa5c5b1,test,main,other,0,2,1,False,1,0,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5abff1205542997d64295959,e4e03456518c212c5c4dc066a3ef1b4ee7d959ccd9eddea796af709ca9368e86,test,main,yes_no,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5abff8e05542994516f4555d,5f145aa67f6bfe0dbe9d817cfd70e71b1df765691f553ce49149fe5a658ab6dc,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
hotpot,5ac01b3b554299012d1db5a5,a035212a53ea2ab40bc78332a38568cd47048a9328a9328d4a996b0dadd2bd76,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac06fe5554299294b218fdb,b921cb3c39c618ced3d44d8da41b90f3f74b61533f93455419390b3c81b4a570,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ac07731554299012d1db5f9,63f4d05501fbd95ace93d3e9a71e1cf2b9c77d5e6e01cc07d5f4dcfb12c03933,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac0f8585542996f0d89cc47,99ac05ffb78f4c17afbaeea333a881b2c4c04f34e91c465a0cbbe8693d1762c9,test,main,other,1,2,2,True,2,1,0,0,1,0,1,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
hotpot,5ac0ff03554299012d1db67c,eaa50a044c778de5ea5371e7080da4acb9bd3da0aa482dc815c85d45c2cf56bf,test,main,other,1,2,2,True,2,1,0,0,0,0,0,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
hotpot,5ac113cb554299012d1db690,35987a67d54ce0825a2f77e1c1d4e25307b59dc656099c12b52f358085c8fae2,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac1188c5542992a796dedde,829ddc8557a17442ab83cf8ed8ce2f9296eeb90dd2c9129d8243e68d2b8418e6,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ac118d35542992a796dede1,f50d81483a7d0d08b53c7a3bccb7dd75b5091bac4aa65850206e7ac9fd66aeab,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac14d0e5542994ab5c67cdb,d551b4eabc8c7b9f6e66b2776e11d481fc001b7ea8cb18d14720e97b0f736280,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ac15ae15542994ab5c67cf0,e8c7ab6f24ed727fd6a06e42199c98a459224f81985152a38fb03cae00195ab6,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ac15f4f5542994d76dccdf1,043182582df7868365df3ed3a2e89c2352dfc6b1829610ab41b394fc541f8cec,test,main,other,0,2,2,True,1,0,1,1,0,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac169c555429964131be1dd,7cadc34feca6fbc31c67f81b5318e3ff8ed9d7cee90ecb00e46a9fbf2634857e,test,main,other,0,2,1,False,1,0,0,1,0,1,0,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5ac17bbe5542994d76dcce6f,b968245879648513d4a7f917c3e6cdfd1ff4455f57d13b2f88df333ad8e8b882,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac1ab265542994ab5c67dc6,33875d6b9b481b7ec0f977c2141b69a79732adff8ea318d7a69b15b32bd79a2a,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
hotpot,5ac1bb635542994ab5c67de8,957b8a4b9f7fb3fc92457cbb7663afba6e35859cffbe8d510fa92c8ae0220829,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ac244c655429951e9e6850f,ca9c71539cb2402b340a34006f12c866be7bb6a3492443cbc76994fdb9f29dcd,test,main,other,0,2,1,False,1,0,1,1,0,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac247f75542992f1f2b382c,a8515cc78c50a45e8ffd6e24fdf0e693668e9a8c003832f3860028ab3f80b9fb,test,main,other,0,2,2,True,1,0,0,0,1,1,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5ac277b455429921a00aaf93,a2f2e7fe60a1450310ace4a2ae56479132d7b0bba8cce8adf2a61da2249c1626,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac29f93554299657fa28fe6,a651d58cc52d07a7bf583eded74b644e80c9d2c779d7824503135760c35b5f4a,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac2f00a5542990b17b154c8,c11f6262229599571330fc118233d11b6550ef8718c882388841a1dcfc1cd4cf,test,main,other,0,2,2,True,1,0,1,1,0,0,0,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5ac301ee554299677310268c,082354a4bbff738e980264a0bd4d579806c5abdb1a1121928c4aff80114dc57b,test,main,yes_no,1,2,2,True,2,1,0,0,0,0,0,1,True,1,True,1.0,False,,0.0,0.0,True,True,True,False,False,False,False,True,True,True,False,True
hotpot,5ac393b855429939154137e7,c32ccfbdfa7370fbfe1ef5435a198f87bcd84d21aad2193c5a6d80f49ddcb7a4,test,main,other,0,2,1,False,1,0,0,0,1,1,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5ac39de85542993915413822,2281c9e063e72a1ee794f77a2da2c5388dceb42c49c68b38e58f9d873c0c34cf,test,main,other,0,2,1,False,1,0,0,0,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5ac3b508554299204fd21e0b,6836bc45e43c3f06f430b8df5bbc113fe2772055a5f756e61bb338b65d212bac,test,main,other,1,2,2,True,2,1,1,1,0,1,0,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac3be08554299657fa29120,fd8c652fd916fed65d4cef05b8a9220a131598173db189e5a72893d6d988ade2,test,main,other,1,2,2,True,0,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac3c452554299204fd21e43,47de6555a65a6160faabc19b1701bb561701b03229bf5ce03e26a3cf615c8bca,test,main,other,0,2,2,True,1,0,1,1,0,0,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5ac3cf02554299204fd21e74,4200f9f9bade47420f68dc87484d8465d920a24b05e46cb3a1fc8a426b43ff9a,test,main,other,0,2,2,True,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac3d063554299204fd21e81,7478ea30694d195f45c1ef900cf6caafd46d0a88b6792a739f315d183cb061df,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ac3e2605542995c82c4ac80,971f3702f4caf8bc9decbd939847305d6331ed614c822f171387cbac89ecc4d8,test,main,other,0,2,1,False,0,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac3f713554299076e296ce1,b3fa484e57e6dd584d17ce19fbeae0b8185fccfa67dcb42a377c50e9d14e38d8,test,main,other,0,2,1,False,1,0,0,1,1,1,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5ac3ff9f5542997ea680c9ab,4e926f5ffad86a9e334b34c5a4a3db75a55de5922ae31ee18d2599ade6c755ff,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac41eba5542991943173923,d82b057d60958cdb3db31cdf4edb637676aff7c337139dc19a679abcbc7d60da,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ac45e385542995c82c4ad3c,2c33afd7661a28d90b4a3a720173e47407c5498c2176f726a73ba8d35fc8ba7e,test,main,other,0,2,1,False,1,0,0,1,0,0,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
hotpot,5ac4814a554299204fd21f69,4dd70309e23e5c28dd42de3ddc676f7c06b9e8f209673d7c5475dec649ae4a03,test,main,other,1,2,1,False,0,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac4956f5542996feb3fe8ec,42071467827e3ec938a786e3bd2ee93f3cd3655d2541a7b8b3fb28cb09124bd5,test,main,other,1,2,1,False,1,1,1,0,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac49f405542996feb3fe91d,4f771be565113e81dce58eef45c6b04404b2fdeae005a2e34475eb1954f2c6a4,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ac4aaaa5542996feb3fe92e,2102e8207bc72b6d87570f7657e30cd56d35602bdcbf7fdd340d60fe01feeeb3,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac4de625542996feb3fe956,f24e27d0c44ac438933346913f59b8d7731d8ac83ec806538d4d6bfee9fc226a,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ac4e0ee5542996feb3fe960,856616e0e45478e60aae0835d42ad5f0a3b13decb4dd2ab962881ef3f05a755d,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac4f44c5542996feb3fe99e,962380aa53eccabcfa1524548bb67ed5fe1cfe0462506269e013c278cd1f7e0e,test,main,other,1,2,2,True,2,1,1,1,1,0,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
hotpot,5ac4f63f55429924173fb51b,79504fda9f71a10bdcfb3abc0bdda5ed432bda4e428a0903c8afd2f10a0caf4d,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ac542175542994611c8b475,b0865c447159b736cc14ef36f90948c824f53f115a6647417bd7103151223569,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ac55d9e5542993e66e82362,bd54ff965d3ec2cbcbaa4a2f592abafa5e6244dbf9156c2344aeeef04234d900,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ac55e4e5542993e66e8236f,61f1381b4e4423832401a7701fa804102fbcab34aeee9628c937e8db70601966,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5adbd46355429944faac2373,8387ab62ca5595f0d25827a214fe452a5f761dd5d2fabc37d0d676ae41c6b107,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5adbfa6755429947ff173885,0dec1340124364bb092dbba487956e6ea6456b0830c54f9b078818f55c78b8eb,test,main,other,0,2,1,False,1,0,0,0,1,1,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5adc09c655429947ff1738c3,a1db539058a9e85d7f96589037274ec1d4b67e9fc9351714e1c770b657b8beeb,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5adc0f1955429944faac2409,ff3be502762c16debc927dd878399e1a0053d1bde4a68364b1c47f6699a90f10,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5adc57fa5542994650320cd2,0425c69447d0171f41304f1d5152e5fb6a26494cda8d2a1ee43de104dc1247ad,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5adc5b1e55429944faac24d1,630232f04c284f775208ee1804ab42e054d4e39aaa20b55cfce576ad0b2bb660,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5adc67fc554299438c868da0,46ba96053a191baab73c20a01d44997d070ff90e213a6537f7ea216dcfbc067a,test,main,other,1,2,2,True,2,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5adc762955429947ff17397d,51f9c18d70dafb4df9d0acf45ae5898787f13725480b5a0f2b2c83f86dacc4ae,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5adcaa645542994ed6169bbf,c2a1a08b663161caeb4182db021fab4464ded0ea217ec2d39a739f6be7515d63,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5adcad345542994734353767,9618e44b6bf2daccbe36625dbb8ef9f9886f602e097513907eb3f3d67b3c3f43,test,main,other,0,2,1,False,1,0,0,1,0,0,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
hotpot,5adcad515542990d50227ce8,8a441b9fd0987b16ae67d8c73705b6b38a56c5aa5c78c898c52f06859ec51383,test,main,other,1,2,2,True,1,1,1,1,1,1,0,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5adcb7a15542994ed6169bcf,80c7ee1d9400fcc73e20a7452fa3fe5dd10b60600c6432c8d766a9f8e66d3669,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5adcc3ff554299438c868e1b,b44834326c9571197bcee56d16a3d469c77c7efd3f3f460142576dbcc6ebcb0b,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5add09e45542990d50227d9f,73fdc9146b579e25a41594a86cd40cfaad213013cfcf4756a04d41af8cddca34,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5add0a085542992c1e3a251e,ec21822c5766e8636f6ca839c5b1d755f5b2e61710819ef54a4801b4eb6b51d6,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5add143b5542994734353831,1aad0e4085ef2a554ee2492b11d1cb2c4f1a80c2fe44b6f9a61bbbbb7fa80dbd,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5add1cdb5542994734353854,0076819b05ba2a69e6d0d304f2a271c2339ccf40013c36d635e3e02f33972c46,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5add31aa5542994ed6169cc7,d8682079c40f647dd8640e7a03040431eb82e78a133154e90b22ff1ffb8ed55a,test,main,other,0,2,1,False,1,0,0,0,1,1,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5add37e05542995b365faabe,4edf61bf29589406a61c1b56160f9315ca1db64e908aed27205fd02c8e08280d,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5add54495542992ae4cec50c,5968e6ef3e6e271e47c3a551b2c984616937ceb021addbf214d63b187040e356,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5add60755542997545bbbd4b,4ea149ab38e1f83337a0dc9f826aeaa5537f5e0ab99dd763c18d5d3a697d0b46,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5add910b5542990dbb2f7e70,acb7797ec99c2ee60cab5cf087fa5b87cd4661bd31e3e08b90d7855550bde6fe,test,main,yes_no,0,2,2,True,1,0,1,0,0,0,0,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5add96ca5542990dbb2f7e7c,1fe072588ec8905f9c2b7636b8da0113328758f511914025e393d29389004f9c,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5add997e5542997545bbbd84,5959da8ca8e486ce48ea327fc48259220be29588e0983083aa6672b1edea9b7a,test,main,other,0,2,1,False,1,0,0,0,1,0,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
hotpot,5addf1585542997dc79070d5,db7d44247cb3102db204483ab1c9118437930162eace5a619840e3333db4660e,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5addfadc5542995b365fabab,7ccc648c5f36a035de0b1286c4ee93cc2b42e2f7808f973138b0548122041b9c,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5addfb8f5542992200553bc2,8abe4ed1d8f3c2b3d8ecb0d9d916947d6abf866a810145ff849b10baf0377725,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ade1eae55429939a52fe82b,9beb74a13fb4aa555c5ce1a834b53b52bc2920116959d54b570bd7d2c7dfa2a2,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ade39cd554299728e26c683,400fcb4cb95b7f2a2783778b252dfa82f53cf7a95ab5ee6ca87655725a229c26,test,main,other,1,2,2,True,2,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ade3a90554299728e26c685,4f37e8b816c55f84033707bc6a8d929c7fd061a3eea40f36333e18a8eff899b9,test,main,other,1,2,2,True,2,1,1,1,0,0,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,True,False,True
hotpot,5ade4e7f55429939a52fe87a,e52498e7fcb33cbe5251af60e93f1eb100476e73b405a5763739e7ecda940c56,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,1.0,False,,1.0,1.0,True,False,False,True,False,False,False,True,False,False,False,False
hotpot,5ade4ead55429975fa854ea0,a6b5bec12a54b8de2845d82b5c879aac99aaa8c584883d97bef0f59ca5e07239,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ade50e6554299728e26c6c3,02d43c24b46d8cb1181115876bffb445c90edb5a2c611d9b48c58eef4b44e88b,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ade9aea55429939a52fe8fb,e488a4481909acca04f65e7c1f20b4d9101f059f0da6791f95f6f1701c28af2c,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5adeb33c55429939a52fe963,40c5e7a25dd33302a9a791210312715a357058c784ef3861a7058a4b731c79d8,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5adf09ed5542992d7e9f9281,02f8e74bff7a54a74f419c444231fdf13a18a377efc9bfab90e9ae8c508e2be7,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5adf490b5542993a75d26489,1580918db67209a3a18ecc0f66b94b9b58fce3eb28b35a83b99caab6f5f9deb5,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5adf629f5542995ec70e8fe4,7a534f30e9c33ec61c5816dc8ab535d64bdc3ac8a473f287b8bcec01bf920b86,test,main,other,0,2,2,True,2,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5adf63195542992d7e9f932e,8e7abe5f5f9fb42ae4c1cc235b5509fadf374aa0949c0371480279a7c28a2e76,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5adf6abe5542993344016c8c,3f08a99b0215eec37103faa55012682d9116db0ffb7dd1f09be8a684b6ce9023,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5adf70c15542995ec70e9010,ca9c71539cb2402b340a34006f12c866be7bb6a3492443cbc76994fdb9f29dcd,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5adf70df5542992d7e9f934f,7899484b9f0478e9101dc4b9a52238dd6b019e3f2577bf9c9ed6e850413188a2,test,main,other,0,2,2,True,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5adf881d5542993344016ccd,33c0d5a98031d7ddf14ea9eeab23783a30ddd55ae73a44aa957e8eab9f7282e8,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5adf94615542995ec70e9044,99ac05ffb78f4c17afbaeea333a881b2c4c04f34e91c465a0cbbe8693d1762c9,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5adfd45155429906c02daa58,d8fd0594c87e69fbed00de71b17aae5b3e481a19bd1a9056d7a71ce3addceb86,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5adfd80455429906c02daa66,045026160cbccf6cd70120fd14191fcae64fadcd6a6bf944a2b81ac87df38b83,test,main,other,1,2,2,True,2,1,1,1,0,1,0,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5adfde0355429925eb1afad7,16e0c9e6e0f8191a9e0c49f02b5845221b491607719d3d909022947b9984996e,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5adfe2bd55429925eb1afaf5,df5fad717e9f762414337de6e7188fc48961a7239df807766449b18d40962769,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae009b755429925eb1afbf1,9df08985f6bbb218df7317bdf0af4daa0cea9ffa72866407383548b8c09aa3a3,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae058a7554299603e4183ff,29a8a75926a5f358d840e1962f2189e47c6fd4c6e82ab0908971569ba5fca86d,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae059a655429945ae959337,cfc316d548429c4289d678b101f4d181baf8d5e3dcd5af6ccf7d80f478623ef0,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae0c55e55429945ae959449,30d6774d5d5c268a698d83fafec33ee176bc07823d3b5d3ceeb7720c52e89826,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae0c5b35542993d6555ec57,2b338e8d478c22f497cd5a4fc5a981a17753fe5b8c5ca5e7c2b4d56ca0d22128,test,main,yes_no,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae0cec055429945ae95945f,a0d48a45cecaaf3cfc4612d8a45acdb73941dbcc3d4768146375df0402e40322,test,main,other,0,2,2,True,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae0d998554299603e418475,04c2e93d38a685b45cdac00b9da5e9911b0ab21b60b6db5fa632f2ddd8729e20,test,main,other,0,2,2,True,1,0,0,0,0,0,1,0,True,0,True,1.0,False,,0.0,1.0,True,False,False,True,False,False,False,True,False,False,False,True
hotpot,5ae0ebbc5542997b2ef7d073,f4ee1db7ebc62d61323da133f93fe48fcf444013f4ab265315f636f6fbdecf4d,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae0f3795542990adbacf6eb,2823220d99031a4ed937f50fa3d88bab68435d107d5a3a4b5c2a2e40a9218536,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae139ba55429901ffe4ae0e,faf536040b2bcfebe9024bf1168a3b118992541f540f4eef3785aa6e9bd5afb2,test,main,yes_no,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae1403255429920d5234347,4cdb8d8fdb1097847936185b98c187992a3539137cc8c95102523bb5dda548d8,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae17a385542990adbacf7a1,e7cae2af6b7bb6a648d565e03078ee292e3717f4e9776eeaca8a8f07157a411a,test,main,other,0,2,1,False,1,0,0,1,1,0,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5ae1c9ea5542997f29b3c103,bcf8146e5d362935f4febef4a44ea5cf97d8232817003222f4fcb608772aba41,test,main,other,0,2,1,False,1,0,0,1,1,1,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5ae1f313554299234fd0435b,bed27c6de4cc8d3e7b1d6123616b9e272b321dc601355d3ce4d0376dde0d0285,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae1f4d7554299234fd0436e,acea4d81e4925da84e88ffb755d6ac51b10969327dcd83298adb06fe8503dda1,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae1f4f0554299234fd0436f,67b05fa1c25e98589025f05ef29f5f17c5fbeed62a37b78a34171634ed0c2b47,test,main,other,0,2,2,True,2,0,0,1,1,1,1,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae2281e5542994d89d5b37c,7a835a8fea78071bf90c7e78e80b80662cc53e89c5d582fb2a2ba14b7057bc30,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae228d35542996483e64912,5e08b257ea18517948b01547e65db63231a95869391d3f42569f7847dfc0145b,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae2448f5542994d89d5b3ac,691be1c61746260ccb2a2bdbbcf471f4c17217dc5e63f2085f825bda56ba9cf9,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae2492a554299492dc91c12,31656cef08312c030c6afaa2982a700e25f3cb92d7cb88bd74fa8105bd5db8e0,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae266395542994d89d5b410,5cbe98eeeffefaea1405c6a17ddc86f865179372009afb8b7c59a8e967a17ee6,test,main,other,0,2,1,False,0,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
hotpot,5ae27f255542992decbdcd2f,c796ebf6ad982281f5707ccd6add40c94c902db398bfa92c44a256f24dc819f7,test,main,yes_no,1,2,2,True,1,1,0,0,1,0,0,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,True,False,True
hotpot,5ae28f33554299495565dabd,1452d6f9707ed10465ad175fa998b8337f62e7d13df65e833d42d1211d288415,test,main,other,0,2,1,False,1,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae29765554299495565dadd,4200f9f9bade47420f68dc87484d8465d920a24b05e46cb3a1fc8a426b43ff9a,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae2b5b75542994d89d5b43a,bb689fd516500e56582d9ec455e67ca8bc5a2dcf290b70d5aec8c4773a16e222,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae2b824554299492dc91c4c,ccd83933bc3a4cfd581dc8fdd3b56d3d064f1bfab68661afc77d4542a93b670c,test,main,other,1,2,2,True,1,1,1,0,1,1,1,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae2c8ec5542992decbdcd9e,31a80ab26278589a098de26d1ebccff7001613a3d8da0720f064d3c90f61b39e,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae2dc8a55429928c423950a,af51e81152d2752235b8a105410326e610db0da7bfb1b866218b0b39f3bc02f2,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae2fea555429928c4239595,6d9c89c6b655b18c04eefc7a1f63291875b1b93320b51828abe58cde76e20ccd,test,main,other,0,2,2,True,1,0,1,1,0,0,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5ae307a25542992decbdcdca,7e198da901f2c3331fb58a1f37c062054af8861bd9c13080bc13062cf937b165,test,main,other,0,2,2,True,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae319de55429928c42395eb,2f88057a6f48eef54b39e98bf836288ee839a602b3e566b9c8fba14a41de54ca,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae32dc25542990afbd1e0c4,b77eda5052fa9f3e6256c23f5aee6710dde43ead31263d92f7f7122b696da07d,test,main,other,0,2,2,True,2,0,0,0,1,0,0,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
hotpot,5ae33eba5542991a06ce9976,3f48a47356f3b7f9c106c27e2c2f5b7d658cbc7961fc127ed1a94da87ab82162,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae356e55542992f92d82297,ea3a6fd76bcca4b5f4ad5427bcb455fa18b7d30a9e9720cb093b3cd1b4d4e9b0,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae36f6c5542990afbd1e145,0277917ba29b81df8c0f9a0d74cd37270a2a338de809c84f39b9efc6ce71c04c,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae3cb5e5542991a06ce9a24,0bfb9221322c6090c4ce37737573494364f440a5771a0991a9990a9303a29a45,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae3d67d5542994393b9e780,e05fde54bc2560880f731fabd6e2e022e4bc471bc8f58b02b9add794f094befa,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae3e8e25542995dadf24245,5aa06e46159a6bb27eefbc5d423076036648aad936546298acc59b20b755ee68,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae404c65542995dadf242da,6fd63df6e47d7875b3677c50c8b7ce294399faf6c36bb527423beed5cd4d4433,test,main,other,0,2,2,True,1,0,0,1,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5ae40ca455429970de88d8ba,31eb05ef947f1b1cf5f5c68de8b5061febfe7bb80c6c7d60894f0ad502f4805e,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae4388355429970de88d917,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,test,main,other,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae48f4a55429970de88d9ae,2dc6f1d7761d636b5c931dbab3b03ec4e5877f138a8a108552771ef77e1e2bf1,test,main,other,0,2,2,True,1,0,1,1,0,0,1,0,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5ae48fa65542995ad6573d91,ebb4d422679893cfcff2e5848f2302ff315ec9c6306c928e312382eb0a8853ff,test,main,yes_no,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae496c65542995ad6573db5,2b8eb7eb329e5e22e025785a191e9d1b7228486d37c48d95f3c77d5ed8418bcf,test,main,yes_no,1,2,1,False,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae4c61e5542996836b02d20,ae8e353e1bddfa315aa2c83d2a2dbf9bf11cddec889be2b48f7a900c63a61581,test,main,other,1,2,2,True,2,1,1,1,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae4cd765542996836b02d2f,57ac1e1d871270f2ed15d7841a9d151f5186db6be067d0a9a3a9a244a3353650,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae4da1b55429960a22e01fc,177a2de23a761b2001ec6510dfec24d6f31456178712c3748672a5956cf5dee5,test,main,other,0,2,1,False,1,0,0,0,1,1,0,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae4f76c55429960a22e022c,24d947c63a635ba311f304a83cd76762fa3b85d48a5ca30e8db5f594cfe5898f,test,main,other,1,2,2,True,1,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae4fdea55429913cc20455f,e42e264f083ab452e9e55db0f5f8e8762cfe1b69169263b96f485332f1ccba20,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae5154555429908b6326516,06b411d8b65dabae1b9d1f523d79bf3fc8c78265ae07256e829321df566a9d08,test,main,other,0,2,2,True,1,0,1,1,1,0,1,1,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,True,False,True,True
hotpot,5ae546e85542992663a4f1b5,37a9fd2ebbfc1866f9be5843fad7d6d13ef4b2ab29d4c6f1c4560ae7269d92cd,test,main,other,1,2,2,True,1,1,0,0,0,1,0,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae5547055429960a22e02b6,66fa6116df7323be6faace5f76c304179e995c5316a584fcf35a1d32fcbdb365,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae5c3ad5542992663a4f21b,7ed1c7809fbf963376f1b24240f1d6370db8faf1f119e23bd4247a812545c024,test,main,other,1,2,1,False,1,1,0,0,1,1,1,0,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae5d2865542993aec5ec1db,0fa7fc66ae48d428b198d607a94dbdf4dad08e5d4c8adc29f4c76494ba7902e9,test,main,other,0,2,1,False,1,0,0,1,1,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5ae5e43655429929b08079f5,c9e917dc443a9bd31b7349d6770e075f0f6346fca2ddb15e72159c8336836c21,test,main,other,0,2,2,True,2,0,0,0,0,1,1,0,True,1,True,1.0,False,,0.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae5e5fc55429929b0807a06,f05e68ce41d3207063e11ea28d86f73ead9b64ca5df9aaf9904ab209a2922f88,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae5e8ad5542996de7b71a67,2633d336630ab5b3ec740e2a484b8cdb6e60dd146c9b0bed78ded9c773acd58b,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae60a7b5542996de7b71b0c,129286187befc02bcd6ea32387039745eb4ac091b9c54b9cca2d3926ddc2e9f6,test,main,other,0,2,2,True,1,0,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,0.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae612a05542995703ce8ae4,50fabefb59fec883bc0963584c414932e928c4168e4b4bcb9c5dd9bf3497bf6d,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae616ad5542992663a4f258,1bed14a0c0bce62ca807d3add4833c6e4d634886037a403fbea4cbea5dfb3b04,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae6274e5542995703ce8b2f,1655ca279759c1ec5ef84e993b6139d4d40d3f2cb59d3db3f67236940b11862b,test,main,other,0,2,1,False,0,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae6297f5542992ae0d16256,c76d60c13e38b3d8a3c4dfccb84a17cf23e13bf772f18ffe1e4a32926a591278,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae641e455429908198fa555,52ca7f8c19c695b9e6f50d7151a4d57326c55e90b6e7a98b1fb0c4a8706df2d8,test,main,other,0,2,1,False,1,0,0,1,0,0,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,True,False,True,True
hotpot,5ae6447a55429908198fa566,a5bab734e90520de29cd0bf5def5d8ede74f8a193dfc872cb935895f33dc0bd8,test,main,other,0,2,2,True,2,0,0,0,0,0,0,1,True,0,True,1.0,False,,0.0,1.0,True,False,False,True,False,False,False,True,False,False,False,False
hotpot,5ae65c185542996d980e7b0b,567591c0da9530640a280e8d0bc452a4ca7f5c524a39fe13e8b0985ee828a6f6,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae6663b5542992ae0d16328,ae6f4030602d650d63f69a3bee61f19f67414aa79add9d692ef001a872d8dbdc,test,main,other,0,2,0,False,0,0,0,0,0,0,0,1,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae69ce25542996d980e7c5f,16c5779e3f4fe3e3380be019dea1f1aef72c14b4e74605e0a65fe7c6d8940b3d,test,main,other,0,2,0,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae717c7554299572ea546cf,55e3b7e39dfc9c77e1d05e59e0f99aed8794d1f8ddcd3842c0793a0d1e1b022f,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae71bd3554299572ea546e9,400fcb4cb95b7f2a2783778b252dfa82f53cf7a95ab5ee6ca87655725a229c26,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae71feb5542996d980e7cae,3e54e6265e37711bdb6dfe1ed63ad932a978368ea39c75959859abf2e6983271,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae7337b5542991e8301cbcd,c2bb5041cad42fec130a264663e182e0888db00cd6bf0abc23a70c375750f7b8,test,main,other,0,2,2,True,2,0,0,0,0,0,0,1,True,0,True,1.0,False,,0.0,1.0,True,False,False,True,False,False,False,True,False,False,False,False
hotpot,5ae741565542997b22f6a642,996663918ef214a0f896ee789e11fc841b720392779ead728caf1424d27da92d,test,main,other,0,2,1,False,1,0,0,0,0,1,1,0,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5ae7427d5542997b22f6a653,1137033bf2b88b19e728f961719daa864ac2f4835f465856855a518cf7b3124c,test,main,other,0,2,1,False,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae763925542997b22f6a719,3f08a99b0215eec37103faa55012682d9116db0ffb7dd1f09be8a684b6ce9023,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
hotpot,5ae76cec5542997b22f6a750,33dfdd2e302e9f9ffe0b0fae7a79bfcfc798bfc01b875e19afe4a616822ed018,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae76fd75542997ec272764f,747baa604672c6b85f8364abd8d2baba69899fe8e8430c836b488279efdaf796,test,main,other,1,2,2,True,2,1,1,1,1,1,0,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae77b4055429952e35ea938,e265d186b4975073e066bdd3149abf1657f32623b3c3f4edde572c3d3895e307,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae77ccf55429952e35ea942,d85c8fcdbda1d05aaa29abb6de97d25775d44878467440c3d076f23b87a9bf11,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae780e95542997ec2727673,045b4e4b46426ef711b555c6eedcd7132859b7e4f7084c49d01e1791f3953b71,test,main,other,0,2,1,False,1,0,0,0,0,0,1,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,True
hotpot,5ae7a1765542993210983ebc,93bff4bb73fdc2c9be4fcf0c48be25f2660f39528919c42ace4700f37c94984c,test,main,other,0,2,2,True,1,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae7c83b5542994a481bbdd8,c20738591630d727fae0b44cc3904c868b61d36bf70130cc350484f1e47899bb,test,main,other,0,2,2,True,2,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae7d0295542994a481bbdf1,bb50c52fe503edd9175583d57a3cae51949cb3285cd799b7cca1557833ebe530,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae7ecb2554299540e5a569f,166f992a9185779bb57503803e258fe5208480380823bc7baa43d4c7cfbdc417,test,main,other,0,2,1,False,1,0,0,1,1,1,1,1,True,1,True,0.0,True,True,0.0,0.0,False,True,False,False,True,False,True,True,False,False,False,True
hotpot,5ae80ee3554299540e5a571b,6b09e3a07453e036d235d84e76e45b77c86d731796594ec5cb8ff45e0d2f0e20,test,main,other,0,2,1,False,0,0,0,0,0,0,0,0,True,0,True,0.0,True,False,0.0,0.0,False,False,False,False,False,True,True,False,False,False,False,False
hotpot,5ae821d255429952e35eaa47,2d8d2d0c36d33047eca77a79da7e303cb14725283226a8d0c49eb3a37da89e01,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True
hotpot,5ae83c985542997ec2727782,7f944996bf93a7754ead280c0f5682d734d2c2da0f1ef470711efc8128091fa6,test,main,other,1,2,2,True,2,1,1,1,1,1,1,1,True,1,True,1.0,False,,1.0,1.0,True,True,True,False,False,False,False,True,False,False,False,True


==> anc/paired_recalculation.csv <==
left,right,metric,status,wins,losses,ties,mean,lower,upper
INFO_TARGET,INFO_GAP,em,primary,58,54,912,0.003255208333333334,-0.00552750849169109,0.01208197656240533
INFO_TARGET,INFO_GAP,gpu_s,primary,235,789,0,-0.09254338020159256,-0.1008116230209331,-0.08432272636300785
INFO_TARGET,INFO_RANDOM,em,secondary,70,53,901,0.006835937500000001,-0.0019194363195207352,0.015644706038868823
INFO_TARGET,INFO_RANDOM,gpu_s,secondary,467,468,89,-0.004630058798360995,-0.011677395385965126,0.0024776044670677226
INFO_TARGET,INFO_NOOP,em,secondary,88,52,884,0.013671875,0.003948193094912898,0.023369634767974202
INFO_TARGET,INFO_NOOP,gpu_s,secondary,316,697,11,-0.06400420518329465,-0.0722562911928949,-0.05578661982124471
INFO_TARGET,INFO_O,em,secondary,73,49,902,0.009765625,0.0005212806428191227,0.01915219142285771
INFO_TARGET,INFO_O,gpu_s,secondary,1008,16,0,0.25751767729829206,0.2489120406587807,0.2660589357256348
INFO_TARGET,INFO_META,em,secondary,73,48,903,0.010091145833333334,0.0009926226306506923,0.019269749794242688
INFO_TARGET,INFO_META,gpu_s,secondary,1006,18,0,0.2505332311848806,0.2421620518428639,0.2588137890761833
PROBE_REUSE,FIXED_SELECTED,em,frozen deployment,62,177,785,-0.08723958333333334,-0.10938766459642599,-0.06456145217379139
PROBE_REUSE,FIXED_SELECTED,gpu_s,frozen deployment,1005,19,0,0.2610533274311133,0.252278048924777,0.26954356178629224
PROBE_REUSE,INFO_TARGET,em,posthoc return rule,38,160,826,-0.0810546875,-0.09956435592609748,-0.062377919266449006
PROBE_REUSE,INFO_TARGET,gpu_s,posthoc return rule,1024,0,0,0.00227017855735602,0.0022167114495255246,0.0023218264869983253
FREE_GAP_VERIFY,FREE_GAP_RAW,em,posthoc return rule,29,99,896,-0.05631510416666667,-0.07519580522938965,-0.03735636674485874
FREE_GAP_VERIFY,FREE_GAP_RAW,gpu_s,posthoc return rule,1024,0,0,0.0017803056457775536,0.0017380930089496082,0.0018235672154072958
INFO_TARGET,FIXED_SELECTED,em,posthoc direct answer,60,73,891,-0.006184895833333337,-0.01984013820966092,0.007451776020768958
INFO_TARGET,FIXED_SELECTED,gpu_s,posthoc direct answer,1005,19,0,0.2587831488737573,0.25002285198385216,0.2672546165910827
INFO_TARGET,FREE_GAP_RAW,em,posthoc direct answer,69,123,832,-0.034505208333333336,-0.055293368700602544,-0.014208386265067333
INFO_TARGET,FREE_GAP_RAW,gpu_s,posthoc direct answer,882,142,0,0.09589132858247118,-0.05104929228764979,0.17265341319124095


==> anc/policy_means.csv <==
policy,em,f1,gpu_s,cpu_s,calls,input_tokens,output_tokens,validation_em,validation_gpu_s
FIXED_A1,0.47265625,0.5337495381775759,0.24665673204230262,0.02188589677757586,2.0,1377.6767578125,11.3916015625,0.4453125,0.222383573025715
FIXED_A1_VERIFY,0.45279947916666663,0.5132533983390146,0.2483355195787112,0.02189350328998377,2.0,1377.6767578125,11.3916015625,0.38932291666666663,0.22410051445553322
FIXED_A2,0.4912109375,0.5590785559215299,0.284978218715758,0.051315170123871164,2.0,1444.3193359375,11.455078125,0.46875,0.2559181943545154
FIXED_A2_VERIFY,0.46126302083333337,0.5236483360887557,0.28673349612237525,0.05132277663627908,2.0,1444.3193359375,11.455078125,0.39453125,0.2577280199951119
FIXED_SELECTED,0.5419921875,0.6116056998154307,0.5367574654799316,0.048314282909700475,3.0,2112.75,51.06640625,0.5234375,0.4857733741962139
FIXED_SELECTED_VERIFY,0.5013020833333334,0.5642043202177378,0.5385062757850582,0.04832188942210839,3.0,2112.75,51.06640625,0.42447916666666663,0.48758626165291064
FREE_GAP_RAW,0.5703125,0.6453325968781334,0.6996492857712178,0.04917926572113624,3.0,2131.7529296875,75.7158203125,0.5703125,0.5837891356855722
FREE_GAP_VERIFY,0.5139973958333334,0.5789098260607259,0.7014295914169953,0.049186872233544156,3.0,2131.7529296875,75.7158203125,0.45833333333333337,0.5855890008676992
INFO_GAP,0.5325520833333333,0.5991114577828759,0.8880839945552816,0.04398868595578514,3.9091796875,2702.428385416667,114.86165364583333,0.5299479166666666,0.8266850122954306
INFO_META,0.5257161458333333,0.5941469943048883,0.5450073831688084,0.04454360614102405,2.8935546875,2027.8759765625,50.62890625,0.53515625,0.4958104757894175
INFO_NOOP,0.5221354166666667,0.589548439008276,0.8595448195369837,0.04194574656802043,3.865234375,2649.3912760416665,56.117838541666664,0.52734375,0.8082145848945059
INFO_O,0.5260416666666667,0.5952108230542639,0.5380229370553968,0.040704989124526074,2.896484375,2030.935546875,50.6435546875,0.5377604166666667,0.4888219179751691
INFO_RANDOM,0.5289713541666666,0.5963196607767985,0.8001706731520499,0.043679918264503265,3.869791666666667,2554.732747395833,55.8681640625,0.53125,0.7507199799373001
INFO_TARGET,0.5358072916666666,0.6035625520222312,0.795540614353689,0.04474573476631543,3.899739583333333,2558.179036458333,55.21809895833333,0.5390625,0.7459194339986879
PROBE_REUSE,0.45475260416666663,0.5104132622435137,0.797810792911045,0.044756767205220545,3.899739583333333,2558.179036458333,55.21809895833333,0.3828125,0.7482681771576467
TWO_ANSWER,0.49739583333333337,0.5614704534133539,0.7168095584279179,0.08893548795356143,3.9697265625,2878.962239583333,56.7578125,0.4127604166666667,0.6465004378065173
UNION_RAW,0.4931640625,0.5645841390560835,0.5988905776112039,0.09864314824733351,3.0,2256.4970703125,51.1708984375,0.4921875,0.5369990102233017
UNION_VERIFY,0.46451822916666663,0.5282644712164211,0.6008233382496586,0.09865075475974142,3.0,2256.4970703125,51.1708984375,0.4166666666666667,0.5389739966516607


==> anc/primary_choices.csv <==
dataset,query_id,group_id,seed,targeted_action,targeted_em,intact_action,intact_em,different_action,targeted_verifier_return,targeted_verifier_em,fixed_challenge_em
2wiki,00028e6508a711ebbd7fac1f6bf848b6,eccee29a87a0132ca750e83d6b816ef157e1992fc4071453babd6f9e25a89d2f,1811,A2,1,A3,1,1,TARGET,1,1
2wiki,00028e6508a711ebbd7fac1f6bf848b6,eccee29a87a0132ca750e83d6b816ef157e1992fc4071453babd6f9e25a89d2f,1829,A0,1,A1,1,1,A0,1,1
2wiki,00028e6508a711ebbd7fac1f6bf848b6,eccee29a87a0132ca750e83d6b816ef157e1992fc4071453babd6f9e25a89d2f,1847,A0,1,A0,1,0,A0,1,1
2wiki,00b85bf008d311ebbd96ac1f6bf848b6,7fd4e18d231b8ae706557b33522396d79346b6df35b5c51d77485245793a118f,1811,A4,0,A4,0,0,A0,0,0
2wiki,00b85bf008d311ebbd96ac1f6bf848b6,7fd4e18d231b8ae706557b33522396d79346b6df35b5c51d77485245793a118f,1829,A4,0,A4,0,0,A0,0,0
2wiki,00b85bf008d311ebbd96ac1f6bf848b6,7fd4e18d231b8ae706557b33522396d79346b6df35b5c51d77485245793a118f,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,015c4d63087b11ebbd67ac1f6bf848b6,0d6327f2aac733599915c210f453bb2b69375645843e11977ec242e61a694de2,1811,A2,1,A0,1,1,A2,1,1
2wiki,015c4d63087b11ebbd67ac1f6bf848b6,0d6327f2aac733599915c210f453bb2b69375645843e11977ec242e61a694de2,1829,A2,1,A2,1,0,A2,1,1
2wiki,015c4d63087b11ebbd67ac1f6bf848b6,0d6327f2aac733599915c210f453bb2b69375645843e11977ec242e61a694de2,1847,A2,1,A2,1,0,A2,1,1
2wiki,0187f9980bdd11eba7f7acde48001122,dd00420047db77d4ace8ce21c1b933931d283e89b4bbb45fa930fda5d001d74b,1811,A4,0,A4,0,0,A4,0,0
2wiki,0187f9980bdd11eba7f7acde48001122,dd00420047db77d4ace8ce21c1b933931d283e89b4bbb45fa930fda5d001d74b,1829,A4,0,A4,0,0,A4,0,0
2wiki,0187f9980bdd11eba7f7acde48001122,dd00420047db77d4ace8ce21c1b933931d283e89b4bbb45fa930fda5d001d74b,1847,A4,0,A4,0,0,A4,0,0
2wiki,02172b720bdd11eba7f7acde48001122,85a1f9d2940cdf99e5d0c319e2be28a4e6196ce1a7fa78e8faa3c8dc6ede445d,1811,A4,0,A4,0,0,A4,0,0
2wiki,02172b720bdd11eba7f7acde48001122,85a1f9d2940cdf99e5d0c319e2be28a4e6196ce1a7fa78e8faa3c8dc6ede445d,1829,A4,0,A4,0,0,A4,0,0
2wiki,02172b720bdd11eba7f7acde48001122,85a1f9d2940cdf99e5d0c319e2be28a4e6196ce1a7fa78e8faa3c8dc6ede445d,1847,A4,0,A4,0,0,A4,0,0
2wiki,0297205708d211ebbd95ac1f6bf848b6,0a59c7e2ce807143644746883314926e548e18b03a09879aa2270a023aed4a8d,1811,A2,1,A1,1,1,A2,1,1
2wiki,0297205708d211ebbd95ac1f6bf848b6,0a59c7e2ce807143644746883314926e548e18b03a09879aa2270a023aed4a8d,1829,A4,1,A1,1,1,A4,1,1
2wiki,0297205708d211ebbd95ac1f6bf848b6,0a59c7e2ce807143644746883314926e548e18b03a09879aa2270a023aed4a8d,1847,A3,1,A0,1,1,A3,1,1
2wiki,037661b20bde11eba7f7acde48001122,c3bd46d87dd79964a5dcbabe091ea6b7d0232ff3a97aa4b774735f854db8de5c,1811,A4,0,A4,0,0,A0,0,0
2wiki,037661b20bde11eba7f7acde48001122,c3bd46d87dd79964a5dcbabe091ea6b7d0232ff3a97aa4b774735f854db8de5c,1829,A4,0,A3,0,1,A0,0,0
2wiki,037661b20bde11eba7f7acde48001122,c3bd46d87dd79964a5dcbabe091ea6b7d0232ff3a97aa4b774735f854db8de5c,1847,A4,0,A4,0,0,A0,0,0
2wiki,03c5e651085611ebbd59ac1f6bf848b6,e6f26cac2251e6db661fba56b96f12d51495320e04d97c98c952031131e67381,1811,A2,1,A2,1,0,TARGET,1,1
2wiki,03c5e651085611ebbd59ac1f6bf848b6,e6f26cac2251e6db661fba56b96f12d51495320e04d97c98c952031131e67381,1829,A4,1,A2,1,1,A4,1,1
2wiki,03c5e651085611ebbd59ac1f6bf848b6,e6f26cac2251e6db661fba56b96f12d51495320e04d97c98c952031131e67381,1847,A2,1,A2,1,0,A0,1,1
2wiki,03d6096e08d211ebbd95ac1f6bf848b6,0a59c7e2ce807143644746883314926e548e18b03a09879aa2270a023aed4a8d,1811,A2,0,A2,0,0,A2,0,0
2wiki,03d6096e08d211ebbd95ac1f6bf848b6,0a59c7e2ce807143644746883314926e548e18b03a09879aa2270a023aed4a8d,1829,A4,0,A4,0,0,A4,0,0
2wiki,03d6096e08d211ebbd95ac1f6bf848b6,0a59c7e2ce807143644746883314926e548e18b03a09879aa2270a023aed4a8d,1847,A4,0,A4,0,0,A4,0,0
2wiki,03e7da580bda11eba7f7acde48001122,c26f058d1451bd39ddc2e2c2a9996718548551c8310f31c8bb25e6f3a0d3f9c8,1811,A4,0,A4,0,0,A4,0,0
2wiki,03e7da580bda11eba7f7acde48001122,c26f058d1451bd39ddc2e2c2a9996718548551c8310f31c8bb25e6f3a0d3f9c8,1829,A4,0,A4,0,0,A4,0,0
2wiki,03e7da580bda11eba7f7acde48001122,c26f058d1451bd39ddc2e2c2a9996718548551c8310f31c8bb25e6f3a0d3f9c8,1847,A4,0,A4,0,0,A4,0,0
2wiki,04343fa8087711ebbd67ac1f6bf848b6,c915c938c8d0d3b403720a37e323a0e9d07edebf2c4b93defd9ea29f247a8d10,1811,A1,1,A0,1,1,A1,1,1
2wiki,04343fa8087711ebbd67ac1f6bf848b6,c915c938c8d0d3b403720a37e323a0e9d07edebf2c4b93defd9ea29f247a8d10,1829,A4,1,A2,1,1,A4,1,1
2wiki,04343fa8087711ebbd67ac1f6bf848b6,c915c938c8d0d3b403720a37e323a0e9d07edebf2c4b93defd9ea29f247a8d10,1847,A2,1,A2,1,0,A2,1,1
2wiki,043b91c20bdd11eba7f7acde48001122,5bd034baa7183c1a30c3d791cee5ec855fcb1bd7e17da0e2fe1aa63ae00783bd,1811,A4,0,A4,0,0,A4,0,0
2wiki,043b91c20bdd11eba7f7acde48001122,5bd034baa7183c1a30c3d791cee5ec855fcb1bd7e17da0e2fe1aa63ae00783bd,1829,A4,0,A4,0,0,A4,0,0
2wiki,043b91c20bdd11eba7f7acde48001122,5bd034baa7183c1a30c3d791cee5ec855fcb1bd7e17da0e2fe1aa63ae00783bd,1847,A3,0,A4,0,1,A3,0,0
2wiki,0495aa6a0bdb11eba7f7acde48001122,46bf49a17d5513a189fdb23b81b65fcc16e834fe685b69320c5816c40b2a9942,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,0495aa6a0bdb11eba7f7acde48001122,46bf49a17d5513a189fdb23b81b65fcc16e834fe685b69320c5816c40b2a9942,1829,A3,0,A3,0,0,A3,0,0
2wiki,0495aa6a0bdb11eba7f7acde48001122,46bf49a17d5513a189fdb23b81b65fcc16e834fe685b69320c5816c40b2a9942,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,05548b68087711ebbd67ac1f6bf848b6,c915c938c8d0d3b403720a37e323a0e9d07edebf2c4b93defd9ea29f247a8d10,1811,A4,0,A4,0,0,A4,0,0
2wiki,05548b68087711ebbd67ac1f6bf848b6,c915c938c8d0d3b403720a37e323a0e9d07edebf2c4b93defd9ea29f247a8d10,1829,A4,0,A4,0,0,A4,0,0
2wiki,05548b68087711ebbd67ac1f6bf848b6,c915c938c8d0d3b403720a37e323a0e9d07edebf2c4b93defd9ea29f247a8d10,1847,A4,0,A4,0,0,A4,0,0
2wiki,06c5974c0bda11eba7f7acde48001122,f848c73cbc5f70b8d5bfaabcef7bd971f65f50862b482a733fa74d7760ca3edc,1811,A1,0,A4,0,1,TARGET,0,0
2wiki,06c5974c0bda11eba7f7acde48001122,f848c73cbc5f70b8d5bfaabcef7bd971f65f50862b482a733fa74d7760ca3edc,1829,A1,0,A4,0,1,TARGET,0,0
2wiki,06c5974c0bda11eba7f7acde48001122,f848c73cbc5f70b8d5bfaabcef7bd971f65f50862b482a733fa74d7760ca3edc,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,06ce646e0bb011ebab90acde48001122,fc6f68fd1f296ef1e98d4ce17827fc02e9d605ab9d9263bedc80663efcb11a68,1811,A1,0,A3,1,1,A0,0,1
2wiki,06ce646e0bb011ebab90acde48001122,fc6f68fd1f296ef1e98d4ce17827fc02e9d605ab9d9263bedc80663efcb11a68,1829,A3,1,A3,1,0,A3,1,1
2wiki,06ce646e0bb011ebab90acde48001122,fc6f68fd1f296ef1e98d4ce17827fc02e9d605ab9d9263bedc80663efcb11a68,1847,A4,1,A4,1,0,A4,1,1
2wiki,0837d36c0bdd11eba7f7acde48001122,ae9de9ccef92975a25e6ca099feb573c4ba61784118fcc3cc2e260f1739a6b1f,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,0837d36c0bdd11eba7f7acde48001122,ae9de9ccef92975a25e6ca099feb573c4ba61784118fcc3cc2e260f1739a6b1f,1829,A4,0,A4,0,0,A4,0,0
2wiki,0837d36c0bdd11eba7f7acde48001122,ae9de9ccef92975a25e6ca099feb573c4ba61784118fcc3cc2e260f1739a6b1f,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,0878f4c8086311ebbd5eac1f6bf848b6,757275258894145640e2a67ac291ad60d7deed40746ffd4f0ec2ae5c20a807b2,1811,A2,1,A3,1,1,TARGET,1,1
2wiki,0878f4c8086311ebbd5eac1f6bf848b6,757275258894145640e2a67ac291ad60d7deed40746ffd4f0ec2ae5c20a807b2,1829,A4,1,A4,1,0,A4,1,1
2wiki,0878f4c8086311ebbd5eac1f6bf848b6,757275258894145640e2a67ac291ad60d7deed40746ffd4f0ec2ae5c20a807b2,1847,A0,1,A0,1,0,TARGET,1,1
2wiki,088f01fc08a711ebbd7fac1f6bf848b6,82916584c724ac62eb29e268eef1f72c6eb50e727abe4f902615c4fb2b38f126,1811,A3,1,A3,1,0,A0,1,1
2wiki,088f01fc08a711ebbd7fac1f6bf848b6,82916584c724ac62eb29e268eef1f72c6eb50e727abe4f902615c4fb2b38f126,1829,A3,1,A3,1,0,A0,1,1
2wiki,088f01fc08a711ebbd7fac1f6bf848b6,82916584c724ac62eb29e268eef1f72c6eb50e727abe4f902615c4fb2b38f126,1847,A3,1,A3,1,0,A0,1,1
2wiki,08b0badb089911ebbd77ac1f6bf848b6,20e7333bc9b96df7bdf8fa52f86c747d9ef9c37540f33f2b2f8fdfe8d48ab3ae,1811,A2,1,A0,0,1,A0,0,1
2wiki,08b0badb089911ebbd77ac1f6bf848b6,20e7333bc9b96df7bdf8fa52f86c747d9ef9c37540f33f2b2f8fdfe8d48ab3ae,1829,A0,0,A0,0,0,A0,0,1
2wiki,08b0badb089911ebbd77ac1f6bf848b6,20e7333bc9b96df7bdf8fa52f86c747d9ef9c37540f33f2b2f8fdfe8d48ab3ae,1847,A4,1,A4,1,0,A0,0,1
2wiki,092bf18e0bda11eba7f7acde48001122,cffa58bbe188a460eed3b62e1f7dfd54609faaf42cc8f5d21b104cf3180a173c,1811,A4,0,A4,0,0,A0,0,0
2wiki,092bf18e0bda11eba7f7acde48001122,cffa58bbe188a460eed3b62e1f7dfd54609faaf42cc8f5d21b104cf3180a173c,1829,A4,0,A4,0,0,TARGET,0,0
2wiki,092bf18e0bda11eba7f7acde48001122,cffa58bbe188a460eed3b62e1f7dfd54609faaf42cc8f5d21b104cf3180a173c,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,09f221e20bda11eba7f7acde48001122,ae9de9ccef92975a25e6ca099feb573c4ba61784118fcc3cc2e260f1739a6b1f,1811,A3,0,A3,0,0,TARGET,0,1
2wiki,09f221e20bda11eba7f7acde48001122,ae9de9ccef92975a25e6ca099feb573c4ba61784118fcc3cc2e260f1739a6b1f,1829,A3,0,A4,1,1,TARGET,0,1
2wiki,09f221e20bda11eba7f7acde48001122,ae9de9ccef92975a25e6ca099feb573c4ba61784118fcc3cc2e260f1739a6b1f,1847,A0,0,A0,0,0,TARGET,0,1
2wiki,0a7e99c3098b11ebbdb0ac1f6bf848b6,33a05f5ecc237bea136e092b9638e03e4bb71d8427c9af091454012765cd4ec8,1811,A1,0,A4,0,1,A0,1,0
2wiki,0a7e99c3098b11ebbdb0ac1f6bf848b6,33a05f5ecc237bea136e092b9638e03e4bb71d8427c9af091454012765cd4ec8,1829,A4,0,A4,0,0,A0,1,0
2wiki,0a7e99c3098b11ebbdb0ac1f6bf848b6,33a05f5ecc237bea136e092b9638e03e4bb71d8427c9af091454012765cd4ec8,1847,A4,0,A4,0,0,A0,1,0
2wiki,0c8ffae40bdc11eba7f7acde48001122,1e04031b10e960c948834b4bf9a2d444bd7c0e0cf23ca1ee3162dee41d87a41a,1811,A4,1,A4,1,0,A4,1,1
2wiki,0c8ffae40bdc11eba7f7acde48001122,1e04031b10e960c948834b4bf9a2d444bd7c0e0cf23ca1ee3162dee41d87a41a,1829,A4,1,A4,1,0,A4,1,1
2wiki,0c8ffae40bdc11eba7f7acde48001122,1e04031b10e960c948834b4bf9a2d444bd7c0e0cf23ca1ee3162dee41d87a41a,1847,A4,1,A4,1,0,A4,1,1
2wiki,0dd4dba00bdb11eba7f7acde48001122,ccbd3438dd8631462cc5d683ebe284474a77b03e9fcc608ed42288254cafced3,1811,A4,0,A4,0,0,A0,0,0
2wiki,0dd4dba00bdb11eba7f7acde48001122,ccbd3438dd8631462cc5d683ebe284474a77b03e9fcc608ed42288254cafced3,1829,A4,0,A4,0,0,A0,0,0
2wiki,0dd4dba00bdb11eba7f7acde48001122,ccbd3438dd8631462cc5d683ebe284474a77b03e9fcc608ed42288254cafced3,1847,A4,0,A4,0,0,A0,0,0
2wiki,0df97551096a11ebbdafac1f6bf848b6,c1f76e161375b2306c6311569424e4af21cbe487b090cbb12dde14ce0584a3a7,1811,A4,1,A1,1,1,TARGET,1,1
2wiki,0df97551096a11ebbdafac1f6bf848b6,c1f76e161375b2306c6311569424e4af21cbe487b090cbb12dde14ce0584a3a7,1829,A2,1,A3,1,1,TARGET,1,1
2wiki,0df97551096a11ebbdafac1f6bf848b6,c1f76e161375b2306c6311569424e4af21cbe487b090cbb12dde14ce0584a3a7,1847,A2,1,A4,1,1,TARGET,1,1
2wiki,0e963018094f11ebbdaeac1f6bf848b6,ba59c864696d8b85be5a0dddd1af942219a68a9334b785a8ae7823c5d6a05c28,1811,A4,1,A1,1,1,A4,1,1
2wiki,0e963018094f11ebbdaeac1f6bf848b6,ba59c864696d8b85be5a0dddd1af942219a68a9334b785a8ae7823c5d6a05c28,1829,A4,1,A4,1,0,A4,1,1
2wiki,0e963018094f11ebbdaeac1f6bf848b6,ba59c864696d8b85be5a0dddd1af942219a68a9334b785a8ae7823c5d6a05c28,1847,A3,1,A3,1,0,A0,1,1
2wiki,0ed1213e0bdc11eba7f7acde48001122,e9ccfccc2300a926e81e3ed70fcafd1c639db8a4e7a3ae65469685e6eb25a631,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,0ed1213e0bdc11eba7f7acde48001122,e9ccfccc2300a926e81e3ed70fcafd1c639db8a4e7a3ae65469685e6eb25a631,1829,A4,1,A3,1,1,TARGET,0,1
2wiki,0ed1213e0bdc11eba7f7acde48001122,e9ccfccc2300a926e81e3ed70fcafd1c639db8a4e7a3ae65469685e6eb25a631,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,0ef64b680bdb11eba7f7acde48001122,6a5b270c9ba05a8f296a97568656b23eeb253075bd5a83c5978b9939590a0091,1811,A3,0,A4,0,1,A3,0,0
2wiki,0ef64b680bdb11eba7f7acde48001122,6a5b270c9ba05a8f296a97568656b23eeb253075bd5a83c5978b9939590a0091,1829,A1,0,A2,0,1,TARGET,0,0
2wiki,0ef64b680bdb11eba7f7acde48001122,6a5b270c9ba05a8f296a97568656b23eeb253075bd5a83c5978b9939590a0091,1847,A3,0,A4,0,1,TARGET,0,0
2wiki,0f70f1d5089211ebbd73ac1f6bf848b6,2b8582d4acd0913e3011d8b891b00baf1f1a2f4ec10f3fcbc44a63c6f3b5de48,1811,A2,1,A2,1,0,A2,1,1
2wiki,0f70f1d5089211ebbd73ac1f6bf848b6,2b8582d4acd0913e3011d8b891b00baf1f1a2f4ec10f3fcbc44a63c6f3b5de48,1829,A4,1,A2,1,1,A0,1,1
2wiki,0f70f1d5089211ebbd73ac1f6bf848b6,2b8582d4acd0913e3011d8b891b00baf1f1a2f4ec10f3fcbc44a63c6f3b5de48,1847,A0,1,A1,1,1,A0,1,1
2wiki,11b2865a0bdb11eba7f7acde48001122,ab6ee2c0458ced61b49d8e1837833567bfb5aa2c0f47aae084d568452f9ae9ef,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,11b2865a0bdb11eba7f7acde48001122,ab6ee2c0458ced61b49d8e1837833567bfb5aa2c0f47aae084d568452f9ae9ef,1829,A4,0,A3,0,1,TARGET,0,0
2wiki,11b2865a0bdb11eba7f7acde48001122,ab6ee2c0458ced61b49d8e1837833567bfb5aa2c0f47aae084d568452f9ae9ef,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,11b65dc80bdd11eba7f7acde48001122,4401b7b5de8fd449c01b0cee0b2c9b7fc239f72b56ac8c7204cb37aa25d6187a,1811,A4,1,A4,1,0,A0,0,1
2wiki,11b65dc80bdd11eba7f7acde48001122,4401b7b5de8fd449c01b0cee0b2c9b7fc239f72b56ac8c7204cb37aa25d6187a,1829,A4,1,A4,1,0,A0,0,1
2wiki,11b65dc80bdd11eba7f7acde48001122,4401b7b5de8fd449c01b0cee0b2c9b7fc239f72b56ac8c7204cb37aa25d6187a,1847,A4,1,A4,1,0,A0,0,1
2wiki,123beed60bdb11eba7f7acde48001122,f53bb9a8e9d66c31f5baa4200726463d025887d3729a16a7b8ec06a2a01ae59d,1811,A4,0,A4,0,0,A0,0,0
2wiki,123beed60bdb11eba7f7acde48001122,f53bb9a8e9d66c31f5baa4200726463d025887d3729a16a7b8ec06a2a01ae59d,1829,A4,0,A4,0,0,A0,0,0
2wiki,123beed60bdb11eba7f7acde48001122,f53bb9a8e9d66c31f5baa4200726463d025887d3729a16a7b8ec06a2a01ae59d,1847,A4,0,A4,0,0,A0,0,0
2wiki,12a5e53c084f11ebbd56ac1f6bf848b6,01a40b99fb783ba1b8a33875882fd95333946e26d38467e9a3fcdd3349ee1940,1811,A2,1,A2,1,0,A2,1,1
2wiki,12a5e53c084f11ebbd56ac1f6bf848b6,01a40b99fb783ba1b8a33875882fd95333946e26d38467e9a3fcdd3349ee1940,1829,A3,1,A3,1,0,TARGET,0,1
2wiki,12a5e53c084f11ebbd56ac1f6bf848b6,01a40b99fb783ba1b8a33875882fd95333946e26d38467e9a3fcdd3349ee1940,1847,A1,1,A2,1,1,TARGET,0,1
2wiki,12d60f560bdc11eba7f7acde48001122,7c485b3ffec514042f002e358577b710e150fd5d24ed81934075c077f5d103aa,1811,A4,0,A4,0,0,A4,0,0
2wiki,12d60f560bdc11eba7f7acde48001122,7c485b3ffec514042f002e358577b710e150fd5d24ed81934075c077f5d103aa,1829,A4,0,A3,0,1,A4,0,0
2wiki,12d60f560bdc11eba7f7acde48001122,7c485b3ffec514042f002e358577b710e150fd5d24ed81934075c077f5d103aa,1847,A4,0,A4,0,0,A4,0,0
2wiki,1347c8440baf11ebab90acde48001122,8b28bf3042d0ed638b7d31eae651eb8f8785287f50a831389da4d0ea9666b3d7,1811,A3,1,A3,1,0,A0,0,0
2wiki,1347c8440baf11ebab90acde48001122,8b28bf3042d0ed638b7d31eae651eb8f8785287f50a831389da4d0ea9666b3d7,1829,A3,1,A3,1,0,A0,0,0
2wiki,1347c8440baf11ebab90acde48001122,8b28bf3042d0ed638b7d31eae651eb8f8785287f50a831389da4d0ea9666b3d7,1847,A1,1,A3,1,1,A0,0,0
2wiki,13bd89d308e211ebbda3ac1f6bf848b6,100bef2cbb1aac2d2b533204a997b9868ed9e54abe155d25589d0ea77cfaa8a8,1811,A1,0,A0,1,1,TARGET,0,0
2wiki,13bd89d308e211ebbda3ac1f6bf848b6,100bef2cbb1aac2d2b533204a997b9868ed9e54abe155d25589d0ea77cfaa8a8,1829,A1,0,A1,0,0,A1,0,0
2wiki,13bd89d308e211ebbda3ac1f6bf848b6,100bef2cbb1aac2d2b533204a997b9868ed9e54abe155d25589d0ea77cfaa8a8,1847,A0,1,A0,1,0,TARGET,0,0
2wiki,13bea4c0087911ebbd67ac1f6bf848b6,1ddb5e5c36be9487a1ae7beae5b8749ccc010a810141e69a51eecb5bcb00c0ff,1811,A2,0,A0,1,1,A2,0,1
2wiki,13bea4c0087911ebbd67ac1f6bf848b6,1ddb5e5c36be9487a1ae7beae5b8749ccc010a810141e69a51eecb5bcb00c0ff,1829,A3,0,A2,0,1,A0,1,1
2wiki,13bea4c0087911ebbd67ac1f6bf848b6,1ddb5e5c36be9487a1ae7beae5b8749ccc010a810141e69a51eecb5bcb00c0ff,1847,A2,0,A2,0,0,A2,0,1
2wiki,13d7e2be0bda11eba7f7acde48001122,9fb4661c64ce476804c1474af26bbac346cbc4844d00b9ec0ce297d4400519aa,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,13d7e2be0bda11eba7f7acde48001122,9fb4661c64ce476804c1474af26bbac346cbc4844d00b9ec0ce297d4400519aa,1829,A4,0,A4,0,0,A0,0,0
2wiki,13d7e2be0bda11eba7f7acde48001122,9fb4661c64ce476804c1474af26bbac346cbc4844d00b9ec0ce297d4400519aa,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,1408891c0bdc11eba7f7acde48001122,0dd0ffff728008057afb3b3bc37b8bf3ed6050c04fdb69e8d1a52d649abe27c6,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,1408891c0bdc11eba7f7acde48001122,0dd0ffff728008057afb3b3bc37b8bf3ed6050c04fdb69e8d1a52d649abe27c6,1829,A4,1,A4,1,0,TARGET,0,1
2wiki,1408891c0bdc11eba7f7acde48001122,0dd0ffff728008057afb3b3bc37b8bf3ed6050c04fdb69e8d1a52d649abe27c6,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,14fc7ac1087311ebbd66ac1f6bf848b6,ea76140373c65b4669e2e6303be4ae86dc42994bfca3ca3485d8dd33c7311dec,1811,A1,0,A0,0,1,TARGET,0,0
2wiki,14fc7ac1087311ebbd66ac1f6bf848b6,ea76140373c65b4669e2e6303be4ae86dc42994bfca3ca3485d8dd33c7311dec,1829,A2,0,A2,0,0,A2,0,0
2wiki,14fc7ac1087311ebbd66ac1f6bf848b6,ea76140373c65b4669e2e6303be4ae86dc42994bfca3ca3485d8dd33c7311dec,1847,A1,0,A1,0,0,A0,0,0
2wiki,1557dda80bdd11eba7f7acde48001122,d6dad6c4bb1b22f0e69182c7eb1f370e2311d67be9d66597c01b4d2c666338e4,1811,A4,1,A4,1,0,A4,1,1
2wiki,1557dda80bdd11eba7f7acde48001122,d6dad6c4bb1b22f0e69182c7eb1f370e2311d67be9d66597c01b4d2c666338e4,1829,A4,1,A4,1,0,A0,0,1
2wiki,1557dda80bdd11eba7f7acde48001122,d6dad6c4bb1b22f0e69182c7eb1f370e2311d67be9d66597c01b4d2c666338e4,1847,A4,1,A4,1,0,A4,1,1
2wiki,15e676c40bda11eba7f7acde48001122,c00817f13cff795a489dfe4c8a964c9be82e062c2fe15824b2ccb1bb40e80175,1811,A4,0,A4,0,0,A4,0,0
2wiki,15e676c40bda11eba7f7acde48001122,c00817f13cff795a489dfe4c8a964c9be82e062c2fe15824b2ccb1bb40e80175,1829,A4,0,A3,0,1,A4,0,0
2wiki,15e676c40bda11eba7f7acde48001122,c00817f13cff795a489dfe4c8a964c9be82e062c2fe15824b2ccb1bb40e80175,1847,A1,0,A3,0,1,TARGET,0,0
2wiki,160b751e08bc11ebbd88ac1f6bf848b6,99e866b2000de4f6b1c97c4e2edfe3f6030f47a5d9177a23f6c3e4bf62299d13,1811,A2,1,A1,1,1,A0,1,1
2wiki,160b751e08bc11ebbd88ac1f6bf848b6,99e866b2000de4f6b1c97c4e2edfe3f6030f47a5d9177a23f6c3e4bf62299d13,1829,A4,1,A4,1,0,A0,1,1
2wiki,160b751e08bc11ebbd88ac1f6bf848b6,99e866b2000de4f6b1c97c4e2edfe3f6030f47a5d9177a23f6c3e4bf62299d13,1847,A0,1,A0,1,0,A0,1,1
2wiki,1614fe16087611ebbd67ac1f6bf848b6,f7c05299e171d193cfc121abe338452632b68e594122ab17c5da542492d1d862,1811,A1,1,A0,1,1,A0,1,1
2wiki,1614fe16087611ebbd67ac1f6bf848b6,f7c05299e171d193cfc121abe338452632b68e594122ab17c5da542492d1d862,1829,A0,1,A2,1,1,A0,1,1
2wiki,1614fe16087611ebbd67ac1f6bf848b6,f7c05299e171d193cfc121abe338452632b68e594122ab17c5da542492d1d862,1847,A2,1,A2,1,0,A0,1,1
2wiki,173b2b440bdc11eba7f7acde48001122,034609acd92c45a6655d937b538740f8c1fba152dafc3130cb48b8c39e9ef159,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,173b2b440bdc11eba7f7acde48001122,034609acd92c45a6655d937b538740f8c1fba152dafc3130cb48b8c39e9ef159,1829,A4,0,A4,0,0,TARGET,0,0
2wiki,173b2b440bdc11eba7f7acde48001122,034609acd92c45a6655d937b538740f8c1fba152dafc3130cb48b8c39e9ef159,1847,A3,0,A3,0,0,A3,0,0
2wiki,181a3eac0bdb11eba7f7acde48001122,04d2b041d27edb8a26e01582226944378ff21bfbc48318b422d00e41dba50ce9,1811,A4,1,A4,1,0,A4,1,1
2wiki,181a3eac0bdb11eba7f7acde48001122,04d2b041d27edb8a26e01582226944378ff21bfbc48318b422d00e41dba50ce9,1829,A4,1,A4,1,0,A4,1,1
2wiki,181a3eac0bdb11eba7f7acde48001122,04d2b041d27edb8a26e01582226944378ff21bfbc48318b422d00e41dba50ce9,1847,A4,1,A4,1,0,A4,1,1
2wiki,1861a0e00bda11eba7f7acde48001122,3114b197cd406213eb2026f2632681f6ccd6a69a6a82b3edd5ab94e38f646adb,1811,A4,0,A4,0,0,A4,0,0
2wiki,1861a0e00bda11eba7f7acde48001122,3114b197cd406213eb2026f2632681f6ccd6a69a6a82b3edd5ab94e38f646adb,1829,A4,0,A4,0,0,A0,0,0
2wiki,1861a0e00bda11eba7f7acde48001122,3114b197cd406213eb2026f2632681f6ccd6a69a6a82b3edd5ab94e38f646adb,1847,A4,0,A4,0,0,A0,0,0
2wiki,18f46b0c087711ebbd67ac1f6bf848b6,9014695dc70e9c97c23cc4d9dbc32b2df9d101fa2f0f515c2333c956de14d55f,1811,A2,1,A1,1,1,TARGET,1,0
2wiki,18f46b0c087711ebbd67ac1f6bf848b6,9014695dc70e9c97c23cc4d9dbc32b2df9d101fa2f0f515c2333c956de14d55f,1829,A3,1,A1,1,1,TARGET,1,0
2wiki,18f46b0c087711ebbd67ac1f6bf848b6,9014695dc70e9c97c23cc4d9dbc32b2df9d101fa2f0f515c2333c956de14d55f,1847,A3,1,A3,1,0,TARGET,1,0
2wiki,19988cee08a111ebbd78ac1f6bf848b6,9039492cb0d3274d1a4b4b550be8424603c4ad26f05d3fcebcb238715238ace2,1811,A1,1,A1,1,0,TARGET,1,1
2wiki,19988cee08a111ebbd78ac1f6bf848b6,9039492cb0d3274d1a4b4b550be8424603c4ad26f05d3fcebcb238715238ace2,1829,A4,1,A1,1,1,A4,1,1
2wiki,19988cee08a111ebbd78ac1f6bf848b6,9039492cb0d3274d1a4b4b550be8424603c4ad26f05d3fcebcb238715238ace2,1847,A2,1,A1,1,1,TARGET,1,1
2wiki,1a2e71040bdb11eba7f7acde48001122,0c182448a1572198025442cdd66e26b89394677136c5cd1255d9c284f6f1dfca,1811,A2,0,A4,0,1,A2,0,0
2wiki,1a2e71040bdb11eba7f7acde48001122,0c182448a1572198025442cdd66e26b89394677136c5cd1255d9c284f6f1dfca,1829,A2,0,A4,0,1,A2,0,0
2wiki,1a2e71040bdb11eba7f7acde48001122,0c182448a1572198025442cdd66e26b89394677136c5cd1255d9c284f6f1dfca,1847,A2,0,A4,0,1,A2,0,0
2wiki,1a48327a08e211ebbda3ac1f6bf848b6,0f20523368c617ca293af0460dfbd069cd4067e2ee10ed41c2ca52a5fb5c382d,1811,A2,1,A1,1,1,A2,1,1
2wiki,1a48327a08e211ebbda3ac1f6bf848b6,0f20523368c617ca293af0460dfbd069cd4067e2ee10ed41c2ca52a5fb5c382d,1829,A1,1,A1,1,0,A0,1,1
2wiki,1a48327a08e211ebbda3ac1f6bf848b6,0f20523368c617ca293af0460dfbd069cd4067e2ee10ed41c2ca52a5fb5c382d,1847,A2,1,A3,1,1,A0,1,1
2wiki,1b31e163098811ebbdb0ac1f6bf848b6,ae595cfabc4d11565859476b5c7f7d653277fbd520eef2b5594087cc41eedd35,1811,A4,1,A4,1,0,TARGET,1,1
2wiki,1b31e163098811ebbdb0ac1f6bf848b6,ae595cfabc4d11565859476b5c7f7d653277fbd520eef2b5594087cc41eedd35,1829,A4,1,A2,1,1,TARGET,1,1
2wiki,1b31e163098811ebbdb0ac1f6bf848b6,ae595cfabc4d11565859476b5c7f7d653277fbd520eef2b5594087cc41eedd35,1847,A4,1,A4,1,0,TARGET,1,1
2wiki,1c3ade220bdd11eba7f7acde48001122,dccfbdd901b7929929f3d0e1002b9265b724c0263ba0b0ca5c4acf7b9ed51e56,1811,A4,0,A4,0,0,A4,0,0
2wiki,1c3ade220bdd11eba7f7acde48001122,dccfbdd901b7929929f3d0e1002b9265b724c0263ba0b0ca5c4acf7b9ed51e56,1829,A4,0,A2,0,1,A4,0,0
2wiki,1c3ade220bdd11eba7f7acde48001122,dccfbdd901b7929929f3d0e1002b9265b724c0263ba0b0ca5c4acf7b9ed51e56,1847,A3,0,A3,0,0,A3,0,0
2wiki,1c594841088511ebbd6dac1f6bf848b6,76182690e68852abeb9d851c3612078b20ee45e4b47f84f11c4066aeb6f1d54c,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,1c594841088511ebbd6dac1f6bf848b6,76182690e68852abeb9d851c3612078b20ee45e4b47f84f11c4066aeb6f1d54c,1829,A4,1,A4,1,0,TARGET,0,1
2wiki,1c594841088511ebbd6dac1f6bf848b6,76182690e68852abeb9d851c3612078b20ee45e4b47f84f11c4066aeb6f1d54c,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,1c6c7d020bdc11eba7f7acde48001122,c87c4ae9b49d8d91e6a412c34ac36b746d6b8f791b1e7de918984a06ceb2661e,1811,A4,0,A4,0,0,A0,0,0
2wiki,1c6c7d020bdc11eba7f7acde48001122,c87c4ae9b49d8d91e6a412c34ac36b746d6b8f791b1e7de918984a06ceb2661e,1829,A4,0,A4,0,0,A0,0,0
2wiki,1c6c7d020bdc11eba7f7acde48001122,c87c4ae9b49d8d91e6a412c34ac36b746d6b8f791b1e7de918984a06ceb2661e,1847,A4,0,A4,0,0,A0,0,0
2wiki,1ca9a74908be11ebbd8aac1f6bf848b6,4de7279c45506479d2859a2795e490ce6102048e719bed0ebbf24f95af99ecda,1811,A2,1,A3,1,1,A2,1,1
2wiki,1ca9a74908be11ebbd8aac1f6bf848b6,4de7279c45506479d2859a2795e490ce6102048e719bed0ebbf24f95af99ecda,1829,A4,1,A2,1,1,A4,1,1
2wiki,1ca9a74908be11ebbd8aac1f6bf848b6,4de7279c45506479d2859a2795e490ce6102048e719bed0ebbf24f95af99ecda,1847,A2,1,A2,1,0,A2,1,1
2wiki,1d0571700bdb11eba7f7acde48001122,aa0fbcbc8194b6f7d141b47667d4659d753e551df82caa8608fe5d4614bd5053,1811,A4,1,A4,1,0,A0,0,1
2wiki,1d0571700bdb11eba7f7acde48001122,aa0fbcbc8194b6f7d141b47667d4659d753e551df82caa8608fe5d4614bd5053,1829,A3,1,A3,1,0,A0,0,1
2wiki,1d0571700bdb11eba7f7acde48001122,aa0fbcbc8194b6f7d141b47667d4659d753e551df82caa8608fe5d4614bd5053,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,1d1afba209c411ebbdb0ac1f6bf848b6,af14c34f80bb4c7ff1f512b03d4c4b97f84fb817e360ba6fe7d5607016b7e175,1811,A1,1,A1,1,0,A0,1,1
2wiki,1d1afba209c411ebbdb0ac1f6bf848b6,af14c34f80bb4c7ff1f512b03d4c4b97f84fb817e360ba6fe7d5607016b7e175,1829,A4,1,A3,1,1,A0,1,1
2wiki,1d1afba209c411ebbdb0ac1f6bf848b6,af14c34f80bb4c7ff1f512b03d4c4b97f84fb817e360ba6fe7d5607016b7e175,1847,A3,1,A3,1,0,A3,1,1
2wiki,1d8f6a7a090b11ebbdadac1f6bf848b6,ac8b8866a2c04766680da6b3857f51352b71f088e8aed547661eb7e7f2537247,1811,A2,1,A2,1,0,A2,1,1
2wiki,1d8f6a7a090b11ebbdadac1f6bf848b6,ac8b8866a2c04766680da6b3857f51352b71f088e8aed547661eb7e7f2537247,1829,A2,1,A2,1,0,A2,1,1
2wiki,1d8f6a7a090b11ebbdadac1f6bf848b6,ac8b8866a2c04766680da6b3857f51352b71f088e8aed547661eb7e7f2537247,1847,A0,1,A0,1,0,TARGET,1,1
2wiki,1e1f526b086111ebbd5dac1f6bf848b6,970775965f609a5c173391bfb99429874d8e3908145b5552c3c9df749825a4dc,1811,A2,1,A1,1,1,TARGET,1,1
2wiki,1e1f526b086111ebbd5dac1f6bf848b6,970775965f609a5c173391bfb99429874d8e3908145b5552c3c9df749825a4dc,1829,A4,1,A2,1,1,TARGET,1,1
2wiki,1e1f526b086111ebbd5dac1f6bf848b6,970775965f609a5c173391bfb99429874d8e3908145b5552c3c9df749825a4dc,1847,A2,1,A3,1,1,TARGET,1,1
2wiki,2105dcc80bdc11eba7f7acde48001122,283ad05144f067dfbaa338e777f4b7809d071d9616e75ec6d921d5cb165c473a,1811,A4,0,A4,0,0,A0,0,0
2wiki,2105dcc80bdc11eba7f7acde48001122,283ad05144f067dfbaa338e777f4b7809d071d9616e75ec6d921d5cb165c473a,1829,A4,0,A3,0,1,A0,0,0
2wiki,2105dcc80bdc11eba7f7acde48001122,283ad05144f067dfbaa338e777f4b7809d071d9616e75ec6d921d5cb165c473a,1847,A3,0,A3,0,0,A3,0,0
2wiki,21f84794088311ebbd6dac1f6bf848b6,61b0528aeaec3b7a039800c02454a36cfab117cdc1b1ffd4ee616a0b0bc049a9,1811,A4,0,A4,0,0,A4,0,0
2wiki,21f84794088311ebbd6dac1f6bf848b6,61b0528aeaec3b7a039800c02454a36cfab117cdc1b1ffd4ee616a0b0bc049a9,1829,A4,0,A4,0,0,A0,0,0
2wiki,21f84794088311ebbd6dac1f6bf848b6,61b0528aeaec3b7a039800c02454a36cfab117cdc1b1ffd4ee616a0b0bc049a9,1847,A2,0,A4,0,1,A2,0,0
2wiki,2318b94808b911ebbd88ac1f6bf848b6,599fdc2819e534ee18892fd43ecdd71de16290cee5373145b696541cd8834910,1811,A1,0,A2,0,1,A0,0,1
2wiki,2318b94808b911ebbd88ac1f6bf848b6,599fdc2819e534ee18892fd43ecdd71de16290cee5373145b696541cd8834910,1829,A4,1,A2,0,1,A0,0,1
2wiki,2318b94808b911ebbd88ac1f6bf848b6,599fdc2819e534ee18892fd43ecdd71de16290cee5373145b696541cd8834910,1847,A3,1,A1,0,1,A0,0,1
2wiki,2503c07e0bdc11eba7f7acde48001122,367d028a1629850c80d674a3056c800ba54323465e63390dccbfee07634c23cc,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,2503c07e0bdc11eba7f7acde48001122,367d028a1629850c80d674a3056c800ba54323465e63390dccbfee07634c23cc,1829,A4,0,A4,0,0,TARGET,0,0
2wiki,2503c07e0bdc11eba7f7acde48001122,367d028a1629850c80d674a3056c800ba54323465e63390dccbfee07634c23cc,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,2527671e09bf11ebbdb0ac1f6bf848b6,330ac85873188fb3048ea3aa9b72e340cf4aacc7aa450dbe2ffca4501450d76f,1811,A1,0,A3,0,1,A1,0,0
2wiki,2527671e09bf11ebbdb0ac1f6bf848b6,330ac85873188fb3048ea3aa9b72e340cf4aacc7aa450dbe2ffca4501450d76f,1829,A4,0,A4,0,0,A0,0,0
2wiki,2527671e09bf11ebbdb0ac1f6bf848b6,330ac85873188fb3048ea3aa9b72e340cf4aacc7aa450dbe2ffca4501450d76f,1847,A4,0,A4,0,0,A4,0,0
2wiki,25281100084f11ebbd56ac1f6bf848b6,ce20505194083283cf678c1604ab851006c6f850eea3dfd1fb740b1df96a0dc2,1811,A2,1,A1,1,1,TARGET,0,1
2wiki,25281100084f11ebbd56ac1f6bf848b6,ce20505194083283cf678c1604ab851006c6f850eea3dfd1fb740b1df96a0dc2,1829,A1,1,A4,1,1,A1,1,1
2wiki,25281100084f11ebbd56ac1f6bf848b6,ce20505194083283cf678c1604ab851006c6f850eea3dfd1fb740b1df96a0dc2,1847,A3,1,A1,1,1,A0,1,1
2wiki,252b064a086f11ebbd62ac1f6bf848b6,7333622783cc9096152d956608d2a8f4f39d9c7dfb4dcec90646bdd4b2867e7e,1811,A2,1,A0,1,1,A0,1,1
2wiki,252b064a086f11ebbd62ac1f6bf848b6,7333622783cc9096152d956608d2a8f4f39d9c7dfb4dcec90646bdd4b2867e7e,1829,A3,1,A2,1,1,A0,1,1
2wiki,252b064a086f11ebbd62ac1f6bf848b6,7333622783cc9096152d956608d2a8f4f39d9c7dfb4dcec90646bdd4b2867e7e,1847,A0,1,A0,1,0,A0,1,1
2wiki,25e47960097d11ebbdb0ac1f6bf848b6,187e281cf583680ffdd7c6e2bde59ad8fab51ad21da2da11695a792f8f1c19fd,1811,A1,0,A1,0,0,A0,1,1
2wiki,25e47960097d11ebbdb0ac1f6bf848b6,187e281cf583680ffdd7c6e2bde59ad8fab51ad21da2da11695a792f8f1c19fd,1829,A4,1,A2,1,1,A0,1,1
2wiki,25e47960097d11ebbdb0ac1f6bf848b6,187e281cf583680ffdd7c6e2bde59ad8fab51ad21da2da11695a792f8f1c19fd,1847,A1,0,A1,0,0,A0,1,1
2wiki,265234fc087a11ebbd67ac1f6bf848b6,9ef9bdb3eb62f1030a3147e87029d077f99dc83871ac291f2bdc382b939e9a3f,1811,A4,0,A4,0,0,A4,0,0
2wiki,265234fc087a11ebbd67ac1f6bf848b6,9ef9bdb3eb62f1030a3147e87029d077f99dc83871ac291f2bdc382b939e9a3f,1829,A4,0,A4,0,0,A4,0,0
2wiki,265234fc087a11ebbd67ac1f6bf848b6,9ef9bdb3eb62f1030a3147e87029d077f99dc83871ac291f2bdc382b939e9a3f,1847,A0,1,A0,1,0,TARGET,0,0
2wiki,26ed5fb8088411ebbd6dac1f6bf848b6,3350660af781648e69fa62e0141c455103b843d55b802eaf7538824a4ed378a0,1811,A2,1,A3,1,1,A2,1,1
2wiki,26ed5fb8088411ebbd6dac1f6bf848b6,3350660af781648e69fa62e0141c455103b843d55b802eaf7538824a4ed378a0,1829,A4,1,A4,1,0,A4,1,1
2wiki,26ed5fb8088411ebbd6dac1f6bf848b6,3350660af781648e69fa62e0141c455103b843d55b802eaf7538824a4ed378a0,1847,A3,1,A1,1,1,A3,1,1
2wiki,27389a1e087a11ebbd67ac1f6bf848b6,9ef9bdb3eb62f1030a3147e87029d077f99dc83871ac291f2bdc382b939e9a3f,1811,A2,1,A1,1,1,A0,1,1
2wiki,27389a1e087a11ebbd67ac1f6bf848b6,9ef9bdb3eb62f1030a3147e87029d077f99dc83871ac291f2bdc382b939e9a3f,1829,A1,1,A1,1,0,A1,1,1
2wiki,27389a1e087a11ebbd67ac1f6bf848b6,9ef9bdb3eb62f1030a3147e87029d077f99dc83871ac291f2bdc382b939e9a3f,1847,A2,1,A2,1,0,A0,1,1
2wiki,278b0bbc08bd11ebbd89ac1f6bf848b6,c25a2a5034d8ab4e2cd30b6adf56b58fde6434d0ec23673eb28f74c9d4712c43,1811,A0,0,A4,0,1,A0,0,0
2wiki,278b0bbc08bd11ebbd89ac1f6bf848b6,c25a2a5034d8ab4e2cd30b6adf56b58fde6434d0ec23673eb28f74c9d4712c43,1829,A0,0,A0,0,0,A0,0,0
2wiki,278b0bbc08bd11ebbd89ac1f6bf848b6,c25a2a5034d8ab4e2cd30b6adf56b58fde6434d0ec23673eb28f74c9d4712c43,1847,A4,0,A4,0,0,A0,0,0
2wiki,27abf5220bdb11eba7f7acde48001122,c031176ecd7e9f141d342837b80cd0ca6830fae7d25b0e816ccf8e95a15f3280,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,27abf5220bdb11eba7f7acde48001122,c031176ecd7e9f141d342837b80cd0ca6830fae7d25b0e816ccf8e95a15f3280,1829,A4,0,A4,0,0,TARGET,0,0
2wiki,27abf5220bdb11eba7f7acde48001122,c031176ecd7e9f141d342837b80cd0ca6830fae7d25b0e816ccf8e95a15f3280,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,27e0961e087811ebbd67ac1f6bf848b6,5de3824d867811301bfe51f68d73dd11c35c2a0b1ebdb84a90603945bf869361,1811,A4,0,A4,0,0,A0,0,0
2wiki,27e0961e087811ebbd67ac1f6bf848b6,5de3824d867811301bfe51f68d73dd11c35c2a0b1ebdb84a90603945bf869361,1829,A4,0,A3,0,1,A0,0,0
2wiki,27e0961e087811ebbd67ac1f6bf848b6,5de3824d867811301bfe51f68d73dd11c35c2a0b1ebdb84a90603945bf869361,1847,A2,0,A2,0,0,A0,0,0
2wiki,28a86686089d11ebbd78ac1f6bf848b6,3274ceaf1ddcaf652cb271cb5c138803f4a7407dcce2fd7d6689bdd4b0401a13,1811,A2,1,A1,1,1,A2,1,1
2wiki,28a86686089d11ebbd78ac1f6bf848b6,3274ceaf1ddcaf652cb271cb5c138803f4a7407dcce2fd7d6689bdd4b0401a13,1829,A0,1,A2,1,1,TARGET,1,1
2wiki,28a86686089d11ebbd78ac1f6bf848b6,3274ceaf1ddcaf652cb271cb5c138803f4a7407dcce2fd7d6689bdd4b0401a13,1847,A0,1,A3,1,1,A0,1,1
2wiki,2a14fb5808be11ebbd8aac1f6bf848b6,c2cdf873fb2ee80abd0880d0192c277a14ab648ddc7837015098f7e65b82ad7a,1811,A4,0,A4,0,0,A4,0,0
2wiki,2a14fb5808be11ebbd8aac1f6bf848b6,c2cdf873fb2ee80abd0880d0192c277a14ab648ddc7837015098f7e65b82ad7a,1829,A1,0,A3,0,1,A0,0,0
2wiki,2a14fb5808be11ebbd8aac1f6bf848b6,c2cdf873fb2ee80abd0880d0192c277a14ab648ddc7837015098f7e65b82ad7a,1847,A3,0,A4,0,1,A3,0,0
2wiki,2b69870c086511ebbd5eac1f6bf848b6,a4245865f311fcb7703adf97d6b813538d3a75a11e547a0716c30625ee0d7bc6,1811,A2,1,A1,1,1,A2,1,1
2wiki,2b69870c086511ebbd5eac1f6bf848b6,a4245865f311fcb7703adf97d6b813538d3a75a11e547a0716c30625ee0d7bc6,1829,A4,1,A1,1,1,TARGET,1,1
2wiki,2b69870c086511ebbd5eac1f6bf848b6,a4245865f311fcb7703adf97d6b813538d3a75a11e547a0716c30625ee0d7bc6,1847,A4,1,A1,1,1,A4,1,1
2wiki,2cd29630089511ebbd75ac1f6bf848b6,59264c650fa9903e010dec5cb328e1b0e4eb93fdf5517616274d5d3688aa2a01,1811,A1,1,A1,1,0,A0,1,1
2wiki,2cd29630089511ebbd75ac1f6bf848b6,59264c650fa9903e010dec5cb328e1b0e4eb93fdf5517616274d5d3688aa2a01,1829,A3,1,A1,1,1,A0,1,1
2wiki,2cd29630089511ebbd75ac1f6bf848b6,59264c650fa9903e010dec5cb328e1b0e4eb93fdf5517616274d5d3688aa2a01,1847,A1,1,A1,1,0,A0,1,1
2wiki,2ce77e040bda11eba7f7acde48001122,badd8a8b156dd2392b99caec8fd6b876306b732f2c5894f4e4c30dd790a9e0f0,1811,A3,1,A4,1,1,TARGET,0,1
2wiki,2ce77e040bda11eba7f7acde48001122,badd8a8b156dd2392b99caec8fd6b876306b732f2c5894f4e4c30dd790a9e0f0,1829,A4,1,A4,1,0,TARGET,0,1
2wiki,2ce77e040bda11eba7f7acde48001122,badd8a8b156dd2392b99caec8fd6b876306b732f2c5894f4e4c30dd790a9e0f0,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,2ec5d5ba0bdd11eba7f7acde48001122,4a5bba118847b1bdf22abf934ed675a4145594a71fa9528d76ea9f3b6c062da7,1811,A4,0,A4,0,0,A0,0,0
2wiki,2ec5d5ba0bdd11eba7f7acde48001122,4a5bba118847b1bdf22abf934ed675a4145594a71fa9528d76ea9f3b6c062da7,1829,A4,0,A4,0,0,A0,0,0
2wiki,2ec5d5ba0bdd11eba7f7acde48001122,4a5bba118847b1bdf22abf934ed675a4145594a71fa9528d76ea9f3b6c062da7,1847,A4,0,A2,0,1,A4,0,0
2wiki,2fc6ce5c08bc11ebbd88ac1f6bf848b6,74878bf4fdba40a40285fc9011e6ea47feaca012024527966b79277acd0d4b8f,1811,A4,0,A4,0,0,A0,0,0
2wiki,2fc6ce5c08bc11ebbd88ac1f6bf848b6,74878bf4fdba40a40285fc9011e6ea47feaca012024527966b79277acd0d4b8f,1829,A1,0,A4,0,1,A0,0,0
2wiki,2fc6ce5c08bc11ebbd88ac1f6bf848b6,74878bf4fdba40a40285fc9011e6ea47feaca012024527966b79277acd0d4b8f,1847,A3,0,A2,0,1,A3,0,0
2wiki,2ff62508087b11ebbd67ac1f6bf848b6,37b3105fe05941a321e293020bd0f0976cbf6964eadba47e8de2d4a980f4b8d8,1811,A2,0,A1,0,1,A2,0,0
2wiki,2ff62508087b11ebbd67ac1f6bf848b6,37b3105fe05941a321e293020bd0f0976cbf6964eadba47e8de2d4a980f4b8d8,1829,A0,0,A1,0,1,A0,0,0
2wiki,2ff62508087b11ebbd67ac1f6bf848b6,37b3105fe05941a321e293020bd0f0976cbf6964eadba47e8de2d4a980f4b8d8,1847,A0,0,A2,0,1,A0,0,0
2wiki,30cb2259086411ebbd5eac1f6bf848b6,be7b9fb5bb989744d241e25836ef0f6e80258b2e7949a0452031bb96df1c92d8,1811,A4,0,A1,0,1,A0,0,0
2wiki,30cb2259086411ebbd5eac1f6bf848b6,be7b9fb5bb989744d241e25836ef0f6e80258b2e7949a0452031bb96df1c92d8,1829,A4,0,A4,0,0,A0,0,0
2wiki,30cb2259086411ebbd5eac1f6bf848b6,be7b9fb5bb989744d241e25836ef0f6e80258b2e7949a0452031bb96df1c92d8,1847,A2,0,A2,0,0,A0,0,0
2wiki,31244e6a0bdb11eba7f7acde48001122,ea19319ee5f017295c5ddbf014cd36c8bf95cb2bd6944598e7e1c75692d0885e,1811,A4,0,A4,0,0,A4,0,0
2wiki,31244e6a0bdb11eba7f7acde48001122,ea19319ee5f017295c5ddbf014cd36c8bf95cb2bd6944598e7e1c75692d0885e,1829,A4,0,A4,0,0,A4,0,0
2wiki,31244e6a0bdb11eba7f7acde48001122,ea19319ee5f017295c5ddbf014cd36c8bf95cb2bd6944598e7e1c75692d0885e,1847,A4,0,A4,0,0,A4,0,0
2wiki,3160e41408bc11ebbd88ac1f6bf848b6,74878bf4fdba40a40285fc9011e6ea47feaca012024527966b79277acd0d4b8f,1811,A4,0,A4,0,0,A4,0,0
2wiki,3160e41408bc11ebbd88ac1f6bf848b6,74878bf4fdba40a40285fc9011e6ea47feaca012024527966b79277acd0d4b8f,1829,A4,0,A4,0,0,A4,0,0
2wiki,3160e41408bc11ebbd88ac1f6bf848b6,74878bf4fdba40a40285fc9011e6ea47feaca012024527966b79277acd0d4b8f,1847,A2,0,A2,0,0,A2,0,0
2wiki,316212b60bdd11eba7f7acde48001122,7ffba0c28fc13cc4825e239f17ac041bfdaa2777f5c4c257b1bfd8675a181851,1811,A3,0,A4,0,1,A0,0,0
2wiki,316212b60bdd11eba7f7acde48001122,7ffba0c28fc13cc4825e239f17ac041bfdaa2777f5c4c257b1bfd8675a181851,1829,A4,0,A3,0,1,A0,0,0
2wiki,316212b60bdd11eba7f7acde48001122,7ffba0c28fc13cc4825e239f17ac041bfdaa2777f5c4c257b1bfd8675a181851,1847,A3,0,A3,0,0,A0,0,0
2wiki,322f21660bdd11eba7f7acde48001122,f238425d02cbc77a1b9ef661e845a10c16fddaa3495ea14c7d112bfb66a7b291,1811,A4,0,A4,0,0,A4,0,0
2wiki,322f21660bdd11eba7f7acde48001122,f238425d02cbc77a1b9ef661e845a10c16fddaa3495ea14c7d112bfb66a7b291,1829,A4,0,A3,0,1,A4,0,0
2wiki,322f21660bdd11eba7f7acde48001122,f238425d02cbc77a1b9ef661e845a10c16fddaa3495ea14c7d112bfb66a7b291,1847,A3,0,A3,0,0,A3,0,0
2wiki,32e5a4280bdc11eba7f7acde48001122,0b0eba203f721ea95e250b817edb5065b8da195c8ab613e926ade4326454f278,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,32e5a4280bdc11eba7f7acde48001122,0b0eba203f721ea95e250b817edb5065b8da195c8ab613e926ade4326454f278,1829,A4,0,A4,0,0,A4,0,0
2wiki,32e5a4280bdc11eba7f7acde48001122,0b0eba203f721ea95e250b817edb5065b8da195c8ab613e926ade4326454f278,1847,A4,0,A4,0,0,A4,0,0
2wiki,35105e460bdc11eba7f7acde48001122,e08c9c4f8f35524ad25e5a9ad4a3c1b91132124c07a4fdba75416b7a735cf84e,1811,A4,0,A4,0,0,A4,0,0
2wiki,35105e460bdc11eba7f7acde48001122,e08c9c4f8f35524ad25e5a9ad4a3c1b91132124c07a4fdba75416b7a735cf84e,1829,A4,0,A3,0,1,A4,0,0
2wiki,35105e460bdc11eba7f7acde48001122,e08c9c4f8f35524ad25e5a9ad4a3c1b91132124c07a4fdba75416b7a735cf84e,1847,A3,0,A3,0,0,A3,0,0
2wiki,3516ebfe086111ebbd5dac1f6bf848b6,3c866fcf767fbfb2cb8122eb52af10e4543872d22d9e81fe8163f0f26cb11484,1811,A1,1,A4,1,1,A1,1,1
2wiki,3516ebfe086111ebbd5dac1f6bf848b6,3c866fcf767fbfb2cb8122eb52af10e4543872d22d9e81fe8163f0f26cb11484,1829,A1,1,A4,1,1,A1,1,1
2wiki,3516ebfe086111ebbd5dac1f6bf848b6,3c866fcf767fbfb2cb8122eb52af10e4543872d22d9e81fe8163f0f26cb11484,1847,A4,1,A1,1,1,A0,1,1
2wiki,3516ebff086111ebbd5dac1f6bf848b6,3c866fcf767fbfb2cb8122eb52af10e4543872d22d9e81fe8163f0f26cb11484,1811,A2,1,A1,1,1,A2,1,1
2wiki,3516ebff086111ebbd5dac1f6bf848b6,3c866fcf767fbfb2cb8122eb52af10e4543872d22d9e81fe8163f0f26cb11484,1829,A3,1,A2,1,1,A3,1,1
2wiki,3516ebff086111ebbd5dac1f6bf848b6,3c866fcf767fbfb2cb8122eb52af10e4543872d22d9e81fe8163f0f26cb11484,1847,A0,1,A0,1,0,A0,1,1
2wiki,3516ec00086111ebbd5dac1f6bf848b6,3c866fcf767fbfb2cb8122eb52af10e4543872d22d9e81fe8163f0f26cb11484,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,3516ec00086111ebbd5dac1f6bf848b6,3c866fcf767fbfb2cb8122eb52af10e4543872d22d9e81fe8163f0f26cb11484,1829,A4,1,A4,1,0,TARGET,0,1
2wiki,3516ec00086111ebbd5dac1f6bf848b6,3c866fcf767fbfb2cb8122eb52af10e4543872d22d9e81fe8163f0f26cb11484,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,35b8e6dc0bdd11eba7f7acde48001122,05ee7b35319dd4885fc5c90ebbc53dd78aed61af1ab4153e9ad28d9783c5d7ae,1811,A4,0,A3,0,1,A4,0,0
2wiki,35b8e6dc0bdd11eba7f7acde48001122,05ee7b35319dd4885fc5c90ebbc53dd78aed61af1ab4153e9ad28d9783c5d7ae,1829,A4,0,A4,0,0,A4,0,0
2wiki,35b8e6dc0bdd11eba7f7acde48001122,05ee7b35319dd4885fc5c90ebbc53dd78aed61af1ab4153e9ad28d9783c5d7ae,1847,A4,0,A4,0,0,A4,0,0
2wiki,36e27e0a098311ebbdb0ac1f6bf848b6,2a63cfc883529ae8a75db83286f18ada53232386ba1b25d47e49fa6a2c5bf9fb,1811,A4,1,A1,1,1,A4,1,1
2wiki,36e27e0a098311ebbdb0ac1f6bf848b6,2a63cfc883529ae8a75db83286f18ada53232386ba1b25d47e49fa6a2c5bf9fb,1829,A4,1,A4,1,0,A4,1,1
2wiki,36e27e0a098311ebbdb0ac1f6bf848b6,2a63cfc883529ae8a75db83286f18ada53232386ba1b25d47e49fa6a2c5bf9fb,1847,A4,1,A4,1,0,A4,1,1
2wiki,37c0c80c0bdb11eba7f7acde48001122,ea5b8e34eb01d6e87615b52cc5987d14abe52547c9b384afb68a0f22bb53740f,1811,A4,0,A4,0,0,A4,0,0
2wiki,37c0c80c0bdb11eba7f7acde48001122,ea5b8e34eb01d6e87615b52cc5987d14abe52547c9b384afb68a0f22bb53740f,1829,A4,0,A4,0,0,A4,0,0
2wiki,37c0c80c0bdb11eba7f7acde48001122,ea5b8e34eb01d6e87615b52cc5987d14abe52547c9b384afb68a0f22bb53740f,1847,A4,0,A4,0,0,A4,0,0
2wiki,37e106080bdb11eba7f7acde48001122,c58e453040201a0587f55ba3d1ccc17c05d29b88c7d078bb04e5cf23e80bc845,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,37e106080bdb11eba7f7acde48001122,c58e453040201a0587f55ba3d1ccc17c05d29b88c7d078bb04e5cf23e80bc845,1829,A4,1,A4,1,0,TARGET,0,1
2wiki,37e106080bdb11eba7f7acde48001122,c58e453040201a0587f55ba3d1ccc17c05d29b88c7d078bb04e5cf23e80bc845,1847,A4,1,A4,1,0,A0,0,1
2wiki,37f7a1a8087311ebbd66ac1f6bf848b6,bd9c020b2f15c7e7a0a518ee8255a22c3ffff04d8e555d81ef1d458d328a535a,1811,A2,1,A2,1,0,A2,1,1
2wiki,37f7a1a8087311ebbd66ac1f6bf848b6,bd9c020b2f15c7e7a0a518ee8255a22c3ffff04d8e555d81ef1d458d328a535a,1829,A0,1,A2,1,1,A0,1,1
2wiki,37f7a1a8087311ebbd66ac1f6bf848b6,bd9c020b2f15c7e7a0a518ee8255a22c3ffff04d8e555d81ef1d458d328a535a,1847,A2,1,A2,1,0,TARGET,1,1
2wiki,38d9936508ab11ebbd81ac1f6bf848b6,397cebf98a542aceb6457679e76787893a58631111de1d4957bcf35432cb6ada,1811,A2,1,A1,1,1,A0,1,1
2wiki,38d9936508ab11ebbd81ac1f6bf848b6,397cebf98a542aceb6457679e76787893a58631111de1d4957bcf35432cb6ada,1829,A0,1,A2,1,1,A0,1,1
2wiki,38d9936508ab11ebbd81ac1f6bf848b6,397cebf98a542aceb6457679e76787893a58631111de1d4957bcf35432cb6ada,1847,A0,1,A0,1,0,A0,1,1
2wiki,38e4f4ae08c711ebbd91ac1f6bf848b6,827fe385fcb45400b9de783e124603a5b293ef547fec8e531e8907b96d588a8d,1811,A4,1,A0,1,1,TARGET,1,1
2wiki,38e4f4ae08c711ebbd91ac1f6bf848b6,827fe385fcb45400b9de783e124603a5b293ef547fec8e531e8907b96d588a8d,1829,A3,1,A1,1,1,TARGET,1,1
2wiki,38e4f4ae08c711ebbd91ac1f6bf848b6,827fe385fcb45400b9de783e124603a5b293ef547fec8e531e8907b96d588a8d,1847,A2,1,A1,1,1,TARGET,1,1
2wiki,3902fd6c0bda11eba7f7acde48001122,cffa58bbe188a460eed3b62e1f7dfd54609faaf42cc8f5d21b104cf3180a173c,1811,A4,0,A4,0,0,A4,0,0
2wiki,3902fd6c0bda11eba7f7acde48001122,cffa58bbe188a460eed3b62e1f7dfd54609faaf42cc8f5d21b104cf3180a173c,1829,A4,0,A4,0,0,A4,0,0
2wiki,3902fd6c0bda11eba7f7acde48001122,cffa58bbe188a460eed3b62e1f7dfd54609faaf42cc8f5d21b104cf3180a173c,1847,A4,0,A4,0,0,A4,0,0
2wiki,3930fa7a0bdd11eba7f7acde48001122,46bf49a17d5513a189fdb23b81b65fcc16e834fe685b69320c5816c40b2a9942,1811,A4,1,A4,1,0,A4,1,1
2wiki,3930fa7a0bdd11eba7f7acde48001122,46bf49a17d5513a189fdb23b81b65fcc16e834fe685b69320c5816c40b2a9942,1829,A4,1,A4,1,0,A4,1,1
2wiki,3930fa7a0bdd11eba7f7acde48001122,46bf49a17d5513a189fdb23b81b65fcc16e834fe685b69320c5816c40b2a9942,1847,A4,1,A4,1,0,A4,1,1
2wiki,39472024096f11ebbdb0ac1f6bf848b6,0295a1d0d104d74e824dadec94f9b393b4f0d4248699dd6247c427df28ce38b9,1811,A4,1,A4,1,0,A4,1,1
2wiki,39472024096f11ebbdb0ac1f6bf848b6,0295a1d0d104d74e824dadec94f9b393b4f0d4248699dd6247c427df28ce38b9,1829,A4,1,A2,1,1,A4,1,1
2wiki,39472024096f11ebbdb0ac1f6bf848b6,0295a1d0d104d74e824dadec94f9b393b4f0d4248699dd6247c427df28ce38b9,1847,A4,1,A2,1,1,A4,1,1
2wiki,3a474df60bdd11eba7f7acde48001122,5484695c869429d30a4073a449e52a9de6828424aca139650cca206c155341bd,1811,A4,0,A4,0,0,A0,0,0
2wiki,3a474df60bdd11eba7f7acde48001122,5484695c869429d30a4073a449e52a9de6828424aca139650cca206c155341bd,1829,A4,0,A3,0,1,A4,0,0
2wiki,3a474df60bdd11eba7f7acde48001122,5484695c869429d30a4073a449e52a9de6828424aca139650cca206c155341bd,1847,A4,0,A4,0,0,A0,0,0
2wiki,3a4bf93e0bdb11eba7f7acde48001122,3c854c393c763d7ca44c6432e470bd3fa8f1021abaf63035540ae5b7177f8c8d,1811,A4,0,A4,0,0,A4,0,0
2wiki,3a4bf93e0bdb11eba7f7acde48001122,3c854c393c763d7ca44c6432e470bd3fa8f1021abaf63035540ae5b7177f8c8d,1829,A4,0,A4,0,0,A4,0,0
2wiki,3a4bf93e0bdb11eba7f7acde48001122,3c854c393c763d7ca44c6432e470bd3fa8f1021abaf63035540ae5b7177f8c8d,1847,A4,0,A4,0,0,A4,0,0
2wiki,3ada77860bdb11eba7f7acde48001122,7326bf2e4ebe1512cd0bf081d56c3dc9c112ea58b38bea2f5aa726a301f0327b,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,3ada77860bdb11eba7f7acde48001122,7326bf2e4ebe1512cd0bf081d56c3dc9c112ea58b38bea2f5aa726a301f0327b,1829,A4,0,A3,0,1,TARGET,0,0
2wiki,3ada77860bdb11eba7f7acde48001122,7326bf2e4ebe1512cd0bf081d56c3dc9c112ea58b38bea2f5aa726a301f0327b,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,3b677d440bda11eba7f7acde48001122,f6308848761192a256a27e9b06a3498a414a76c467e04c5ca32e5584737a0baa,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,3b677d440bda11eba7f7acde48001122,f6308848761192a256a27e9b06a3498a414a76c467e04c5ca32e5584737a0baa,1829,A2,1,A1,0,1,TARGET,0,0
2wiki,3b677d440bda11eba7f7acde48001122,f6308848761192a256a27e9b06a3498a414a76c467e04c5ca32e5584737a0baa,1847,A0,0,A0,0,0,TARGET,0,0
2wiki,3b7a3afc08a011ebbd78ac1f6bf848b6,5db5aa3d484fef38cbf91217029adddd3b165c2df50b04cfcd990fed8531f798,1811,A0,0,A4,0,1,TARGET,0,0
2wiki,3b7a3afc08a011ebbd78ac1f6bf848b6,5db5aa3d484fef38cbf91217029adddd3b165c2df50b04cfcd990fed8531f798,1829,A0,0,A0,0,0,A0,0,0
2wiki,3b7a3afc08a011ebbd78ac1f6bf848b6,5db5aa3d484fef38cbf91217029adddd3b165c2df50b04cfcd990fed8531f798,1847,A4,0,A4,0,0,A4,0,0
2wiki,3ba106840bdc11eba7f7acde48001122,380b08abdf9c6f94493afc115f7dd7370db58e018581485d41fd310aa32102e9,1811,A4,0,A4,0,0,A4,0,0
2wiki,3ba106840bdc11eba7f7acde48001122,380b08abdf9c6f94493afc115f7dd7370db58e018581485d41fd310aa32102e9,1829,A4,0,A4,0,0,A4,0,0
2wiki,3ba106840bdc11eba7f7acde48001122,380b08abdf9c6f94493afc115f7dd7370db58e018581485d41fd310aa32102e9,1847,A4,0,A4,0,0,A4,0,0
2wiki,3c84779509bf11ebbdb0ac1f6bf848b6,3eafdc40d15bff468e87501eeffc8979815b4ce6949a4eed92f14dff79cfc075,1811,A1,1,A4,1,1,A0,1,1
2wiki,3c84779509bf11ebbdb0ac1f6bf848b6,3eafdc40d15bff468e87501eeffc8979815b4ce6949a4eed92f14dff79cfc075,1829,A4,1,A3,1,1,A0,1,1
2wiki,3c84779509bf11ebbdb0ac1f6bf848b6,3eafdc40d15bff468e87501eeffc8979815b4ce6949a4eed92f14dff79cfc075,1847,A4,1,A0,1,1,A0,1,1
2wiki,3c9582f40bdc11eba7f7acde48001122,b906c4bc26fb684ad18098531e0141142171668719a815da9c33e0b93c733c79,1811,A3,0,A1,0,1,A3,0,0
2wiki,3c9582f40bdc11eba7f7acde48001122,b906c4bc26fb684ad18098531e0141142171668719a815da9c33e0b93c733c79,1829,A3,0,A3,0,0,A3,0,0
2wiki,3c9582f40bdc11eba7f7acde48001122,b906c4bc26fb684ad18098531e0141142171668719a815da9c33e0b93c733c79,1847,A3,0,A3,0,0,A3,0,0
2wiki,3ca8bb5c0bdd11eba7f7acde48001122,c33ec7632c0ad21df3bc90da33f054c3cd222172f13375c0912f67e4fc6282af,1811,A4,1,A4,1,0,A4,1,1
2wiki,3ca8bb5c0bdd11eba7f7acde48001122,c33ec7632c0ad21df3bc90da33f054c3cd222172f13375c0912f67e4fc6282af,1829,A4,1,A4,1,0,A4,1,1
2wiki,3ca8bb5c0bdd11eba7f7acde48001122,c33ec7632c0ad21df3bc90da33f054c3cd222172f13375c0912f67e4fc6282af,1847,A4,1,A3,1,1,A4,1,1
2wiki,3d172aee08b111ebbd85ac1f6bf848b6,1b09e476f18a89e328464bf8e71eefd1c9c5990995059111e922f1c3b50da373,1811,A0,0,A4,0,1,TARGET,0,0
2wiki,3d172aee08b111ebbd85ac1f6bf848b6,1b09e476f18a89e328464bf8e71eefd1c9c5990995059111e922f1c3b50da373,1829,A0,0,A4,0,1,A0,0,0
2wiki,3d172aee08b111ebbd85ac1f6bf848b6,1b09e476f18a89e328464bf8e71eefd1c9c5990995059111e922f1c3b50da373,1847,A4,0,A4,0,0,A4,0,0
2wiki,3da2c06c08c111ebbd8bac1f6bf848b6,9f4e9104f4700d2586e295af68609e433e5b6c7dd909227490a0196654e3a3a6,1811,A2,1,A1,1,1,A2,1,1
2wiki,3da2c06c08c111ebbd8bac1f6bf848b6,9f4e9104f4700d2586e295af68609e433e5b6c7dd909227490a0196654e3a3a6,1829,A0,1,A2,1,1,A0,1,1
2wiki,3da2c06c08c111ebbd8bac1f6bf848b6,9f4e9104f4700d2586e295af68609e433e5b6c7dd909227490a0196654e3a3a6,1847,A0,1,A0,1,0,A0,1,1
2wiki,3db178ae0bdd11eba7f7acde48001122,3be668e03dbce80ad0b05fcced2fbb39dd1eb862614b92dccbf59d3301a4b5af,1811,A4,0,A4,0,0,A4,0,0
2wiki,3db178ae0bdd11eba7f7acde48001122,3be668e03dbce80ad0b05fcced2fbb39dd1eb862614b92dccbf59d3301a4b5af,1829,A4,0,A4,0,0,A4,0,0
2wiki,3db178ae0bdd11eba7f7acde48001122,3be668e03dbce80ad0b05fcced2fbb39dd1eb862614b92dccbf59d3301a4b5af,1847,A4,0,A4,0,0,A4,0,0
2wiki,3f165ebe0bdb11eba7f7acde48001122,b37e7e254f46ae21f37a2492c44c20f8891f93a9327cd8276579685b21fadd2a,1811,A4,0,A4,0,0,A4,0,0
2wiki,3f165ebe0bdb11eba7f7acde48001122,b37e7e254f46ae21f37a2492c44c20f8891f93a9327cd8276579685b21fadd2a,1829,A4,0,A3,1,1,A4,0,0
2wiki,3f165ebe0bdb11eba7f7acde48001122,b37e7e254f46ae21f37a2492c44c20f8891f93a9327cd8276579685b21fadd2a,1847,A4,0,A4,0,0,A4,0,0
2wiki,3f456c5c0bdd11eba7f7acde48001122,bae19af1c4d20b9ece05d60801a50d6c052da6e2222589c0a125be2fc1a6c048,1811,A4,0,A4,0,0,A4,0,0
2wiki,3f456c5c0bdd11eba7f7acde48001122,bae19af1c4d20b9ece05d60801a50d6c052da6e2222589c0a125be2fc1a6c048,1829,A4,0,A3,0,1,A4,0,0
2wiki,3f456c5c0bdd11eba7f7acde48001122,bae19af1c4d20b9ece05d60801a50d6c052da6e2222589c0a125be2fc1a6c048,1847,A4,0,A4,0,0,A4,0,0
2wiki,405af156088211ebbd6dac1f6bf848b6,805881f372bea6d9eb62ac1498ae558678432e2c345ca6b2e2335028482c8987,1811,A2,0,A1,0,1,A2,0,0
2wiki,405af156088211ebbd6dac1f6bf848b6,805881f372bea6d9eb62ac1498ae558678432e2c345ca6b2e2335028482c8987,1829,A3,0,A2,0,1,TARGET,0,0
2wiki,405af156088211ebbd6dac1f6bf848b6,805881f372bea6d9eb62ac1498ae558678432e2c345ca6b2e2335028482c8987,1847,A1,0,A1,0,0,TARGET,0,0
2wiki,420319a40bdc11eba7f7acde48001122,c1d739b23a0353474768855b8d5291dfd64c861b32126a82f6b3973f0ddd491a,1811,A4,0,A4,0,0,A0,0,0
2wiki,420319a40bdc11eba7f7acde48001122,c1d739b23a0353474768855b8d5291dfd64c861b32126a82f6b3973f0ddd491a,1829,A4,0,A4,0,0,A0,0,0
2wiki,420319a40bdc11eba7f7acde48001122,c1d739b23a0353474768855b8d5291dfd64c861b32126a82f6b3973f0ddd491a,1847,A3,0,A3,0,0,A3,0,0
2wiki,42328c92088111ebbd6dac1f6bf848b6,4ecb8f680700b09031ac93ed87a931065ab9c06f60c882d031f2fbb84d94ca6a,1811,A2,1,A1,1,1,A0,1,1
2wiki,42328c92088111ebbd6dac1f6bf848b6,4ecb8f680700b09031ac93ed87a931065ab9c06f60c882d031f2fbb84d94ca6a,1829,A4,1,A2,1,1,A4,1,1
2wiki,42328c92088111ebbd6dac1f6bf848b6,4ecb8f680700b09031ac93ed87a931065ab9c06f60c882d031f2fbb84d94ca6a,1847,A0,1,A0,1,0,A0,1,1
2wiki,4351449a088311ebbd6dac1f6bf848b6,2b79b94fb3ea4ae904c3833a41b0ec1bd4af383cf8f0f1a196879c0217bc298d,1811,A1,1,A1,1,0,TARGET,1,1
2wiki,4351449a088311ebbd6dac1f6bf848b6,2b79b94fb3ea4ae904c3833a41b0ec1bd4af383cf8f0f1a196879c0217bc298d,1829,A4,1,A2,1,1,TARGET,1,1
2wiki,4351449a088311ebbd6dac1f6bf848b6,2b79b94fb3ea4ae904c3833a41b0ec1bd4af383cf8f0f1a196879c0217bc298d,1847,A1,1,A1,1,0,TARGET,1,1
2wiki,435da51b097b11ebbdb0ac1f6bf848b6,5a8fe6dc2d631676ab5af3920547915751f6ba614d7df7e6abf90267bc85ba96,1811,A4,1,A0,1,1,A0,1,1
2wiki,435da51b097b11ebbdb0ac1f6bf848b6,5a8fe6dc2d631676ab5af3920547915751f6ba614d7df7e6abf90267bc85ba96,1829,A4,1,A1,1,1,A0,1,1
2wiki,435da51b097b11ebbdb0ac1f6bf848b6,5a8fe6dc2d631676ab5af3920547915751f6ba614d7df7e6abf90267bc85ba96,1847,A4,1,A4,1,0,A0,1,1
2wiki,43646e140bdd11eba7f7acde48001122,6ad16076e703706fb9bc73a361dff37a2305740c970512c68206116d0012c3fa,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,43646e140bdd11eba7f7acde48001122,6ad16076e703706fb9bc73a361dff37a2305740c970512c68206116d0012c3fa,1829,A4,0,A3,0,1,A0,0,0
2wiki,43646e140bdd11eba7f7acde48001122,6ad16076e703706fb9bc73a361dff37a2305740c970512c68206116d0012c3fa,1847,A4,0,A4,0,0,A0,0,0
2wiki,43d302b20baf11ebab90acde48001122,5bd034baa7183c1a30c3d791cee5ec855fcb1bd7e17da0e2fe1aa63ae00783bd,1811,A4,0,A4,0,0,A0,0,0
2wiki,43d302b20baf11ebab90acde48001122,5bd034baa7183c1a30c3d791cee5ec855fcb1bd7e17da0e2fe1aa63ae00783bd,1829,A4,0,A3,0,1,A4,0,0
2wiki,43d302b20baf11ebab90acde48001122,5bd034baa7183c1a30c3d791cee5ec855fcb1bd7e17da0e2fe1aa63ae00783bd,1847,A3,0,A3,0,0,A0,0,0
2wiki,441b1c560bdb11eba7f7acde48001122,2b1686cdbeb507a9bc5bd0b1b200f742a732988de32e49ab20cfd44be1977d54,1811,A4,1,A4,1,0,A4,1,1
2wiki,441b1c560bdb11eba7f7acde48001122,2b1686cdbeb507a9bc5bd0b1b200f742a732988de32e49ab20cfd44be1977d54,1829,A4,1,A3,0,1,A4,1,1
2wiki,441b1c560bdb11eba7f7acde48001122,2b1686cdbeb507a9bc5bd0b1b200f742a732988de32e49ab20cfd44be1977d54,1847,A4,1,A4,1,0,A4,1,1
2wiki,44d14572088311ebbd6dac1f6bf848b6,2b79b94fb3ea4ae904c3833a41b0ec1bd4af383cf8f0f1a196879c0217bc298d,1811,A4,1,A4,1,0,A4,1,1
2wiki,44d14572088311ebbd6dac1f6bf848b6,2b79b94fb3ea4ae904c3833a41b0ec1bd4af383cf8f0f1a196879c0217bc298d,1829,A0,1,A4,1,1,A0,1,1
2wiki,44d14572088311ebbd6dac1f6bf848b6,2b79b94fb3ea4ae904c3833a41b0ec1bd4af383cf8f0f1a196879c0217bc298d,1847,A4,1,A4,1,0,A4,1,1
2wiki,44e4b3ec08ed11ebbda7ac1f6bf848b6,692d98c7ac2a43f505735cf52884e81ae71d5f6da37a26a2770200fc802832e7,1811,A3,1,A1,1,1,TARGET,0,1
2wiki,44e4b3ec08ed11ebbda7ac1f6bf848b6,692d98c7ac2a43f505735cf52884e81ae71d5f6da37a26a2770200fc802832e7,1829,A3,1,A3,1,0,TARGET,0,1
2wiki,44e4b3ec08ed11ebbda7ac1f6bf848b6,692d98c7ac2a43f505735cf52884e81ae71d5f6da37a26a2770200fc802832e7,1847,A1,1,A4,1,1,TARGET,0,1
2wiki,44e605e4086911ebbd5eac1f6bf848b6,9c219fa0ef85f64b24f4e9a72a2a0fcb0bf44d40f918b2526079db4d707ab473,1811,A0,1,A4,0,1,TARGET,1,0
2wiki,44e605e4086911ebbd5eac1f6bf848b6,9c219fa0ef85f64b24f4e9a72a2a0fcb0bf44d40f918b2526079db4d707ab473,1829,A2,1,A2,1,0,A2,1,0
2wiki,44e605e4086911ebbd5eac1f6bf848b6,9c219fa0ef85f64b24f4e9a72a2a0fcb0bf44d40f918b2526079db4d707ab473,1847,A3,0,A4,0,1,A3,0,0
2wiki,452f7c4b095111ebbdaeac1f6bf848b6,cd1db4ba32f21136424c85b5605e5b38f89694af26bb07575f33eea8986a7286,1811,A3,1,A2,1,1,A3,1,1
2wiki,452f7c4b095111ebbdaeac1f6bf848b6,cd1db4ba32f21136424c85b5605e5b38f89694af26bb07575f33eea8986a7286,1829,A1,1,A4,1,1,A1,1,1
2wiki,452f7c4b095111ebbdaeac1f6bf848b6,cd1db4ba32f21136424c85b5605e5b38f89694af26bb07575f33eea8986a7286,1847,A4,1,A4,1,0,A4,1,1
2wiki,45f30ba608bf11ebbd8aac1f6bf848b6,0dd95f7406cf28f46ce22fc0b475914959faa585d94188c59cd0518ae4d47992,1811,A4,0,A4,0,0,A4,0,0
2wiki,45f30ba608bf11ebbd8aac1f6bf848b6,0dd95f7406cf28f46ce22fc0b475914959faa585d94188c59cd0518ae4d47992,1829,A1,0,A2,0,1,A0,0,0
2wiki,45f30ba608bf11ebbd8aac1f6bf848b6,0dd95f7406cf28f46ce22fc0b475914959faa585d94188c59cd0518ae4d47992,1847,A3,0,A2,0,1,A0,0,0
2wiki,45fa78960bdb11eba7f7acde48001122,e9ccfccc2300a926e81e3ed70fcafd1c639db8a4e7a3ae65469685e6eb25a631,1811,A3,0,A4,0,1,A3,0,0
2wiki,45fa78960bdb11eba7f7acde48001122,e9ccfccc2300a926e81e3ed70fcafd1c639db8a4e7a3ae65469685e6eb25a631,1829,A3,0,A4,0,1,TARGET,0,0
2wiki,45fa78960bdb11eba7f7acde48001122,e9ccfccc2300a926e81e3ed70fcafd1c639db8a4e7a3ae65469685e6eb25a631,1847,A0,0,A0,0,0,TARGET,0,0
2wiki,46321e840bdd11eba7f7acde48001122,aa0fbcbc8194b6f7d141b47667d4659d753e551df82caa8608fe5d4614bd5053,1811,A4,1,A4,1,0,A0,0,1
2wiki,46321e840bdd11eba7f7acde48001122,aa0fbcbc8194b6f7d141b47667d4659d753e551df82caa8608fe5d4614bd5053,1829,A0,0,A4,1,1,A0,0,1
2wiki,46321e840bdd11eba7f7acde48001122,aa0fbcbc8194b6f7d141b47667d4659d753e551df82caa8608fe5d4614bd5053,1847,A3,1,A3,1,0,A0,0,1
2wiki,4658ac400bdb11eba7f7acde48001122,2f99176bbd49a388c9b459ab11e9e9af91b55e69c4676c176efa6cc8fa83aa3d,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,4658ac400bdb11eba7f7acde48001122,2f99176bbd49a388c9b459ab11e9e9af91b55e69c4676c176efa6cc8fa83aa3d,1829,A4,0,A3,0,1,TARGET,0,0
2wiki,4658ac400bdb11eba7f7acde48001122,2f99176bbd49a388c9b459ab11e9e9af91b55e69c4676c176efa6cc8fa83aa3d,1847,A3,0,A3,0,0,TARGET,0,0
2wiki,46c05608086911ebbd5eac1f6bf848b6,9c219fa0ef85f64b24f4e9a72a2a0fcb0bf44d40f918b2526079db4d707ab473,1811,A0,1,A0,1,0,TARGET,0,0
2wiki,46c05608086911ebbd5eac1f6bf848b6,9c219fa0ef85f64b24f4e9a72a2a0fcb0bf44d40f918b2526079db4d707ab473,1829,A4,0,A2,0,1,A4,0,0
2wiki,46c05608086911ebbd5eac1f6bf848b6,9c219fa0ef85f64b24f4e9a72a2a0fcb0bf44d40f918b2526079db4d707ab473,1847,A3,0,A1,0,1,TARGET,0,0
2wiki,479cf1c008bf11ebbd8aac1f6bf848b6,0dd95f7406cf28f46ce22fc0b475914959faa585d94188c59cd0518ae4d47992,1811,A4,0,A4,0,0,A0,0,0
2wiki,479cf1c008bf11ebbd8aac1f6bf848b6,0dd95f7406cf28f46ce22fc0b475914959faa585d94188c59cd0518ae4d47992,1829,A2,0,A1,0,1,A0,0,0
2wiki,479cf1c008bf11ebbd8aac1f6bf848b6,0dd95f7406cf28f46ce22fc0b475914959faa585d94188c59cd0518ae4d47992,1847,A3,0,A4,0,1,A0,0,0
2wiki,4898472e086911ebbd5eac1f6bf848b6,9c219fa0ef85f64b24f4e9a72a2a0fcb0bf44d40f918b2526079db4d707ab473,1811,A0,1,A4,1,1,A0,1,1
2wiki,4898472e086911ebbd5eac1f6bf848b6,9c219fa0ef85f64b24f4e9a72a2a0fcb0bf44d40f918b2526079db4d707ab473,1829,A1,1,A1,1,0,TARGET,0,1
2wiki,4898472e086911ebbd5eac1f6bf848b6,9c219fa0ef85f64b24f4e9a72a2a0fcb0bf44d40f918b2526079db4d707ab473,1847,A4,1,A4,1,0,A0,1,1
2wiki,4903650708cb11ebbd92ac1f6bf848b6,46f579431fe3ce51fb153048d76c6b281293ffc71d06c46a4c65c4aaae6bfd4a,1811,A2,1,A4,1,1,A0,1,1
2wiki,4903650708cb11ebbd92ac1f6bf848b6,46f579431fe3ce51fb153048d76c6b281293ffc71d06c46a4c65c4aaae6bfd4a,1829,A4,1,A3,1,1,A0,1,1
2wiki,4903650708cb11ebbd92ac1f6bf848b6,46f579431fe3ce51fb153048d76c6b281293ffc71d06c46a4c65c4aaae6bfd4a,1847,A3,1,A1,1,1,A0,1,1
2wiki,498577aa0bda11eba7f7acde48001122,e0867f97a41c46f94b600689fdfa58791de0b321b3f1d8162b42d4c9cc4c4345,1811,A4,0,A4,0,0,A4,0,0
2wiki,498577aa0bda11eba7f7acde48001122,e0867f97a41c46f94b600689fdfa58791de0b321b3f1d8162b42d4c9cc4c4345,1829,A4,0,A4,0,0,A4,0,0
2wiki,498577aa0bda11eba7f7acde48001122,e0867f97a41c46f94b600689fdfa58791de0b321b3f1d8162b42d4c9cc4c4345,1847,A4,0,A4,0,0,A4,0,0
2wiki,4a110554086011ebbd5dac1f6bf848b6,a56859fb8d7861d1eac2cd2f49fff73f99fef6bb8d87fb48b7b0610efd9d9fe7,1811,A2,1,A4,1,1,TARGET,0,1
2wiki,4a110554086011ebbd5dac1f6bf848b6,a56859fb8d7861d1eac2cd2f49fff73f99fef6bb8d87fb48b7b0610efd9d9fe7,1829,A1,1,A1,1,0,A1,1,1
2wiki,4a110554086011ebbd5dac1f6bf848b6,a56859fb8d7861d1eac2cd2f49fff73f99fef6bb8d87fb48b7b0610efd9d9fe7,1847,A1,1,A1,1,0,TARGET,0,1
2wiki,4a63c8da0bd911eba7f7acde48001122,0dd0ffff728008057afb3b3bc37b8bf3ed6050c04fdb69e8d1a52d649abe27c6,1811,A4,1,A4,1,0,A4,1,1
2wiki,4a63c8da0bd911eba7f7acde48001122,0dd0ffff728008057afb3b3bc37b8bf3ed6050c04fdb69e8d1a52d649abe27c6,1829,A4,1,A3,1,1,A4,1,1
2wiki,4a63c8da0bd911eba7f7acde48001122,0dd0ffff728008057afb3b3bc37b8bf3ed6050c04fdb69e8d1a52d649abe27c6,1847,A3,1,A4,1,1,A3,1,1
2wiki,4ad353d80bdb11eba7f7acde48001122,3d383e9a6cc671d2b739f1a86dcbe278134db7313d4607edd53b8406f0e22584,1811,A4,0,A4,0,0,A4,0,0
2wiki,4ad353d80bdb11eba7f7acde48001122,3d383e9a6cc671d2b739f1a86dcbe278134db7313d4607edd53b8406f0e22584,1829,A4,0,A3,0,1,A4,0,0
2wiki,4ad353d80bdb11eba7f7acde48001122,3d383e9a6cc671d2b739f1a86dcbe278134db7313d4607edd53b8406f0e22584,1847,A4,0,A4,0,0,A4,0,0
2wiki,4af3aa5f08cd11ebbd93ac1f6bf848b6,d5c2df6682737ee2fd0449a8a01d238239e014993e61266c0619a4143e88a061,1811,A2,0,A2,0,0,A2,0,0
2wiki,4af3aa5f08cd11ebbd93ac1f6bf848b6,d5c2df6682737ee2fd0449a8a01d238239e014993e61266c0619a4143e88a061,1829,A1,1,A1,1,0,A0,1,0
2wiki,4af3aa5f08cd11ebbd93ac1f6bf848b6,d5c2df6682737ee2fd0449a8a01d238239e014993e61266c0619a4143e88a061,1847,A0,1,A3,0,1,A0,1,0
2wiki,4bc9c27408b411ebbd87ac1f6bf848b6,93036d610bd634a06c0a8a9ab340c57eed620405a990e94b4df8d2d72c19d733,1811,A4,0,A4,0,0,A4,0,0
2wiki,4bc9c27408b411ebbd87ac1f6bf848b6,93036d610bd634a06c0a8a9ab340c57eed620405a990e94b4df8d2d72c19d733,1829,A4,0,A4,0,0,A4,0,0
2wiki,4bc9c27408b411ebbd87ac1f6bf848b6,93036d610bd634a06c0a8a9ab340c57eed620405a990e94b4df8d2d72c19d733,1847,A3,0,A3,0,0,A0,0,0
2wiki,4c06ddee08cd11ebbd93ac1f6bf848b6,d5c2df6682737ee2fd0449a8a01d238239e014993e61266c0619a4143e88a061,1811,A4,0,A4,0,0,A0,1,0
2wiki,4c06ddee08cd11ebbd93ac1f6bf848b6,d5c2df6682737ee2fd0449a8a01d238239e014993e61266c0619a4143e88a061,1829,A4,0,A4,0,0,A0,1,0
2wiki,4c06ddee08cd11ebbd93ac1f6bf848b6,d5c2df6682737ee2fd0449a8a01d238239e014993e61266c0619a4143e88a061,1847,A1,1,A0,1,1,A0,1,0
2wiki,4c2bbfb80bdb11eba7f7acde48001122,7ffba0c28fc13cc4825e239f17ac041bfdaa2777f5c4c257b1bfd8675a181851,1811,A2,0,A4,0,1,A0,0,0
2wiki,4c2bbfb80bdb11eba7f7acde48001122,7ffba0c28fc13cc4825e239f17ac041bfdaa2777f5c4c257b1bfd8675a181851,1829,A2,0,A2,0,0,A0,0,0
2wiki,4c2bbfb80bdb11eba7f7acde48001122,7ffba0c28fc13cc4825e239f17ac041bfdaa2777f5c4c257b1bfd8675a181851,1847,A2,0,A2,0,0,A0,0,0
2wiki,4cd7edf2088d11ebbd70ac1f6bf848b6,abda1a1736d109e25e1eb04aa606ce632b3504796215787eefcb6a1de7536f99,1811,A2,1,A1,1,1,A2,1,1
2wiki,4cd7edf2088d11ebbd70ac1f6bf848b6,abda1a1736d109e25e1eb04aa606ce632b3504796215787eefcb6a1de7536f99,1829,A4,1,A1,1,1,A0,1,1
2wiki,4cd7edf2088d11ebbd70ac1f6bf848b6,abda1a1736d109e25e1eb04aa606ce632b3504796215787eefcb6a1de7536f99,1847,A3,1,A3,1,0,A3,1,1
2wiki,4e93a64a08ab11ebbd82ac1f6bf848b6,4b9097b2c86de2867d79e6c44079a0f7f03d8b3cf8306ffb66ea13f0ed74da69,1811,A2,0,A0,0,1,A0,0,0
2wiki,4e93a64a08ab11ebbd82ac1f6bf848b6,4b9097b2c86de2867d79e6c44079a0f7f03d8b3cf8306ffb66ea13f0ed74da69,1829,A2,0,A1,1,1,A2,0,0
2wiki,4e93a64a08ab11ebbd82ac1f6bf848b6,4b9097b2c86de2867d79e6c44079a0f7f03d8b3cf8306ffb66ea13f0ed74da69,1847,A1,1,A1,1,0,A1,1,0
2wiki,4f2e20c708f311ebbdaaac1f6bf848b6,9711b976b22184563b8b3527d10620208098c543443be22ee218948321cc7b49,1811,A4,0,A4,0,0,A4,0,0
2wiki,4f2e20c708f311ebbdaaac1f6bf848b6,9711b976b22184563b8b3527d10620208098c543443be22ee218948321cc7b49,1829,A4,0,A3,0,1,A4,0,0
2wiki,4f2e20c708f311ebbdaaac1f6bf848b6,9711b976b22184563b8b3527d10620208098c543443be22ee218948321cc7b49,1847,A3,0,A3,0,0,A3,0,0
2wiki,4f358e3a0bdd11eba7f7acde48001122,45dc7a70325a688d13266bb746eb42111701d437ed9e51fcc447366bd83d9359,1811,A4,0,A4,0,0,A4,0,0
2wiki,4f358e3a0bdd11eba7f7acde48001122,45dc7a70325a688d13266bb746eb42111701d437ed9e51fcc447366bd83d9359,1829,A4,0,A4,0,0,A4,0,0
2wiki,4f358e3a0bdd11eba7f7acde48001122,45dc7a70325a688d13266bb746eb42111701d437ed9e51fcc447366bd83d9359,1847,A4,0,A4,0,0,A4,0,0
2wiki,4f6e04a40bdd11eba7f7acde48001122,25540823ee2f0592c8259c9a8675b43ecaa2a7faec49ac93f552e7823987db1d,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,4f6e04a40bdd11eba7f7acde48001122,25540823ee2f0592c8259c9a8675b43ecaa2a7faec49ac93f552e7823987db1d,1829,A4,1,A3,1,1,TARGET,0,1
2wiki,4f6e04a40bdd11eba7f7acde48001122,25540823ee2f0592c8259c9a8675b43ecaa2a7faec49ac93f552e7823987db1d,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,5092dd4308e411ebbda4ac1f6bf848b6,c4f9120bb041f2f3d2304ba483668b6887577e8fc75caabae22e95fabfb8bb1d,1811,A1,1,A1,1,0,A0,1,1
2wiki,5092dd4308e411ebbda4ac1f6bf848b6,c4f9120bb041f2f3d2304ba483668b6887577e8fc75caabae22e95fabfb8bb1d,1829,A4,1,A1,1,1,A4,1,1
2wiki,5092dd4308e411ebbda4ac1f6bf848b6,c4f9120bb041f2f3d2304ba483668b6887577e8fc75caabae22e95fabfb8bb1d,1847,A2,1,A1,1,1,A2,1,1
2wiki,51c778660bdd11eba7f7acde48001122,c4d6b23664db84709cefae67dea8d5d5ae917b693d1fbc5bb19ca9d75d43c09a,1811,A4,0,A4,0,0,A4,0,0
2wiki,51c778660bdd11eba7f7acde48001122,c4d6b23664db84709cefae67dea8d5d5ae917b693d1fbc5bb19ca9d75d43c09a,1829,A4,0,A4,0,0,A0,0,0
2wiki,51c778660bdd11eba7f7acde48001122,c4d6b23664db84709cefae67dea8d5d5ae917b693d1fbc5bb19ca9d75d43c09a,1847,A4,0,A4,0,0,A0,0,0
2wiki,51d0d2b60bd911eba7f7acde48001122,e9ccfccc2300a926e81e3ed70fcafd1c639db8a4e7a3ae65469685e6eb25a631,1811,A4,0,A4,0,0,A4,0,0
2wiki,51d0d2b60bd911eba7f7acde48001122,e9ccfccc2300a926e81e3ed70fcafd1c639db8a4e7a3ae65469685e6eb25a631,1829,A4,0,A3,0,1,A4,0,0
2wiki,51d0d2b60bd911eba7f7acde48001122,e9ccfccc2300a926e81e3ed70fcafd1c639db8a4e7a3ae65469685e6eb25a631,1847,A4,0,A4,0,0,A4,0,0
2wiki,51dfc768087c11ebbd6aac1f6bf848b6,4cea52f8c6c59ed9b36f2052a4721f340954c616113dec82ed37f55542a0aae2,1811,A2,1,A1,1,1,A2,1,1
2wiki,51dfc768087c11ebbd6aac1f6bf848b6,4cea52f8c6c59ed9b36f2052a4721f340954c616113dec82ed37f55542a0aae2,1829,A3,1,A1,1,1,A3,1,1
2wiki,51dfc768087c11ebbd6aac1f6bf848b6,4cea52f8c6c59ed9b36f2052a4721f340954c616113dec82ed37f55542a0aae2,1847,A0,1,A0,1,0,A0,1,1
2wiki,51dfc769087c11ebbd6aac1f6bf848b6,4cea52f8c6c59ed9b36f2052a4721f340954c616113dec82ed37f55542a0aae2,1811,A4,1,A4,1,0,A0,0,1
2wiki,51dfc769087c11ebbd6aac1f6bf848b6,4cea52f8c6c59ed9b36f2052a4721f340954c616113dec82ed37f55542a0aae2,1829,A2,1,A4,1,1,A0,0,1
2wiki,51dfc769087c11ebbd6aac1f6bf848b6,4cea52f8c6c59ed9b36f2052a4721f340954c616113dec82ed37f55542a0aae2,1847,A1,1,A1,1,0,A1,1,1
2wiki,51f2761e0bd911eba7f7acde48001122,6ad16076e703706fb9bc73a361dff37a2305740c970512c68206116d0012c3fa,1811,A4,0,A4,0,0,A4,0,0
2wiki,51f2761e0bd911eba7f7acde48001122,6ad16076e703706fb9bc73a361dff37a2305740c970512c68206116d0012c3fa,1829,A4,0,A4,0,0,A4,0,0
2wiki,51f2761e0bd911eba7f7acde48001122,6ad16076e703706fb9bc73a361dff37a2305740c970512c68206116d0012c3fa,1847,A4,0,A4,0,0,A4,0,0
2wiki,534c7d60088311ebbd6dac1f6bf848b6,aa6a3c63e3131b2d29d353aae593e44849ef7fc140ca104225ade78aca63c40a,1811,A0,1,A4,0,1,A0,1,0
2wiki,534c7d60088311ebbd6dac1f6bf848b6,aa6a3c63e3131b2d29d353aae593e44849ef7fc140ca104225ade78aca63c40a,1829,A0,1,A3,0,1,A0,1,0
2wiki,534c7d60088311ebbd6dac1f6bf848b6,aa6a3c63e3131b2d29d353aae593e44849ef7fc140ca104225ade78aca63c40a,1847,A0,1,A0,1,0,A0,1,0
2wiki,540f0b66089511ebbd75ac1f6bf848b6,2fc6238e2fb119f643f45038aa2b3097908d602e9ebd5060854543d804ad14c9,1811,A2,1,A0,1,1,A0,1,1
2wiki,540f0b66089511ebbd75ac1f6bf848b6,2fc6238e2fb119f643f45038aa2b3097908d602e9ebd5060854543d804ad14c9,1829,A2,1,A2,1,0,TARGET,1,1
2wiki,540f0b66089511ebbd75ac1f6bf848b6,2fc6238e2fb119f643f45038aa2b3097908d602e9ebd5060854543d804ad14c9,1847,A2,1,A2,1,0,TARGET,1,1
2wiki,541c2569086911ebbd5eac1f6bf848b6,1b9b59b61436fdc0baec9d52cd00bef998d15949fa716ddd880ac0fc40f1ef66,1811,A1,1,A1,1,0,A0,1,1
2wiki,541c2569086911ebbd5eac1f6bf848b6,1b9b59b61436fdc0baec9d52cd00bef998d15949fa716ddd880ac0fc40f1ef66,1829,A4,1,A2,1,1,A0,1,1
2wiki,541c2569086911ebbd5eac1f6bf848b6,1b9b59b61436fdc0baec9d52cd00bef998d15949fa716ddd880ac0fc40f1ef66,1847,A0,1,A0,1,0,A0,1,1
2wiki,54a88aec0bd911eba7f7acde48001122,19a6753678dd3705ee80376a93925746ddcad3bdb6e20038bd1550c77659cff7,1811,A4,0,A4,0,0,A4,0,0
2wiki,54a88aec0bd911eba7f7acde48001122,19a6753678dd3705ee80376a93925746ddcad3bdb6e20038bd1550c77659cff7,1829,A4,0,A4,0,0,A4,0,0
2wiki,54a88aec0bd911eba7f7acde48001122,19a6753678dd3705ee80376a93925746ddcad3bdb6e20038bd1550c77659cff7,1847,A4,0,A4,0,0,A4,0,0
2wiki,54ac946e0bdb11eba7f7acde48001122,0f0533254d0f8f974fd1d43dab263569b9a264156aced603535387093d9ab73e,1811,A4,0,A4,0,0,A4,0,0
2wiki,54ac946e0bdb11eba7f7acde48001122,0f0533254d0f8f974fd1d43dab263569b9a264156aced603535387093d9ab73e,1829,A4,0,A4,0,0,A4,0,0
2wiki,54ac946e0bdb11eba7f7acde48001122,0f0533254d0f8f974fd1d43dab263569b9a264156aced603535387093d9ab73e,1847,A4,0,A4,0,0,A4,0,0
2wiki,5550ff5608af11ebbd83ac1f6bf848b6,e0ac5c9d5652f64fc1280639eb1af86a130ca7d320efe84c68d975f4f9a6293a,1811,A4,1,A0,1,1,A4,1,1
2wiki,5550ff5608af11ebbd83ac1f6bf848b6,e0ac5c9d5652f64fc1280639eb1af86a130ca7d320efe84c68d975f4f9a6293a,1829,A4,1,A2,1,1,A4,1,1
2wiki,5550ff5608af11ebbd83ac1f6bf848b6,e0ac5c9d5652f64fc1280639eb1af86a130ca7d320efe84c68d975f4f9a6293a,1847,A0,1,A1,1,1,A0,1,1
2wiki,5629f2f40bdc11eba7f7acde48001122,3156e084fdd904c6eb39bb53adc5212c4b11772f69773a549da0e994618d65ec,1811,A4,0,A4,0,0,A0,0,0
2wiki,5629f2f40bdc11eba7f7acde48001122,3156e084fdd904c6eb39bb53adc5212c4b11772f69773a549da0e994618d65ec,1829,A4,0,A4,0,0,A0,0,0
2wiki,5629f2f40bdc11eba7f7acde48001122,3156e084fdd904c6eb39bb53adc5212c4b11772f69773a549da0e994618d65ec,1847,A4,0,A4,0,0,A0,0,0
2wiki,567c1e800bdc11eba7f7acde48001122,25d39d4bc4a9510d4fac041bbdd5dd7a43b84deb596a931979e003c2818fad13,1811,A4,0,A4,0,0,A0,0,0
2wiki,567c1e800bdc11eba7f7acde48001122,25d39d4bc4a9510d4fac041bbdd5dd7a43b84deb596a931979e003c2818fad13,1829,A4,0,A4,0,0,A4,0,0
2wiki,567c1e800bdc11eba7f7acde48001122,25d39d4bc4a9510d4fac041bbdd5dd7a43b84deb596a931979e003c2818fad13,1847,A3,0,A3,0,0,A0,0,0
2wiki,5680663e0bdc11eba7f7acde48001122,04d2b041d27edb8a26e01582226944378ff21bfbc48318b422d00e41dba50ce9,1811,A4,0,A4,0,0,A0,0,0
2wiki,5680663e0bdc11eba7f7acde48001122,04d2b041d27edb8a26e01582226944378ff21bfbc48318b422d00e41dba50ce9,1829,A4,0,A3,0,1,A0,0,0
2wiki,5680663e0bdc11eba7f7acde48001122,04d2b041d27edb8a26e01582226944378ff21bfbc48318b422d00e41dba50ce9,1847,A3,0,A3,0,0,A3,0,0
2wiki,568dfce00bdc11eba7f7acde48001122,7366d9f52221d619937b513f7a1b2d5175533d8bac3f7b3143e737da6a6c0336,1811,A4,0,A0,0,1,A4,0,0
2wiki,568dfce00bdc11eba7f7acde48001122,7366d9f52221d619937b513f7a1b2d5175533d8bac3f7b3143e737da6a6c0336,1829,A0,0,A2,0,1,A0,0,0
2wiki,568dfce00bdc11eba7f7acde48001122,7366d9f52221d619937b513f7a1b2d5175533d8bac3f7b3143e737da6a6c0336,1847,A4,0,A4,0,0,A4,0,0
2wiki,5722a3de086611ebbd5eac1f6bf848b6,943c7d08758814784a488d95a43ea8402ddc10900c2f8410d157ba28d4b07f4e,1811,A2,1,A1,1,1,A0,1,1
2wiki,5722a3de086611ebbd5eac1f6bf848b6,943c7d08758814784a488d95a43ea8402ddc10900c2f8410d157ba28d4b07f4e,1829,A0,1,A1,1,1,TARGET,1,1
2wiki,5722a3de086611ebbd5eac1f6bf848b6,943c7d08758814784a488d95a43ea8402ddc10900c2f8410d157ba28d4b07f4e,1847,A3,1,A0,1,1,A3,1,1
2wiki,573139ce0bdb11eba7f7acde48001122,e3aff5b1ca5e9d09ec44bca14093d774ee5d3d19c378b79e8221f15bf94910af,1811,A4,1,A4,1,0,A4,1,1
2wiki,573139ce0bdb11eba7f7acde48001122,e3aff5b1ca5e9d09ec44bca14093d774ee5d3d19c378b79e8221f15bf94910af,1829,A4,1,A3,1,1,A4,1,1
2wiki,573139ce0bdb11eba7f7acde48001122,e3aff5b1ca5e9d09ec44bca14093d774ee5d3d19c378b79e8221f15bf94910af,1847,A3,1,A3,1,0,A3,1,1
2wiki,5791001c0bda11eba7f7acde48001122,df9ea3d025a3505495a0250895a654406f0b29dfda988f03f0a18dbb2bed5b31,1811,A4,1,A4,1,0,A4,1,1
2wiki,5791001c0bda11eba7f7acde48001122,df9ea3d025a3505495a0250895a654406f0b29dfda988f03f0a18dbb2bed5b31,1829,A4,1,A4,1,0,A4,1,1
2wiki,5791001c0bda11eba7f7acde48001122,df9ea3d025a3505495a0250895a654406f0b29dfda988f03f0a18dbb2bed5b31,1847,A4,1,A4,1,0,A4,1,1
2wiki,58ca2cac0bd911eba7f7acde48001122,3f00c6d0f8025cd29f71dc0a0182966ccc82999d22b75f967c6dc0f33bff9bda,1811,A4,0,A4,0,0,A4,0,0
2wiki,58ca2cac0bd911eba7f7acde48001122,3f00c6d0f8025cd29f71dc0a0182966ccc82999d22b75f967c6dc0f33bff9bda,1829,A4,0,A4,0,0,A4,0,0
2wiki,58ca2cac0bd911eba7f7acde48001122,3f00c6d0f8025cd29f71dc0a0182966ccc82999d22b75f967c6dc0f33bff9bda,1847,A4,0,A4,0,0,A0,0,0
2wiki,59b18cef098011ebbdb0ac1f6bf848b6,783919a7995f578a47993aaa67c67f4b4c36046743bff56021d42130e42b20d0,1811,A4,1,A0,1,1,A0,1,1
2wiki,59b18cef098011ebbdb0ac1f6bf848b6,783919a7995f578a47993aaa67c67f4b4c36046743bff56021d42130e42b20d0,1829,A4,1,A4,1,0,A0,1,1
2wiki,59b18cef098011ebbdb0ac1f6bf848b6,783919a7995f578a47993aaa67c67f4b4c36046743bff56021d42130e42b20d0,1847,A4,1,A4,1,0,A0,1,1
2wiki,59d4841c0bd911eba7f7acde48001122,e08c9c4f8f35524ad25e5a9ad4a3c1b91132124c07a4fdba75416b7a735cf84e,1811,A4,1,A3,1,1,A4,1,1
2wiki,59d4841c0bd911eba7f7acde48001122,e08c9c4f8f35524ad25e5a9ad4a3c1b91132124c07a4fdba75416b7a735cf84e,1829,A3,1,A3,1,0,A3,1,1
2wiki,59d4841c0bd911eba7f7acde48001122,e08c9c4f8f35524ad25e5a9ad4a3c1b91132124c07a4fdba75416b7a735cf84e,1847,A4,1,A4,1,0,A4,1,1
2wiki,5a079e6c0bdc11eba7f7acde48001122,97a0decffbe09c813e958b95525bc4a39d23c72e86291efd982bebb1255e2c35,1811,A3,0,A4,0,1,A3,0,0
2wiki,5a079e6c0bdc11eba7f7acde48001122,97a0decffbe09c813e958b95525bc4a39d23c72e86291efd982bebb1255e2c35,1829,A4,0,A3,0,1,A4,0,0
2wiki,5a079e6c0bdc11eba7f7acde48001122,97a0decffbe09c813e958b95525bc4a39d23c72e86291efd982bebb1255e2c35,1847,A3,0,A3,0,0,A0,0,0
2wiki,5a367ab80bda11eba7f7acde48001122,bae19af1c4d20b9ece05d60801a50d6c052da6e2222589c0a125be2fc1a6c048,1811,A4,0,A4,0,0,A4,0,0
2wiki,5a367ab80bda11eba7f7acde48001122,bae19af1c4d20b9ece05d60801a50d6c052da6e2222589c0a125be2fc1a6c048,1829,A4,0,A4,0,0,A4,0,0
2wiki,5a367ab80bda11eba7f7acde48001122,bae19af1c4d20b9ece05d60801a50d6c052da6e2222589c0a125be2fc1a6c048,1847,A4,0,A4,0,0,A4,0,0
2wiki,5a60541c0bdc11eba7f7acde48001122,152987b72f682d3a6fe01d34c6df392416df3b397a7de496971dbd7dfe6175a2,1811,A4,0,A4,0,0,A0,0,0
2wiki,5a60541c0bdc11eba7f7acde48001122,152987b72f682d3a6fe01d34c6df392416df3b397a7de496971dbd7dfe6175a2,1829,A4,0,A4,0,0,A0,0,0
2wiki,5a60541c0bdc11eba7f7acde48001122,152987b72f682d3a6fe01d34c6df392416df3b397a7de496971dbd7dfe6175a2,1847,A4,0,A4,0,0,A0,0,0
2wiki,5a6f38580bda11eba7f7acde48001122,d4ad9c586044cadce160c1885326d3c9297654fd8d82ba56666e92c8b93504bc,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,5a6f38580bda11eba7f7acde48001122,d4ad9c586044cadce160c1885326d3c9297654fd8d82ba56666e92c8b93504bc,1829,A4,0,A4,0,0,TARGET,0,0
2wiki,5a6f38580bda11eba7f7acde48001122,d4ad9c586044cadce160c1885326d3c9297654fd8d82ba56666e92c8b93504bc,1847,A3,0,A3,0,0,A3,0,0
2wiki,5b2d2626089f11ebbd78ac1f6bf848b6,1fbf21c17a9daa796ffe467e91954053e6be7fc2c5a672b3fd07d3fbcbcab686,1811,A2,0,A0,0,1,TARGET,1,0
2wiki,5b2d2626089f11ebbd78ac1f6bf848b6,1fbf21c17a9daa796ffe467e91954053e6be7fc2c5a672b3fd07d3fbcbcab686,1829,A2,0,A2,0,0,A0,0,0
2wiki,5b2d2626089f11ebbd78ac1f6bf848b6,1fbf21c17a9daa796ffe467e91954053e6be7fc2c5a672b3fd07d3fbcbcab686,1847,A2,0,A2,0,0,A0,0,0
2wiki,5b2d2627089f11ebbd78ac1f6bf848b6,1fbf21c17a9daa796ffe467e91954053e6be7fc2c5a672b3fd07d3fbcbcab686,1811,A4,1,A4,1,0,A0,1,1
2wiki,5b2d2627089f11ebbd78ac1f6bf848b6,1fbf21c17a9daa796ffe467e91954053e6be7fc2c5a672b3fd07d3fbcbcab686,1829,A4,1,A4,1,0,A0,1,1
2wiki,5b2d2627089f11ebbd78ac1f6bf848b6,1fbf21c17a9daa796ffe467e91954053e6be7fc2c5a672b3fd07d3fbcbcab686,1847,A4,1,A4,1,0,A0,1,1
2wiki,5b4a874a0bdb11eba7f7acde48001122,c33ec7632c0ad21df3bc90da33f054c3cd222172f13375c0912f67e4fc6282af,1811,A4,1,A3,1,1,TARGET,1,1
2wiki,5b4a874a0bdb11eba7f7acde48001122,c33ec7632c0ad21df3bc90da33f054c3cd222172f13375c0912f67e4fc6282af,1829,A4,1,A4,1,0,TARGET,1,1
2wiki,5b4a874a0bdb11eba7f7acde48001122,c33ec7632c0ad21df3bc90da33f054c3cd222172f13375c0912f67e4fc6282af,1847,A4,1,A4,1,0,TARGET,1,1
2wiki,5ba93fe0087211ebbd65ac1f6bf848b6,12d6ee29c9608e958ee473abe71bffedc8131939e6dc9c7407abd5f187dc0cac,1811,A0,0,A4,0,1,TARGET,0,0
2wiki,5ba93fe0087211ebbd65ac1f6bf848b6,12d6ee29c9608e958ee473abe71bffedc8131939e6dc9c7407abd5f187dc0cac,1829,A0,0,A4,0,1,TARGET,0,0
2wiki,5ba93fe0087211ebbd65ac1f6bf848b6,12d6ee29c9608e958ee473abe71bffedc8131939e6dc9c7407abd5f187dc0cac,1847,A4,0,A4,0,0,A4,0,0
2wiki,5bf4797e0bdd11eba7f7acde48001122,5dfece28534c15d73a6ea08b03332c4b357f08825144e6ea8216a4a983f189f6,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,5bf4797e0bdd11eba7f7acde48001122,5dfece28534c15d73a6ea08b03332c4b357f08825144e6ea8216a4a983f189f6,1829,A4,1,A3,1,1,TARGET,0,1
2wiki,5bf4797e0bdd11eba7f7acde48001122,5dfece28534c15d73a6ea08b03332c4b357f08825144e6ea8216a4a983f189f6,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,5c1ef8f7088711ebbd6dac1f6bf848b6,bd106e55f562787f84fd94ad636e49b813566e739a83da5e1730afd836a63b45,1811,A4,0,A4,0,0,A4,0,0
2wiki,5c1ef8f7088711ebbd6dac1f6bf848b6,bd106e55f562787f84fd94ad636e49b813566e739a83da5e1730afd836a63b45,1829,A4,0,A0,0,1,A4,0,0
2wiki,5c1ef8f7088711ebbd6dac1f6bf848b6,bd106e55f562787f84fd94ad636e49b813566e739a83da5e1730afd836a63b45,1847,A4,0,A4,0,0,A4,0,0
2wiki,5cbe3aca089f11ebbd78ac1f6bf848b6,aa03cb6090d014c809c6e40e02ae05e7ba6b127c1595c11b1e2f70d4e02d21e0,1811,A2,1,A1,1,1,A2,1,1
2wiki,5cbe3aca089f11ebbd78ac1f6bf848b6,aa03cb6090d014c809c6e40e02ae05e7ba6b127c1595c11b1e2f70d4e02d21e0,1829,A2,1,A1,1,1,A2,1,1
2wiki,5cbe3aca089f11ebbd78ac1f6bf848b6,aa03cb6090d014c809c6e40e02ae05e7ba6b127c1595c11b1e2f70d4e02d21e0,1847,A1,1,A1,1,0,A1,1,1
2wiki,5cc4040a089011ebbd72ac1f6bf848b6,79060019d89fa76433877f2659bbbcb506a53b7472ece573c70726d34e308e8c,1811,A0,0,A1,0,1,TARGET,0,0
2wiki,5cc4040a089011ebbd72ac1f6bf848b6,79060019d89fa76433877f2659bbbcb506a53b7472ece573c70726d34e308e8c,1829,A3,0,A1,0,1,TARGET,0,0
2wiki,5cc4040a089011ebbd72ac1f6bf848b6,79060019d89fa76433877f2659bbbcb506a53b7472ece573c70726d34e308e8c,1847,A2,0,A1,0,1,TARGET,0,0
2wiki,5ce1d9da0bdd11eba7f7acde48001122,baad14d25b4a12c58559a0a0bb5fbf5dc62338c281e55055d434f394338efd1c,1811,A4,0,A4,0,0,A4,0,0
2wiki,5ce1d9da0bdd11eba7f7acde48001122,baad14d25b4a12c58559a0a0bb5fbf5dc62338c281e55055d434f394338efd1c,1829,A4,0,A4,0,0,A4,0,0
2wiki,5ce1d9da0bdd11eba7f7acde48001122,baad14d25b4a12c58559a0a0bb5fbf5dc62338c281e55055d434f394338efd1c,1847,A4,0,A4,0,0,A4,0,0
2wiki,5ceda16a09b311ebbdb0ac1f6bf848b6,e4a51dd42e15bbfbe44ed7081df93395662284baed3931e7cd46ca6702c891a6,1811,A1,0,A1,0,0,A1,0,0
2wiki,5ceda16a09b311ebbdb0ac1f6bf848b6,e4a51dd42e15bbfbe44ed7081df93395662284baed3931e7cd46ca6702c891a6,1829,A4,0,A1,0,1,A4,0,0
2wiki,5ceda16a09b311ebbdb0ac1f6bf848b6,e4a51dd42e15bbfbe44ed7081df93395662284baed3931e7cd46ca6702c891a6,1847,A1,0,A1,0,0,A0,0,0
2wiki,5dec047408c511ebbd8eac1f6bf848b6,397a3cec5932c82936b266eef59be21877fce903d1f41b4a687d0afa9bbe4734,1811,A2,1,A1,1,1,A2,1,1
2wiki,5dec047408c511ebbd8eac1f6bf848b6,397a3cec5932c82936b266eef59be21877fce903d1f41b4a687d0afa9bbe4734,1829,A0,1,A1,1,1,A0,1,1
2wiki,5dec047408c511ebbd8eac1f6bf848b6,397a3cec5932c82936b266eef59be21877fce903d1f41b4a687d0afa9bbe4734,1847,A0,1,A0,1,0,A0,1,1
2wiki,5df6b688089011ebbd72ac1f6bf848b6,79060019d89fa76433877f2659bbbcb506a53b7472ece573c70726d34e308e8c,1811,A4,1,A4,1,0,A0,1,1
2wiki,5df6b688089011ebbd72ac1f6bf848b6,79060019d89fa76433877f2659bbbcb506a53b7472ece573c70726d34e308e8c,1829,A4,1,A4,1,0,A0,1,1
2wiki,5df6b688089011ebbd72ac1f6bf848b6,79060019d89fa76433877f2659bbbcb506a53b7472ece573c70726d34e308e8c,1847,A4,1,A4,1,0,A0,1,1
2wiki,5e0e819c0bdc11eba7f7acde48001122,1abe72c0cd6e19d683b3d82d33c95aad9eb1f35609d10aa18409d8cbe765bb75,1811,A4,1,A4,1,0,A0,1,1
2wiki,5e0e819c0bdc11eba7f7acde48001122,1abe72c0cd6e19d683b3d82d33c95aad9eb1f35609d10aa18409d8cbe765bb75,1829,A0,1,A3,1,1,A0,1,1
2wiki,5e0e819c0bdc11eba7f7acde48001122,1abe72c0cd6e19d683b3d82d33c95aad9eb1f35609d10aa18409d8cbe765bb75,1847,A4,1,A4,1,0,A4,1,1
2wiki,5e9458800bdc11eba7f7acde48001122,dd00420047db77d4ace8ce21c1b933931d283e89b4bbb45fa930fda5d001d74b,1811,A4,0,A4,0,0,A0,0,0
2wiki,5e9458800bdc11eba7f7acde48001122,dd00420047db77d4ace8ce21c1b933931d283e89b4bbb45fa930fda5d001d74b,1829,A4,0,A4,0,0,A0,0,0
2wiki,5e9458800bdc11eba7f7acde48001122,dd00420047db77d4ace8ce21c1b933931d283e89b4bbb45fa930fda5d001d74b,1847,A4,0,A4,0,0,A0,0,0
2wiki,5ea787ce0bdd11eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,1811,A4,0,A4,0,0,A4,0,0
2wiki,5ea787ce0bdd11eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,1829,A4,0,A4,0,0,A4,0,0
2wiki,5ea787ce0bdd11eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,1847,A4,0,A4,0,0,A0,0,0
2wiki,5f0396140bdc11eba7f7acde48001122,eed403edd49835f9cd43e3bb95aade58b4412df338e826314119b08457e2ca35,1811,A4,1,A4,1,0,A0,1,1
2wiki,5f0396140bdc11eba7f7acde48001122,eed403edd49835f9cd43e3bb95aade58b4412df338e826314119b08457e2ca35,1829,A4,1,A3,1,1,A0,1,1
2wiki,5f0396140bdc11eba7f7acde48001122,eed403edd49835f9cd43e3bb95aade58b4412df338e826314119b08457e2ca35,1847,A4,1,A4,1,0,A0,1,1
2wiki,5f06a7180bdd11eba7f7acde48001122,f979add4c5aa19dce4a1f004624523169568ad76c9c1ea502185ae31a5119fa0,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,5f06a7180bdd11eba7f7acde48001122,f979add4c5aa19dce4a1f004624523169568ad76c9c1ea502185ae31a5119fa0,1829,A4,1,A4,1,0,TARGET,0,1
2wiki,5f06a7180bdd11eba7f7acde48001122,f979add4c5aa19dce4a1f004624523169568ad76c9c1ea502185ae31a5119fa0,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,5f4fd9240bdd11eba7f7acde48001122,def04709f72d58c9343cce7bc13ef3cee4f170177a5c59beabe189c1b0ec810d,1811,A1,1,A3,1,1,A0,1,1
2wiki,5f4fd9240bdd11eba7f7acde48001122,def04709f72d58c9343cce7bc13ef3cee4f170177a5c59beabe189c1b0ec810d,1829,A1,1,A3,1,1,A0,1,1
2wiki,5f4fd9240bdd11eba7f7acde48001122,def04709f72d58c9343cce7bc13ef3cee4f170177a5c59beabe189c1b0ec810d,1847,A3,1,A3,1,0,A0,1,1
2wiki,5fb011440bd911eba7f7acde48001122,eefb80e61242092443b557b16af4441b6811d8c94f9acf41017945fc459c9a26,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,5fb011440bd911eba7f7acde48001122,eefb80e61242092443b557b16af4441b6811d8c94f9acf41017945fc459c9a26,1829,A4,1,A4,1,0,TARGET,0,1
2wiki,5fb011440bd911eba7f7acde48001122,eefb80e61242092443b557b16af4441b6811d8c94f9acf41017945fc459c9a26,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,60c525f60bde11eba7f7acde48001122,a527c30d20975f2fcfc1b424115edc241d57166417a375dae21cc5209bb07b97,1811,A4,0,A4,0,0,A4,0,0
2wiki,60c525f60bde11eba7f7acde48001122,a527c30d20975f2fcfc1b424115edc241d57166417a375dae21cc5209bb07b97,1829,A4,0,A4,0,0,A4,0,0
2wiki,60c525f60bde11eba7f7acde48001122,a527c30d20975f2fcfc1b424115edc241d57166417a375dae21cc5209bb07b97,1847,A4,0,A4,0,0,A4,0,0
2wiki,60e9aa700bde11eba7f7acde48001122,53f9f2ecf8a506d88bd1b2a1a078a08d1ebef9e8346f396384b643615d223697,1811,A3,0,A3,0,0,A3,0,0
2wiki,60e9aa700bde11eba7f7acde48001122,53f9f2ecf8a506d88bd1b2a1a078a08d1ebef9e8346f396384b643615d223697,1829,A4,0,A3,0,1,A4,0,0
2wiki,60e9aa700bde11eba7f7acde48001122,53f9f2ecf8a506d88bd1b2a1a078a08d1ebef9e8346f396384b643615d223697,1847,A4,0,A4,0,0,A4,0,0
2wiki,60eb12f20bd911eba7f7acde48001122,89a8bb81f387c59cb036ad305495094562bcc6bbbad0a9b217551e2a4a8ba213,1811,A4,1,A4,1,0,A0,1,1
2wiki,60eb12f20bd911eba7f7acde48001122,89a8bb81f387c59cb036ad305495094562bcc6bbbad0a9b217551e2a4a8ba213,1829,A4,1,A4,1,0,A0,1,1
2wiki,60eb12f20bd911eba7f7acde48001122,89a8bb81f387c59cb036ad305495094562bcc6bbbad0a9b217551e2a4a8ba213,1847,A4,1,A0,1,1,A0,1,1
2wiki,6127ecbc0bda11eba7f7acde48001122,91ed37c07c1f3f4a2ef82c037151a76ec9d772facd18e5a59827491525cf010a,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,6127ecbc0bda11eba7f7acde48001122,91ed37c07c1f3f4a2ef82c037151a76ec9d772facd18e5a59827491525cf010a,1829,A4,1,A3,0,1,TARGET,0,1
2wiki,6127ecbc0bda11eba7f7acde48001122,91ed37c07c1f3f4a2ef82c037151a76ec9d772facd18e5a59827491525cf010a,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,61e5f4580bdc11eba7f7acde48001122,8cdaab2be219a31e3303f3a76a0473f30d472e09bfba9e185e5757e1764899e7,1811,A4,0,A4,0,0,A4,0,0
2wiki,61e5f4580bdc11eba7f7acde48001122,8cdaab2be219a31e3303f3a76a0473f30d472e09bfba9e185e5757e1764899e7,1829,A4,0,A4,0,0,A4,0,0
2wiki,61e5f4580bdc11eba7f7acde48001122,8cdaab2be219a31e3303f3a76a0473f30d472e09bfba9e185e5757e1764899e7,1847,A4,0,A4,0,0,A4,0,0
2wiki,6206da06097a11ebbdb0ac1f6bf848b6,a5b6a6c60f6f173b2e3a89daa6decb8d2d09449797cc8e8619ee992a1f255120,1811,A4,1,A0,1,1,A0,1,1
2wiki,6206da06097a11ebbdb0ac1f6bf848b6,a5b6a6c60f6f173b2e3a89daa6decb8d2d09449797cc8e8619ee992a1f255120,1829,A4,1,A4,1,0,A0,1,1
2wiki,6206da06097a11ebbdb0ac1f6bf848b6,a5b6a6c60f6f173b2e3a89daa6decb8d2d09449797cc8e8619ee992a1f255120,1847,A4,1,A4,1,0,A0,1,1
2wiki,624985ea089611ebbd76ac1f6bf848b6,75b4ad6b56a2361ccda6b0e14c9c19ba5fdb9557d622f1dcf9047c52d924c7d0,1811,A2,0,A1,0,1,A0,0,0
2wiki,624985ea089611ebbd76ac1f6bf848b6,75b4ad6b56a2361ccda6b0e14c9c19ba5fdb9557d622f1dcf9047c52d924c7d0,1829,A3,0,A3,0,0,A3,0,0
2wiki,624985ea089611ebbd76ac1f6bf848b6,75b4ad6b56a2361ccda6b0e14c9c19ba5fdb9557d622f1dcf9047c52d924c7d0,1847,A2,0,A2,0,0,A0,0,0
2wiki,625ebbe2085b11ebbd5cac1f6bf848b6,25516eeb55eb209640b8cd7bb23148b02213911210ac2951d6c54839beeb7c8d,1811,A2,1,A2,1,0,A2,1,1
2wiki,625ebbe2085b11ebbd5cac1f6bf848b6,25516eeb55eb209640b8cd7bb23148b02213911210ac2951d6c54839beeb7c8d,1829,A0,1,A2,1,1,A0,1,1
2wiki,625ebbe2085b11ebbd5cac1f6bf848b6,25516eeb55eb209640b8cd7bb23148b02213911210ac2951d6c54839beeb7c8d,1847,A0,1,A2,1,1,A0,1,1
2wiki,62abacce0bb011ebab90acde48001122,621e2bcbabaa036b7d1dd30433397013720b2081b10c9f1f1b3f04039486e957,1811,A4,1,A4,1,0,A4,1,1
2wiki,62abacce0bb011ebab90acde48001122,621e2bcbabaa036b7d1dd30433397013720b2081b10c9f1f1b3f04039486e957,1829,A4,1,A4,1,0,A4,1,1
2wiki,62abacce0bb011ebab90acde48001122,621e2bcbabaa036b7d1dd30433397013720b2081b10c9f1f1b3f04039486e957,1847,A1,0,A4,1,1,TARGET,0,1
2wiki,631cc4420bdb11eba7f7acde48001122,f53bb9a8e9d66c31f5baa4200726463d025887d3729a16a7b8ec06a2a01ae59d,1811,A4,1,A4,1,0,A0,0,1
2wiki,631cc4420bdb11eba7f7acde48001122,f53bb9a8e9d66c31f5baa4200726463d025887d3729a16a7b8ec06a2a01ae59d,1829,A4,1,A4,1,0,A0,0,1
2wiki,631cc4420bdb11eba7f7acde48001122,f53bb9a8e9d66c31f5baa4200726463d025887d3729a16a7b8ec06a2a01ae59d,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,6472653b085811ebbd5aac1f6bf848b6,041ebeb1ab6ed26bee4084bd3fbbd3ac7163ca52a9517c9ab238a869ffa715d0,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,6472653b085811ebbd5aac1f6bf848b6,041ebeb1ab6ed26bee4084bd3fbbd3ac7163ca52a9517c9ab238a869ffa715d0,1829,A4,1,A4,1,0,TARGET,0,1
2wiki,6472653b085811ebbd5aac1f6bf848b6,041ebeb1ab6ed26bee4084bd3fbbd3ac7163ca52a9517c9ab238a869ffa715d0,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,648209320bdb11eba7f7acde48001122,6eb1093b9d74ddcf491ea118a93e92046b14140428909106da3d633524617d9c,1811,A3,1,A4,1,1,A0,1,1
2wiki,648209320bdb11eba7f7acde48001122,6eb1093b9d74ddcf491ea118a93e92046b14140428909106da3d633524617d9c,1829,A3,1,A3,1,0,A3,1,1
2wiki,648209320bdb11eba7f7acde48001122,6eb1093b9d74ddcf491ea118a93e92046b14140428909106da3d633524617d9c,1847,A4,1,A4,1,0,A0,1,1
2wiki,65b3c6300bd911eba7f7acde48001122,e642db7bcda744aa1e49ac57152c7c6362ae681385484ae7ca209df4d234d965,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,65b3c6300bd911eba7f7acde48001122,e642db7bcda744aa1e49ac57152c7c6362ae681385484ae7ca209df4d234d965,1829,A4,0,A3,0,1,TARGET,0,0
2wiki,65b3c6300bd911eba7f7acde48001122,e642db7bcda744aa1e49ac57152c7c6362ae681385484ae7ca209df4d234d965,1847,A3,0,A3,0,0,TARGET,0,0
2wiki,65ba64ab089511ebbd75ac1f6bf848b6,ebd811b36e36c98aa7ec9b95ff9d3d47816589d9cbd1a0647ff783feb676601b,1811,A2,1,A1,1,1,A2,1,1
2wiki,65ba64ab089511ebbd75ac1f6bf848b6,ebd811b36e36c98aa7ec9b95ff9d3d47816589d9cbd1a0647ff783feb676601b,1829,A3,1,A1,1,1,A3,1,1
2wiki,65ba64ab089511ebbd75ac1f6bf848b6,ebd811b36e36c98aa7ec9b95ff9d3d47816589d9cbd1a0647ff783feb676601b,1847,A0,1,A0,1,0,TARGET,1,1
2wiki,66a55a020bdb11eba7f7acde48001122,1e3a1c77d35a2ff5a2f982d0dfa06c2d0f4ff8e4834ab3c105e9c820af6c7e72,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,66a55a020bdb11eba7f7acde48001122,1e3a1c77d35a2ff5a2f982d0dfa06c2d0f4ff8e4834ab3c105e9c820af6c7e72,1829,A4,0,A4,0,0,TARGET,0,0
2wiki,66a55a020bdb11eba7f7acde48001122,1e3a1c77d35a2ff5a2f982d0dfa06c2d0f4ff8e4834ab3c105e9c820af6c7e72,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,66cf7d4e0bdd11eba7f7acde48001122,8de5e667d3b471ba12cd1e54598fd52f026591c0c6064be8c8dbd8712e72e06c,1811,A4,1,A4,1,0,A4,1,1
2wiki,66cf7d4e0bdd11eba7f7acde48001122,8de5e667d3b471ba12cd1e54598fd52f026591c0c6064be8c8dbd8712e72e06c,1829,A4,1,A4,1,0,A4,1,1
2wiki,66cf7d4e0bdd11eba7f7acde48001122,8de5e667d3b471ba12cd1e54598fd52f026591c0c6064be8c8dbd8712e72e06c,1847,A4,1,A4,1,0,A4,1,1
2wiki,674538220bdd11eba7f7acde48001122,17db3564c1920651b76ace3d5bc4261655115963c6045efaf23f33ed26643156,1811,A4,0,A4,0,0,A4,0,0
2wiki,674538220bdd11eba7f7acde48001122,17db3564c1920651b76ace3d5bc4261655115963c6045efaf23f33ed26643156,1829,A3,0,A4,0,1,TARGET,0,0
2wiki,674538220bdd11eba7f7acde48001122,17db3564c1920651b76ace3d5bc4261655115963c6045efaf23f33ed26643156,1847,A0,0,A4,0,1,TARGET,0,0
2wiki,678c7b0c0bdc11eba7f7acde48001122,af60ed564cfe755d0e222eec409aa1f10715c895f485ab0559e5d54cc50a3d63,1811,A4,1,A4,1,0,A4,1,1
2wiki,678c7b0c0bdc11eba7f7acde48001122,af60ed564cfe755d0e222eec409aa1f10715c895f485ab0559e5d54cc50a3d63,1829,A4,1,A4,1,0,A4,1,1
2wiki,678c7b0c0bdc11eba7f7acde48001122,af60ed564cfe755d0e222eec409aa1f10715c895f485ab0559e5d54cc50a3d63,1847,A4,1,A4,1,0,A4,1,1
2wiki,67a6d50c0bdb11eba7f7acde48001122,3f2df9d392f785779fd7961cee3c2f6d352ed02003bffe18087e96204e7a5dfe,1811,A4,1,A4,1,0,A4,1,1
2wiki,67a6d50c0bdb11eba7f7acde48001122,3f2df9d392f785779fd7961cee3c2f6d352ed02003bffe18087e96204e7a5dfe,1829,A4,1,A4,1,0,A4,1,1
2wiki,67a6d50c0bdb11eba7f7acde48001122,3f2df9d392f785779fd7961cee3c2f6d352ed02003bffe18087e96204e7a5dfe,1847,A4,1,A4,1,0,A4,1,1
2wiki,686c8f79087911ebbd67ac1f6bf848b6,777431f86bd87babe914e6e6ccaa17671a136164027a19997f1ee171835e0e5b,1811,A2,0,A1,0,1,A2,0,0
2wiki,686c8f79087911ebbd67ac1f6bf848b6,777431f86bd87babe914e6e6ccaa17671a136164027a19997f1ee171835e0e5b,1829,A4,0,A1,0,1,A0,0,0
2wiki,686c8f79087911ebbd67ac1f6bf848b6,777431f86bd87babe914e6e6ccaa17671a136164027a19997f1ee171835e0e5b,1847,A2,0,A2,0,0,A0,0,0
2wiki,6892ab2f095811ebbdaeac1f6bf848b6,bf5f1b0bb630ee064db7f1d8b0fd0725292ebc319a3e16e76b0e4bc7a360ed6d,1811,A1,1,A0,1,1,A0,1,1
2wiki,6892ab2f095811ebbdaeac1f6bf848b6,bf5f1b0bb630ee064db7f1d8b0fd0725292ebc319a3e16e76b0e4bc7a360ed6d,1829,A1,1,A3,1,1,A0,1,1
2wiki,6892ab2f095811ebbdaeac1f6bf848b6,bf5f1b0bb630ee064db7f1d8b0fd0725292ebc319a3e16e76b0e4bc7a360ed6d,1847,A0,1,A0,1,0,A0,1,1
2wiki,68dd6f3d08cd11ebbd93ac1f6bf848b6,a98836e58429d7f541d724e776524cdeb4f7ba77eaf7cb86f111db3e11bc69f5,1811,A2,1,A1,1,1,A0,1,1
2wiki,68dd6f3d08cd11ebbd93ac1f6bf848b6,a98836e58429d7f541d724e776524cdeb4f7ba77eaf7cb86f111db3e11bc69f5,1829,A4,1,A1,1,1,A0,1,1
2wiki,68dd6f3d08cd11ebbd93ac1f6bf848b6,a98836e58429d7f541d724e776524cdeb4f7ba77eaf7cb86f111db3e11bc69f5,1847,A0,1,A0,1,0,A0,1,1
2wiki,68e43b1008d111ebbd95ac1f6bf848b6,78c4ea80dfc5e0cffe26f5786aedddaa1562dea8f94e31ddc3b89dfca3056463,1811,A1,0,A4,0,1,A0,0,0
2wiki,68e43b1008d111ebbd95ac1f6bf848b6,78c4ea80dfc5e0cffe26f5786aedddaa1562dea8f94e31ddc3b89dfca3056463,1829,A1,0,A4,0,1,A0,0,0
2wiki,68e43b1008d111ebbd95ac1f6bf848b6,78c4ea80dfc5e0cffe26f5786aedddaa1562dea8f94e31ddc3b89dfca3056463,1847,A1,0,A1,0,0,A0,0,0
2wiki,6963e43c0bdd11eba7f7acde48001122,4558ba589f706496a5704b18c6c40d3babf5e3ed760f854054e4ebaa9f509195,1811,A4,0,A4,0,0,A0,0,0
2wiki,6963e43c0bdd11eba7f7acde48001122,4558ba589f706496a5704b18c6c40d3babf5e3ed760f854054e4ebaa9f509195,1829,A4,0,A3,0,1,A0,0,0
2wiki,6963e43c0bdd11eba7f7acde48001122,4558ba589f706496a5704b18c6c40d3babf5e3ed760f854054e4ebaa9f509195,1847,A4,0,A3,0,1,A0,0,0
2wiki,69806626089411ebbd75ac1f6bf848b6,ee2107d0648b2b8633597d6bfb623627a3d2fcc38c1a8fbe646ed3aee8ad72ef,1811,A4,0,A4,0,0,A4,0,0
2wiki,69806626089411ebbd75ac1f6bf848b6,ee2107d0648b2b8633597d6bfb623627a3d2fcc38c1a8fbe646ed3aee8ad72ef,1829,A4,0,A4,0,0,A4,0,0
2wiki,69806626089411ebbd75ac1f6bf848b6,ee2107d0648b2b8633597d6bfb623627a3d2fcc38c1a8fbe646ed3aee8ad72ef,1847,A4,0,A4,0,0,A4,0,0
2wiki,69e1dd5a0bd911eba7f7acde48001122,f53bb9a8e9d66c31f5baa4200726463d025887d3729a16a7b8ec06a2a01ae59d,1811,A3,0,A4,0,1,A0,0,0
2wiki,69e1dd5a0bd911eba7f7acde48001122,f53bb9a8e9d66c31f5baa4200726463d025887d3729a16a7b8ec06a2a01ae59d,1829,A3,0,A3,0,0,A0,0,0
2wiki,69e1dd5a0bd911eba7f7acde48001122,f53bb9a8e9d66c31f5baa4200726463d025887d3729a16a7b8ec06a2a01ae59d,1847,A3,0,A3,0,0,A0,0,0
2wiki,6a330af8087911ebbd67ac1f6bf848b6,4ad8ed52bf9ef62ac3b24b7c1a8cfe1dc9286fae786f801271691b272e2eafe9,1811,A4,0,A4,0,0,A0,0,0
2wiki,6a330af8087911ebbd67ac1f6bf848b6,4ad8ed52bf9ef62ac3b24b7c1a8cfe1dc9286fae786f801271691b272e2eafe9,1829,A4,0,A4,0,0,TARGET,1,0
2wiki,6a330af8087911ebbd67ac1f6bf848b6,4ad8ed52bf9ef62ac3b24b7c1a8cfe1dc9286fae786f801271691b272e2eafe9,1847,A3,0,A0,0,1,A3,0,0
2wiki,6a3e17840bdc11eba7f7acde48001122,7326bf2e4ebe1512cd0bf081d56c3dc9c112ea58b38bea2f5aa726a301f0327b,1811,A3,1,A4,1,1,TARGET,1,1
2wiki,6a3e17840bdc11eba7f7acde48001122,7326bf2e4ebe1512cd0bf081d56c3dc9c112ea58b38bea2f5aa726a301f0327b,1829,A4,1,A4,1,0,TARGET,1,1
2wiki,6a3e17840bdc11eba7f7acde48001122,7326bf2e4ebe1512cd0bf081d56c3dc9c112ea58b38bea2f5aa726a301f0327b,1847,A3,1,A3,1,0,TARGET,1,1
2wiki,6a96bcfc0bde11eba7f7acde48001122,d2c7624608172270d1e3b5561a64fe24883121f2386a359f9365281a27269d38,1811,A4,0,A4,0,0,A0,0,0
2wiki,6a96bcfc0bde11eba7f7acde48001122,d2c7624608172270d1e3b5561a64fe24883121f2386a359f9365281a27269d38,1829,A4,0,A4,0,0,A0,0,0
2wiki,6a96bcfc0bde11eba7f7acde48001122,d2c7624608172270d1e3b5561a64fe24883121f2386a359f9365281a27269d38,1847,A2,0,A4,0,1,A0,0,0
2wiki,6c0d341e0bdc11eba7f7acde48001122,f8faf6ca18e68feb8097412eb421773e9f0bbbee10c1cf0c36adb27d7fbd80bf,1811,A0,0,A4,0,1,A0,0,0
2wiki,6c0d341e0bdc11eba7f7acde48001122,f8faf6ca18e68feb8097412eb421773e9f0bbbee10c1cf0c36adb27d7fbd80bf,1829,A0,0,A4,0,1,A0,0,0
2wiki,6c0d341e0bdc11eba7f7acde48001122,f8faf6ca18e68feb8097412eb421773e9f0bbbee10c1cf0c36adb27d7fbd80bf,1847,A0,0,A0,0,0,A0,0,0
2wiki,6c0ef0ac084d11ebbd56ac1f6bf848b6,10498712043647980c9fcf4c51abd785655b515916389cf2a5baded9ea20697e,1811,A2,1,A1,1,1,A0,1,1
2wiki,6c0ef0ac084d11ebbd56ac1f6bf848b6,10498712043647980c9fcf4c51abd785655b515916389cf2a5baded9ea20697e,1829,A3,1,A3,1,0,A0,1,1
2wiki,6c0ef0ac084d11ebbd56ac1f6bf848b6,10498712043647980c9fcf4c51abd785655b515916389cf2a5baded9ea20697e,1847,A0,1,A1,1,1,A0,1,1
2wiki,6c8979a00bd911eba7f7acde48001122,b1c1ec4dd2f1c0c73bd9e3c174ef1a7e26f0eba55afd2ae16b4335f74396c938,1811,A4,0,A4,0,0,A4,0,0
2wiki,6c8979a00bd911eba7f7acde48001122,b1c1ec4dd2f1c0c73bd9e3c174ef1a7e26f0eba55afd2ae16b4335f74396c938,1829,A4,0,A3,0,1,A4,0,0
2wiki,6c8979a00bd911eba7f7acde48001122,b1c1ec4dd2f1c0c73bd9e3c174ef1a7e26f0eba55afd2ae16b4335f74396c938,1847,A4,0,A4,0,0,A4,0,0
2wiki,6f4199f8084a11ebbd56ac1f6bf848b6,05b5ce44ae52b9defd19bf912183dda6c2b5700a1396499bc409e0e4eaebea0c,1811,A4,1,A1,1,1,A0,1,1
2wiki,6f4199f8084a11ebbd56ac1f6bf848b6,05b5ce44ae52b9defd19bf912183dda6c2b5700a1396499bc409e0e4eaebea0c,1829,A4,1,A2,1,1,A0,1,1
2wiki,6f4199f8084a11ebbd56ac1f6bf848b6,05b5ce44ae52b9defd19bf912183dda6c2b5700a1396499bc409e0e4eaebea0c,1847,A3,1,A3,1,0,TARGET,1,1
2wiki,6f9488fc0bdd11eba7f7acde48001122,25d39d4bc4a9510d4fac041bbdd5dd7a43b84deb596a931979e003c2818fad13,1811,A4,1,A4,1,0,A4,1,1
2wiki,6f9488fc0bdd11eba7f7acde48001122,25d39d4bc4a9510d4fac041bbdd5dd7a43b84deb596a931979e003c2818fad13,1829,A4,1,A4,1,0,A4,1,1
2wiki,6f9488fc0bdd11eba7f7acde48001122,25d39d4bc4a9510d4fac041bbdd5dd7a43b84deb596a931979e003c2818fad13,1847,A3,1,A4,1,1,A3,1,1
2wiki,6fedd0380bb011ebab90acde48001122,380b08abdf9c6f94493afc115f7dd7370db58e018581485d41fd310aa32102e9,1811,A4,0,A3,0,1,A0,0,0
2wiki,6fedd0380bb011ebab90acde48001122,380b08abdf9c6f94493afc115f7dd7370db58e018581485d41fd310aa32102e9,1829,A4,0,A4,0,0,A0,0,0
2wiki,6fedd0380bb011ebab90acde48001122,380b08abdf9c6f94493afc115f7dd7370db58e018581485d41fd310aa32102e9,1847,A3,0,A4,0,1,A0,0,0
2wiki,70ef1e07093f11ebbdaeac1f6bf848b6,d4b4f4bfb8ab6758274185499203106f123ae3b00880b532a2a31254075d6b8b,1811,A4,1,A2,1,1,A0,1,1
2wiki,70ef1e07093f11ebbdaeac1f6bf848b6,d4b4f4bfb8ab6758274185499203106f123ae3b00880b532a2a31254075d6b8b,1829,A4,1,A4,1,0,A0,1,1
2wiki,70ef1e07093f11ebbdaeac1f6bf848b6,d4b4f4bfb8ab6758274185499203106f123ae3b00880b532a2a31254075d6b8b,1847,A2,1,A2,1,0,TARGET,0,1
2wiki,71034a5c0bdd11eba7f7acde48001122,e00caf640d8353edf5b00ea5c7f6c938821fb85c4e74e4ca8afd5608df9d7334,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,71034a5c0bdd11eba7f7acde48001122,e00caf640d8353edf5b00ea5c7f6c938821fb85c4e74e4ca8afd5608df9d7334,1829,A4,0,A4,0,0,TARGET,0,0
2wiki,71034a5c0bdd11eba7f7acde48001122,e00caf640d8353edf5b00ea5c7f6c938821fb85c4e74e4ca8afd5608df9d7334,1847,A1,0,A1,0,0,TARGET,0,0
2wiki,72aa68240bdb11eba7f7acde48001122,83721b88fb15a86bfe932d44ec6f08934dd3ee3590a4cd9507158545de084de6,1811,A4,0,A4,0,0,A0,0,0
2wiki,72aa68240bdb11eba7f7acde48001122,83721b88fb15a86bfe932d44ec6f08934dd3ee3590a4cd9507158545de084de6,1829,A4,0,A3,0,1,A4,0,0
2wiki,72aa68240bdb11eba7f7acde48001122,83721b88fb15a86bfe932d44ec6f08934dd3ee3590a4cd9507158545de084de6,1847,A3,0,A3,0,0,A3,0,0
2wiki,72c3a2e80bdc11eba7f7acde48001122,3156e084fdd904c6eb39bb53adc5212c4b11772f69773a549da0e994618d65ec,1811,A4,1,A4,1,0,A0,0,1
2wiki,72c3a2e80bdc11eba7f7acde48001122,3156e084fdd904c6eb39bb53adc5212c4b11772f69773a549da0e994618d65ec,1829,A4,1,A4,1,0,A0,0,1
2wiki,72c3a2e80bdc11eba7f7acde48001122,3156e084fdd904c6eb39bb53adc5212c4b11772f69773a549da0e994618d65ec,1847,A4,1,A4,1,0,A0,0,1
2wiki,72c59f6c08d011ebbd95ac1f6bf848b6,187db4ef099039fc042194fcbc1a97e0924f32f5906b455c536601c134984d15,1811,A1,0,A2,1,1,A0,1,1
2wiki,72c59f6c08d011ebbd95ac1f6bf848b6,187db4ef099039fc042194fcbc1a97e0924f32f5906b455c536601c134984d15,1829,A1,0,A1,0,0,A1,0,1
2wiki,72c59f6c08d011ebbd95ac1f6bf848b6,187db4ef099039fc042194fcbc1a97e0924f32f5906b455c536601c134984d15,1847,A0,1,A0,1,0,A0,1,1
2wiki,72e5bcc6086111ebbd5dac1f6bf848b6,b54c73df8a029883219fd585fb367bd77398bd1a79fb1997e021a39b369d1e3b,1811,A4,1,A4,1,0,A4,1,1
2wiki,72e5bcc6086111ebbd5dac1f6bf848b6,b54c73df8a029883219fd585fb367bd77398bd1a79fb1997e021a39b369d1e3b,1829,A0,1,A4,1,1,TARGET,1,1
2wiki,72e5bcc6086111ebbd5dac1f6bf848b6,b54c73df8a029883219fd585fb367bd77398bd1a79fb1997e021a39b369d1e3b,1847,A4,1,A4,1,0,A4,1,1
2wiki,738802640bdc11eba7f7acde48001122,0c182448a1572198025442cdd66e26b89394677136c5cd1255d9c284f6f1dfca,1811,A4,0,A4,0,0,A4,0,0
2wiki,738802640bdc11eba7f7acde48001122,0c182448a1572198025442cdd66e26b89394677136c5cd1255d9c284f6f1dfca,1829,A4,0,A4,0,0,A4,0,0
2wiki,738802640bdc11eba7f7acde48001122,0c182448a1572198025442cdd66e26b89394677136c5cd1255d9c284f6f1dfca,1847,A2,0,A4,0,1,A2,0,0
2wiki,74392f90086111ebbd5dac1f6bf848b6,b54c73df8a029883219fd585fb367bd77398bd1a79fb1997e021a39b369d1e3b,1811,A2,1,A1,0,1,TARGET,0,1
2wiki,74392f90086111ebbd5dac1f6bf848b6,b54c73df8a029883219fd585fb367bd77398bd1a79fb1997e021a39b369d1e3b,1829,A3,1,A3,1,0,A0,0,1
2wiki,74392f90086111ebbd5dac1f6bf848b6,b54c73df8a029883219fd585fb367bd77398bd1a79fb1997e021a39b369d1e3b,1847,A0,0,A0,0,0,TARGET,0,1
2wiki,74c8e33c0baf11ebab90acde48001122,f848c73cbc5f70b8d5bfaabcef7bd971f65f50862b482a733fa74d7760ca3edc,1811,A3,0,A4,0,1,A3,0,0
2wiki,74c8e33c0baf11ebab90acde48001122,f848c73cbc5f70b8d5bfaabcef7bd971f65f50862b482a733fa74d7760ca3edc,1829,A4,0,A4,0,0,A4,0,0
2wiki,74c8e33c0baf11ebab90acde48001122,f848c73cbc5f70b8d5bfaabcef7bd971f65f50862b482a733fa74d7760ca3edc,1847,A4,0,A4,0,0,A4,0,0
2wiki,759a10400bd911eba7f7acde48001122,e62da779f336a5c110fe004451b6840fde290aeff56109ce916bcbe0ac75cd5b,1811,A4,1,A3,1,1,TARGET,1,1
2wiki,759a10400bd911eba7f7acde48001122,e62da779f336a5c110fe004451b6840fde290aeff56109ce916bcbe0ac75cd5b,1829,A2,1,A4,1,1,A2,1,1
2wiki,759a10400bd911eba7f7acde48001122,e62da779f336a5c110fe004451b6840fde290aeff56109ce916bcbe0ac75cd5b,1847,A4,1,A4,1,0,A0,1,1
2wiki,7665e622089b11ebbd78ac1f6bf848b6,31246e0ceca870b53d2ad0872aeaaa62f4e9862383f0638e8f747abec598ba29,1811,A2,1,A4,1,1,A0,1,1
2wiki,7665e622089b11ebbd78ac1f6bf848b6,31246e0ceca870b53d2ad0872aeaaa62f4e9862383f0638e8f747abec598ba29,1829,A4,1,A3,1,1,A0,1,1
2wiki,7665e622089b11ebbd78ac1f6bf848b6,31246e0ceca870b53d2ad0872aeaaa62f4e9862383f0638e8f747abec598ba29,1847,A0,1,A0,1,0,A0,1,1
2wiki,77bdad220bda11eba7f7acde48001122,621e2bcbabaa036b7d1dd30433397013720b2081b10c9f1f1b3f04039486e957,1811,A4,1,A4,1,0,A4,1,1
2wiki,77bdad220bda11eba7f7acde48001122,621e2bcbabaa036b7d1dd30433397013720b2081b10c9f1f1b3f04039486e957,1829,A4,1,A4,1,0,A4,1,1
2wiki,77bdad220bda11eba7f7acde48001122,621e2bcbabaa036b7d1dd30433397013720b2081b10c9f1f1b3f04039486e957,1847,A4,1,A4,1,0,TARGET,1,1
2wiki,77c243be0bda11eba7f7acde48001122,dbc56f726e5b9ba827ef2e3452417d16c6689606e7d95ff70ed71b1bca8cfe78,1811,A4,0,A4,0,0,A4,0,0
2wiki,77c243be0bda11eba7f7acde48001122,dbc56f726e5b9ba827ef2e3452417d16c6689606e7d95ff70ed71b1bca8cfe78,1829,A4,0,A4,0,0,A4,0,0
2wiki,77c243be0bda11eba7f7acde48001122,dbc56f726e5b9ba827ef2e3452417d16c6689606e7d95ff70ed71b1bca8cfe78,1847,A4,0,A4,0,0,A4,0,0
2wiki,7848236f08db11ebbd9cac1f6bf848b6,7621834c0383ea715023926f7e52539c21c9b3143f46a0eb62cd685b4d4ee43e,1811,A1,1,A1,1,0,TARGET,1,1
2wiki,7848236f08db11ebbd9cac1f6bf848b6,7621834c0383ea715023926f7e52539c21c9b3143f46a0eb62cd685b4d4ee43e,1829,A1,1,A1,1,0,TARGET,1,1
2wiki,7848236f08db11ebbd9cac1f6bf848b6,7621834c0383ea715023926f7e52539c21c9b3143f46a0eb62cd685b4d4ee43e,1847,A3,1,A0,1,1,TARGET,1,1
2wiki,78643abc087311ebbd66ac1f6bf848b6,b92c064f469bf55bdf6af595be92967400f15fd88feaf6f0831daf10cc33b1ac,1811,A2,1,A1,1,1,A0,1,1
2wiki,78643abc087311ebbd66ac1f6bf848b6,b92c064f469bf55bdf6af595be92967400f15fd88feaf6f0831daf10cc33b1ac,1829,A3,1,A1,1,1,A0,1,1
2wiki,78643abc087311ebbd66ac1f6bf848b6,b92c064f469bf55bdf6af595be92967400f15fd88feaf6f0831daf10cc33b1ac,1847,A1,1,A1,1,0,A0,1,1
2wiki,78e05963089611ebbd76ac1f6bf848b6,1adefbeb52fea526b753333d01691ab743bdf7b0dcb571d8741aa7bbd6e3f93e,1811,A2,0,A0,0,1,TARGET,1,0
2wiki,78e05963089611ebbd76ac1f6bf848b6,1adefbeb52fea526b753333d01691ab743bdf7b0dcb571d8741aa7bbd6e3f93e,1829,A0,0,A0,0,0,TARGET,1,0
2wiki,78e05963089611ebbd76ac1f6bf848b6,1adefbeb52fea526b753333d01691ab743bdf7b0dcb571d8741aa7bbd6e3f93e,1847,A4,0,A4,0,0,A4,0,0
2wiki,78f08a0e089011ebbd72ac1f6bf848b6,248a29e2f3415acc47702add2737c5eb6edede0bdfd625c94ca50583eb713453,1811,A2,1,A1,1,1,A2,1,1
2wiki,78f08a0e089011ebbd72ac1f6bf848b6,248a29e2f3415acc47702add2737c5eb6edede0bdfd625c94ca50583eb713453,1829,A4,1,A1,1,1,A4,1,1
2wiki,78f08a0e089011ebbd72ac1f6bf848b6,248a29e2f3415acc47702add2737c5eb6edede0bdfd625c94ca50583eb713453,1847,A0,1,A4,1,1,A0,1,1
2wiki,7954b64a087311ebbd66ac1f6bf848b6,b92c064f469bf55bdf6af595be92967400f15fd88feaf6f0831daf10cc33b1ac,1811,A4,0,A4,0,0,A0,1,0
2wiki,7954b64a087311ebbd66ac1f6bf848b6,b92c064f469bf55bdf6af595be92967400f15fd88feaf6f0831daf10cc33b1ac,1829,A4,0,A2,0,1,A0,1,0
2wiki,7954b64a087311ebbd66ac1f6bf848b6,b92c064f469bf55bdf6af595be92967400f15fd88feaf6f0831daf10cc33b1ac,1847,A4,0,A4,0,0,A0,1,0
2wiki,7971fdd608c811ebbd91ac1f6bf848b6,641cdb501ee6b80645212c91751c880dcf204139e650673819d7cfa9e8140d53,1811,A2,1,A4,1,1,A0,1,1
2wiki,7971fdd608c811ebbd91ac1f6bf848b6,641cdb501ee6b80645212c91751c880dcf204139e650673819d7cfa9e8140d53,1829,A4,1,A2,1,1,A0,1,1
2wiki,7971fdd608c811ebbd91ac1f6bf848b6,641cdb501ee6b80645212c91751c880dcf204139e650673819d7cfa9e8140d53,1847,A2,1,A2,1,0,A0,1,1
2wiki,79d5f9b80bdd11eba7f7acde48001122,c1a4d2bc0800deadde71f1a2f1f45a86bfeb6f860bada17112a846a83bd436a3,1811,A4,1,A4,1,0,A4,1,1
2wiki,79d5f9b80bdd11eba7f7acde48001122,c1a4d2bc0800deadde71f1a2f1f45a86bfeb6f860bada17112a846a83bd436a3,1829,A2,1,A2,1,0,A2,1,1
2wiki,79d5f9b80bdd11eba7f7acde48001122,c1a4d2bc0800deadde71f1a2f1f45a86bfeb6f860bada17112a846a83bd436a3,1847,A2,1,A3,1,1,A2,1,1
2wiki,7a6e5d88087311ebbd66ac1f6bf848b6,b92c064f469bf55bdf6af595be92967400f15fd88feaf6f0831daf10cc33b1ac,1811,A4,1,A4,1,0,A4,1,1
2wiki,7a6e5d88087311ebbd66ac1f6bf848b6,b92c064f469bf55bdf6af595be92967400f15fd88feaf6f0831daf10cc33b1ac,1829,A4,1,A1,0,1,A4,1,1
2wiki,7a6e5d88087311ebbd66ac1f6bf848b6,b92c064f469bf55bdf6af595be92967400f15fd88feaf6f0831daf10cc33b1ac,1847,A1,0,A1,0,0,A1,0,1
2wiki,7b05aef20bdb11eba7f7acde48001122,e1f0775c9ebe473c2b38a3fe2b85a919acd54a491ec2d49bdbe950f8fd0bf814,1811,A4,0,A3,0,1,A4,0,0
2wiki,7b05aef20bdb11eba7f7acde48001122,e1f0775c9ebe473c2b38a3fe2b85a919acd54a491ec2d49bdbe950f8fd0bf814,1829,A4,0,A4,0,0,A0,0,0
2wiki,7b05aef20bdb11eba7f7acde48001122,e1f0775c9ebe473c2b38a3fe2b85a919acd54a491ec2d49bdbe950f8fd0bf814,1847,A4,0,A4,0,0,A0,0,0
2wiki,7bc86e320bdc11eba7f7acde48001122,e1f0775c9ebe473c2b38a3fe2b85a919acd54a491ec2d49bdbe950f8fd0bf814,1811,A4,0,A4,0,0,A4,0,0
2wiki,7bc86e320bdc11eba7f7acde48001122,e1f0775c9ebe473c2b38a3fe2b85a919acd54a491ec2d49bdbe950f8fd0bf814,1829,A4,0,A4,0,0,A4,0,0
2wiki,7bc86e320bdc11eba7f7acde48001122,e1f0775c9ebe473c2b38a3fe2b85a919acd54a491ec2d49bdbe950f8fd0bf814,1847,A2,0,A2,0,0,A2,0,0
2wiki,7c270e5a089711ebbd77ac1f6bf848b6,1cf411585ae6332f3e4255e9a4c0f5ce655d8b386e198cfb6291f25bcc0b20ea,1811,A2,1,A1,1,1,A0,1,1
2wiki,7c270e5a089711ebbd77ac1f6bf848b6,1cf411585ae6332f3e4255e9a4c0f5ce655d8b386e198cfb6291f25bcc0b20ea,1829,A0,1,A0,1,0,A0,1,1
2wiki,7c270e5a089711ebbd77ac1f6bf848b6,1cf411585ae6332f3e4255e9a4c0f5ce655d8b386e198cfb6291f25bcc0b20ea,1847,A0,1,A0,1,0,A0,1,1
2wiki,7c911f940baf11ebab90acde48001122,5abe64f223f9aef6abe597f13222751eac1eaf5159fcbd202aae64b848d6f049,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,7c911f940baf11ebab90acde48001122,5abe64f223f9aef6abe597f13222751eac1eaf5159fcbd202aae64b848d6f049,1829,A1,0,A1,0,0,TARGET,0,0
2wiki,7c911f940baf11ebab90acde48001122,5abe64f223f9aef6abe597f13222751eac1eaf5159fcbd202aae64b848d6f049,1847,A1,0,A1,0,0,A0,0,0
2wiki,7cd30cbc0bda11eba7f7acde48001122,82aa08cd4f74eb8de6dee6b24f79fc46b3d3a8529ba83ca396e4484f7d7fc07f,1811,A4,0,A3,0,1,A4,0,0
2wiki,7cd30cbc0bda11eba7f7acde48001122,82aa08cd4f74eb8de6dee6b24f79fc46b3d3a8529ba83ca396e4484f7d7fc07f,1829,A4,0,A4,0,0,A4,0,0
2wiki,7cd30cbc0bda11eba7f7acde48001122,82aa08cd4f74eb8de6dee6b24f79fc46b3d3a8529ba83ca396e4484f7d7fc07f,1847,A4,0,A4,0,0,A4,0,0
2wiki,7d0abc0e0bdd11eba7f7acde48001122,831d575e7ea87be1832316ddcac893d2d7613375df3a55d69d49a066680caab1,1811,A4,0,A4,0,0,A4,0,0
2wiki,7d0abc0e0bdd11eba7f7acde48001122,831d575e7ea87be1832316ddcac893d2d7613375df3a55d69d49a066680caab1,1829,A4,0,A3,0,1,A4,0,0
2wiki,7d0abc0e0bdd11eba7f7acde48001122,831d575e7ea87be1832316ddcac893d2d7613375df3a55d69d49a066680caab1,1847,A4,0,A4,0,0,A4,0,0
2wiki,7d70cba5086111ebbd5dac1f6bf848b6,93d26a594d45eea36ba4d59aa95c3a4643009dcc89c8d03e528019b557f22220,1811,A2,1,A4,1,1,A0,1,1
2wiki,7d70cba5086111ebbd5dac1f6bf848b6,93d26a594d45eea36ba4d59aa95c3a4643009dcc89c8d03e528019b557f22220,1829,A0,1,A2,1,1,A0,1,1
2wiki,7d70cba5086111ebbd5dac1f6bf848b6,93d26a594d45eea36ba4d59aa95c3a4643009dcc89c8d03e528019b557f22220,1847,A1,1,A1,1,0,A0,1,1
2wiki,7e4ae1f8084e11ebbd56ac1f6bf848b6,f082fa5533883efcf642d4b1e2855d92ffbec898fd49fdf086341892d0e130e7,1811,A2,0,A2,0,0,A2,0,0
2wiki,7e4ae1f8084e11ebbd56ac1f6bf848b6,f082fa5533883efcf642d4b1e2855d92ffbec898fd49fdf086341892d0e130e7,1829,A3,0,A1,0,1,A3,0,0
2wiki,7e4ae1f8084e11ebbd56ac1f6bf848b6,f082fa5533883efcf642d4b1e2855d92ffbec898fd49fdf086341892d0e130e7,1847,A0,1,A0,1,0,A0,1,0
2wiki,7e91e85a088511ebbd6dac1f6bf848b6,178a2e75b62f291025ca4fb65718e3c95a238282119c6d167c0d8b3aa31beeda,1811,A4,1,A4,1,0,A0,1,1
2wiki,7e91e85a088511ebbd6dac1f6bf848b6,178a2e75b62f291025ca4fb65718e3c95a238282119c6d167c0d8b3aa31beeda,1829,A4,1,A4,1,0,A0,1,1
2wiki,7e91e85a088511ebbd6dac1f6bf848b6,178a2e75b62f291025ca4fb65718e3c95a238282119c6d167c0d8b3aa31beeda,1847,A1,1,A4,1,1,A1,1,1
2wiki,7e91e85b088511ebbd6dac1f6bf848b6,178a2e75b62f291025ca4fb65718e3c95a238282119c6d167c0d8b3aa31beeda,1811,A2,1,A2,1,0,A2,1,1
2wiki,7e91e85b088511ebbd6dac1f6bf848b6,178a2e75b62f291025ca4fb65718e3c95a238282119c6d167c0d8b3aa31beeda,1829,A3,1,A1,1,1,A3,1,1
2wiki,7e91e85b088511ebbd6dac1f6bf848b6,178a2e75b62f291025ca4fb65718e3c95a238282119c6d167c0d8b3aa31beeda,1847,A0,1,A2,1,1,A0,1,1
2wiki,7f5c66180bda11eba7f7acde48001122,152987b72f682d3a6fe01d34c6df392416df3b397a7de496971dbd7dfe6175a2,1811,A4,1,A4,1,0,A0,0,1
2wiki,7f5c66180bda11eba7f7acde48001122,152987b72f682d3a6fe01d34c6df392416df3b397a7de496971dbd7dfe6175a2,1829,A4,1,A4,1,0,A0,0,1
2wiki,7f5c66180bda11eba7f7acde48001122,152987b72f682d3a6fe01d34c6df392416df3b397a7de496971dbd7dfe6175a2,1847,A4,1,A4,1,0,A0,0,1
2wiki,7fe7f072090511ebbdadac1f6bf848b6,362de24cfd37f29b0516f017b7ca05d254f7cdbdd7e7090c1fc760ff1b36b690,1811,A2,1,A2,1,0,A2,1,1
2wiki,7fe7f072090511ebbdadac1f6bf848b6,362de24cfd37f29b0516f017b7ca05d254f7cdbdd7e7090c1fc760ff1b36b690,1829,A2,1,A2,1,0,A2,1,1
2wiki,7fe7f072090511ebbdadac1f6bf848b6,362de24cfd37f29b0516f017b7ca05d254f7cdbdd7e7090c1fc760ff1b36b690,1847,A3,1,A3,1,0,A3,1,1
2wiki,7ffdc78a0bdd11eba7f7acde48001122,09ab69850b7d58d39c573db8594dfe430ab8b50e7f6e6e8ae4c1dce5447d58b4,1811,A4,0,A4,0,0,A4,0,0
2wiki,7ffdc78a0bdd11eba7f7acde48001122,09ab69850b7d58d39c573db8594dfe430ab8b50e7f6e6e8ae4c1dce5447d58b4,1829,A4,0,A4,0,0,A4,0,0
2wiki,7ffdc78a0bdd11eba7f7acde48001122,09ab69850b7d58d39c573db8594dfe430ab8b50e7f6e6e8ae4c1dce5447d58b4,1847,A4,0,A4,0,0,A4,0,0
2wiki,800c7491086011ebbd5dac1f6bf848b6,22fb289ed32dd022882d0582b7a5c012241d2439b06b0993305464722d1853d0,1811,A0,0,A4,0,1,TARGET,0,0
2wiki,800c7491086011ebbd5dac1f6bf848b6,22fb289ed32dd022882d0582b7a5c012241d2439b06b0993305464722d1853d0,1829,A0,0,A0,0,0,TARGET,0,0
2wiki,800c7491086011ebbd5dac1f6bf848b6,22fb289ed32dd022882d0582b7a5c012241d2439b06b0993305464722d1853d0,1847,A4,0,A4,0,0,A4,0,0
2wiki,808fe633098611ebbdb0ac1f6bf848b6,2511f045acfb74f9a9335836dbba5e66a9e76988506a2c04b56273fffde60bc6,1811,A4,1,A4,1,0,A0,1,1
2wiki,808fe633098611ebbdb0ac1f6bf848b6,2511f045acfb74f9a9335836dbba5e66a9e76988506a2c04b56273fffde60bc6,1829,A4,1,A4,1,0,A0,1,1
2wiki,808fe633098611ebbdb0ac1f6bf848b6,2511f045acfb74f9a9335836dbba5e66a9e76988506a2c04b56273fffde60bc6,1847,A3,1,A2,1,1,A0,1,1
2wiki,82e95b13097811ebbdb0ac1f6bf848b6,5372c233f1939b650baabb9e406adb60924ef98e1814577cea82f2e60a16751b,1811,A1,1,A1,1,0,A0,1,1
2wiki,82e95b13097811ebbdb0ac1f6bf848b6,5372c233f1939b650baabb9e406adb60924ef98e1814577cea82f2e60a16751b,1829,A4,1,A1,1,1,A4,1,1
2wiki,82e95b13097811ebbdb0ac1f6bf848b6,5372c233f1939b650baabb9e406adb60924ef98e1814577cea82f2e60a16751b,1847,A3,0,A2,1,1,A3,0,1
2wiki,85db4a5e0bda11eba7f7acde48001122,a816e6661904f67bf7e844658bdb4e35d9bcde56c2914610dd0624c17f9b75ab,1811,A4,1,A4,1,0,A4,1,1
2wiki,85db4a5e0bda11eba7f7acde48001122,a816e6661904f67bf7e844658bdb4e35d9bcde56c2914610dd0624c17f9b75ab,1829,A0,1,A4,1,1,A0,1,1
2wiki,85db4a5e0bda11eba7f7acde48001122,a816e6661904f67bf7e844658bdb4e35d9bcde56c2914610dd0624c17f9b75ab,1847,A2,1,A2,1,0,A2,1,1
2wiki,86401eb109c411ebbdb0ac1f6bf848b6,ca75dd95b53b6844fe88161741084139e28debccf9021c220201d6df3ae7df2e,1811,A4,1,A3,1,1,TARGET,1,1
2wiki,86401eb109c411ebbdb0ac1f6bf848b6,ca75dd95b53b6844fe88161741084139e28debccf9021c220201d6df3ae7df2e,1829,A4,1,A3,1,1,TARGET,1,1
2wiki,86401eb109c411ebbdb0ac1f6bf848b6,ca75dd95b53b6844fe88161741084139e28debccf9021c220201d6df3ae7df2e,1847,A4,1,A3,1,1,A0,1,1
2wiki,86402cbe08db11ebbd9cac1f6bf848b6,346646db71bad075bd476196a7a441ae1aa2aee356861ce0841d6e9162335171,1811,A2,1,A1,1,1,TARGET,1,0
2wiki,86402cbe08db11ebbd9cac1f6bf848b6,346646db71bad075bd476196a7a441ae1aa2aee356861ce0841d6e9162335171,1829,A3,0,A1,1,1,A3,0,0
2wiki,86402cbe08db11ebbd9cac1f6bf848b6,346646db71bad075bd476196a7a441ae1aa2aee356861ce0841d6e9162335171,1847,A2,1,A2,1,0,TARGET,1,0
2wiki,87bfb126088711ebbd6dac1f6bf848b6,079e9f7c68641aaa204406f357ac0f6a1dc0d2e12e588114f3fce3386584f5a4,1811,A4,1,A4,1,0,A0,0,1
2wiki,87bfb126088711ebbd6dac1f6bf848b6,079e9f7c68641aaa204406f357ac0f6a1dc0d2e12e588114f3fce3386584f5a4,1829,A4,1,A4,1,0,TARGET,0,1
2wiki,87bfb126088711ebbd6dac1f6bf848b6,079e9f7c68641aaa204406f357ac0f6a1dc0d2e12e588114f3fce3386584f5a4,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,8830902b08e211ebbda4ac1f6bf848b6,631f0967f1c09ef38ea0d5f169ce360f03fce130cbdd65690526abe2d561c263,1811,A3,1,A0,1,1,A3,1,1
2wiki,8830902b08e211ebbda4ac1f6bf848b6,631f0967f1c09ef38ea0d5f169ce360f03fce130cbdd65690526abe2d561c263,1829,A4,1,A2,1,1,A4,1,1
2wiki,8830902b08e211ebbda4ac1f6bf848b6,631f0967f1c09ef38ea0d5f169ce360f03fce130cbdd65690526abe2d561c263,1847,A0,1,A0,1,0,A0,1,1
2wiki,887cea6a08d311ebbd96ac1f6bf848b6,168aadda4d0f59c36864c88201152abc47f90926c3977bc84054632e11804598,1811,A4,0,A4,0,0,A4,0,0
2wiki,887cea6a08d311ebbd96ac1f6bf848b6,168aadda4d0f59c36864c88201152abc47f90926c3977bc84054632e11804598,1829,A4,0,A4,0,0,A4,0,0
2wiki,887cea6a08d311ebbd96ac1f6bf848b6,168aadda4d0f59c36864c88201152abc47f90926c3977bc84054632e11804598,1847,A2,0,A2,0,0,A0,0,0
2wiki,889a147b08e011ebbda1ac1f6bf848b6,0a9f70011f81f567e3311bfd6064dc9e29b6af77d1f7336875434c3ff60de8a5,1811,A1,1,A1,1,0,A0,0,0
2wiki,889a147b08e011ebbda1ac1f6bf848b6,0a9f70011f81f567e3311bfd6064dc9e29b6af77d1f7336875434c3ff60de8a5,1829,A0,0,A1,1,1,A0,0,0
2wiki,889a147b08e011ebbda1ac1f6bf848b6,0a9f70011f81f567e3311bfd6064dc9e29b6af77d1f7336875434c3ff60de8a5,1847,A0,0,A0,0,0,A0,0,0
2wiki,88ef3ddc088711ebbd6dac1f6bf848b6,079e9f7c68641aaa204406f357ac0f6a1dc0d2e12e588114f3fce3386584f5a4,1811,A2,1,A1,1,1,A2,1,1
2wiki,88ef3ddc088711ebbd6dac1f6bf848b6,079e9f7c68641aaa204406f357ac0f6a1dc0d2e12e588114f3fce3386584f5a4,1829,A3,1,A1,1,1,A3,1,1
2wiki,88ef3ddc088711ebbd6dac1f6bf848b6,079e9f7c68641aaa204406f357ac0f6a1dc0d2e12e588114f3fce3386584f5a4,1847,A0,1,A0,1,0,A0,1,1
2wiki,8905522c0bdc11eba7f7acde48001122,85a1f9d2940cdf99e5d0c319e2be28a4e6196ce1a7fa78e8faa3c8dc6ede445d,1811,A3,0,A4,0,1,A3,0,0
2wiki,8905522c0bdc11eba7f7acde48001122,85a1f9d2940cdf99e5d0c319e2be28a4e6196ce1a7fa78e8faa3c8dc6ede445d,1829,A4,0,A4,0,0,A4,0,0
2wiki,8905522c0bdc11eba7f7acde48001122,85a1f9d2940cdf99e5d0c319e2be28a4e6196ce1a7fa78e8faa3c8dc6ede445d,1847,A4,0,A4,0,0,A4,0,0
2wiki,89f7870608d311ebbd96ac1f6bf848b6,168aadda4d0f59c36864c88201152abc47f90926c3977bc84054632e11804598,1811,A2,0,A4,1,1,A0,0,1
2wiki,89f7870608d311ebbd96ac1f6bf848b6,168aadda4d0f59c36864c88201152abc47f90926c3977bc84054632e11804598,1829,A2,0,A2,0,0,A2,0,1
2wiki,89f7870608d311ebbd96ac1f6bf848b6,168aadda4d0f59c36864c88201152abc47f90926c3977bc84054632e11804598,1847,A2,0,A2,0,0,TARGET,0,1
2wiki,8a0a257a086811ebbd5eac1f6bf848b6,043c369ff27283ebc593eb80d9441f4e6c63fb1d231c3762aeea98d33c318b3e,1811,A2,1,A0,1,1,TARGET,1,1
2wiki,8a0a257a086811ebbd5eac1f6bf848b6,043c369ff27283ebc593eb80d9441f4e6c63fb1d231c3762aeea98d33c318b3e,1829,A0,1,A2,1,1,TARGET,1,1
2wiki,8a0a257a086811ebbd5eac1f6bf848b6,043c369ff27283ebc593eb80d9441f4e6c63fb1d231c3762aeea98d33c318b3e,1847,A0,1,A0,1,0,TARGET,1,1
2wiki,8a3d874c08e911ebbda7ac1f6bf848b6,da6d9aa2ff7074c9c8d3e6c6341c2681be24e16b3e3b0334cdfa3649e65a3f21,1811,A2,1,A4,1,1,A0,1,1
2wiki,8a3d874c08e911ebbda7ac1f6bf848b6,da6d9aa2ff7074c9c8d3e6c6341c2681be24e16b3e3b0334cdfa3649e65a3f21,1829,A0,1,A2,1,1,A0,1,1
2wiki,8a3d874c08e911ebbda7ac1f6bf848b6,da6d9aa2ff7074c9c8d3e6c6341c2681be24e16b3e3b0334cdfa3649e65a3f21,1847,A4,1,A3,1,1,A4,1,1
2wiki,8a45a53e097d11ebbdb0ac1f6bf848b6,6ee322482947cf768a3a1627517be5c7a71938dd0813136e0c55606c14df3c23,1811,A2,1,A4,0,1,A0,1,0
2wiki,8a45a53e097d11ebbdb0ac1f6bf848b6,6ee322482947cf768a3a1627517be5c7a71938dd0813136e0c55606c14df3c23,1829,A4,0,A4,0,0,A0,1,0
2wiki,8a45a53e097d11ebbdb0ac1f6bf848b6,6ee322482947cf768a3a1627517be5c7a71938dd0813136e0c55606c14df3c23,1847,A0,1,A1,1,1,A0,1,0
2wiki,8a887d4c088811ebbd6eac1f6bf848b6,c9cc3fc313f14b4fe65911c39740eeb3862199350c4699690d1d6d87f48493ef,1811,A4,0,A4,0,0,A4,0,0
2wiki,8a887d4c088811ebbd6eac1f6bf848b6,c9cc3fc313f14b4fe65911c39740eeb3862199350c4699690d1d6d87f48493ef,1829,A4,0,A4,0,0,A4,0,0
2wiki,8a887d4c088811ebbd6eac1f6bf848b6,c9cc3fc313f14b4fe65911c39740eeb3862199350c4699690d1d6d87f48493ef,1847,A2,0,A4,0,1,A0,0,0
2wiki,8a887d4d088811ebbd6eac1f6bf848b6,c9cc3fc313f14b4fe65911c39740eeb3862199350c4699690d1d6d87f48493ef,1811,A2,1,A1,1,1,A0,1,1
2wiki,8a887d4d088811ebbd6eac1f6bf848b6,c9cc3fc313f14b4fe65911c39740eeb3862199350c4699690d1d6d87f48493ef,1829,A3,1,A2,1,1,A0,1,1
2wiki,8a887d4d088811ebbd6eac1f6bf848b6,c9cc3fc313f14b4fe65911c39740eeb3862199350c4699690d1d6d87f48493ef,1847,A0,1,A0,1,0,A0,1,1
2wiki,8af8c8500bd911eba7f7acde48001122,cffa58bbe188a460eed3b62e1f7dfd54609faaf42cc8f5d21b104cf3180a173c,1811,A3,1,A4,1,1,A3,1,1
2wiki,8af8c8500bd911eba7f7acde48001122,cffa58bbe188a460eed3b62e1f7dfd54609faaf42cc8f5d21b104cf3180a173c,1829,A4,1,A3,1,1,A4,1,1
2wiki,8af8c8500bd911eba7f7acde48001122,cffa58bbe188a460eed3b62e1f7dfd54609faaf42cc8f5d21b104cf3180a173c,1847,A3,1,A3,1,0,A3,1,1
2wiki,8b011412089411ebbd75ac1f6bf848b6,bcfdb48d0b5bc9e1fa0c6249c5d1ea7e4399c7dc53951ca3223345fd609bde3d,1811,A1,0,A1,0,0,A0,1,0
2wiki,8b011412089411ebbd75ac1f6bf848b6,bcfdb48d0b5bc9e1fa0c6249c5d1ea7e4399c7dc53951ca3223345fd609bde3d,1829,A1,0,A1,0,0,A0,1,0
2wiki,8b011412089411ebbd75ac1f6bf848b6,bcfdb48d0b5bc9e1fa0c6249c5d1ea7e4399c7dc53951ca3223345fd609bde3d,1847,A0,1,A0,1,0,TARGET,1,0
2wiki,8b622e28085a11ebbd5cac1f6bf848b6,8abd27880698cbf4bad6fea87d1160ce7d3363104040b9639c90194497814e24,1811,A4,0,A4,0,0,A4,0,0
2wiki,8b622e28085a11ebbd5cac1f6bf848b6,8abd27880698cbf4bad6fea87d1160ce7d3363104040b9639c90194497814e24,1829,A4,0,A3,0,1,A4,0,0
2wiki,8b622e28085a11ebbd5cac1f6bf848b6,8abd27880698cbf4bad6fea87d1160ce7d3363104040b9639c90194497814e24,1847,A3,0,A3,0,0,A3,0,0
2wiki,8b7e3fd4088811ebbd6eac1f6bf848b6,c9cc3fc313f14b4fe65911c39740eeb3862199350c4699690d1d6d87f48493ef,1811,A4,1,A4,1,0,A0,1,1
2wiki,8b7e3fd4088811ebbd6eac1f6bf848b6,c9cc3fc313f14b4fe65911c39740eeb3862199350c4699690d1d6d87f48493ef,1829,A4,1,A4,1,0,A0,1,1
2wiki,8b7e3fd4088811ebbd6eac1f6bf848b6,c9cc3fc313f14b4fe65911c39740eeb3862199350c4699690d1d6d87f48493ef,1847,A4,1,A4,1,0,A0,1,1
2wiki,8cc079920bdb11eba7f7acde48001122,b43611ef67fa69007ef77f375006ca490f3141e17edec637824acf0229de9612,1811,A3,1,A4,1,1,A0,0,1
2wiki,8cc079920bdb11eba7f7acde48001122,b43611ef67fa69007ef77f375006ca490f3141e17edec637824acf0229de9612,1829,A4,1,A3,1,1,A4,1,1
2wiki,8cc079920bdb11eba7f7acde48001122,b43611ef67fa69007ef77f375006ca490f3141e17edec637824acf0229de9612,1847,A3,1,A3,1,0,A0,0,1
2wiki,8e08f5dc0bda11eba7f7acde48001122,812410eba67517e1f58db4951e7bce0f89fb9f80cae474a38c143acf98aec655,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,8e08f5dc0bda11eba7f7acde48001122,812410eba67517e1f58db4951e7bce0f89fb9f80cae474a38c143acf98aec655,1829,A4,0,A3,0,1,TARGET,0,0
2wiki,8e08f5dc0bda11eba7f7acde48001122,812410eba67517e1f58db4951e7bce0f89fb9f80cae474a38c143acf98aec655,1847,A3,0,A3,0,0,TARGET,0,0
2wiki,8f45bc4c085511ebbd59ac1f6bf848b6,d4291a82a10428903cdf5ddebbb6350067e0d5e21d870b49d831661099c44aa4,1811,A4,0,A4,0,0,A4,0,0
2wiki,8f45bc4c085511ebbd59ac1f6bf848b6,d4291a82a10428903cdf5ddebbb6350067e0d5e21d870b49d831661099c44aa4,1829,A4,0,A2,0,1,A0,0,0
2wiki,8f45bc4c085511ebbd59ac1f6bf848b6,d4291a82a10428903cdf5ddebbb6350067e0d5e21d870b49d831661099c44aa4,1847,A1,0,A2,0,1,A1,0,0
2wiki,90282a7c088d11ebbd70ac1f6bf848b6,97a6bc051dd84ac203869e37598d29bd9cfb0c4edccb8e153f2961ad3cdc33d9,1811,A4,1,A4,1,0,A4,1,1
2wiki,90282a7c088d11ebbd70ac1f6bf848b6,97a6bc051dd84ac203869e37598d29bd9cfb0c4edccb8e153f2961ad3cdc33d9,1829,A4,1,A4,1,0,A4,1,1
2wiki,90282a7c088d11ebbd70ac1f6bf848b6,97a6bc051dd84ac203869e37598d29bd9cfb0c4edccb8e153f2961ad3cdc33d9,1847,A4,1,A4,1,0,A0,0,1
2wiki,903cdcc00bd911eba7f7acde48001122,3114b197cd406213eb2026f2632681f6ccd6a69a6a82b3edd5ab94e38f646adb,1811,A4,0,A4,0,0,A4,0,0
2wiki,903cdcc00bd911eba7f7acde48001122,3114b197cd406213eb2026f2632681f6ccd6a69a6a82b3edd5ab94e38f646adb,1829,A4,0,A4,0,0,A0,0,0
2wiki,903cdcc00bd911eba7f7acde48001122,3114b197cd406213eb2026f2632681f6ccd6a69a6a82b3edd5ab94e38f646adb,1847,A4,0,A4,0,0,A0,0,0
2wiki,906f039c08a211ebbd7aac1f6bf848b6,f25c4d0a6c13335b1f8c0aa6d9155b08e893ceea25cc460fd1bfff6908ec0c44,1811,A2,1,A1,1,1,A0,1,1
2wiki,906f039c08a211ebbd7aac1f6bf848b6,f25c4d0a6c13335b1f8c0aa6d9155b08e893ceea25cc460fd1bfff6908ec0c44,1829,A0,1,A2,1,1,A0,1,1
2wiki,906f039c08a211ebbd7aac1f6bf848b6,f25c4d0a6c13335b1f8c0aa6d9155b08e893ceea25cc460fd1bfff6908ec0c44,1847,A0,1,A0,1,0,A0,1,1
2wiki,90727e92089c11ebbd78ac1f6bf848b6,d9078a3851b20409c1c6ee4a50ccb1abd743ebdea8bfea68737cfbce53fca755,1811,A1,1,A1,1,0,A0,1,1
2wiki,90727e92089c11ebbd78ac1f6bf848b6,d9078a3851b20409c1c6ee4a50ccb1abd743ebdea8bfea68737cfbce53fca755,1829,A3,1,A1,1,1,A3,1,1
2wiki,90727e92089c11ebbd78ac1f6bf848b6,d9078a3851b20409c1c6ee4a50ccb1abd743ebdea8bfea68737cfbce53fca755,1847,A2,1,A2,1,0,A0,1,1
2wiki,90af258008a211ebbd7aac1f6bf848b6,bf785ffde051415ab542c8f7727ae0e5928a5d3ebb9b41ce6ae2f4b90cfd7bee,1811,A1,0,A3,1,1,TARGET,0,0
2wiki,90af258008a211ebbd7aac1f6bf848b6,bf785ffde051415ab542c8f7727ae0e5928a5d3ebb9b41ce6ae2f4b90cfd7bee,1829,A4,0,A1,0,1,A0,0,0
2wiki,90af258008a211ebbd7aac1f6bf848b6,bf785ffde051415ab542c8f7727ae0e5928a5d3ebb9b41ce6ae2f4b90cfd7bee,1847,A2,1,A2,1,0,A2,1,0
2wiki,9181586c088d11ebbd70ac1f6bf848b6,97a6bc051dd84ac203869e37598d29bd9cfb0c4edccb8e153f2961ad3cdc33d9,1811,A4,1,A1,1,1,A0,0,1
2wiki,9181586c088d11ebbd70ac1f6bf848b6,97a6bc051dd84ac203869e37598d29bd9cfb0c4edccb8e153f2961ad3cdc33d9,1829,A4,1,A4,1,0,A0,0,1
2wiki,9181586c088d11ebbd70ac1f6bf848b6,97a6bc051dd84ac203869e37598d29bd9cfb0c4edccb8e153f2961ad3cdc33d9,1847,A1,1,A4,1,1,A0,0,1
2wiki,91beb15e089d11ebbd78ac1f6bf848b6,886d9d3b7389bab09aa173753a5acc3470d8d1ac64e72faa7919f9b177801f31,1811,A3,0,A4,1,1,TARGET,1,1
2wiki,91beb15e089d11ebbd78ac1f6bf848b6,886d9d3b7389bab09aa173753a5acc3470d8d1ac64e72faa7919f9b177801f31,1829,A4,1,A3,0,1,TARGET,1,1
2wiki,91beb15e089d11ebbd78ac1f6bf848b6,886d9d3b7389bab09aa173753a5acc3470d8d1ac64e72faa7919f9b177801f31,1847,A2,0,A2,0,0,TARGET,1,1
2wiki,91c8873a097c11ebbdb0ac1f6bf848b6,e15f8f40684e34cd1ac4eea13c03a5580231a27443171cf0ffa145662ef6c5cb,1811,A1,0,A1,0,0,TARGET,0,0
2wiki,91c8873a097c11ebbdb0ac1f6bf848b6,e15f8f40684e34cd1ac4eea13c03a5580231a27443171cf0ffa145662ef6c5cb,1829,A4,0,A2,0,1,A0,0,0
2wiki,91c8873a097c11ebbdb0ac1f6bf848b6,e15f8f40684e34cd1ac4eea13c03a5580231a27443171cf0ffa145662ef6c5cb,1847,A1,0,A1,0,0,TARGET,0,0
2wiki,9221d4cb08a811ebbd7fac1f6bf848b6,dac0e9534c36c58197f6eb2d6dfe9b3e565a990c31e10ebef918663aff55be41,1811,A1,0,A4,0,1,A1,0,0
2wiki,9221d4cb08a811ebbd7fac1f6bf848b6,dac0e9534c36c58197f6eb2d6dfe9b3e565a990c31e10ebef918663aff55be41,1829,A4,0,A2,0,1,A0,1,0
2wiki,9221d4cb08a811ebbd7fac1f6bf848b6,dac0e9534c36c58197f6eb2d6dfe9b3e565a990c31e10ebef918663aff55be41,1847,A3,0,A3,0,0,A0,1,0
2wiki,926f0388087011ebbd63ac1f6bf848b6,0a931064df24276b49477c026115912814a148a66ade73e04a0b8f30a1ef85aa,1811,A2,1,A2,1,0,TARGET,1,1
2wiki,926f0388087011ebbd63ac1f6bf848b6,0a931064df24276b49477c026115912814a148a66ade73e04a0b8f30a1ef85aa,1829,A4,1,A2,1,1,TARGET,1,1
2wiki,926f0388087011ebbd63ac1f6bf848b6,0a931064df24276b49477c026115912814a148a66ade73e04a0b8f30a1ef85aa,1847,A2,1,A1,1,1,TARGET,1,1
2wiki,929850b508d511ebbd98ac1f6bf848b6,ff81bcabd2f52a1efb2a292f1f87a38901cd5f95863080f7e909b7835882c901,1811,A0,1,A3,1,1,A0,1,0
2wiki,929850b508d511ebbd98ac1f6bf848b6,ff81bcabd2f52a1efb2a292f1f87a38901cd5f95863080f7e909b7835882c901,1829,A0,1,A3,1,1,A0,1,0
2wiki,929850b508d511ebbd98ac1f6bf848b6,ff81bcabd2f52a1efb2a292f1f87a38901cd5f95863080f7e909b7835882c901,1847,A0,1,A0,1,0,A0,1,0
2wiki,92ddcf920bda11eba7f7acde48001122,5dfece28534c15d73a6ea08b03332c4b357f08825144e6ea8216a4a983f189f6,1811,A3,0,A3,0,0,A0,0,0
2wiki,92ddcf920bda11eba7f7acde48001122,5dfece28534c15d73a6ea08b03332c4b357f08825144e6ea8216a4a983f189f6,1829,A3,0,A4,0,1,TARGET,0,0
2wiki,92ddcf920bda11eba7f7acde48001122,5dfece28534c15d73a6ea08b03332c4b357f08825144e6ea8216a4a983f189f6,1847,A3,0,A4,0,1,A0,0,0
2wiki,930b4e660bdc11eba7f7acde48001122,7326bf2e4ebe1512cd0bf081d56c3dc9c112ea58b38bea2f5aa726a301f0327b,1811,A4,0,A4,0,0,A4,0,0
2wiki,930b4e660bdc11eba7f7acde48001122,7326bf2e4ebe1512cd0bf081d56c3dc9c112ea58b38bea2f5aa726a301f0327b,1829,A4,0,A3,0,1,A4,0,0
2wiki,930b4e660bdc11eba7f7acde48001122,7326bf2e4ebe1512cd0bf081d56c3dc9c112ea58b38bea2f5aa726a301f0327b,1847,A4,0,A4,0,0,A4,0,0
2wiki,9396df3f090a11ebbdadac1f6bf848b6,d1dd4329aadbf5ef2818779a460e120913d17477165e782631a7500ada9451af,1811,A2,1,A1,1,1,A0,1,1
2wiki,9396df3f090a11ebbdadac1f6bf848b6,d1dd4329aadbf5ef2818779a460e120913d17477165e782631a7500ada9451af,1829,A1,1,A1,1,0,A0,1,1
2wiki,9396df3f090a11ebbdadac1f6bf848b6,d1dd4329aadbf5ef2818779a460e120913d17477165e782631a7500ada9451af,1847,A2,1,A1,1,1,A0,1,1
2wiki,93ab42700bd911eba7f7acde48001122,903a0b4975d0aad6a91d5015debd23c194ffd943bea93f2b82c98f7ce2d423ca,1811,A3,1,A4,1,1,A0,0,1
2wiki,93ab42700bd911eba7f7acde48001122,903a0b4975d0aad6a91d5015debd23c194ffd943bea93f2b82c98f7ce2d423ca,1829,A3,1,A3,1,0,A0,0,1
2wiki,93ab42700bd911eba7f7acde48001122,903a0b4975d0aad6a91d5015debd23c194ffd943bea93f2b82c98f7ce2d423ca,1847,A4,1,A4,1,0,A4,1,1
2wiki,947c993f08d611ebbd98ac1f6bf848b6,8dd9408c96fc621fefee6ac5e69f31135e665bed3c1927cfb94062f50aea7361,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,947c993f08d611ebbd98ac1f6bf848b6,8dd9408c96fc621fefee6ac5e69f31135e665bed3c1927cfb94062f50aea7361,1829,A2,0,A2,0,0,TARGET,0,0
2wiki,947c993f08d611ebbd98ac1f6bf848b6,8dd9408c96fc621fefee6ac5e69f31135e665bed3c1927cfb94062f50aea7361,1847,A3,0,A3,0,0,A3,0,0
2wiki,95573df1084f11ebbd56ac1f6bf848b6,04e9530f40ec8a9fbbd0b18f242795f05ea4d322611b627f369f5a52227fd337,1811,A2,1,A2,1,0,A0,1,1
2wiki,95573df1084f11ebbd56ac1f6bf848b6,04e9530f40ec8a9fbbd0b18f242795f05ea4d322611b627f369f5a52227fd337,1829,A4,1,A4,1,0,A0,1,1
2wiki,95573df1084f11ebbd56ac1f6bf848b6,04e9530f40ec8a9fbbd0b18f242795f05ea4d322611b627f369f5a52227fd337,1847,A0,1,A4,1,1,A0,1,1
2wiki,957c9ecb086c11ebbd61ac1f6bf848b6,42d90444ec89bc768e0a61737dc6e772c8b31b140bec985dfa516cad38a5ed9b,1811,A2,1,A0,1,1,A2,1,1
2wiki,957c9ecb086c11ebbd61ac1f6bf848b6,42d90444ec89bc768e0a61737dc6e772c8b31b140bec985dfa516cad38a5ed9b,1829,A3,0,A0,1,1,A3,0,1
2wiki,957c9ecb086c11ebbd61ac1f6bf848b6,42d90444ec89bc768e0a61737dc6e772c8b31b140bec985dfa516cad38a5ed9b,1847,A2,1,A2,1,0,A2,1,1
2wiki,95811a8c0bdb11eba7f7acde48001122,6bc64eccc7b171f2d00c3ba0c4da37f160f7b93a0547c1a656b59e55cdf87ba9,1811,A3,0,A4,0,1,A3,0,0
2wiki,95811a8c0bdb11eba7f7acde48001122,6bc64eccc7b171f2d00c3ba0c4da37f160f7b93a0547c1a656b59e55cdf87ba9,1829,A4,0,A4,0,0,A4,0,0
2wiki,95811a8c0bdb11eba7f7acde48001122,6bc64eccc7b171f2d00c3ba0c4da37f160f7b93a0547c1a656b59e55cdf87ba9,1847,A2,0,A2,0,0,A2,0,0
2wiki,95c481860bdc11eba7f7acde48001122,83721b88fb15a86bfe932d44ec6f08934dd3ee3590a4cd9507158545de084de6,1811,A4,0,A4,0,0,A0,1,0
2wiki,95c481860bdc11eba7f7acde48001122,83721b88fb15a86bfe932d44ec6f08934dd3ee3590a4cd9507158545de084de6,1829,A0,1,A3,1,1,TARGET,0,0
2wiki,95c481860bdc11eba7f7acde48001122,83721b88fb15a86bfe932d44ec6f08934dd3ee3590a4cd9507158545de084de6,1847,A4,0,A3,1,1,A0,1,0
2wiki,961cda6608b711ebbd88ac1f6bf848b6,cbd3cd63212de8d59ca23594f8fbce3d687f096707c22eb82979191680ba9660,1811,A3,0,A0,0,1,A0,0,0
2wiki,961cda6608b711ebbd88ac1f6bf848b6,cbd3cd63212de8d59ca23594f8fbce3d687f096707c22eb82979191680ba9660,1829,A0,0,A1,0,1,A0,0,0
2wiki,961cda6608b711ebbd88ac1f6bf848b6,cbd3cd63212de8d59ca23594f8fbce3d687f096707c22eb82979191680ba9660,1847,A1,0,A4,0,1,A1,0,0
2wiki,966248b6088b11ebbd6fac1f6bf848b6,38da7b28ca87904bc223148e3087d1b440fd6d0ec2f1c8f8aeb069b2d5f164f0,1811,A3,1,A3,1,0,A0,1,1
2wiki,966248b6088b11ebbd6fac1f6bf848b6,38da7b28ca87904bc223148e3087d1b440fd6d0ec2f1c8f8aeb069b2d5f164f0,1829,A3,1,A2,1,1,A0,1,1
2wiki,966248b6088b11ebbd6fac1f6bf848b6,38da7b28ca87904bc223148e3087d1b440fd6d0ec2f1c8f8aeb069b2d5f164f0,1847,A0,1,A0,1,0,A0,1,1
2wiki,969631f60bda11eba7f7acde48001122,40de4e10e5617a92fa99041b3ab5b3244bf889e3c3bef6f388b11f8c7471549b,1811,A4,0,A4,0,0,A4,0,0
2wiki,969631f60bda11eba7f7acde48001122,40de4e10e5617a92fa99041b3ab5b3244bf889e3c3bef6f388b11f8c7471549b,1829,A4,0,A4,0,0,A4,0,0
2wiki,969631f60bda11eba7f7acde48001122,40de4e10e5617a92fa99041b3ab5b3244bf889e3c3bef6f388b11f8c7471549b,1847,A4,0,A4,0,0,A4,0,0
2wiki,973403b40bd911eba7f7acde48001122,9961b87e63d468e35358d79b11c165cef0a27903f6e1564aea08bdf0fc016cae,1811,A4,0,A4,0,0,A0,0,0
2wiki,973403b40bd911eba7f7acde48001122,9961b87e63d468e35358d79b11c165cef0a27903f6e1564aea08bdf0fc016cae,1829,A4,0,A3,0,1,A0,0,0
2wiki,973403b40bd911eba7f7acde48001122,9961b87e63d468e35358d79b11c165cef0a27903f6e1564aea08bdf0fc016cae,1847,A4,0,A4,0,0,A0,0,0
2wiki,97d1748a0bdb11eba7f7acde48001122,2b228b9caccf1e6d8b6359b91044fd2b47a8807b58be90ea7a9698ef09f0b70f,1811,A4,0,A4,0,0,A4,0,0
2wiki,97d1748a0bdb11eba7f7acde48001122,2b228b9caccf1e6d8b6359b91044fd2b47a8807b58be90ea7a9698ef09f0b70f,1829,A4,0,A4,0,0,A4,0,0
2wiki,97d1748a0bdb11eba7f7acde48001122,2b228b9caccf1e6d8b6359b91044fd2b47a8807b58be90ea7a9698ef09f0b70f,1847,A4,0,A4,0,0,A4,0,0
2wiki,97d65e1a08b711ebbd88ac1f6bf848b6,42e494851060e0bb0b087a85854ae978ae5ac0c036bd7c513486aa2a4ee31919,1811,A2,1,A4,1,1,A2,1,1
2wiki,97d65e1a08b711ebbd88ac1f6bf848b6,42e494851060e0bb0b087a85854ae978ae5ac0c036bd7c513486aa2a4ee31919,1829,A3,1,A1,1,1,A3,1,1
2wiki,97d65e1a08b711ebbd88ac1f6bf848b6,42e494851060e0bb0b087a85854ae978ae5ac0c036bd7c513486aa2a4ee31919,1847,A3,1,A3,1,0,A0,1,1
2wiki,97e662840bd911eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,1811,A4,0,A3,0,1,A0,0,0
2wiki,97e662840bd911eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,1829,A4,0,A4,0,0,A4,0,0
2wiki,97e662840bd911eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,1847,A3,0,A4,0,1,A3,0,0
2wiki,986ffe080bda11eba7f7acde48001122,d6dad6c4bb1b22f0e69182c7eb1f370e2311d67be9d66597c01b4d2c666338e4,1811,A4,0,A4,0,0,A4,0,0
2wiki,986ffe080bda11eba7f7acde48001122,d6dad6c4bb1b22f0e69182c7eb1f370e2311d67be9d66597c01b4d2c666338e4,1829,A4,0,A4,0,0,A4,0,0
2wiki,986ffe080bda11eba7f7acde48001122,d6dad6c4bb1b22f0e69182c7eb1f370e2311d67be9d66597c01b4d2c666338e4,1847,A1,1,A3,1,1,TARGET,0,0
2wiki,98bb025108e111ebbda3ac1f6bf848b6,222b21ac875ed29cfd452191f3167f5140e6f59ba340eb75e38e2116907b3cb8,1811,A4,0,A3,0,1,A0,0,0
2wiki,98bb025108e111ebbda3ac1f6bf848b6,222b21ac875ed29cfd452191f3167f5140e6f59ba340eb75e38e2116907b3cb8,1829,A4,0,A0,0,1,A4,0,0
2wiki,98bb025108e111ebbda3ac1f6bf848b6,222b21ac875ed29cfd452191f3167f5140e6f59ba340eb75e38e2116907b3cb8,1847,A0,0,A0,0,0,A0,0,0
2wiki,98d0647a08a411ebbd7dac1f6bf848b6,aa65afbd1dc96e0d4d8ad45efd227b8c6402c23c94ba17562bc59c47b6a5f6d4,1811,A2,0,A1,1,1,TARGET,0,0
2wiki,98d0647a08a411ebbd7dac1f6bf848b6,aa65afbd1dc96e0d4d8ad45efd227b8c6402c23c94ba17562bc59c47b6a5f6d4,1829,A1,1,A1,1,0,TARGET,0,0
2wiki,98d0647a08a411ebbd7dac1f6bf848b6,aa65afbd1dc96e0d4d8ad45efd227b8c6402c23c94ba17562bc59c47b6a5f6d4,1847,A4,0,A4,0,0,A4,0,0
2wiki,99766a8a0bda11eba7f7acde48001122,7366d9f52221d619937b513f7a1b2d5175533d8bac3f7b3143e737da6a6c0336,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,99766a8a0bda11eba7f7acde48001122,7366d9f52221d619937b513f7a1b2d5175533d8bac3f7b3143e737da6a6c0336,1829,A4,1,A4,1,0,A0,0,1
2wiki,99766a8a0bda11eba7f7acde48001122,7366d9f52221d619937b513f7a1b2d5175533d8bac3f7b3143e737da6a6c0336,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,99e082160bdb11eba7f7acde48001122,eac02bc4cfe39929b4ef82f34082281f6a08cffb7df46b1effe3486aaed3751a,1811,A4,0,A3,0,1,A0,0,0
2wiki,99e082160bdb11eba7f7acde48001122,eac02bc4cfe39929b4ef82f34082281f6a08cffb7df46b1effe3486aaed3751a,1829,A4,0,A3,0,1,A0,0,0
2wiki,99e082160bdb11eba7f7acde48001122,eac02bc4cfe39929b4ef82f34082281f6a08cffb7df46b1effe3486aaed3751a,1847,A4,0,A4,0,0,A4,0,0
2wiki,99fc366c08e011ebbda1ac1f6bf848b6,7ebc4cdf90287b063d92926302e257f1516db943fea4bb02183ad30a8d180538,1811,A4,1,A4,1,0,TARGET,1,1
2wiki,99fc366c08e011ebbda1ac1f6bf848b6,7ebc4cdf90287b063d92926302e257f1516db943fea4bb02183ad30a8d180538,1829,A2,1,A1,1,1,TARGET,1,1
2wiki,99fc366c08e011ebbda1ac1f6bf848b6,7ebc4cdf90287b063d92926302e257f1516db943fea4bb02183ad30a8d180538,1847,A1,1,A1,1,0,TARGET,1,1
2wiki,9a7a7f4c088911ebbd6eac1f6bf848b6,ee30e41364e8245df4856c83057b8dbcb249238f9a43b50659b111dd41f911b5,1811,A2,0,A1,0,1,A2,0,1
2wiki,9a7a7f4c088911ebbd6eac1f6bf848b6,ee30e41364e8245df4856c83057b8dbcb249238f9a43b50659b111dd41f911b5,1829,A4,1,A4,1,0,A4,1,1
2wiki,9a7a7f4c088911ebbd6eac1f6bf848b6,ee30e41364e8245df4856c83057b8dbcb249238f9a43b50659b111dd41f911b5,1847,A4,1,A4,1,0,A4,1,1
2wiki,9ad5232c084a11ebbd56ac1f6bf848b6,f0011b1f69cb3c21b3bc88c94c2e23767a2feea10322930c41fc22b3f9fb7f42,1811,A0,1,A4,1,1,A0,1,1
2wiki,9ad5232c084a11ebbd56ac1f6bf848b6,f0011b1f69cb3c21b3bc88c94c2e23767a2feea10322930c41fc22b3f9fb7f42,1829,A0,1,A4,1,1,A0,1,1
2wiki,9ad5232c084a11ebbd56ac1f6bf848b6,f0011b1f69cb3c21b3bc88c94c2e23767a2feea10322930c41fc22b3f9fb7f42,1847,A0,1,A0,1,0,A0,1,1
2wiki,9dc4f94008f511ebbdaaac1f6bf848b6,5862d17aab05f8dfaeb27fb1c2f857c1749d5397121de9440f22d89716eeb40f,1811,A2,1,A4,1,1,TARGET,1,1
2wiki,9dc4f94008f511ebbdaaac1f6bf848b6,5862d17aab05f8dfaeb27fb1c2f857c1749d5397121de9440f22d89716eeb40f,1829,A4,1,A2,1,1,TARGET,1,1
2wiki,9dc4f94008f511ebbdaaac1f6bf848b6,5862d17aab05f8dfaeb27fb1c2f857c1749d5397121de9440f22d89716eeb40f,1847,A3,1,A1,1,1,TARGET,1,1
2wiki,9de7c9180bdc11eba7f7acde48001122,f979add4c5aa19dce4a1f004624523169568ad76c9c1ea502185ae31a5119fa0,1811,A4,1,A4,1,0,A4,1,1
2wiki,9de7c9180bdc11eba7f7acde48001122,f979add4c5aa19dce4a1f004624523169568ad76c9c1ea502185ae31a5119fa0,1829,A4,1,A4,1,0,A4,1,1
2wiki,9de7c9180bdc11eba7f7acde48001122,f979add4c5aa19dce4a1f004624523169568ad76c9c1ea502185ae31a5119fa0,1847,A4,1,A4,1,0,A4,1,1
2wiki,9e1824bd085511ebbd59ac1f6bf848b6,4acb6fd6849e1f97d3e4bf2d9202bf9fe70e326b56572207f67a6c96987b0db1,1811,A2,1,A2,1,0,A0,1,1
2wiki,9e1824bd085511ebbd59ac1f6bf848b6,4acb6fd6849e1f97d3e4bf2d9202bf9fe70e326b56572207f67a6c96987b0db1,1829,A4,1,A1,1,1,A0,1,1
2wiki,9e1824bd085511ebbd59ac1f6bf848b6,4acb6fd6849e1f97d3e4bf2d9202bf9fe70e326b56572207f67a6c96987b0db1,1847,A2,1,A2,1,0,A0,1,1
2wiki,9ea48c6f098f11ebbdb0ac1f6bf848b6,3094783b08a23c51b1fc1cedaf6669387234e8e4a944f3837bcff8831bbae5d8,1811,A2,0,A1,0,1,A0,0,0
2wiki,9ea48c6f098f11ebbdb0ac1f6bf848b6,3094783b08a23c51b1fc1cedaf6669387234e8e4a944f3837bcff8831bbae5d8,1829,A4,0,A3,1,1,TARGET,1,0
2wiki,9ea48c6f098f11ebbdb0ac1f6bf848b6,3094783b08a23c51b1fc1cedaf6669387234e8e4a944f3837bcff8831bbae5d8,1847,A1,0,A1,0,0,A0,0,0
2wiki,9f00f000087511ebbd67ac1f6bf848b6,b5b35acdc0f51f7b6d1a83a66206150278cca96210d490280e63dc960f5315dc,1811,A2,1,A1,1,1,TARGET,0,1
2wiki,9f00f000087511ebbd67ac1f6bf848b6,b5b35acdc0f51f7b6d1a83a66206150278cca96210d490280e63dc960f5315dc,1829,A2,1,A3,1,1,TARGET,0,1
2wiki,9f00f000087511ebbd67ac1f6bf848b6,b5b35acdc0f51f7b6d1a83a66206150278cca96210d490280e63dc960f5315dc,1847,A1,1,A1,1,0,TARGET,0,1
2wiki,9f1122a1086a11ebbd5fac1f6bf848b6,c14030a6746bb1c5676e843279b217df5e1e229952914313d3239a2540febea5,1811,A2,1,A2,1,0,TARGET,1,1
2wiki,9f1122a1086a11ebbd5fac1f6bf848b6,c14030a6746bb1c5676e843279b217df5e1e229952914313d3239a2540febea5,1829,A3,1,A2,1,1,TARGET,1,1
2wiki,9f1122a1086a11ebbd5fac1f6bf848b6,c14030a6746bb1c5676e843279b217df5e1e229952914313d3239a2540febea5,1847,A2,1,A2,1,0,TARGET,1,1
2wiki,a0abeeee086311ebbd5eac1f6bf848b6,fda0d2ae3aaab89e8b0040de832fefdefef2411bb52080f6906620f4ff2df218,1811,A1,0,A4,1,1,A1,0,1
2wiki,a0abeeee086311ebbd5eac1f6bf848b6,fda0d2ae3aaab89e8b0040de832fefdefef2411bb52080f6906620f4ff2df218,1829,A1,0,A1,0,0,A1,0,1
2wiki,a0abeeee086311ebbd5eac1f6bf848b6,fda0d2ae3aaab89e8b0040de832fefdefef2411bb52080f6906620f4ff2df218,1847,A4,1,A1,0,1,A4,1,1
2wiki,a0fa07760bda11eba7f7acde48001122,283ad05144f067dfbaa338e777f4b7809d071d9616e75ec6d921d5cb165c473a,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,a0fa07760bda11eba7f7acde48001122,283ad05144f067dfbaa338e777f4b7809d071d9616e75ec6d921d5cb165c473a,1829,A4,1,A4,1,0,A4,1,1
2wiki,a0fa07760bda11eba7f7acde48001122,283ad05144f067dfbaa338e777f4b7809d071d9616e75ec6d921d5cb165c473a,1847,A4,1,A4,1,0,A4,1,1
2wiki,a17ab8be089011ebbd72ac1f6bf848b6,149bd9f5925c729dd2be22920f0ca99d7640c15f7c24c21ba6801f57f7de9261,1811,A1,0,A4,1,1,A1,0,1
2wiki,a17ab8be089011ebbd72ac1f6bf848b6,149bd9f5925c729dd2be22920f0ca99d7640c15f7c24c21ba6801f57f7de9261,1829,A4,1,A0,0,1,A4,1,1
2wiki,a17ab8be089011ebbd72ac1f6bf848b6,149bd9f5925c729dd2be22920f0ca99d7640c15f7c24c21ba6801f57f7de9261,1847,A4,1,A4,1,0,A4,1,1
2wiki,a17ab8bf089011ebbd72ac1f6bf848b6,149bd9f5925c729dd2be22920f0ca99d7640c15f7c24c21ba6801f57f7de9261,1811,A2,0,A0,0,1,A2,0,0
2wiki,a17ab8bf089011ebbd72ac1f6bf848b6,149bd9f5925c729dd2be22920f0ca99d7640c15f7c24c21ba6801f57f7de9261,1829,A3,0,A2,0,1,A0,0,0
2wiki,a17ab8bf089011ebbd72ac1f6bf848b6,149bd9f5925c729dd2be22920f0ca99d7640c15f7c24c21ba6801f57f7de9261,1847,A1,0,A1,0,0,A1,0,0
2wiki,a2b9974608b711ebbd88ac1f6bf848b6,8f0dd891a549a5271350ea05661ab3b9f8a79dbea20324ab2622f30a23926b51,1811,A4,1,A3,1,1,A0,1,1
2wiki,a2b9974608b711ebbd88ac1f6bf848b6,8f0dd891a549a5271350ea05661ab3b9f8a79dbea20324ab2622f30a23926b51,1829,A4,1,A3,1,1,A0,1,1
2wiki,a2b9974608b711ebbd88ac1f6bf848b6,8f0dd891a549a5271350ea05661ab3b9f8a79dbea20324ab2622f30a23926b51,1847,A0,1,A0,1,0,A0,1,1
2wiki,a2c14f540bdc11eba7f7acde48001122,b105384b090e637848afa1562cca63e8f892cfb4433a43a717e1477ec5f40d8e,1811,A3,1,A4,1,1,A3,1,1
2wiki,a2c14f540bdc11eba7f7acde48001122,b105384b090e637848afa1562cca63e8f892cfb4433a43a717e1477ec5f40d8e,1829,A4,1,A4,1,0,A4,1,1
2wiki,a2c14f540bdc11eba7f7acde48001122,b105384b090e637848afa1562cca63e8f892cfb4433a43a717e1477ec5f40d8e,1847,A4,1,A4,1,0,TARGET,1,1
2wiki,a2eb3d54089011ebbd72ac1f6bf848b6,149bd9f5925c729dd2be22920f0ca99d7640c15f7c24c21ba6801f57f7de9261,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,a2eb3d54089011ebbd72ac1f6bf848b6,149bd9f5925c729dd2be22920f0ca99d7640c15f7c24c21ba6801f57f7de9261,1829,A4,1,A2,1,1,A4,1,1
2wiki,a2eb3d54089011ebbd72ac1f6bf848b6,149bd9f5925c729dd2be22920f0ca99d7640c15f7c24c21ba6801f57f7de9261,1847,A3,0,A3,0,0,A3,0,1
2wiki,a31be0420bda11eba7f7acde48001122,f7a57fac95bda604fac873075e34780c326a7ad11afe9b5a8461dd757034ea6f,1811,A4,1,A4,1,0,A4,1,1
2wiki,a31be0420bda11eba7f7acde48001122,f7a57fac95bda604fac873075e34780c326a7ad11afe9b5a8461dd757034ea6f,1829,A4,1,A3,1,1,A4,1,1
2wiki,a31be0420bda11eba7f7acde48001122,f7a57fac95bda604fac873075e34780c326a7ad11afe9b5a8461dd757034ea6f,1847,A4,1,A4,1,0,A0,1,1
2wiki,a4245545087611ebbd67ac1f6bf848b6,2de358285e3183258efa7c5e2ea5ed1d7ede9db2bfd5c5b69c51514a7630d672,1811,A2,1,A1,1,1,A0,0,0
2wiki,a4245545087611ebbd67ac1f6bf848b6,2de358285e3183258efa7c5e2ea5ed1d7ede9db2bfd5c5b69c51514a7630d672,1829,A4,0,A4,0,0,TARGET,0,0
2wiki,a4245545087611ebbd67ac1f6bf848b6,2de358285e3183258efa7c5e2ea5ed1d7ede9db2bfd5c5b69c51514a7630d672,1847,A0,0,A0,0,0,TARGET,0,0
2wiki,a445f7ca088111ebbd6dac1f6bf848b6,f9ae2e1abfd13ae06049254644bcca74740d3bd93fd47ccccc26edca6427d2db,1811,A0,0,A0,0,0,TARGET,1,0
2wiki,a445f7ca088111ebbd6dac1f6bf848b6,f9ae2e1abfd13ae06049254644bcca74740d3bd93fd47ccccc26edca6427d2db,1829,A0,0,A0,0,0,TARGET,1,0
2wiki,a445f7ca088111ebbd6dac1f6bf848b6,f9ae2e1abfd13ae06049254644bcca74740d3bd93fd47ccccc26edca6427d2db,1847,A2,0,A1,1,1,A2,0,0
2wiki,a48a18520bdc11eba7f7acde48001122,51f78c99453ffbd31c53c56f08aa202b9a78b8ced82366dc39fec1c5f5f33430,1811,A4,0,A3,0,1,A4,0,0
2wiki,a48a18520bdc11eba7f7acde48001122,51f78c99453ffbd31c53c56f08aa202b9a78b8ced82366dc39fec1c5f5f33430,1829,A4,0,A4,0,0,A4,0,0
2wiki,a48a18520bdc11eba7f7acde48001122,51f78c99453ffbd31c53c56f08aa202b9a78b8ced82366dc39fec1c5f5f33430,1847,A4,0,A4,0,0,A4,0,0
2wiki,a51283be0bdb11eba7f7acde48001122,f7a57fac95bda604fac873075e34780c326a7ad11afe9b5a8461dd757034ea6f,1811,A4,0,A4,0,0,A4,0,0
2wiki,a51283be0bdb11eba7f7acde48001122,f7a57fac95bda604fac873075e34780c326a7ad11afe9b5a8461dd757034ea6f,1829,A4,0,A4,0,0,A4,0,0
2wiki,a51283be0bdb11eba7f7acde48001122,f7a57fac95bda604fac873075e34780c326a7ad11afe9b5a8461dd757034ea6f,1847,A3,0,A3,0,0,A3,0,0
2wiki,a522099e088c11ebbd6fac1f6bf848b6,06354500b958d2b5a836aaf2f64c6184d67f0ebe7196accf3d9714abb08e05bf,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,a522099e088c11ebbd6fac1f6bf848b6,06354500b958d2b5a836aaf2f64c6184d67f0ebe7196accf3d9714abb08e05bf,1829,A4,0,A3,0,1,TARGET,0,0
2wiki,a522099e088c11ebbd6fac1f6bf848b6,06354500b958d2b5a836aaf2f64c6184d67f0ebe7196accf3d9714abb08e05bf,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,a5af3f06087511ebbd67ac1f6bf848b6,6ed4f9be7eb15617ba55ced075e55a69a75e0a4cba24531398eb4a23e5115da8,1811,A2,0,A3,1,1,A0,1,1
2wiki,a5af3f06087511ebbd67ac1f6bf848b6,6ed4f9be7eb15617ba55ced075e55a69a75e0a4cba24531398eb4a23e5115da8,1829,A4,1,A3,1,1,A0,1,1
2wiki,a5af3f06087511ebbd67ac1f6bf848b6,6ed4f9be7eb15617ba55ced075e55a69a75e0a4cba24531398eb4a23e5115da8,1847,A1,0,A1,0,0,A0,1,1
2wiki,a5e1c503084d11ebbd56ac1f6bf848b6,d88e7851b3690c1413d68094c14ad1e2f59c627a65c7eb917fce5087bb0222c9,1811,A2,1,A1,1,1,A0,0,1
2wiki,a5e1c503084d11ebbd56ac1f6bf848b6,d88e7851b3690c1413d68094c14ad1e2f59c627a65c7eb917fce5087bb0222c9,1829,A1,1,A3,0,1,TARGET,0,1
2wiki,a5e1c503084d11ebbd56ac1f6bf848b6,d88e7851b3690c1413d68094c14ad1e2f59c627a65c7eb917fce5087bb0222c9,1847,A1,1,A1,1,0,A0,0,1
2wiki,a6e46980084a11ebbd56ac1f6bf848b6,fe6fb437d4756eb5b4175e2b821547b131037ee3245a590e3ef0fc9b630b1157,1811,A1,0,A4,0,1,TARGET,0,0
2wiki,a6e46980084a11ebbd56ac1f6bf848b6,fe6fb437d4756eb5b4175e2b821547b131037ee3245a590e3ef0fc9b630b1157,1829,A1,0,A1,0,0,TARGET,0,0
2wiki,a6e46980084a11ebbd56ac1f6bf848b6,fe6fb437d4756eb5b4175e2b821547b131037ee3245a590e3ef0fc9b630b1157,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,a6e46981084a11ebbd56ac1f6bf848b6,fe6fb437d4756eb5b4175e2b821547b131037ee3245a590e3ef0fc9b630b1157,1811,A4,1,A4,1,0,A0,0,1
2wiki,a6e46981084a11ebbd56ac1f6bf848b6,fe6fb437d4756eb5b4175e2b821547b131037ee3245a590e3ef0fc9b630b1157,1829,A2,0,A2,0,0,A2,0,1
2wiki,a6e46981084a11ebbd56ac1f6bf848b6,fe6fb437d4756eb5b4175e2b821547b131037ee3245a590e3ef0fc9b630b1157,1847,A3,1,A3,1,0,A0,0,1
2wiki,a7033ae60baf11ebab90acde48001122,97a0decffbe09c813e958b95525bc4a39d23c72e86291efd982bebb1255e2c35,1811,A4,0,A3,0,1,A0,0,0
2wiki,a7033ae60baf11ebab90acde48001122,97a0decffbe09c813e958b95525bc4a39d23c72e86291efd982bebb1255e2c35,1829,A4,0,A3,0,1,A0,0,0
2wiki,a7033ae60baf11ebab90acde48001122,97a0decffbe09c813e958b95525bc4a39d23c72e86291efd982bebb1255e2c35,1847,A4,0,A4,0,0,A4,0,0
2wiki,a7f933ee08d311ebbd96ac1f6bf848b6,08d8b118fc45d1f0b445902b6de68f90feb8d90c19a0544e6da3b213cb5a0ee6,1811,A2,0,A0,0,1,A0,0,0
2wiki,a7f933ee08d311ebbd96ac1f6bf848b6,08d8b118fc45d1f0b445902b6de68f90feb8d90c19a0544e6da3b213cb5a0ee6,1829,A2,0,A2,0,0,A2,0,0
2wiki,a7f933ee08d311ebbd96ac1f6bf848b6,08d8b118fc45d1f0b445902b6de68f90feb8d90c19a0544e6da3b213cb5a0ee6,1847,A0,0,A2,0,1,A0,0,0
2wiki,a91c4330085411ebbd59ac1f6bf848b6,fd49bb615aa02140bff667b55a6c64752622bf1eafe7020a9937e1350113c657,1811,A0,1,A1,1,1,TARGET,1,1
2wiki,a91c4330085411ebbd59ac1f6bf848b6,fd49bb615aa02140bff667b55a6c64752622bf1eafe7020a9937e1350113c657,1829,A4,1,A1,1,1,TARGET,1,1
2wiki,a91c4330085411ebbd59ac1f6bf848b6,fd49bb615aa02140bff667b55a6c64752622bf1eafe7020a9937e1350113c657,1847,A2,1,A1,1,1,TARGET,1,1
2wiki,a9329b9c08d311ebbd96ac1f6bf848b6,08d8b118fc45d1f0b445902b6de68f90feb8d90c19a0544e6da3b213cb5a0ee6,1811,A4,0,A4,0,0,A4,0,0
2wiki,a9329b9c08d311ebbd96ac1f6bf848b6,08d8b118fc45d1f0b445902b6de68f90feb8d90c19a0544e6da3b213cb5a0ee6,1829,A4,0,A4,0,0,A4,0,0
2wiki,a9329b9c08d311ebbd96ac1f6bf848b6,08d8b118fc45d1f0b445902b6de68f90feb8d90c19a0544e6da3b213cb5a0ee6,1847,A4,0,A4,0,0,A4,0,0
2wiki,aaf3619a0bdb11eba7f7acde48001122,1f144dbaced2e7a5050a8971df8699a4c72c0be40129f5899cad192645b9a200,1811,A4,0,A4,0,0,A0,0,0
2wiki,aaf3619a0bdb11eba7f7acde48001122,1f144dbaced2e7a5050a8971df8699a4c72c0be40129f5899cad192645b9a200,1829,A4,0,A4,0,0,A0,0,0
2wiki,aaf3619a0bdb11eba7f7acde48001122,1f144dbaced2e7a5050a8971df8699a4c72c0be40129f5899cad192645b9a200,1847,A4,0,A3,0,1,A0,0,0
2wiki,ab01c53c087511ebbd67ac1f6bf848b6,368ca9a983a06ac48bfb60c73591a101ca680254cdc9ae49d378873ea82b43d3,1811,A2,0,A3,1,1,A2,0,1
2wiki,ab01c53c087511ebbd67ac1f6bf848b6,368ca9a983a06ac48bfb60c73591a101ca680254cdc9ae49d378873ea82b43d3,1829,A4,1,A2,0,1,A0,0,1
2wiki,ab01c53c087511ebbd67ac1f6bf848b6,368ca9a983a06ac48bfb60c73591a101ca680254cdc9ae49d378873ea82b43d3,1847,A2,0,A4,1,1,A2,0,1
2wiki,ab7c040008c511ebbd8fac1f6bf848b6,e10cb72cc1872639f8cd46ead70802af8d635af7b80dbf19bcc50290b797eeec,1811,A1,0,A4,0,1,A1,0,0
2wiki,ab7c040008c511ebbd8fac1f6bf848b6,e10cb72cc1872639f8cd46ead70802af8d635af7b80dbf19bcc50290b797eeec,1829,A0,0,A0,0,0,A0,0,0
2wiki,ab7c040008c511ebbd8fac1f6bf848b6,e10cb72cc1872639f8cd46ead70802af8d635af7b80dbf19bcc50290b797eeec,1847,A4,0,A4,0,0,A4,0,0
2wiki,abe63456087511ebbd67ac1f6bf848b6,368ca9a983a06ac48bfb60c73591a101ca680254cdc9ae49d378873ea82b43d3,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,abe63456087511ebbd67ac1f6bf848b6,368ca9a983a06ac48bfb60c73591a101ca680254cdc9ae49d378873ea82b43d3,1829,A4,0,A4,0,0,TARGET,0,0
2wiki,abe63456087511ebbd67ac1f6bf848b6,368ca9a983a06ac48bfb60c73591a101ca680254cdc9ae49d378873ea82b43d3,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,ac4997d00bdb11eba7f7acde48001122,4d780add0e0db06a74df748b2857a71966e3db12d9684353a7930661186461bd,1811,A4,0,A4,0,0,A4,0,0
2wiki,ac4997d00bdb11eba7f7acde48001122,4d780add0e0db06a74df748b2857a71966e3db12d9684353a7930661186461bd,1829,A4,0,A4,0,0,A4,0,0
2wiki,ac4997d00bdb11eba7f7acde48001122,4d780add0e0db06a74df748b2857a71966e3db12d9684353a7930661186461bd,1847,A4,0,A4,0,0,A4,0,0
2wiki,acdd26f808c511ebbd8fac1f6bf848b6,e10cb72cc1872639f8cd46ead70802af8d635af7b80dbf19bcc50290b797eeec,1811,A1,1,A1,1,0,A1,1,1
2wiki,acdd26f808c511ebbd8fac1f6bf848b6,e10cb72cc1872639f8cd46ead70802af8d635af7b80dbf19bcc50290b797eeec,1829,A4,1,A1,1,1,TARGET,0,1
2wiki,acdd26f808c511ebbd8fac1f6bf848b6,e10cb72cc1872639f8cd46ead70802af8d635af7b80dbf19bcc50290b797eeec,1847,A1,1,A1,1,0,A1,1,1
2wiki,acf17e6e0bdb11eba7f7acde48001122,812410eba67517e1f58db4951e7bce0f89fb9f80cae474a38c143acf98aec655,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,acf17e6e0bdb11eba7f7acde48001122,812410eba67517e1f58db4951e7bce0f89fb9f80cae474a38c143acf98aec655,1829,A4,0,A3,0,1,TARGET,0,0
2wiki,acf17e6e0bdb11eba7f7acde48001122,812410eba67517e1f58db4951e7bce0f89fb9f80cae474a38c143acf98aec655,1847,A3,0,A3,0,0,A3,0,0
2wiki,acf77232087b11ebbd68ac1f6bf848b6,bd0c2269bd9e7dd33fc99749b9bb2b95019e5dc1ebe86581ceca94ae442bacbd,1811,A1,1,A1,1,0,A0,1,1
2wiki,acf77232087b11ebbd68ac1f6bf848b6,bd0c2269bd9e7dd33fc99749b9bb2b95019e5dc1ebe86581ceca94ae442bacbd,1829,A4,1,A1,1,1,A4,1,1
2wiki,acf77232087b11ebbd68ac1f6bf848b6,bd0c2269bd9e7dd33fc99749b9bb2b95019e5dc1ebe86581ceca94ae442bacbd,1847,A2,1,A1,1,1,A2,1,1
2wiki,adf71f260bdb11eba7f7acde48001122,898c25e828d49672fd11dd92402a4f9926b7d9233d5551850e60a79d10124017,1811,A4,0,A3,0,1,A4,0,0
2wiki,adf71f260bdb11eba7f7acde48001122,898c25e828d49672fd11dd92402a4f9926b7d9233d5551850e60a79d10124017,1829,A4,0,A4,0,0,A4,0,0
2wiki,adf71f260bdb11eba7f7acde48001122,898c25e828d49672fd11dd92402a4f9926b7d9233d5551850e60a79d10124017,1847,A3,0,A4,0,1,A0,0,0
2wiki,aed6b854089b11ebbd78ac1f6bf848b6,6e41efddea18e96603850a3e2177a5c6cb8b31796f0434367aadd4fb4ae2b766,1811,A2,1,A1,1,1,TARGET,1,1
2wiki,aed6b854089b11ebbd78ac1f6bf848b6,6e41efddea18e96603850a3e2177a5c6cb8b31796f0434367aadd4fb4ae2b766,1829,A0,1,A2,1,1,TARGET,1,1
2wiki,aed6b854089b11ebbd78ac1f6bf848b6,6e41efddea18e96603850a3e2177a5c6cb8b31796f0434367aadd4fb4ae2b766,1847,A0,1,A0,1,0,A0,1,1
2wiki,af48878e087211ebbd66ac1f6bf848b6,cdbd1047bb76f3403e1cb73f03ae9266b2522a3151b0a8d81cebca1475677044,1811,A2,1,A2,1,0,A0,0,1
2wiki,af48878e087211ebbd66ac1f6bf848b6,cdbd1047bb76f3403e1cb73f03ae9266b2522a3151b0a8d81cebca1475677044,1829,A4,1,A1,1,1,A0,0,1
2wiki,af48878e087211ebbd66ac1f6bf848b6,cdbd1047bb76f3403e1cb73f03ae9266b2522a3151b0a8d81cebca1475677044,1847,A4,1,A1,1,1,A0,0,1
2wiki,b0277f74089411ebbd75ac1f6bf848b6,9dda47f03101028225e4b993536de5fe3a318801bdabb3f596df27b2a22c6c63,1811,A2,1,A0,0,1,A0,0,1
2wiki,b0277f74089411ebbd75ac1f6bf848b6,9dda47f03101028225e4b993536de5fe3a318801bdabb3f596df27b2a22c6c63,1829,A3,1,A2,1,1,TARGET,1,1
2wiki,b0277f74089411ebbd75ac1f6bf848b6,9dda47f03101028225e4b993536de5fe3a318801bdabb3f596df27b2a22c6c63,1847,A2,1,A4,1,1,A2,1,1
2wiki,b07c453c0bdb11eba7f7acde48001122,66e110adcb98c0cff310e3ee383461e95f6b2899a2c89ddafbe113422102100c,1811,A4,1,A3,1,1,A4,1,1
2wiki,b07c453c0bdb11eba7f7acde48001122,66e110adcb98c0cff310e3ee383461e95f6b2899a2c89ddafbe113422102100c,1829,A4,1,A3,1,1,A4,1,1
2wiki,b07c453c0bdb11eba7f7acde48001122,66e110adcb98c0cff310e3ee383461e95f6b2899a2c89ddafbe113422102100c,1847,A3,1,A3,1,0,A3,1,1
2wiki,b0a86b140bd911eba7f7acde48001122,82aa08cd4f74eb8de6dee6b24f79fc46b3d3a8529ba83ca396e4484f7d7fc07f,1811,A4,0,A3,0,1,A4,0,0
2wiki,b0a86b140bd911eba7f7acde48001122,82aa08cd4f74eb8de6dee6b24f79fc46b3d3a8529ba83ca396e4484f7d7fc07f,1829,A1,0,A4,0,1,A1,0,0
2wiki,b0a86b140bd911eba7f7acde48001122,82aa08cd4f74eb8de6dee6b24f79fc46b3d3a8529ba83ca396e4484f7d7fc07f,1847,A4,0,A4,0,0,A4,0,0
2wiki,b1194d560bda11eba7f7acde48001122,ea5b8e34eb01d6e87615b52cc5987d14abe52547c9b384afb68a0f22bb53740f,1811,A4,1,A4,1,0,A4,1,1
2wiki,b1194d560bda11eba7f7acde48001122,ea5b8e34eb01d6e87615b52cc5987d14abe52547c9b384afb68a0f22bb53740f,1829,A4,1,A4,1,0,A4,1,1
2wiki,b1194d560bda11eba7f7acde48001122,ea5b8e34eb01d6e87615b52cc5987d14abe52547c9b384afb68a0f22bb53740f,1847,A4,1,A4,1,0,A4,1,1
2wiki,b1fa5ac20bd911eba7f7acde48001122,2f99176bbd49a388c9b459ab11e9e9af91b55e69c4676c176efa6cc8fa83aa3d,1811,A4,0,A4,0,0,A4,0,0
2wiki,b1fa5ac20bd911eba7f7acde48001122,2f99176bbd49a388c9b459ab11e9e9af91b55e69c4676c176efa6cc8fa83aa3d,1829,A0,0,A3,0,1,A0,0,0
2wiki,b1fa5ac20bd911eba7f7acde48001122,2f99176bbd49a388c9b459ab11e9e9af91b55e69c4676c176efa6cc8fa83aa3d,1847,A0,0,A3,0,1,A0,0,0
2wiki,b2116c100bdb11eba7f7acde48001122,d2c7624608172270d1e3b5561a64fe24883121f2386a359f9365281a27269d38,1811,A4,0,A4,0,0,A4,0,0
2wiki,b2116c100bdb11eba7f7acde48001122,d2c7624608172270d1e3b5561a64fe24883121f2386a359f9365281a27269d38,1829,A4,0,A4,0,0,A0,0,0
2wiki,b2116c100bdb11eba7f7acde48001122,d2c7624608172270d1e3b5561a64fe24883121f2386a359f9365281a27269d38,1847,A4,0,A4,0,0,A4,0,0
2wiki,b242902608ca11ebbd92ac1f6bf848b6,41cd215545121fb5b0e0e5fb72698a626816e68d88749f6a87f19f75fc9f09de,1811,A4,0,A4,0,0,A0,0,0
2wiki,b242902608ca11ebbd92ac1f6bf848b6,41cd215545121fb5b0e0e5fb72698a626816e68d88749f6a87f19f75fc9f09de,1829,A2,0,A4,0,1,A0,0,0
2wiki,b242902608ca11ebbd92ac1f6bf848b6,41cd215545121fb5b0e0e5fb72698a626816e68d88749f6a87f19f75fc9f09de,1847,A2,0,A2,0,0,A0,0,0
2wiki,b28e36840bd911eba7f7acde48001122,46bf49a17d5513a189fdb23b81b65fcc16e834fe685b69320c5816c40b2a9942,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,b28e36840bd911eba7f7acde48001122,46bf49a17d5513a189fdb23b81b65fcc16e834fe685b69320c5816c40b2a9942,1829,A4,0,A3,0,1,TARGET,0,0
2wiki,b28e36840bd911eba7f7acde48001122,46bf49a17d5513a189fdb23b81b65fcc16e834fe685b69320c5816c40b2a9942,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,b2cf21340bda11eba7f7acde48001122,1276db91a33d61e372d140c4e14817726238dc73111d7be07345beb33f5df131,1811,A4,0,A4,0,0,A4,0,0
2wiki,b2cf21340bda11eba7f7acde48001122,1276db91a33d61e372d140c4e14817726238dc73111d7be07345beb33f5df131,1829,A4,0,A4,0,0,A4,0,0
2wiki,b2cf21340bda11eba7f7acde48001122,1276db91a33d61e372d140c4e14817726238dc73111d7be07345beb33f5df131,1847,A3,0,A4,0,1,A3,0,0
2wiki,b4b713300bda11eba7f7acde48001122,f1d5c29cc86f4e57fa48a7acd36f527b2eb1c274662d651c1df2b7cf007b5f90,1811,A4,0,A4,0,0,A0,0,0
2wiki,b4b713300bda11eba7f7acde48001122,f1d5c29cc86f4e57fa48a7acd36f527b2eb1c274662d651c1df2b7cf007b5f90,1829,A4,0,A4,0,0,A4,0,0
2wiki,b4b713300bda11eba7f7acde48001122,f1d5c29cc86f4e57fa48a7acd36f527b2eb1c274662d651c1df2b7cf007b5f90,1847,A0,0,A4,0,1,A0,0,0
2wiki,b5f85b2208c011ebbd8aac1f6bf848b6,ff2e4e0dc848917e59fd9796679f6774958fb016a03c8fd2f5aacf73bc1fd312,1811,A0,1,A1,0,1,A0,1,0
2wiki,b5f85b2208c011ebbd8aac1f6bf848b6,ff2e4e0dc848917e59fd9796679f6774958fb016a03c8fd2f5aacf73bc1fd312,1829,A0,1,A0,1,0,A0,1,0
2wiki,b5f85b2208c011ebbd8aac1f6bf848b6,ff2e4e0dc848917e59fd9796679f6774958fb016a03c8fd2f5aacf73bc1fd312,1847,A0,1,A0,1,0,A0,1,0
2wiki,b654a8d808d311ebbd96ac1f6bf848b6,a295daeaa7ecd2b8b17d3e33d1d04bff295d81d3f410eb8dbf60011ecb05906c,1811,A4,0,A1,0,1,A0,0,0
2wiki,b654a8d808d311ebbd96ac1f6bf848b6,a295daeaa7ecd2b8b17d3e33d1d04bff295d81d3f410eb8dbf60011ecb05906c,1829,A4,0,A4,0,0,A0,0,0
2wiki,b654a8d808d311ebbd96ac1f6bf848b6,a295daeaa7ecd2b8b17d3e33d1d04bff295d81d3f410eb8dbf60011ecb05906c,1847,A4,0,A4,0,0,A0,0,0
2wiki,b695b4ea0bda11eba7f7acde48001122,3d383e9a6cc671d2b739f1a86dcbe278134db7313d4607edd53b8406f0e22584,1811,A4,0,A4,0,0,A0,0,0
2wiki,b695b4ea0bda11eba7f7acde48001122,3d383e9a6cc671d2b739f1a86dcbe278134db7313d4607edd53b8406f0e22584,1829,A4,0,A3,0,1,A4,0,0
2wiki,b695b4ea0bda11eba7f7acde48001122,3d383e9a6cc671d2b739f1a86dcbe278134db7313d4607edd53b8406f0e22584,1847,A4,0,A4,0,0,A0,0,0
2wiki,b7db0e2c08d711ebbd9aac1f6bf848b6,9523cd57eec7241ad6c589c6e91a49d74dd8353c319827c3a4d4d1417575c2e8,1811,A2,1,A1,1,1,A0,1,1
2wiki,b7db0e2c08d711ebbd9aac1f6bf848b6,9523cd57eec7241ad6c589c6e91a49d74dd8353c319827c3a4d4d1417575c2e8,1829,A0,1,A1,1,1,A0,1,1
2wiki,b7db0e2c08d711ebbd9aac1f6bf848b6,9523cd57eec7241ad6c589c6e91a49d74dd8353c319827c3a4d4d1417575c2e8,1847,A0,1,A1,1,1,A0,1,1
2wiki,b9173c820bdc11eba7f7acde48001122,0c8a7875034007850a5890c3b4c0cc95937228fe16fca57b57b58d4046aa7357,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,b9173c820bdc11eba7f7acde48001122,0c8a7875034007850a5890c3b4c0cc95937228fe16fca57b57b58d4046aa7357,1829,A4,1,A4,1,0,A4,1,1
2wiki,b9173c820bdc11eba7f7acde48001122,0c8a7875034007850a5890c3b4c0cc95937228fe16fca57b57b58d4046aa7357,1847,A4,1,A4,1,0,A4,1,1
2wiki,b997f14a0bd911eba7f7acde48001122,592497f9f527317b12a2c39a86c67b823b4421197c76ddd32bfe00b36e401709,1811,A4,1,A4,1,0,A4,1,1
2wiki,b997f14a0bd911eba7f7acde48001122,592497f9f527317b12a2c39a86c67b823b4421197c76ddd32bfe00b36e401709,1829,A4,1,A4,1,0,A4,1,1
2wiki,b997f14a0bd911eba7f7acde48001122,592497f9f527317b12a2c39a86c67b823b4421197c76ddd32bfe00b36e401709,1847,A3,1,A4,1,1,A3,1,1
2wiki,ba485f5b088a11ebbd6fac1f6bf848b6,b795b0b6c7ae60fbd07aa56730795eed174a24fbbb23275db0df878f25c13875,1811,A1,1,A1,1,0,A0,1,1
2wiki,ba485f5b088a11ebbd6fac1f6bf848b6,b795b0b6c7ae60fbd07aa56730795eed174a24fbbb23275db0df878f25c13875,1829,A4,1,A4,1,0,A4,1,1
2wiki,ba485f5b088a11ebbd6fac1f6bf848b6,b795b0b6c7ae60fbd07aa56730795eed174a24fbbb23275db0df878f25c13875,1847,A3,1,A4,1,1,TARGET,1,1
2wiki,ba48f42a0bdb11eba7f7acde48001122,0c182448a1572198025442cdd66e26b89394677136c5cd1255d9c284f6f1dfca,1811,A4,0,A4,0,0,A4,0,0
2wiki,ba48f42a0bdb11eba7f7acde48001122,0c182448a1572198025442cdd66e26b89394677136c5cd1255d9c284f6f1dfca,1829,A4,0,A4,0,0,A4,0,0
2wiki,ba48f42a0bdb11eba7f7acde48001122,0c182448a1572198025442cdd66e26b89394677136c5cd1255d9c284f6f1dfca,1847,A4,0,A4,0,0,A4,0,0
2wiki,bc0a0f260bd911eba7f7acde48001122,3156e084fdd904c6eb39bb53adc5212c4b11772f69773a549da0e994618d65ec,1811,A4,0,A4,0,0,A0,0,0
2wiki,bc0a0f260bd911eba7f7acde48001122,3156e084fdd904c6eb39bb53adc5212c4b11772f69773a549da0e994618d65ec,1829,A4,0,A4,0,0,A0,0,0
2wiki,bc0a0f260bd911eba7f7acde48001122,3156e084fdd904c6eb39bb53adc5212c4b11772f69773a549da0e994618d65ec,1847,A4,0,A4,0,0,A0,0,0
2wiki,bc309f400bdb11eba7f7acde48001122,6da03e1ed14c9e7f45d34972ad383c09b2961fef36a7e9581fb94fbc24fad0f8,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,bc309f400bdb11eba7f7acde48001122,6da03e1ed14c9e7f45d34972ad383c09b2961fef36a7e9581fb94fbc24fad0f8,1829,A3,0,A4,0,1,A3,0,0
2wiki,bc309f400bdb11eba7f7acde48001122,6da03e1ed14c9e7f45d34972ad383c09b2961fef36a7e9581fb94fbc24fad0f8,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,bc7a14320bda11eba7f7acde48001122,0393303ac303de5934a01c73fa6e4b34eddd07cdaccb63b19696401cf94d6e45,1811,A4,0,A4,0,0,A4,0,0
2wiki,bc7a14320bda11eba7f7acde48001122,0393303ac303de5934a01c73fa6e4b34eddd07cdaccb63b19696401cf94d6e45,1829,A4,0,A3,0,1,A4,0,0
2wiki,bc7a14320bda11eba7f7acde48001122,0393303ac303de5934a01c73fa6e4b34eddd07cdaccb63b19696401cf94d6e45,1847,A3,0,A3,0,0,A3,0,0
2wiki,beadc91a0bda11eba7f7acde48001122,6c3b781e71669cc36b37e509d6089f476065399f36f361de3b90f3ba5f8a6523,1811,A4,1,A4,1,0,A4,1,1
2wiki,beadc91a0bda11eba7f7acde48001122,6c3b781e71669cc36b37e509d6089f476065399f36f361de3b90f3ba5f8a6523,1829,A4,1,A3,0,1,A4,1,1
2wiki,beadc91a0bda11eba7f7acde48001122,6c3b781e71669cc36b37e509d6089f476065399f36f361de3b90f3ba5f8a6523,1847,A4,1,A4,1,0,A4,1,1
2wiki,bed4614c0bda11eba7f7acde48001122,a3fd7b9de78848b0de17ce7fcc8293bae6c8b825a113d4fd75502a4110795cd7,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,bed4614c0bda11eba7f7acde48001122,a3fd7b9de78848b0de17ce7fcc8293bae6c8b825a113d4fd75502a4110795cd7,1829,A4,1,A4,1,0,TARGET,0,1
2wiki,bed4614c0bda11eba7f7acde48001122,a3fd7b9de78848b0de17ce7fcc8293bae6c8b825a113d4fd75502a4110795cd7,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,bfece5f8087f11ebbd6cac1f6bf848b6,3bcae8efde020d8e9c66022949804a9d2a8527cc3425ac55371a5590e8962ea8,1811,A3,0,A1,0,1,A0,0,1
2wiki,bfece5f8087f11ebbd6cac1f6bf848b6,3bcae8efde020d8e9c66022949804a9d2a8527cc3425ac55371a5590e8962ea8,1829,A3,0,A1,0,1,A0,0,1
2wiki,bfece5f8087f11ebbd6cac1f6bf848b6,3bcae8efde020d8e9c66022949804a9d2a8527cc3425ac55371a5590e8962ea8,1847,A2,1,A3,0,1,A0,0,1
2wiki,c0a7708408f511ebbdaaac1f6bf848b6,2062b6741bd5730d1d177ca69a5bc27cfe5b4319c2d2f8c222dc1faa3bb164ec,1811,A1,1,A4,1,1,TARGET,1,1
2wiki,c0a7708408f511ebbdaaac1f6bf848b6,2062b6741bd5730d1d177ca69a5bc27cfe5b4319c2d2f8c222dc1faa3bb164ec,1829,A4,1,A2,1,1,TARGET,1,1
2wiki,c0a7708408f511ebbdaaac1f6bf848b6,2062b6741bd5730d1d177ca69a5bc27cfe5b4319c2d2f8c222dc1faa3bb164ec,1847,A3,1,A2,1,1,TARGET,1,1
2wiki,c0b2e21e0bd911eba7f7acde48001122,c3bd46d87dd79964a5dcbabe091ea6b7d0232ff3a97aa4b774735f854db8de5c,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,c0b2e21e0bd911eba7f7acde48001122,c3bd46d87dd79964a5dcbabe091ea6b7d0232ff3a97aa4b774735f854db8de5c,1829,A4,0,A4,0,0,TARGET,0,0
2wiki,c0b2e21e0bd911eba7f7acde48001122,c3bd46d87dd79964a5dcbabe091ea6b7d0232ff3a97aa4b774735f854db8de5c,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,c1b2a553084e11ebbd56ac1f6bf848b6,009f47b20fa9b345579d7b91d5924e80c51b58cfefe534a525685b15f9c7fc4b,1811,A2,0,A0,1,1,A0,1,0
2wiki,c1b2a553084e11ebbd56ac1f6bf848b6,009f47b20fa9b345579d7b91d5924e80c51b58cfefe534a525685b15f9c7fc4b,1829,A2,0,A2,0,0,A0,1,0
2wiki,c1b2a553084e11ebbd56ac1f6bf848b6,009f47b20fa9b345579d7b91d5924e80c51b58cfefe534a525685b15f9c7fc4b,1847,A2,0,A2,0,0,TARGET,0,0
2wiki,c2193c840bd911eba7f7acde48001122,0623d83f73f5f7002077647196da6c666329ab557ae8809d311cd182bf9a028d,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,c2193c840bd911eba7f7acde48001122,0623d83f73f5f7002077647196da6c666329ab557ae8809d311cd182bf9a028d,1829,A3,0,A3,0,0,A3,0,0
2wiki,c2193c840bd911eba7f7acde48001122,0623d83f73f5f7002077647196da6c666329ab557ae8809d311cd182bf9a028d,1847,A3,0,A3,0,0,A3,0,0
2wiki,c27b1c1a08a511ebbd7dac1f6bf848b6,5db3f4a093109d6c624e6400739887f689f2443e8734f0e801cd8b9827f1d4d2,1811,A4,1,A2,1,1,A0,1,1
2wiki,c27b1c1a08a511ebbd7dac1f6bf848b6,5db3f4a093109d6c624e6400739887f689f2443e8734f0e801cd8b9827f1d4d2,1829,A4,1,A1,1,1,A0,1,1
2wiki,c27b1c1a08a511ebbd7dac1f6bf848b6,5db3f4a093109d6c624e6400739887f689f2443e8734f0e801cd8b9827f1d4d2,1847,A2,1,A1,1,1,A2,1,1
2wiki,c2b1c8800bdb11eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,1811,A4,1,A4,1,0,A4,1,1
2wiki,c2b1c8800bdb11eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,1829,A4,1,A4,1,0,A4,1,1
2wiki,c2b1c8800bdb11eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,1847,A4,1,A4,1,0,A4,1,1
2wiki,c2ca69a00bd911eba7f7acde48001122,e8ba97af225fa3568f1de810d546e15d2238883043cc3825f52f2277960bf3f2,1811,A4,0,A4,0,0,A0,0,0
2wiki,c2ca69a00bd911eba7f7acde48001122,e8ba97af225fa3568f1de810d546e15d2238883043cc3825f52f2277960bf3f2,1829,A4,0,A4,0,0,A0,0,0
2wiki,c2ca69a00bd911eba7f7acde48001122,e8ba97af225fa3568f1de810d546e15d2238883043cc3825f52f2277960bf3f2,1847,A4,0,A4,0,0,A0,0,0
2wiki,c30449880baf11ebab90acde48001122,380b08abdf9c6f94493afc115f7dd7370db58e018581485d41fd310aa32102e9,1811,A4,0,A1,0,1,A0,0,0
2wiki,c30449880baf11ebab90acde48001122,380b08abdf9c6f94493afc115f7dd7370db58e018581485d41fd310aa32102e9,1829,A4,0,A4,0,0,A4,0,0
2wiki,c30449880baf11ebab90acde48001122,380b08abdf9c6f94493afc115f7dd7370db58e018581485d41fd310aa32102e9,1847,A1,0,A4,0,1,A0,0,0
2wiki,c3d4bffa0bdc11eba7f7acde48001122,359bc0676c5a9b4e4e1ae2bb52c8c399825eabbaa0d7e09796d48d68d3cf7fa4,1811,A2,0,A3,0,1,A2,0,0
2wiki,c3d4bffa0bdc11eba7f7acde48001122,359bc0676c5a9b4e4e1ae2bb52c8c399825eabbaa0d7e09796d48d68d3cf7fa4,1829,A2,0,A3,0,1,A2,0,0
2wiki,c3d4bffa0bdc11eba7f7acde48001122,359bc0676c5a9b4e4e1ae2bb52c8c399825eabbaa0d7e09796d48d68d3cf7fa4,1847,A3,0,A2,0,1,TARGET,0,0
2wiki,c3df15640bdb11eba7f7acde48001122,6ad16076e703706fb9bc73a361dff37a2305740c970512c68206116d0012c3fa,1811,A4,1,A4,1,0,A4,1,1
2wiki,c3df15640bdb11eba7f7acde48001122,6ad16076e703706fb9bc73a361dff37a2305740c970512c68206116d0012c3fa,1829,A4,1,A3,0,1,A4,1,1
2wiki,c3df15640bdb11eba7f7acde48001122,6ad16076e703706fb9bc73a361dff37a2305740c970512c68206116d0012c3fa,1847,A3,0,A3,0,0,A0,0,1
2wiki,c44effb00bda11eba7f7acde48001122,6a343b17c3412a3162f4c732bda18ba20e224c4f4e1897a1bc489f1ee3d323cf,1811,A4,1,A3,1,1,A4,1,1
2wiki,c44effb00bda11eba7f7acde48001122,6a343b17c3412a3162f4c732bda18ba20e224c4f4e1897a1bc489f1ee3d323cf,1829,A4,1,A3,1,1,A4,1,1
2wiki,c44effb00bda11eba7f7acde48001122,6a343b17c3412a3162f4c732bda18ba20e224c4f4e1897a1bc489f1ee3d323cf,1847,A3,1,A4,1,1,A3,1,1
2wiki,c483d59a0bdb11eba7f7acde48001122,a9a7fe1ce6949ed59ea20788bcec23be75ff9c77c9f3a141413886b588886d3f,1811,A3,1,A2,1,1,TARGET,0,1
2wiki,c483d59a0bdb11eba7f7acde48001122,a9a7fe1ce6949ed59ea20788bcec23be75ff9c77c9f3a141413886b588886d3f,1829,A3,1,A3,1,0,TARGET,0,1
2wiki,c483d59a0bdb11eba7f7acde48001122,a9a7fe1ce6949ed59ea20788bcec23be75ff9c77c9f3a141413886b588886d3f,1847,A2,1,A2,1,0,TARGET,0,1
2wiki,c4cb52b8099311ebbdb0ac1f6bf848b6,aadb828a758f2c77cf03c0e38f749fe73487204c0e9e6590cd113996ed6c5f9c,1811,A4,1,A3,1,1,A0,1,1
2wiki,c4cb52b8099311ebbdb0ac1f6bf848b6,aadb828a758f2c77cf03c0e38f749fe73487204c0e9e6590cd113996ed6c5f9c,1829,A4,1,A4,1,0,TARGET,1,1
2wiki,c4cb52b8099311ebbdb0ac1f6bf848b6,aadb828a758f2c77cf03c0e38f749fe73487204c0e9e6590cd113996ed6c5f9c,1847,A3,1,A0,1,1,A0,1,1
2wiki,c51c07120bda11eba7f7acde48001122,6f0891f56e609f711b4d663936fb96ee3f305a80d770963fa2c5f320f0888e99,1811,A4,0,A4,0,0,A4,0,0
2wiki,c51c07120bda11eba7f7acde48001122,6f0891f56e609f711b4d663936fb96ee3f305a80d770963fa2c5f320f0888e99,1829,A4,0,A3,0,1,A4,0,0
2wiki,c51c07120bda11eba7f7acde48001122,6f0891f56e609f711b4d663936fb96ee3f305a80d770963fa2c5f320f0888e99,1847,A4,0,A4,0,0,A4,0,0
2wiki,c5fca28e088711ebbd6eac1f6bf848b6,a15dc8fc0f3bb6ce2f2539993d245db0b1b4b19b17fd17ecfe7e1599b9a85221,1811,A3,0,A4,0,1,A3,0,0
2wiki,c5fca28e088711ebbd6eac1f6bf848b6,a15dc8fc0f3bb6ce2f2539993d245db0b1b4b19b17fd17ecfe7e1599b9a85221,1829,A2,0,A4,0,1,A2,0,0
2wiki,c5fca28e088711ebbd6eac1f6bf848b6,a15dc8fc0f3bb6ce2f2539993d245db0b1b4b19b17fd17ecfe7e1599b9a85221,1847,A3,0,A4,0,1,A3,0,0
2wiki,c6301fa20bdb11eba7f7acde48001122,d33ab95b487f0e475c197e81b448532e363b8076a3bbc1dda226ead864372d76,1811,A3,1,A4,1,1,A3,1,1
2wiki,c6301fa20bdb11eba7f7acde48001122,d33ab95b487f0e475c197e81b448532e363b8076a3bbc1dda226ead864372d76,1829,A4,1,A3,1,1,A4,1,1
2wiki,c6301fa20bdb11eba7f7acde48001122,d33ab95b487f0e475c197e81b448532e363b8076a3bbc1dda226ead864372d76,1847,A3,1,A3,1,0,A3,1,1
2wiki,c6eda4e40bdd11eba7f7acde48001122,bb9ec80c7399bf2b10b3aba07852aec0b066df24d13f8b4a15f6dd544a354068,1811,A4,0,A4,0,0,A0,0,0
2wiki,c6eda4e40bdd11eba7f7acde48001122,bb9ec80c7399bf2b10b3aba07852aec0b066df24d13f8b4a15f6dd544a354068,1829,A4,0,A3,0,1,A0,0,0
2wiki,c6eda4e40bdd11eba7f7acde48001122,bb9ec80c7399bf2b10b3aba07852aec0b066df24d13f8b4a15f6dd544a354068,1847,A4,0,A4,0,0,A0,0,0
2wiki,c73c6af40bdb11eba7f7acde48001122,19a6753678dd3705ee80376a93925746ddcad3bdb6e20038bd1550c77659cff7,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,c73c6af40bdb11eba7f7acde48001122,19a6753678dd3705ee80376a93925746ddcad3bdb6e20038bd1550c77659cff7,1829,A4,1,A4,1,0,A0,1,1
2wiki,c73c6af40bdb11eba7f7acde48001122,19a6753678dd3705ee80376a93925746ddcad3bdb6e20038bd1550c77659cff7,1847,A4,1,A4,1,0,A0,1,1
2wiki,c749c451090c11ebbdadac1f6bf848b6,447d5f753c70ff31f97c9dcd69089837508fa7c4afd658dc19657ec898d01612,1811,A2,1,A1,1,1,TARGET,0,1
2wiki,c749c451090c11ebbdadac1f6bf848b6,447d5f753c70ff31f97c9dcd69089837508fa7c4afd658dc19657ec898d01612,1829,A3,1,A2,1,1,A0,1,1
2wiki,c749c451090c11ebbdadac1f6bf848b6,447d5f753c70ff31f97c9dcd69089837508fa7c4afd658dc19657ec898d01612,1847,A0,1,A0,1,0,A0,1,1
2wiki,c76be40c0bd911eba7f7acde48001122,6a9bc35555d433f22f182e7e7b7b580e3f6e99b1a94632789e5d59d9a545a0ae,1811,A4,1,A4,1,0,A0,0,1
2wiki,c76be40c0bd911eba7f7acde48001122,6a9bc35555d433f22f182e7e7b7b580e3f6e99b1a94632789e5d59d9a545a0ae,1829,A4,1,A3,1,1,A0,0,1
2wiki,c76be40c0bd911eba7f7acde48001122,6a9bc35555d433f22f182e7e7b7b580e3f6e99b1a94632789e5d59d9a545a0ae,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,c7746bce097011ebbdb0ac1f6bf848b6,6f44dace60188c57738366b2c493036df159a87eeb1054b7054563aa72926275,1811,A4,1,A3,1,1,A0,1,1
2wiki,c7746bce097011ebbdb0ac1f6bf848b6,6f44dace60188c57738366b2c493036df159a87eeb1054b7054563aa72926275,1829,A4,1,A4,1,0,A0,1,1
2wiki,c7746bce097011ebbdb0ac1f6bf848b6,6f44dace60188c57738366b2c493036df159a87eeb1054b7054563aa72926275,1847,A3,1,A4,1,1,A0,1,1
2wiki,c851af67097511ebbdb0ac1f6bf848b6,a55c290e265566810c308fde1a71466ff8c83bc8d516c7609a9baf0b767b44e3,1811,A2,1,A3,1,1,TARGET,1,1
2wiki,c851af67097511ebbdb0ac1f6bf848b6,a55c290e265566810c308fde1a71466ff8c83bc8d516c7609a9baf0b767b44e3,1829,A4,1,A4,1,0,TARGET,1,1
2wiki,c851af67097511ebbdb0ac1f6bf848b6,a55c290e265566810c308fde1a71466ff8c83bc8d516c7609a9baf0b767b44e3,1847,A4,1,A4,1,0,TARGET,1,1
2wiki,cac683520bdc11eba7f7acde48001122,f8f549bc30b7e415fe25e4621a8c9550e08437c0814d7f80d736025f576bf40f,1811,A4,1,A4,1,0,A0,0,1
2wiki,cac683520bdc11eba7f7acde48001122,f8f549bc30b7e415fe25e4621a8c9550e08437c0814d7f80d736025f576bf40f,1829,A4,1,A4,1,0,A0,0,1
2wiki,cac683520bdc11eba7f7acde48001122,f8f549bc30b7e415fe25e4621a8c9550e08437c0814d7f80d736025f576bf40f,1847,A4,1,A4,1,0,A0,0,1
2wiki,cada32a2088b11ebbd6fac1f6bf848b6,9967d9453d44af3ac2f411592cc1f27da5edea53c8f06a4a33cd8aa834193526,1811,A2,0,A2,0,0,A0,1,0
2wiki,cada32a2088b11ebbd6fac1f6bf848b6,9967d9453d44af3ac2f411592cc1f27da5edea53c8f06a4a33cd8aa834193526,1829,A3,0,A2,0,1,A3,0,0
2wiki,cada32a2088b11ebbd6fac1f6bf848b6,9967d9453d44af3ac2f411592cc1f27da5edea53c8f06a4a33cd8aa834193526,1847,A0,1,A3,0,1,A0,1,0
2wiki,cb221b220bdc11eba7f7acde48001122,340b927e296014d99f701728ef65c9e30d00fcb480e185a233ffaa7d38f5befa,1811,A4,0,A4,0,0,A0,0,0
2wiki,cb221b220bdc11eba7f7acde48001122,340b927e296014d99f701728ef65c9e30d00fcb480e185a233ffaa7d38f5befa,1829,A4,0,A3,0,1,A0,0,0
2wiki,cb221b220bdc11eba7f7acde48001122,340b927e296014d99f701728ef65c9e30d00fcb480e185a233ffaa7d38f5befa,1847,A4,0,A4,0,0,A0,0,0
2wiki,cb8f18ed08c511ebbd8fac1f6bf848b6,7a78c4f4de45f2818876bf60cb51c0cf1845ce166ac6463e4fa62bed5ad10d48,1811,A1,1,A1,1,0,TARGET,1,1
2wiki,cb8f18ed08c511ebbd8fac1f6bf848b6,7a78c4f4de45f2818876bf60cb51c0cf1845ce166ac6463e4fa62bed5ad10d48,1829,A4,1,A2,1,1,TARGET,1,1
2wiki,cb8f18ed08c511ebbd8fac1f6bf848b6,7a78c4f4de45f2818876bf60cb51c0cf1845ce166ac6463e4fa62bed5ad10d48,1847,A0,1,A0,1,0,TARGET,1,1
2wiki,ccc4e5d4086e11ebbd62ac1f6bf848b6,3f14e71d325f7114d43d032def4a6715abf700aad1c9e42bd0d56806933fe5ce,1811,A2,1,A0,1,1,TARGET,1,1
2wiki,ccc4e5d4086e11ebbd62ac1f6bf848b6,3f14e71d325f7114d43d032def4a6715abf700aad1c9e42bd0d56806933fe5ce,1829,A2,1,A2,1,0,TARGET,1,1
2wiki,ccc4e5d4086e11ebbd62ac1f6bf848b6,3f14e71d325f7114d43d032def4a6715abf700aad1c9e42bd0d56806933fe5ce,1847,A2,1,A1,1,1,TARGET,1,1
2wiki,cd7d0fe60bda11eba7f7acde48001122,eff26b5091de2b2620f9607b32dd9d398e89dc5eb483edbb4e5cb897280fee87,1811,A1,0,A3,0,1,A0,0,0
2wiki,cd7d0fe60bda11eba7f7acde48001122,eff26b5091de2b2620f9607b32dd9d398e89dc5eb483edbb4e5cb897280fee87,1829,A1,0,A3,0,1,TARGET,0,0
2wiki,cd7d0fe60bda11eba7f7acde48001122,eff26b5091de2b2620f9607b32dd9d398e89dc5eb483edbb4e5cb897280fee87,1847,A1,0,A4,0,1,A0,0,0
2wiki,cdafda760bd911eba7f7acde48001122,7a8cbaae36cef2bb537d4c20df6783faba9815f119181038210983ae1482a129,1811,A4,1,A4,1,0,A4,1,1
2wiki,cdafda760bd911eba7f7acde48001122,7a8cbaae36cef2bb537d4c20df6783faba9815f119181038210983ae1482a129,1829,A3,1,A3,1,0,A0,0,1
2wiki,cdafda760bd911eba7f7acde48001122,7a8cbaae36cef2bb537d4c20df6783faba9815f119181038210983ae1482a129,1847,A4,1,A4,1,0,A4,1,1
2wiki,cdc11681087611ebbd67ac1f6bf848b6,7829edb9cb1dbcad91c65014b0a15623d1015058cab80dda3da76f757bb84e62,1811,A2,1,A1,1,1,A2,1,0
2wiki,cdc11681087611ebbd67ac1f6bf848b6,7829edb9cb1dbcad91c65014b0a15623d1015058cab80dda3da76f757bb84e62,1829,A3,1,A4,0,1,A0,1,0
2wiki,cdc11681087611ebbd67ac1f6bf848b6,7829edb9cb1dbcad91c65014b0a15623d1015058cab80dda3da76f757bb84e62,1847,A3,1,A3,1,0,A0,1,0
2wiki,ce40b5be08e111ebbda3ac1f6bf848b6,ea8da8ce554efa5650ecd5cd9426e5e1048f95f9503e86d4037e6a2b77d54100,1811,A4,0,A4,0,0,A4,0,0
2wiki,ce40b5be08e111ebbda3ac1f6bf848b6,ea8da8ce554efa5650ecd5cd9426e5e1048f95f9503e86d4037e6a2b77d54100,1829,A1,1,A1,1,0,A0,1,0
2wiki,ce40b5be08e111ebbda3ac1f6bf848b6,ea8da8ce554efa5650ecd5cd9426e5e1048f95f9503e86d4037e6a2b77d54100,1847,A4,0,A4,0,0,A4,0,0
2wiki,ce5333180bdb11eba7f7acde48001122,e642db7bcda744aa1e49ac57152c7c6362ae681385484ae7ca209df4d234d965,1811,A4,0,A4,0,0,A4,0,0
2wiki,ce5333180bdb11eba7f7acde48001122,e642db7bcda744aa1e49ac57152c7c6362ae681385484ae7ca209df4d234d965,1829,A4,0,A4,0,0,A4,0,0
2wiki,ce5333180bdb11eba7f7acde48001122,e642db7bcda744aa1e49ac57152c7c6362ae681385484ae7ca209df4d234d965,1847,A4,0,A4,0,0,A4,0,0
2wiki,cf34bc6c08e411ebbda4ac1f6bf848b6,73d108bb28e6d1143c929bc5871bd5c72a8f57bf92138a63d78f4b724916e691,1811,A2,0,A2,0,0,A2,0,1
2wiki,cf34bc6c08e411ebbda4ac1f6bf848b6,73d108bb28e6d1143c929bc5871bd5c72a8f57bf92138a63d78f4b724916e691,1829,A1,1,A2,0,1,A1,1,1
2wiki,cf34bc6c08e411ebbda4ac1f6bf848b6,73d108bb28e6d1143c929bc5871bd5c72a8f57bf92138a63d78f4b724916e691,1847,A0,1,A0,1,0,A0,1,1
2wiki,cfb80de808e111ebbda3ac1f6bf848b6,ea8da8ce554efa5650ecd5cd9426e5e1048f95f9503e86d4037e6a2b77d54100,1811,A3,1,A1,1,1,A0,0,1
2wiki,cfb80de808e111ebbda3ac1f6bf848b6,ea8da8ce554efa5650ecd5cd9426e5e1048f95f9503e86d4037e6a2b77d54100,1829,A3,1,A3,1,0,A3,1,1
2wiki,cfb80de808e111ebbda3ac1f6bf848b6,ea8da8ce554efa5650ecd5cd9426e5e1048f95f9503e86d4037e6a2b77d54100,1847,A3,1,A3,1,0,A3,1,1
2wiki,d0093ba20bdc11eba7f7acde48001122,367d028a1629850c80d674a3056c800ba54323465e63390dccbfee07634c23cc,1811,A0,0,A1,0,1,TARGET,0,1
2wiki,d0093ba20bdc11eba7f7acde48001122,367d028a1629850c80d674a3056c800ba54323465e63390dccbfee07634c23cc,1829,A0,0,A1,0,1,TARGET,0,1
2wiki,d0093ba20bdc11eba7f7acde48001122,367d028a1629850c80d674a3056c800ba54323465e63390dccbfee07634c23cc,1847,A3,0,A4,1,1,A0,0,1
2wiki,d05bbde408d211ebbd96ac1f6bf848b6,c1da702829aa0f7231f212cf0a7da392dc63e844f01fb0d4d380375319c4a6b9,1811,A1,1,A4,1,1,TARGET,1,1
2wiki,d05bbde408d211ebbd96ac1f6bf848b6,c1da702829aa0f7231f212cf0a7da392dc63e844f01fb0d4d380375319c4a6b9,1829,A4,1,A4,1,0,TARGET,1,1
2wiki,d05bbde408d211ebbd96ac1f6bf848b6,c1da702829aa0f7231f212cf0a7da392dc63e844f01fb0d4d380375319c4a6b9,1847,A1,1,A4,1,1,TARGET,1,1
2wiki,d088dca1098011ebbdb0ac1f6bf848b6,caf97b19e4f76b2a807362fa5d279270a9caee2fe1e58f2a33f862aa3e9524f7,1811,A4,1,A3,1,1,TARGET,1,1
2wiki,d088dca1098011ebbdb0ac1f6bf848b6,caf97b19e4f76b2a807362fa5d279270a9caee2fe1e58f2a33f862aa3e9524f7,1829,A4,1,A4,1,0,TARGET,1,1
2wiki,d088dca1098011ebbdb0ac1f6bf848b6,caf97b19e4f76b2a807362fa5d279270a9caee2fe1e58f2a33f862aa3e9524f7,1847,A4,1,A4,1,0,TARGET,1,1
2wiki,d0895129086e11ebbd62ac1f6bf848b6,d4c84462fecc9dcaa7859bd4fb4120380453ab4d7fc4f03474462b0f317ace0d,1811,A0,0,A4,0,1,TARGET,0,0
2wiki,d0895129086e11ebbd62ac1f6bf848b6,d4c84462fecc9dcaa7859bd4fb4120380453ab4d7fc4f03474462b0f317ace0d,1829,A0,0,A4,0,1,A0,0,0
2wiki,d0895129086e11ebbd62ac1f6bf848b6,d4c84462fecc9dcaa7859bd4fb4120380453ab4d7fc4f03474462b0f317ace0d,1847,A2,0,A2,0,0,A0,0,0
2wiki,d0979cc80bda11eba7f7acde48001122,7f08862ab2ec10ebad0a9a31241c817085b745a488c9447cd2d56e5a2d3ee9b3,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,d0979cc80bda11eba7f7acde48001122,7f08862ab2ec10ebad0a9a31241c817085b745a488c9447cd2d56e5a2d3ee9b3,1829,A4,0,A4,0,0,TARGET,0,0
2wiki,d0979cc80bda11eba7f7acde48001122,7f08862ab2ec10ebad0a9a31241c817085b745a488c9447cd2d56e5a2d3ee9b3,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,d13509dc08cd11ebbd93ac1f6bf848b6,7babb36dfbe44d8a53c4cc4255bc46c08dcfdce616107b45514548541c465aa4,1811,A1,1,A2,1,1,A1,1,1
2wiki,d13509dc08cd11ebbd93ac1f6bf848b6,7babb36dfbe44d8a53c4cc4255bc46c08dcfdce616107b45514548541c465aa4,1829,A1,1,A1,1,0,A1,1,1
2wiki,d13509dc08cd11ebbd93ac1f6bf848b6,7babb36dfbe44d8a53c4cc4255bc46c08dcfdce616107b45514548541c465aa4,1847,A1,1,A1,1,0,A1,1,1
2wiki,d142e3d808a811ebbd7fac1f6bf848b6,563bbf6529832ab47d13a96de126395dfe8364f1c2db036a417c56fdaae9eeac,1811,A2,1,A2,1,0,A2,1,1
2wiki,d142e3d808a811ebbd7fac1f6bf848b6,563bbf6529832ab47d13a96de126395dfe8364f1c2db036a417c56fdaae9eeac,1829,A2,1,A1,1,1,A0,1,1
2wiki,d142e3d808a811ebbd7fac1f6bf848b6,563bbf6529832ab47d13a96de126395dfe8364f1c2db036a417c56fdaae9eeac,1847,A2,1,A1,1,1,A2,1,1
2wiki,d176ddc80bdc11eba7f7acde48001122,40de4e10e5617a92fa99041b3ab5b3244bf889e3c3bef6f388b11f8c7471549b,1811,A4,1,A4,1,0,TARGET,1,1
2wiki,d176ddc80bdc11eba7f7acde48001122,40de4e10e5617a92fa99041b3ab5b3244bf889e3c3bef6f388b11f8c7471549b,1829,A4,1,A1,0,1,TARGET,1,1
2wiki,d176ddc80bdc11eba7f7acde48001122,40de4e10e5617a92fa99041b3ab5b3244bf889e3c3bef6f388b11f8c7471549b,1847,A0,1,A0,1,0,TARGET,1,1
2wiki,d18e604a0bd911eba7f7acde48001122,181076a90f0c57f8c1800b37daf04a302fc94b07d996e090e675d69762fce467,1811,A4,0,A4,0,0,A4,0,0
2wiki,d18e604a0bd911eba7f7acde48001122,181076a90f0c57f8c1800b37daf04a302fc94b07d996e090e675d69762fce467,1829,A4,0,A4,0,0,A4,0,0
2wiki,d18e604a0bd911eba7f7acde48001122,181076a90f0c57f8c1800b37daf04a302fc94b07d996e090e675d69762fce467,1847,A4,0,A4,0,0,A4,0,0
2wiki,d27752b7088011ebbd6dac1f6bf848b6,07ef01eac81c338050771911a6b59694ad14b808871719a3ffcdac98b0eb6216,1811,A2,1,A2,1,0,TARGET,1,1
2wiki,d27752b7088011ebbd6dac1f6bf848b6,07ef01eac81c338050771911a6b59694ad14b808871719a3ffcdac98b0eb6216,1829,A3,1,A3,1,0,TARGET,1,1
2wiki,d27752b7088011ebbd6dac1f6bf848b6,07ef01eac81c338050771911a6b59694ad14b808871719a3ffcdac98b0eb6216,1847,A0,1,A0,1,0,TARGET,1,1
2wiki,d290372c0bdc11eba7f7acde48001122,3be668e03dbce80ad0b05fcced2fbb39dd1eb862614b92dccbf59d3301a4b5af,1811,A4,1,A4,1,0,A4,1,1
2wiki,d290372c0bdc11eba7f7acde48001122,3be668e03dbce80ad0b05fcced2fbb39dd1eb862614b92dccbf59d3301a4b5af,1829,A4,1,A4,1,0,A4,1,1
2wiki,d290372c0bdc11eba7f7acde48001122,3be668e03dbce80ad0b05fcced2fbb39dd1eb862614b92dccbf59d3301a4b5af,1847,A4,1,A4,1,0,A4,1,1
2wiki,d418534b098e11ebbdb0ac1f6bf848b6,866559ebef509f6c28ad5fc500a686052c8b49c09382002afa04b78d16393cf4,1811,A4,1,A4,1,0,A0,1,1
2wiki,d418534b098e11ebbdb0ac1f6bf848b6,866559ebef509f6c28ad5fc500a686052c8b49c09382002afa04b78d16393cf4,1829,A4,1,A4,1,0,A0,1,1
2wiki,d418534b098e11ebbdb0ac1f6bf848b6,866559ebef509f6c28ad5fc500a686052c8b49c09382002afa04b78d16393cf4,1847,A1,1,A1,1,0,A1,1,1
2wiki,d44add4c087511ebbd67ac1f6bf848b6,fae9c108d89db2501ce9ea7ee7ccea450904464014716671d33e1f5db10c8cdf,1811,A2,1,A1,1,1,A2,1,1
2wiki,d44add4c087511ebbd67ac1f6bf848b6,fae9c108d89db2501ce9ea7ee7ccea450904464014716671d33e1f5db10c8cdf,1829,A0,1,A2,1,1,TARGET,1,1
2wiki,d44add4c087511ebbd67ac1f6bf848b6,fae9c108d89db2501ce9ea7ee7ccea450904464014716671d33e1f5db10c8cdf,1847,A0,1,A2,1,1,TARGET,1,1
2wiki,d498b7c4087b11ebbd69ac1f6bf848b6,8d968676700b94c285d163b9994b92378e34e7fd901bc1e814f4a273c207e33b,1811,A4,1,A4,1,0,A0,1,1
2wiki,d498b7c4087b11ebbd69ac1f6bf848b6,8d968676700b94c285d163b9994b92378e34e7fd901bc1e814f4a273c207e33b,1829,A4,1,A4,1,0,A0,1,1
2wiki,d498b7c4087b11ebbd69ac1f6bf848b6,8d968676700b94c285d163b9994b92378e34e7fd901bc1e814f4a273c207e33b,1847,A4,1,A4,1,0,A0,1,1
2wiki,d5d9f0d20bda11eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,1811,A0,0,A3,0,1,A0,0,0
2wiki,d5d9f0d20bda11eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,1829,A0,0,A3,0,1,TARGET,0,0
2wiki,d5d9f0d20bda11eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,1847,A3,0,A3,0,0,A0,0,0
2wiki,d5f523f0087b11ebbd69ac1f6bf848b6,8d968676700b94c285d163b9994b92378e34e7fd901bc1e814f4a273c207e33b,1811,A2,0,A3,0,1,TARGET,1,0
2wiki,d5f523f0087b11ebbd69ac1f6bf848b6,8d968676700b94c285d163b9994b92378e34e7fd901bc1e814f4a273c207e33b,1829,A3,0,A1,0,1,TARGET,1,0
2wiki,d5f523f0087b11ebbd69ac1f6bf848b6,8d968676700b94c285d163b9994b92378e34e7fd901bc1e814f4a273c207e33b,1847,A2,0,A1,0,1,TARGET,1,0
2wiki,d600fcd0084d11ebbd56ac1f6bf848b6,7653d204d974326fc042042e1b839901944835e728fff75237a3cd457e816378,1811,A3,1,A4,1,1,A3,1,1
2wiki,d600fcd0084d11ebbd56ac1f6bf848b6,7653d204d974326fc042042e1b839901944835e728fff75237a3cd457e816378,1829,A3,1,A0,1,1,A0,1,1
2wiki,d600fcd0084d11ebbd56ac1f6bf848b6,7653d204d974326fc042042e1b839901944835e728fff75237a3cd457e816378,1847,A0,1,A0,1,0,A0,1,1
2wiki,d625b332085b11ebbd5cac1f6bf848b6,30b9473aca8dec1ffbbefa0253cd3351a890ac217b39baec51d97df07a963699,1811,A2,1,A2,1,0,TARGET,1,1
2wiki,d625b332085b11ebbd5cac1f6bf848b6,30b9473aca8dec1ffbbefa0253cd3351a890ac217b39baec51d97df07a963699,1829,A3,1,A0,1,1,TARGET,1,1
2wiki,d625b332085b11ebbd5cac1f6bf848b6,30b9473aca8dec1ffbbefa0253cd3351a890ac217b39baec51d97df07a963699,1847,A2,1,A0,1,1,A2,1,1
2wiki,d6adcffb088911ebbd6eac1f6bf848b6,6bed8111d8c750e25c0bc0236255918c86321326be85e827f442a3995868050d,1811,A4,1,A4,1,0,A4,1,1
2wiki,d6adcffb088911ebbd6eac1f6bf848b6,6bed8111d8c750e25c0bc0236255918c86321326be85e827f442a3995868050d,1829,A4,1,A4,1,0,A4,1,1
2wiki,d6adcffb088911ebbd6eac1f6bf848b6,6bed8111d8c750e25c0bc0236255918c86321326be85e827f442a3995868050d,1847,A0,1,A0,1,0,A0,1,1
2wiki,d815d200086d11ebbd62ac1f6bf848b6,afb1df9dd092a975a5a0d2831300cb9df50f7d882ad5362cc59d71249c684fdd,1811,A1,1,A1,1,0,TARGET,0,1
2wiki,d815d200086d11ebbd62ac1f6bf848b6,afb1df9dd092a975a5a0d2831300cb9df50f7d882ad5362cc59d71249c684fdd,1829,A1,1,A4,1,1,TARGET,0,1
2wiki,d815d200086d11ebbd62ac1f6bf848b6,afb1df9dd092a975a5a0d2831300cb9df50f7d882ad5362cc59d71249c684fdd,1847,A1,1,A1,1,0,TARGET,0,1
2wiki,d87bf3ec0bdc11eba7f7acde48001122,bae19af1c4d20b9ece05d60801a50d6c052da6e2222589c0a125be2fc1a6c048,1811,A4,0,A4,0,0,A4,0,0
2wiki,d87bf3ec0bdc11eba7f7acde48001122,bae19af1c4d20b9ece05d60801a50d6c052da6e2222589c0a125be2fc1a6c048,1829,A4,0,A4,0,0,A4,0,0
2wiki,d87bf3ec0bdc11eba7f7acde48001122,bae19af1c4d20b9ece05d60801a50d6c052da6e2222589c0a125be2fc1a6c048,1847,A4,0,A4,0,0,A4,0,0
2wiki,d91efc6c08ea11ebbda7ac1f6bf848b6,d0a904a3a75d579f7c7c8e940863ae938be1ca2eb0c12143e8dd79289ec54c2f,1811,A2,1,A2,1,0,TARGET,1,1
2wiki,d91efc6c08ea11ebbda7ac1f6bf848b6,d0a904a3a75d579f7c7c8e940863ae938be1ca2eb0c12143e8dd79289ec54c2f,1829,A2,1,A1,1,1,TARGET,1,1
2wiki,d91efc6c08ea11ebbda7ac1f6bf848b6,d0a904a3a75d579f7c7c8e940863ae938be1ca2eb0c12143e8dd79289ec54c2f,1847,A2,1,A2,1,0,TARGET,1,1
2wiki,d92496aa0bdc11eba7f7acde48001122,93968d16074499edac4e1ee742ed68299b3612c7fd4aaf1131ba618c41c96b4c,1811,A0,0,A3,0,1,A0,0,0
2wiki,d92496aa0bdc11eba7f7acde48001122,93968d16074499edac4e1ee742ed68299b3612c7fd4aaf1131ba618c41c96b4c,1829,A0,0,A4,0,1,A0,0,0
2wiki,d92496aa0bdc11eba7f7acde48001122,93968d16074499edac4e1ee742ed68299b3612c7fd4aaf1131ba618c41c96b4c,1847,A0,0,A4,0,1,A0,0,0
2wiki,d9b834420bdb11eba7f7acde48001122,04339c40a81fdc2bf23b22682f97a79c2974e64c9e562ed05f3c2d75a88e2bfd,1811,A4,1,A4,1,0,A4,1,1
2wiki,d9b834420bdb11eba7f7acde48001122,04339c40a81fdc2bf23b22682f97a79c2974e64c9e562ed05f3c2d75a88e2bfd,1829,A4,1,A4,1,0,A4,1,1
2wiki,d9b834420bdb11eba7f7acde48001122,04339c40a81fdc2bf23b22682f97a79c2974e64c9e562ed05f3c2d75a88e2bfd,1847,A4,1,A4,1,0,A4,1,1
2wiki,d9dfa1b2096c11ebbdafac1f6bf848b6,eb400f8613a208b984ec16b1730911658cfb150ed395d075d782645db81ad876,1811,A1,1,A1,1,0,A1,1,1
2wiki,d9dfa1b2096c11ebbdafac1f6bf848b6,eb400f8613a208b984ec16b1730911658cfb150ed395d075d782645db81ad876,1829,A4,1,A4,1,0,A0,1,1
2wiki,d9dfa1b2096c11ebbdafac1f6bf848b6,eb400f8613a208b984ec16b1730911658cfb150ed395d075d782645db81ad876,1847,A1,1,A0,1,1,A1,1,1
2wiki,da1a33c20bdb11eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,1811,A4,1,A3,1,1,A0,0,1
2wiki,da1a33c20bdb11eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,1829,A4,1,A4,1,0,A0,0,1
2wiki,da1a33c20bdb11eba7f7acde48001122,7f495736dd3dbea7cc696a06a4a7846af1d612ff4e78c40d4683559b49c4d615,1847,A4,1,A4,1,0,A0,0,1
2wiki,dc7216340baf11ebab90acde48001122,b58abf1cd88f7d549f9a204f6d65b27f295c49963f0605a679c4a0ed92aa53db,1811,A4,0,A4,0,0,A4,0,0
2wiki,dc7216340baf11ebab90acde48001122,b58abf1cd88f7d549f9a204f6d65b27f295c49963f0605a679c4a0ed92aa53db,1829,A1,0,A3,0,1,TARGET,0,0
2wiki,dc7216340baf11ebab90acde48001122,b58abf1cd88f7d549f9a204f6d65b27f295c49963f0605a679c4a0ed92aa53db,1847,A0,0,A0,0,0,TARGET,0,0
2wiki,de3e320e0bdc11eba7f7acde48001122,756b619b589e0aaa89001fba5c9e3b27aa0b6e3f365e40ad5ad1c03920998cdd,1811,A4,0,A4,0,0,A0,0,0
2wiki,de3e320e0bdc11eba7f7acde48001122,756b619b589e0aaa89001fba5c9e3b27aa0b6e3f365e40ad5ad1c03920998cdd,1829,A4,0,A4,0,0,A0,0,0
2wiki,de3e320e0bdc11eba7f7acde48001122,756b619b589e0aaa89001fba5c9e3b27aa0b6e3f365e40ad5ad1c03920998cdd,1847,A4,0,A4,0,0,A0,0,0
2wiki,de557b64085b11ebbd5cac1f6bf848b6,d972ed8520c77072bc10b1a918a91d0ca99166753e58cfbc24eb44156d4574ec,1811,A1,1,A0,1,1,TARGET,1,0
2wiki,de557b64085b11ebbd5cac1f6bf848b6,d972ed8520c77072bc10b1a918a91d0ca99166753e58cfbc24eb44156d4574ec,1829,A1,1,A2,1,1,TARGET,1,0
2wiki,de557b64085b11ebbd5cac1f6bf848b6,d972ed8520c77072bc10b1a918a91d0ca99166753e58cfbc24eb44156d4574ec,1847,A4,0,A4,0,0,TARGET,1,0
2wiki,df949ef3086111ebbd5dac1f6bf848b6,3b059665aa919e324918ba2a23acc4a0882d6919f379087a1a550990aaa38dd3,1811,A2,1,A1,1,1,A0,1,1
2wiki,df949ef3086111ebbd5dac1f6bf848b6,3b059665aa919e324918ba2a23acc4a0882d6919f379087a1a550990aaa38dd3,1829,A1,1,A1,1,0,A0,1,1
2wiki,df949ef3086111ebbd5dac1f6bf848b6,3b059665aa919e324918ba2a23acc4a0882d6919f379087a1a550990aaa38dd3,1847,A0,1,A0,1,0,TARGET,1,1
2wiki,df9a6dea0bda11eba7f7acde48001122,ed862898732642d7289d8050666d3e3d6778514c2fd1d0f45cc42627676e61fe,1811,A4,0,A4,0,0,A4,0,0
2wiki,df9a6dea0bda11eba7f7acde48001122,ed862898732642d7289d8050666d3e3d6778514c2fd1d0f45cc42627676e61fe,1829,A2,0,A3,0,1,A2,0,0
2wiki,df9a6dea0bda11eba7f7acde48001122,ed862898732642d7289d8050666d3e3d6778514c2fd1d0f45cc42627676e61fe,1847,A3,0,A3,0,0,A3,0,0
2wiki,dfc15b26089211ebbd74ac1f6bf848b6,95c56e1e48d44d6027e9e7ee35dc1d02be7d73d210c8aa0545d7eb8a8c900188,1811,A1,0,A4,0,1,TARGET,1,0
2wiki,dfc15b26089211ebbd74ac1f6bf848b6,95c56e1e48d44d6027e9e7ee35dc1d02be7d73d210c8aa0545d7eb8a8c900188,1829,A1,0,A4,0,1,TARGET,1,0
2wiki,dfc15b26089211ebbd74ac1f6bf848b6,95c56e1e48d44d6027e9e7ee35dc1d02be7d73d210c8aa0545d7eb8a8c900188,1847,A1,0,A1,0,0,TARGET,1,0
2wiki,dff19e62085b11ebbd5cac1f6bf848b6,d972ed8520c77072bc10b1a918a91d0ca99166753e58cfbc24eb44156d4574ec,1811,A4,0,A4,0,0,A0,1,0
2wiki,dff19e62085b11ebbd5cac1f6bf848b6,d972ed8520c77072bc10b1a918a91d0ca99166753e58cfbc24eb44156d4574ec,1829,A4,0,A2,1,1,A0,1,0
2wiki,dff19e62085b11ebbd5cac1f6bf848b6,d972ed8520c77072bc10b1a918a91d0ca99166753e58cfbc24eb44156d4574ec,1847,A4,0,A4,0,0,A0,1,0
2wiki,e024da06097d11ebbdb0ac1f6bf848b6,bfb3e3c732837bc902f8b03aabc358704b0f8b13fcc5ecb260bec9fc43ccf925,1811,A2,1,A1,1,1,A2,1,1
2wiki,e024da06097d11ebbdb0ac1f6bf848b6,bfb3e3c732837bc902f8b03aabc358704b0f8b13fcc5ecb260bec9fc43ccf925,1829,A4,1,A2,1,1,A4,1,1
2wiki,e024da06097d11ebbdb0ac1f6bf848b6,bfb3e3c732837bc902f8b03aabc358704b0f8b13fcc5ecb260bec9fc43ccf925,1847,A3,1,A2,1,1,A3,1,1
2wiki,e04a2f3c0bda11eba7f7acde48001122,e4ad8404a0e300533fcdb370dfb07ce014fb35fd0574109605e6b7c52fc7543b,1811,A4,0,A4,0,0,A4,0,0
2wiki,e04a2f3c0bda11eba7f7acde48001122,e4ad8404a0e300533fcdb370dfb07ce014fb35fd0574109605e6b7c52fc7543b,1829,A4,0,A4,0,0,A4,0,0
2wiki,e04a2f3c0bda11eba7f7acde48001122,e4ad8404a0e300533fcdb370dfb07ce014fb35fd0574109605e6b7c52fc7543b,1847,A4,0,A4,0,0,A4,0,0
2wiki,e0f58d50089211ebbd74ac1f6bf848b6,95c56e1e48d44d6027e9e7ee35dc1d02be7d73d210c8aa0545d7eb8a8c900188,1811,A2,1,A4,1,1,A2,1,1
2wiki,e0f58d50089211ebbd74ac1f6bf848b6,95c56e1e48d44d6027e9e7ee35dc1d02be7d73d210c8aa0545d7eb8a8c900188,1829,A2,1,A2,1,0,A0,1,1
2wiki,e0f58d50089211ebbd74ac1f6bf848b6,95c56e1e48d44d6027e9e7ee35dc1d02be7d73d210c8aa0545d7eb8a8c900188,1847,A1,1,A4,1,1,A1,1,1
2wiki,e16fdd580bda11eba7f7acde48001122,831d575e7ea87be1832316ddcac893d2d7613375df3a55d69d49a066680caab1,1811,A4,0,A4,0,0,A4,0,0
2wiki,e16fdd580bda11eba7f7acde48001122,831d575e7ea87be1832316ddcac893d2d7613375df3a55d69d49a066680caab1,1829,A4,0,A3,0,1,A4,0,0
2wiki,e16fdd580bda11eba7f7acde48001122,831d575e7ea87be1832316ddcac893d2d7613375df3a55d69d49a066680caab1,1847,A4,0,A4,0,0,A4,0,0
2wiki,e25d9f6a0bdb11eba7f7acde48001122,b445baad7b18fbc876ca42aa2b8ea6ffe328f66c3d81930059b8360b770419b1,1811,A4,1,A4,1,0,A4,1,1
2wiki,e25d9f6a0bdb11eba7f7acde48001122,b445baad7b18fbc876ca42aa2b8ea6ffe328f66c3d81930059b8360b770419b1,1829,A4,1,A4,1,0,A4,1,1
2wiki,e25d9f6a0bdb11eba7f7acde48001122,b445baad7b18fbc876ca42aa2b8ea6ffe328f66c3d81930059b8360b770419b1,1847,A4,1,A3,0,1,A4,1,1
2wiki,e3555fb60bdb11eba7f7acde48001122,e48deebd53fe4a518c7cf26de8611edd5f3b96fe594f9ea0c115aadc7e466ff6,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,e3555fb60bdb11eba7f7acde48001122,e48deebd53fe4a518c7cf26de8611edd5f3b96fe594f9ea0c115aadc7e466ff6,1829,A4,1,A4,1,0,TARGET,0,1
2wiki,e3555fb60bdb11eba7f7acde48001122,e48deebd53fe4a518c7cf26de8611edd5f3b96fe594f9ea0c115aadc7e466ff6,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,e50bbb3208cc11ebbd93ac1f6bf848b6,a4cb94db629e354395305ae31345d43208bdac718bc303aa4e4711161a524965,1811,A0,1,A4,0,1,TARGET,0,0
2wiki,e50bbb3208cc11ebbd93ac1f6bf848b6,a4cb94db629e354395305ae31345d43208bdac718bc303aa4e4711161a524965,1829,A0,1,A4,0,1,A0,1,0
2wiki,e50bbb3208cc11ebbd93ac1f6bf848b6,a4cb94db629e354395305ae31345d43208bdac718bc303aa4e4711161a524965,1847,A0,1,A4,0,1,TARGET,0,0
2wiki,e52a389108c311ebbd8dac1f6bf848b6,8acdc6d3469957907a07e5132271616e8aff0b6b2604ca11710f9fd85530bb2c,1811,A1,1,A4,1,1,A0,1,1
2wiki,e52a389108c311ebbd8dac1f6bf848b6,8acdc6d3469957907a07e5132271616e8aff0b6b2604ca11710f9fd85530bb2c,1829,A3,1,A3,1,0,A0,1,1
2wiki,e52a389108c311ebbd8dac1f6bf848b6,8acdc6d3469957907a07e5132271616e8aff0b6b2604ca11710f9fd85530bb2c,1847,A0,1,A3,1,1,A0,1,1
2wiki,e594770a098711ebbdb0ac1f6bf848b6,babc254446928d319a404e1f448c9425183b2ef2d7e5ba9bb10e070436a5a395,1811,A1,0,A4,0,1,TARGET,0,0
2wiki,e594770a098711ebbdb0ac1f6bf848b6,babc254446928d319a404e1f448c9425183b2ef2d7e5ba9bb10e070436a5a395,1829,A4,0,A2,0,1,A0,0,0
2wiki,e594770a098711ebbdb0ac1f6bf848b6,babc254446928d319a404e1f448c9425183b2ef2d7e5ba9bb10e070436a5a395,1847,A2,0,A2,0,0,A0,0,0
2wiki,e5d3885408e211ebbda4ac1f6bf848b6,090e2cdf3dc3454094ca5f90e79ce688b6d4a1347c3250c0d55f77f5e3619d0e,1811,A2,1,A1,1,1,A2,1,1
2wiki,e5d3885408e211ebbda4ac1f6bf848b6,090e2cdf3dc3454094ca5f90e79ce688b6d4a1347c3250c0d55f77f5e3619d0e,1829,A4,1,A1,1,1,A0,1,1
2wiki,e5d3885408e211ebbda4ac1f6bf848b6,090e2cdf3dc3454094ca5f90e79ce688b6d4a1347c3250c0d55f77f5e3619d0e,1847,A1,1,A1,1,0,A0,1,1
2wiki,e6f0b1f40bd911eba7f7acde48001122,dd285471faee7e6d93cdd7ffdda76c8a33c49473cf7384cd44b51815ce93f19a,1811,A4,0,A4,0,0,A4,0,0
2wiki,e6f0b1f40bd911eba7f7acde48001122,dd285471faee7e6d93cdd7ffdda76c8a33c49473cf7384cd44b51815ce93f19a,1829,A4,0,A4,0,0,A4,0,0
2wiki,e6f0b1f40bd911eba7f7acde48001122,dd285471faee7e6d93cdd7ffdda76c8a33c49473cf7384cd44b51815ce93f19a,1847,A4,0,A4,0,0,A4,0,0
2wiki,e751f4d4085511ebbd59ac1f6bf848b6,ef014ca2bc892a394838b021e7766acacae85033db6a7499f7c5166c6373230d,1811,A1,1,A1,1,0,A1,1,1
2wiki,e751f4d4085511ebbd59ac1f6bf848b6,ef014ca2bc892a394838b021e7766acacae85033db6a7499f7c5166c6373230d,1829,A4,1,A1,1,1,TARGET,1,1
2wiki,e751f4d4085511ebbd59ac1f6bf848b6,ef014ca2bc892a394838b021e7766acacae85033db6a7499f7c5166c6373230d,1847,A3,1,A0,1,1,A3,1,1
2wiki,e756248a096d11ebbdb0ac1f6bf848b6,5ba6259823038d88e4367bd2d87eb617ff1bf183bea550fd67ccaa371ee707d6,1811,A2,1,A2,1,0,A2,1,1
2wiki,e756248a096d11ebbdb0ac1f6bf848b6,5ba6259823038d88e4367bd2d87eb617ff1bf183bea550fd67ccaa371ee707d6,1829,A4,1,A2,1,1,A4,1,1
2wiki,e756248a096d11ebbdb0ac1f6bf848b6,5ba6259823038d88e4367bd2d87eb617ff1bf183bea550fd67ccaa371ee707d6,1847,A2,1,A4,1,1,A2,1,1
2wiki,e9272c4708af11ebbd83ac1f6bf848b6,3f2c6a8d01bd129e75ac91648c2a4835c720f9cee85c883c30f8aaa2680f8752,1811,A4,1,A4,1,0,TARGET,1,1
2wiki,e9272c4708af11ebbd83ac1f6bf848b6,3f2c6a8d01bd129e75ac91648c2a4835c720f9cee85c883c30f8aaa2680f8752,1829,A4,1,A4,1,0,TARGET,1,1
2wiki,e9272c4708af11ebbd83ac1f6bf848b6,3f2c6a8d01bd129e75ac91648c2a4835c720f9cee85c883c30f8aaa2680f8752,1847,A2,1,A4,1,1,A2,1,1
2wiki,e92a78fa088311ebbd6dac1f6bf848b6,8f0c96fc26b556f7981f54ff57d4f9df6a8299db5608b7dad504e639bf77db01,1811,A2,1,A0,1,1,A0,1,0
2wiki,e92a78fa088311ebbd6dac1f6bf848b6,8f0c96fc26b556f7981f54ff57d4f9df6a8299db5608b7dad504e639bf77db01,1829,A0,1,A0,1,0,A0,1,0
2wiki,e92a78fa088311ebbd6dac1f6bf848b6,8f0c96fc26b556f7981f54ff57d4f9df6a8299db5608b7dad504e639bf77db01,1847,A0,1,A0,1,0,A0,1,0
2wiki,e92a78fb088311ebbd6dac1f6bf848b6,8f0c96fc26b556f7981f54ff57d4f9df6a8299db5608b7dad504e639bf77db01,1811,A2,0,A3,0,1,A2,0,1
2wiki,e92a78fb088311ebbd6dac1f6bf848b6,8f0c96fc26b556f7981f54ff57d4f9df6a8299db5608b7dad504e639bf77db01,1829,A2,0,A2,0,0,A2,0,1
2wiki,e92a78fb088311ebbd6dac1f6bf848b6,8f0c96fc26b556f7981f54ff57d4f9df6a8299db5608b7dad504e639bf77db01,1847,A3,0,A4,1,1,TARGET,0,1
2wiki,e956102b099111ebbdb0ac1f6bf848b6,587a6b8736f2f1004530629f0172f3397a2897dd3e4e63bdb03884934be424af,1811,A2,0,A3,0,1,A0,0,0
2wiki,e956102b099111ebbdb0ac1f6bf848b6,587a6b8736f2f1004530629f0172f3397a2897dd3e4e63bdb03884934be424af,1829,A4,0,A1,0,1,A0,0,0
2wiki,e956102b099111ebbdb0ac1f6bf848b6,587a6b8736f2f1004530629f0172f3397a2897dd3e4e63bdb03884934be424af,1847,A4,0,A2,0,1,A0,0,0
2wiki,e969e2780bdb11eba7f7acde48001122,17db3564c1920651b76ace3d5bc4261655115963c6045efaf23f33ed26643156,1811,A4,0,A4,0,0,A4,0,0
2wiki,e969e2780bdb11eba7f7acde48001122,17db3564c1920651b76ace3d5bc4261655115963c6045efaf23f33ed26643156,1829,A4,0,A4,0,0,A4,0,0
2wiki,e969e2780bdb11eba7f7acde48001122,17db3564c1920651b76ace3d5bc4261655115963c6045efaf23f33ed26643156,1847,A4,0,A4,0,0,A4,0,0
2wiki,e970b644086511ebbd5eac1f6bf848b6,86fa6434654df28057dda5068f05be2efb0e98fd96011a82a8a8f5ca955c3381,1811,A2,1,A0,1,1,TARGET,1,1
2wiki,e970b644086511ebbd5eac1f6bf848b6,86fa6434654df28057dda5068f05be2efb0e98fd96011a82a8a8f5ca955c3381,1829,A3,1,A0,1,1,TARGET,1,1
2wiki,e970b644086511ebbd5eac1f6bf848b6,86fa6434654df28057dda5068f05be2efb0e98fd96011a82a8a8f5ca955c3381,1847,A0,1,A0,1,0,TARGET,1,1
2wiki,e9d57e0e0bd911eba7f7acde48001122,8a28e9c491608045177ec16b1e52fe41982339779800207b054178705c2e1525,1811,A3,0,A3,0,0,A3,0,0
2wiki,e9d57e0e0bd911eba7f7acde48001122,8a28e9c491608045177ec16b1e52fe41982339779800207b054178705c2e1525,1829,A3,0,A3,0,0,TARGET,0,0
2wiki,e9d57e0e0bd911eba7f7acde48001122,8a28e9c491608045177ec16b1e52fe41982339779800207b054178705c2e1525,1847,A3,0,A3,0,0,TARGET,0,0
2wiki,e9f89c020bdb11eba7f7acde48001122,badd8a8b156dd2392b99caec8fd6b876306b732f2c5894f4e4c30dd790a9e0f0,1811,A2,1,A1,1,1,TARGET,1,1
2wiki,e9f89c020bdb11eba7f7acde48001122,badd8a8b156dd2392b99caec8fd6b876306b732f2c5894f4e4c30dd790a9e0f0,1829,A4,1,A4,1,0,A0,1,1
2wiki,e9f89c020bdb11eba7f7acde48001122,badd8a8b156dd2392b99caec8fd6b876306b732f2c5894f4e4c30dd790a9e0f0,1847,A0,1,A0,1,0,TARGET,1,1
2wiki,eaaa9f8e088a11ebbd6fac1f6bf848b6,15901f80e317a147729efde7bf3495146156959145e0601e97027d3c483b89f0,1811,A1,1,A1,1,0,TARGET,1,1
2wiki,eaaa9f8e088a11ebbd6fac1f6bf848b6,15901f80e317a147729efde7bf3495146156959145e0601e97027d3c483b89f0,1829,A4,1,A1,1,1,A4,1,1
2wiki,eaaa9f8e088a11ebbd6fac1f6bf848b6,15901f80e317a147729efde7bf3495146156959145e0601e97027d3c483b89f0,1847,A3,1,A0,1,1,A3,1,1
2wiki,eae4c01a088311ebbd6dac1f6bf848b6,8f0c96fc26b556f7981f54ff57d4f9df6a8299db5608b7dad504e639bf77db01,1811,A4,0,A4,0,0,A4,0,0
2wiki,eae4c01a088311ebbd6dac1f6bf848b6,8f0c96fc26b556f7981f54ff57d4f9df6a8299db5608b7dad504e639bf77db01,1829,A1,0,A1,0,0,A0,1,0
2wiki,eae4c01a088311ebbd6dac1f6bf848b6,8f0c96fc26b556f7981f54ff57d4f9df6a8299db5608b7dad504e639bf77db01,1847,A4,0,A4,0,0,A4,0,0
2wiki,eb53e97108e411ebbda4ac1f6bf848b6,b7862f82e79c47479ea5f06c0fc9031ef9e7548636c8b8ef4d168bc41588e915,1811,A4,0,A4,0,0,A0,0,0
2wiki,eb53e97108e411ebbda4ac1f6bf848b6,b7862f82e79c47479ea5f06c0fc9031ef9e7548636c8b8ef4d168bc41588e915,1829,A4,0,A4,0,0,A0,0,0
2wiki,eb53e97108e411ebbda4ac1f6bf848b6,b7862f82e79c47479ea5f06c0fc9031ef9e7548636c8b8ef4d168bc41588e915,1847,A4,0,A4,0,0,A0,0,0
2wiki,ebf143e60bdc11eba7f7acde48001122,575bfa05564ece3eb73f68165e8ac0dbae557af8ddad082650443c9c2976f3fe,1811,A4,1,A4,1,0,A4,1,1
2wiki,ebf143e60bdc11eba7f7acde48001122,575bfa05564ece3eb73f68165e8ac0dbae557af8ddad082650443c9c2976f3fe,1829,A4,1,A4,1,0,A4,1,1
2wiki,ebf143e60bdc11eba7f7acde48001122,575bfa05564ece3eb73f68165e8ac0dbae557af8ddad082650443c9c2976f3fe,1847,A4,1,A3,0,1,A4,1,1
2wiki,ec078f3008c511ebbd8fac1f6bf848b6,aba8dc00518c8dd26bfe76c0c3493e2df76ff6c8354f4bfb79bf8015a1afe02c,1811,A2,1,A1,1,1,A0,0,1
2wiki,ec078f3008c511ebbd8fac1f6bf848b6,aba8dc00518c8dd26bfe76c0c3493e2df76ff6c8354f4bfb79bf8015a1afe02c,1829,A3,1,A2,1,1,A0,0,1
2wiki,ec078f3008c511ebbd8fac1f6bf848b6,aba8dc00518c8dd26bfe76c0c3493e2df76ff6c8354f4bfb79bf8015a1afe02c,1847,A2,1,A3,1,1,TARGET,0,1
2wiki,ecee7b6008e411ebbda4ac1f6bf848b6,b7862f82e79c47479ea5f06c0fc9031ef9e7548636c8b8ef4d168bc41588e915,1811,A2,0,A1,1,1,A2,0,1
2wiki,ecee7b6008e411ebbda4ac1f6bf848b6,b7862f82e79c47479ea5f06c0fc9031ef9e7548636c8b8ef4d168bc41588e915,1829,A4,1,A2,0,1,A0,1,1
2wiki,ecee7b6008e411ebbda4ac1f6bf848b6,b7862f82e79c47479ea5f06c0fc9031ef9e7548636c8b8ef4d168bc41588e915,1847,A3,1,A0,1,1,A3,1,1
2wiki,ed2a534e08e211ebbda4ac1f6bf848b6,fa79742c9fca3f2231bc748191f7a74db77adb7178df316cc4cc9f489009cfb6,1811,A1,1,A2,1,1,TARGET,1,1
2wiki,ed2a534e08e211ebbda4ac1f6bf848b6,fa79742c9fca3f2231bc748191f7a74db77adb7178df316cc4cc9f489009cfb6,1829,A3,1,A1,1,1,TARGET,1,1
2wiki,ed2a534e08e211ebbda4ac1f6bf848b6,fa79742c9fca3f2231bc748191f7a74db77adb7178df316cc4cc9f489009cfb6,1847,A3,1,A3,1,0,TARGET,1,1
2wiki,edb6b7a80bda11eba7f7acde48001122,9f93a6d9bba42275cbd877bc60ba2dbc69c3718601fb44a8916f276cd43e1776,1811,A3,0,A4,1,1,A0,0,1
2wiki,edb6b7a80bda11eba7f7acde48001122,9f93a6d9bba42275cbd877bc60ba2dbc69c3718601fb44a8916f276cd43e1776,1829,A3,0,A0,0,1,A0,0,1
2wiki,edb6b7a80bda11eba7f7acde48001122,9f93a6d9bba42275cbd877bc60ba2dbc69c3718601fb44a8916f276cd43e1776,1847,A0,0,A0,0,0,A0,0,1
2wiki,ee05035b088911ebbd6eac1f6bf848b6,5e303609b9c11e069f001a48504e2b32690f337e8270e3df64b2fe87021e356d,1811,A1,1,A1,1,0,A1,1,1
2wiki,ee05035b088911ebbd6eac1f6bf848b6,5e303609b9c11e069f001a48504e2b32690f337e8270e3df64b2fe87021e356d,1829,A4,1,A4,1,0,A4,1,1
2wiki,ee05035b088911ebbd6eac1f6bf848b6,5e303609b9c11e069f001a48504e2b32690f337e8270e3df64b2fe87021e356d,1847,A0,1,A0,1,0,A0,1,1
2wiki,ef6c3b1d08a711ebbd7fac1f6bf848b6,200c0d850fd53fa1aea4ab32fd79d15d0aa873bc52557fca1d7f2396febdb936,1811,A1,1,A1,1,0,TARGET,1,1
2wiki,ef6c3b1d08a711ebbd7fac1f6bf848b6,200c0d850fd53fa1aea4ab32fd79d15d0aa873bc52557fca1d7f2396febdb936,1829,A2,1,A2,1,0,TARGET,1,1
2wiki,ef6c3b1d08a711ebbd7fac1f6bf848b6,200c0d850fd53fa1aea4ab32fd79d15d0aa873bc52557fca1d7f2396febdb936,1847,A3,1,A3,1,0,A3,1,1
2wiki,f09d09400bda11eba7f7acde48001122,46bf49a17d5513a189fdb23b81b65fcc16e834fe685b69320c5816c40b2a9942,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,f09d09400bda11eba7f7acde48001122,46bf49a17d5513a189fdb23b81b65fcc16e834fe685b69320c5816c40b2a9942,1829,A4,0,A4,0,0,TARGET,0,0
2wiki,f09d09400bda11eba7f7acde48001122,46bf49a17d5513a189fdb23b81b65fcc16e834fe685b69320c5816c40b2a9942,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,f0cf143a0bda11eba7f7acde48001122,9f541380e1a3f647d671634078a592b70aee7450450003f2df24a376b311610d,1811,A4,0,A4,0,0,A4,0,0
2wiki,f0cf143a0bda11eba7f7acde48001122,9f541380e1a3f647d671634078a592b70aee7450450003f2df24a376b311610d,1829,A4,0,A4,0,0,A4,0,0
2wiki,f0cf143a0bda11eba7f7acde48001122,9f541380e1a3f647d671634078a592b70aee7450450003f2df24a376b311610d,1847,A4,0,A4,0,0,A4,0,0
2wiki,f125d26a0bdb11eba7f7acde48001122,9299122fb4f1c0e02c920ead18c5694987f3be4b36da3d52d1c8626446b8cb80,1811,A4,0,A4,0,0,A4,0,0
2wiki,f125d26a0bdb11eba7f7acde48001122,9299122fb4f1c0e02c920ead18c5694987f3be4b36da3d52d1c8626446b8cb80,1829,A4,0,A4,0,0,A4,0,0
2wiki,f125d26a0bdb11eba7f7acde48001122,9299122fb4f1c0e02c920ead18c5694987f3be4b36da3d52d1c8626446b8cb80,1847,A4,0,A4,0,0,A4,0,0
2wiki,f19a30280bdc11eba7f7acde48001122,a5d5f0f10a6ce47f39ae1a0f07cc4d6d872f97a655de6cdbe964edc7b4a6e98e,1811,A4,0,A4,0,0,A0,1,0
2wiki,f19a30280bdc11eba7f7acde48001122,a5d5f0f10a6ce47f39ae1a0f07cc4d6d872f97a655de6cdbe964edc7b4a6e98e,1829,A4,0,A4,0,0,A0,1,0
2wiki,f19a30280bdc11eba7f7acde48001122,a5d5f0f10a6ce47f39ae1a0f07cc4d6d872f97a655de6cdbe964edc7b4a6e98e,1847,A4,0,A4,0,0,A0,1,0
2wiki,f1b2f45808e311ebbda4ac1f6bf848b6,01f751e77c9401ba90a5fd5502a4fb4e16d7fb9a87e70ac2861c9defe11e9ba4,1811,A2,1,A0,0,1,A2,1,0
2wiki,f1b2f45808e311ebbda4ac1f6bf848b6,01f751e77c9401ba90a5fd5502a4fb4e16d7fb9a87e70ac2861c9defe11e9ba4,1829,A3,1,A2,1,1,A3,1,0
2wiki,f1b2f45808e311ebbda4ac1f6bf848b6,01f751e77c9401ba90a5fd5502a4fb4e16d7fb9a87e70ac2861c9defe11e9ba4,1847,A0,0,A0,0,0,TARGET,0,0
2wiki,f20c3b4a088611ebbd6dac1f6bf848b6,64587dfa1e8de4aecf1224123bac8909ac042ecb173acc344ead0eb43e053311,1811,A1,1,A1,1,0,A1,1,1
2wiki,f20c3b4a088611ebbd6dac1f6bf848b6,64587dfa1e8de4aecf1224123bac8909ac042ecb173acc344ead0eb43e053311,1829,A1,1,A1,1,0,A1,1,1
2wiki,f20c3b4a088611ebbd6dac1f6bf848b6,64587dfa1e8de4aecf1224123bac8909ac042ecb173acc344ead0eb43e053311,1847,A0,1,A0,1,0,A0,1,1
2wiki,f2363a0a086111ebbd5dac1f6bf848b6,ddd5c58d3c88905ef637119d5da85c8e496d423c4273740065cd1115b64a66ec,1811,A1,1,A0,1,1,A1,1,1
2wiki,f2363a0a086111ebbd5dac1f6bf848b6,ddd5c58d3c88905ef637119d5da85c8e496d423c4273740065cd1115b64a66ec,1829,A1,1,A2,1,1,A1,1,1
2wiki,f2363a0a086111ebbd5dac1f6bf848b6,ddd5c58d3c88905ef637119d5da85c8e496d423c4273740065cd1115b64a66ec,1847,A3,1,A3,1,0,A0,1,1
2wiki,f2f51368089c11ebbd78ac1f6bf848b6,212ea20b7d2bcebf775bccd99c32d59567d5215507d0b3fc9a99c7af7fe8c635,1811,A2,0,A1,0,1,TARGET,1,1
2wiki,f2f51368089c11ebbd78ac1f6bf848b6,212ea20b7d2bcebf775bccd99c32d59567d5215507d0b3fc9a99c7af7fe8c635,1829,A0,1,A2,0,1,TARGET,1,1
2wiki,f2f51368089c11ebbd78ac1f6bf848b6,212ea20b7d2bcebf775bccd99c32d59567d5215507d0b3fc9a99c7af7fe8c635,1847,A0,1,A0,1,0,TARGET,1,1
2wiki,f3c6ac8c097111ebbdb0ac1f6bf848b6,8d6c48878580d3c6bfae282f3b3a068d0bb100e2abfc10f49d62f78d88bfed2e,1811,A2,1,A3,1,1,TARGET,0,1
2wiki,f3c6ac8c097111ebbdb0ac1f6bf848b6,8d6c48878580d3c6bfae282f3b3a068d0bb100e2abfc10f49d62f78d88bfed2e,1829,A4,1,A2,1,1,A4,1,1
2wiki,f3c6ac8c097111ebbdb0ac1f6bf848b6,8d6c48878580d3c6bfae282f3b3a068d0bb100e2abfc10f49d62f78d88bfed2e,1847,A1,1,A2,1,1,TARGET,0,1
2wiki,f5ed16b40bdb11eba7f7acde48001122,0dc1324cd37b0e62f41cd5804fb51a3432cc417c96a1e76d82fd7a97652c49d8,1811,A3,1,A4,1,1,A0,1,1
2wiki,f5ed16b40bdb11eba7f7acde48001122,0dc1324cd37b0e62f41cd5804fb51a3432cc417c96a1e76d82fd7a97652c49d8,1829,A4,1,A3,1,1,TARGET,0,1
2wiki,f5ed16b40bdb11eba7f7acde48001122,0dc1324cd37b0e62f41cd5804fb51a3432cc417c96a1e76d82fd7a97652c49d8,1847,A2,1,A2,1,0,TARGET,0,1
2wiki,f658de580bae11ebab90acde48001122,191afd1cfc0171de6db28561589a93bfb3d6e44bed54a368d8319333bc820b99,1811,A3,0,A3,0,0,A0,0,0
2wiki,f658de580bae11ebab90acde48001122,191afd1cfc0171de6db28561589a93bfb3d6e44bed54a368d8319333bc820b99,1829,A4,0,A3,0,1,A0,0,0
2wiki,f658de580bae11ebab90acde48001122,191afd1cfc0171de6db28561589a93bfb3d6e44bed54a368d8319333bc820b99,1847,A4,0,A4,0,0,A0,0,0
2wiki,f71f4073086611ebbd5eac1f6bf848b6,ade6359341bf8fa9b4fe19ef8d449f01aee9d76c92bc0fa0c8e5f7a0c65176b2,1811,A3,1,A2,1,1,TARGET,0,1
2wiki,f71f4073086611ebbd5eac1f6bf848b6,ade6359341bf8fa9b4fe19ef8d449f01aee9d76c92bc0fa0c8e5f7a0c65176b2,1829,A3,1,A2,1,1,TARGET,0,1
2wiki,f71f4073086611ebbd5eac1f6bf848b6,ade6359341bf8fa9b4fe19ef8d449f01aee9d76c92bc0fa0c8e5f7a0c65176b2,1847,A0,1,A0,1,0,A0,1,1
2wiki,f796dcd208e211ebbda4ac1f6bf848b6,23faf58d3778dca67088e08e204d11bb2a723fc05345e45134c0f27ff4b2cb9a,1811,A1,1,A2,1,1,A0,1,1
2wiki,f796dcd208e211ebbda4ac1f6bf848b6,23faf58d3778dca67088e08e204d11bb2a723fc05345e45134c0f27ff4b2cb9a,1829,A2,1,A2,1,0,A0,1,1
2wiki,f796dcd208e211ebbda4ac1f6bf848b6,23faf58d3778dca67088e08e204d11bb2a723fc05345e45134c0f27ff4b2cb9a,1847,A4,1,A3,1,1,A0,1,1
2wiki,f7b5e9b40bd911eba7f7acde48001122,5872e09b0a90d1ef58bceed0e8bbd85b568d9f1b484602e136a6a7dae9bec103,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,f7b5e9b40bd911eba7f7acde48001122,5872e09b0a90d1ef58bceed0e8bbd85b568d9f1b484602e136a6a7dae9bec103,1829,A4,0,A3,0,1,A0,0,0
2wiki,f7b5e9b40bd911eba7f7acde48001122,5872e09b0a90d1ef58bceed0e8bbd85b568d9f1b484602e136a6a7dae9bec103,1847,A4,0,A4,0,0,A0,0,0
2wiki,f88864c0098811ebbdb0ac1f6bf848b6,c927cedca3ba8ef9cf7075d42e9f2478124cbb596caaed0d1636a60f15982124,1811,A2,0,A4,0,1,A0,0,0
2wiki,f88864c0098811ebbdb0ac1f6bf848b6,c927cedca3ba8ef9cf7075d42e9f2478124cbb596caaed0d1636a60f15982124,1829,A4,0,A4,0,0,A4,0,0
2wiki,f88864c0098811ebbdb0ac1f6bf848b6,c927cedca3ba8ef9cf7075d42e9f2478124cbb596caaed0d1636a60f15982124,1847,A1,0,A1,0,0,A0,0,0
2wiki,f9b289140bdb11eba7f7acde48001122,f1d5c29cc86f4e57fa48a7acd36f527b2eb1c274662d651c1df2b7cf007b5f90,1811,A4,0,A4,0,0,A4,0,0
2wiki,f9b289140bdb11eba7f7acde48001122,f1d5c29cc86f4e57fa48a7acd36f527b2eb1c274662d651c1df2b7cf007b5f90,1829,A4,0,A4,0,0,A4,0,0
2wiki,f9b289140bdb11eba7f7acde48001122,f1d5c29cc86f4e57fa48a7acd36f527b2eb1c274662d651c1df2b7cf007b5f90,1847,A4,0,A4,0,0,A4,0,0
2wiki,fb2273900bae11ebab90acde48001122,1cf9510042c3276ca7fe31a843c1a481d162f3c365d270bff753f2d0c23ad42b,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,fb2273900bae11ebab90acde48001122,1cf9510042c3276ca7fe31a843c1a481d162f3c365d270bff753f2d0c23ad42b,1829,A4,0,A0,0,1,TARGET,0,0
2wiki,fb2273900bae11ebab90acde48001122,1cf9510042c3276ca7fe31a843c1a481d162f3c365d270bff753f2d0c23ad42b,1847,A4,0,A3,0,1,TARGET,0,0
2wiki,fc321687098411ebbdb0ac1f6bf848b6,17b3d1f9e52ec7cc9a8c41e1b5282b4b14978865dc76b27e93fdc71b69c5d091,1811,A1,1,A1,1,0,A1,1,1
2wiki,fc321687098411ebbdb0ac1f6bf848b6,17b3d1f9e52ec7cc9a8c41e1b5282b4b14978865dc76b27e93fdc71b69c5d091,1829,A4,1,A1,1,1,A4,1,1
2wiki,fc321687098411ebbdb0ac1f6bf848b6,17b3d1f9e52ec7cc9a8c41e1b5282b4b14978865dc76b27e93fdc71b69c5d091,1847,A1,1,A1,1,0,A1,1,1
2wiki,fc636ad209b711ebbdb0ac1f6bf848b6,b4c12084170e999c170d9a04258797b9ed01983a1f51d55639de64bf6b305d97,1811,A1,1,A1,1,0,A1,1,1
2wiki,fc636ad209b711ebbdb0ac1f6bf848b6,b4c12084170e999c170d9a04258797b9ed01983a1f51d55639de64bf6b305d97,1829,A4,1,A1,1,1,A4,1,1
2wiki,fc636ad209b711ebbdb0ac1f6bf848b6,b4c12084170e999c170d9a04258797b9ed01983a1f51d55639de64bf6b305d97,1847,A1,1,A1,1,0,A1,1,1
2wiki,fc72b05e0bd911eba7f7acde48001122,4f282d02c6e0b50b759421ed1e0152d38c457213cbb6248edc581c43a068bfa1,1811,A4,0,A4,0,0,A0,0,0
2wiki,fc72b05e0bd911eba7f7acde48001122,4f282d02c6e0b50b759421ed1e0152d38c457213cbb6248edc581c43a068bfa1,1829,A4,0,A4,0,0,A0,0,0
2wiki,fc72b05e0bd911eba7f7acde48001122,4f282d02c6e0b50b759421ed1e0152d38c457213cbb6248edc581c43a068bfa1,1847,A2,0,A3,0,1,A0,0,0
2wiki,fcf3c0000bdd11eba7f7acde48001122,51587f46ef6e39ea5788b8e5f5cfe74ec1deadec0fb4bcfe64bc4e2cf786b346,1811,A4,1,A4,1,0,A4,1,1
2wiki,fcf3c0000bdd11eba7f7acde48001122,51587f46ef6e39ea5788b8e5f5cfe74ec1deadec0fb4bcfe64bc4e2cf786b346,1829,A2,1,A3,1,1,A2,1,1
2wiki,fcf3c0000bdd11eba7f7acde48001122,51587f46ef6e39ea5788b8e5f5cfe74ec1deadec0fb4bcfe64bc4e2cf786b346,1847,A4,1,A4,1,0,A4,1,1
2wiki,fd0b97f208a911ebbd80ac1f6bf848b6,c48b98c05f7db5bdb4cce080e19a205ab98be10b593bcfda741ba4341a668054,1811,A2,1,A1,1,1,A0,1,1
2wiki,fd0b97f208a911ebbd80ac1f6bf848b6,c48b98c05f7db5bdb4cce080e19a205ab98be10b593bcfda741ba4341a668054,1829,A4,1,A4,1,0,A0,1,1
2wiki,fd0b97f208a911ebbd80ac1f6bf848b6,c48b98c05f7db5bdb4cce080e19a205ab98be10b593bcfda741ba4341a668054,1847,A0,1,A0,1,0,A0,1,1
2wiki,fd184e860bdb11eba7f7acde48001122,8a28e9c491608045177ec16b1e52fe41982339779800207b054178705c2e1525,1811,A3,0,A4,0,1,A3,0,0
2wiki,fd184e860bdb11eba7f7acde48001122,8a28e9c491608045177ec16b1e52fe41982339779800207b054178705c2e1525,1829,A1,0,A1,0,0,A1,0,0
2wiki,fd184e860bdb11eba7f7acde48001122,8a28e9c491608045177ec16b1e52fe41982339779800207b054178705c2e1525,1847,A3,0,A3,0,0,A3,0,0
2wiki,fd6e9ec20bda11eba7f7acde48001122,c26f058d1451bd39ddc2e2c2a9996718548551c8310f31c8bb25e6f3a0d3f9c8,1811,A4,1,A4,1,0,TARGET,0,1
2wiki,fd6e9ec20bda11eba7f7acde48001122,c26f058d1451bd39ddc2e2c2a9996718548551c8310f31c8bb25e6f3a0d3f9c8,1829,A4,1,A4,1,0,TARGET,0,1
2wiki,fd6e9ec20bda11eba7f7acde48001122,c26f058d1451bd39ddc2e2c2a9996718548551c8310f31c8bb25e6f3a0d3f9c8,1847,A4,1,A4,1,0,TARGET,0,1
2wiki,fe37c731089111ebbd73ac1f6bf848b6,c1a1c82c8044c111ac2c6216ef214855d5479acb229db90ab3f9112794b8b6ff,1811,A2,1,A0,0,1,A0,0,1
2wiki,fe37c731089111ebbd73ac1f6bf848b6,c1a1c82c8044c111ac2c6216ef214855d5479acb229db90ab3f9112794b8b6ff,1829,A3,1,A2,1,1,A0,0,1
2wiki,fe37c731089111ebbd73ac1f6bf848b6,c1a1c82c8044c111ac2c6216ef214855d5479acb229db90ab3f9112794b8b6ff,1847,A0,0,A0,0,0,A0,0,1
2wiki,fe8483d60bd911eba7f7acde48001122,0c182448a1572198025442cdd66e26b89394677136c5cd1255d9c284f6f1dfca,1811,A3,0,A4,0,1,A0,0,0
2wiki,fe8483d60bd911eba7f7acde48001122,0c182448a1572198025442cdd66e26b89394677136c5cd1255d9c284f6f1dfca,1829,A4,0,A3,0,1,TARGET,0,0
2wiki,fe8483d60bd911eba7f7acde48001122,0c182448a1572198025442cdd66e26b89394677136c5cd1255d9c284f6f1dfca,1847,A3,0,A2,0,1,TARGET,0,0
2wiki,ff798da408d211ebbd96ac1f6bf848b6,7fd4e18d231b8ae706557b33522396d79346b6df35b5c51d77485245793a118f,1811,A4,0,A4,0,0,TARGET,0,0
2wiki,ff798da408d211ebbd96ac1f6bf848b6,7fd4e18d231b8ae706557b33522396d79346b6df35b5c51d77485245793a118f,1829,A4,0,A2,0,1,TARGET,0,0
2wiki,ff798da408d211ebbd96ac1f6bf848b6,7fd4e18d231b8ae706557b33522396d79346b6df35b5c51d77485245793a118f,1847,A4,0,A4,0,0,TARGET,0,0
2wiki,ffe52ed408cc11ebbd93ac1f6bf848b6,9601d28f7141a072bd402e8bc793b46e2d3ae9d712134ced8d22c9f733f6fe35,1811,A2,0,A1,0,1,A2,0,1
2wiki,ffe52ed408cc11ebbd93ac1f6bf848b6,9601d28f7141a072bd402e8bc793b46e2d3ae9d712134ced8d22c9f733f6fe35,1829,A0,1,A1,0,1,A0,1,1
2wiki,ffe52ed408cc11ebbd93ac1f6bf848b6,9601d28f7141a072bd402e8bc793b46e2d3ae9d712134ced8d22c9f733f6fe35,1847,A0,1,A0,1,0,A0,1,1
hotpot,5a70f21b5542994082a3e416,adecc028e3a4b26eb9682d0129f0b6eec2e7cfaa959381c0ec5dc1a49caf6c9a,1811,A4,1,A1,1,1,A4,1,1
hotpot,5a70f21b5542994082a3e416,adecc028e3a4b26eb9682d0129f0b6eec2e7cfaa959381c0ec5dc1a49caf6c9a,1829,A2,1,A2,1,0,A0,1,1
hotpot,5a70f21b5542994082a3e416,adecc028e3a4b26eb9682d0129f0b6eec2e7cfaa959381c0ec5dc1a49caf6c9a,1847,A4,1,A2,1,1,A4,1,1
hotpot,5a70f88d5542994082a3e464,a163a29bc16d0efd0a3f5f41b4228d0a8031559a2f3efe3875bd9205492c397d,1811,A1,1,A4,1,1,TARGET,0,1
hotpot,5a70f88d5542994082a3e464,a163a29bc16d0efd0a3f5f41b4228d0a8031559a2f3efe3875bd9205492c397d,1829,A4,1,A2,1,1,A0,1,1
hotpot,5a70f88d5542994082a3e464,a163a29bc16d0efd0a3f5f41b4228d0a8031559a2f3efe3875bd9205492c397d,1847,A1,1,A1,1,0,A0,1,1
hotpot,5a70f9625542994082a3e46c,400fcb4cb95b7f2a2783778b252dfa82f53cf7a95ab5ee6ca87655725a229c26,1811,A1,1,A2,1,1,A1,1,1
hotpot,5a70f9625542994082a3e46c,400fcb4cb95b7f2a2783778b252dfa82f53cf7a95ab5ee6ca87655725a229c26,1829,A2,1,A2,1,0,A2,1,1
hotpot,5a70f9625542994082a3e46c,400fcb4cb95b7f2a2783778b252dfa82f53cf7a95ab5ee6ca87655725a229c26,1847,A3,1,A2,1,1,TARGET,0,1
hotpot,5a710d0a5542994082a3e51e,b64aa8070d40d41d1eb99871f57732aa90a754fece80ce99beba503fc0b77774,1811,A4,1,A3,1,1,A0,1,1
hotpot,5a710d0a5542994082a3e51e,b64aa8070d40d41d1eb99871f57732aa90a754fece80ce99beba503fc0b77774,1829,A4,1,A3,1,1,A0,1,1
hotpot,5a710d0a5542994082a3e51e,b64aa8070d40d41d1eb99871f57732aa90a754fece80ce99beba503fc0b77774,1847,A2,1,A2,1,0,A0,1,1
hotpot,5a7128e25542994082a3e5f4,ff3be502762c16debc927dd878399e1a0053d1bde4a68364b1c47f6699a90f10,1811,A3,1,A2,1,1,A3,1,1
hotpot,5a7128e25542994082a3e5f4,ff3be502762c16debc927dd878399e1a0053d1bde4a68364b1c47f6699a90f10,1829,A2,1,A3,1,1,A2,1,1
hotpot,5a7128e25542994082a3e5f4,ff3be502762c16debc927dd878399e1a0053d1bde4a68364b1c47f6699a90f10,1847,A2,1,A2,1,0,A2,1,1
hotpot,5a712eee5542994082a3e63c,cec57dff59b2f48cc50f7f30058e33a45c9486d99346bb574a9307ce5b050855,1811,A4,0,A1,0,1,A0,0,0
hotpot,5a712eee5542994082a3e63c,cec57dff59b2f48cc50f7f30058e33a45c9486d99346bb574a9307ce5b050855,1829,A4,0,A4,0,0,A4,0,0
hotpot,5a712eee5542994082a3e63c,cec57dff59b2f48cc50f7f30058e33a45c9486d99346bb574a9307ce5b050855,1847,A2,0,A3,0,1,A0,0,0
hotpot,5a714abe5542994082a3e783,3c810f03dc0f50aab013a5c3403a0d29a8c762a92b9d46d8eb96324cbbec6a2b,1811,A1,0,A1,0,0,A0,1,0
hotpot,5a714abe5542994082a3e783,3c810f03dc0f50aab013a5c3403a0d29a8c762a92b9d46d8eb96324cbbec6a2b,1829,A1,0,A1,0,0,A0,1,0
hotpot,5a714abe5542994082a3e783,3c810f03dc0f50aab013a5c3403a0d29a8c762a92b9d46d8eb96324cbbec6a2b,1847,A4,0,A4,0,0,A0,1,0
hotpot,5a72134a55429971e9dc9246,659b8e0d698eae0b0ae025b4d4dd0bc4562389d60d0410925af4cb545b37b902,1811,A0,0,A3,0,1,A0,0,0
hotpot,5a72134a55429971e9dc9246,659b8e0d698eae0b0ae025b4d4dd0bc4562389d60d0410925af4cb545b37b902,1829,A0,0,A4,0,1,A0,0,0
hotpot,5a72134a55429971e9dc9246,659b8e0d698eae0b0ae025b4d4dd0bc4562389d60d0410925af4cb545b37b902,1847,A2,0,A3,0,1,A0,0,0
hotpot,5a7269b45542992359bc308b,b5ac1f25311a0928135318461f1021cbe684520830e6170c05710b63ef31cee4,1811,A4,0,A4,0,0,A0,0,0
hotpot,5a7269b45542992359bc308b,b5ac1f25311a0928135318461f1021cbe684520830e6170c05710b63ef31cee4,1829,A2,0,A2,0,0,A0,0,0
hotpot,5a7269b45542992359bc308b,b5ac1f25311a0928135318461f1021cbe684520830e6170c05710b63ef31cee4,1847,A2,0,A2,0,0,A0,0,0
hotpot,5a727ac65542994cef4bc2cc,8eaed7083c331270c605b1a7383ddcaa2db714f05b692429faa6da9afcbb3b13,1811,A1,1,A1,1,0,A0,0,1
hotpot,5a727ac65542994cef4bc2cc,8eaed7083c331270c605b1a7383ddcaa2db714f05b692429faa6da9afcbb3b13,1829,A3,0,A2,0,1,A0,0,1
hotpot,5a727ac65542994cef4bc2cc,8eaed7083c331270c605b1a7383ddcaa2db714f05b692429faa6da9afcbb3b13,1847,A3,0,A2,0,1,A0,0,1
hotpot,5a72958d5542992359bc311c,2ee5535a4461b3c843aa19527268019220df69ab1c0dd5653c216f4191754bfd,1811,A4,0,A4,0,0,A0,0,0
hotpot,5a72958d5542992359bc311c,2ee5535a4461b3c843aa19527268019220df69ab1c0dd5653c216f4191754bfd,1829,A4,0,A4,0,0,A4,0,0
hotpot,5a72958d5542992359bc311c,2ee5535a4461b3c843aa19527268019220df69ab1c0dd5653c216f4191754bfd,1847,A4,0,A4,0,0,A0,0,0
hotpot,5a72edeb5542992359bc31da,ca9c71539cb2402b340a34006f12c866be7bb6a3492443cbc76994fdb9f29dcd,1811,A4,0,A4,0,0,A0,0,0
hotpot,5a72edeb5542992359bc31da,ca9c71539cb2402b340a34006f12c866be7bb6a3492443cbc76994fdb9f29dcd,1829,A4,0,A4,0,0,A0,0,0
hotpot,5a72edeb5542992359bc31da,ca9c71539cb2402b340a34006f12c866be7bb6a3492443cbc76994fdb9f29dcd,1847,A4,0,A4,0,0,A4,0,0
hotpot,5a7308dd55429901807daf6d,40043cf0ade7ab160cd4f9b616091e3ac25f31d19a921d794d39f62421c9b79c,1811,A2,1,A2,1,0,TARGET,0,1
hotpot,5a7308dd55429901807daf6d,40043cf0ade7ab160cd4f9b616091e3ac25f31d19a921d794d39f62421c9b79c,1829,A2,1,A3,1,1,TARGET,0,1
hotpot,5a7308dd55429901807daf6d,40043cf0ade7ab160cd4f9b616091e3ac25f31d19a921d794d39f62421c9b79c,1847,A2,1,A2,1,0,A0,1,1
hotpot,5a7312e85542991f9a20c602,90c3ea1373b9e5fe91d16e15e2ca2f9e7fd3830a01d3d99e9d5344cf101a6570,1811,A1,1,A3,1,1,A0,1,1
hotpot,5a7312e85542991f9a20c602,90c3ea1373b9e5fe91d16e15e2ca2f9e7fd3830a01d3d99e9d5344cf101a6570,1829,A3,1,A3,1,0,A3,1,1
hotpot,5a7312e85542991f9a20c602,90c3ea1373b9e5fe91d16e15e2ca2f9e7fd3830a01d3d99e9d5344cf101a6570,1847,A3,1,A3,1,0,A3,1,1
hotpot,5a7329765542994cef4bc486,a4ed9f670bafbb5a8f49e74f2c9b75caada32dc07cc0e92679243d1c07969f3d,1811,A3,0,A0,0,1,TARGET,0,0
hotpot,5a7329765542994cef4bc486,a4ed9f670bafbb5a8f49e74f2c9b75caada32dc07cc0e92679243d1c07969f3d,1829,A0,0,A4,0,1,TARGET,0,0
hotpot,5a7329765542994cef4bc486,a4ed9f670bafbb5a8f49e74f2c9b75caada32dc07cc0e92679243d1c07969f3d,1847,A3,0,A3,0,0,TARGET,0,0
hotpot,5a735c1255429901807daff5,9a49f48eefc06f80264516c9ff103784bf1309ca22599355aab63683c87222de,1811,A4,0,A2,1,1,A4,0,0
hotpot,5a735c1255429901807daff5,9a49f48eefc06f80264516c9ff103784bf1309ca22599355aab63683c87222de,1829,A4,0,A4,0,0,A4,0,0
hotpot,5a735c1255429901807daff5,9a49f48eefc06f80264516c9ff103784bf1309ca22599355aab63683c87222de,1847,A4,0,A4,0,0,A4,0,0
hotpot,5a735e0955429901807db009,b42d173ce8ba2e9d12b3e64050b5a3c5c203a36b613cb763752278e683f0e40a,1811,A4,0,A1,1,1,A0,0,0
hotpot,5a735e0955429901807db009,b42d173ce8ba2e9d12b3e64050b5a3c5c203a36b613cb763752278e683f0e40a,1829,A0,0,A2,1,1,A0,0,0
hotpot,5a735e0955429901807db009,b42d173ce8ba2e9d12b3e64050b5a3c5c203a36b613cb763752278e683f0e40a,1847,A4,0,A3,1,1,A0,0,0
hotpot,5a7382ea554299623ed4abc6,ac1b6ecafeae58f9ba36cca8f83f8bdc2d90bb7f39c98472c89e5145c04f2805,1811,A2,0,A2,0,0,A2,0,0
hotpot,5a7382ea554299623ed4abc6,ac1b6ecafeae58f9ba36cca8f83f8bdc2d90bb7f39c98472c89e5145c04f2805,1829,A1,0,A2,0,1,A0,0,0
hotpot,5a7382ea554299623ed4abc6,ac1b6ecafeae58f9ba36cca8f83f8bdc2d90bb7f39c98472c89e5145c04f2805,1847,A3,0,A3,0,0,A0,0,0
hotpot,5a7383b55542992d56e7e350,e13ce22b7152cd1cb2545242f584e7e19ce56a02164871e325488119568bb591,1811,A3,0,A3,0,0,A0,0,0
hotpot,5a7383b55542992d56e7e350,e13ce22b7152cd1cb2545242f584e7e19ce56a02164871e325488119568bb591,1829,A2,0,A3,0,1,A0,0,0
hotpot,5a7383b55542992d56e7e350,e13ce22b7152cd1cb2545242f584e7e19ce56a02164871e325488119568bb591,1847,A2,0,A1,0,1,A0,0,0
hotpot,5a7391da55429905862fe061,eaae2f90155e6efa023f7295e048fe08eb2677f2e223877239be8e8695cd9438,1811,A1,1,A1,1,0,A1,1,0
hotpot,5a7391da55429905862fe061,eaae2f90155e6efa023f7295e048fe08eb2677f2e223877239be8e8695cd9438,1829,A0,0,A1,1,1,A0,0,0
hotpot,5a7391da55429905862fe061,eaae2f90155e6efa023f7295e048fe08eb2677f2e223877239be8e8695cd9438,1847,A2,0,A2,0,0,A2,0,0
hotpot,5a73af05554299623ed4ac22,ee79eb7a2eddfa4aec0fceb0ac201be1bb8c2085e0e04df50ac9f65bcdee5c3a,1811,A4,0,A4,0,0,A4,0,0
hotpot,5a73af05554299623ed4ac22,ee79eb7a2eddfa4aec0fceb0ac201be1bb8c2085e0e04df50ac9f65bcdee5c3a,1829,A4,0,A3,0,1,A0,0,0
hotpot,5a73af05554299623ed4ac22,ee79eb7a2eddfa4aec0fceb0ac201be1bb8c2085e0e04df50ac9f65bcdee5c3a,1847,A3,0,A4,0,1,A3,0,0
hotpot,5a74cce25542996c70cfadf7,93cf314123fcff6b2050e41bf8f8e8c47e7d4ae6a0961eeb6df1cca51acf9b7a,1811,A0,1,A1,1,1,A0,1,1
hotpot,5a74cce25542996c70cfadf7,93cf314123fcff6b2050e41bf8f8e8c47e7d4ae6a0961eeb6df1cca51acf9b7a,1829,A0,1,A4,1,1,A0,1,1
hotpot,5a74cce25542996c70cfadf7,93cf314123fcff6b2050e41bf8f8e8c47e7d4ae6a0961eeb6df1cca51acf9b7a,1847,A2,1,A3,1,1,A2,1,1
hotpot,5a759bc95542996c70cfaf0d,5b176ecfb712bccd2522222ca6cafb40c14351330dcfbe3672a722b46a672456,1811,A3,1,A1,1,1,A3,1,1
hotpot,5a759bc95542996c70cfaf0d,5b176ecfb712bccd2522222ca6cafb40c14351330dcfbe3672a722b46a672456,1829,A3,1,A4,1,1,A3,1,1
hotpot,5a759bc95542996c70cfaf0d,5b176ecfb712bccd2522222ca6cafb40c14351330dcfbe3672a722b46a672456,1847,A3,1,A3,1,0,A3,1,1
hotpot,5a75e22755429976ec32bc6f,5c99981cbae2718f614fc01102c83a8dcf62912eb52d89491c2d29f331e5d867,1811,A1,1,A1,1,0,A1,1,1
hotpot,5a75e22755429976ec32bc6f,5c99981cbae2718f614fc01102c83a8dcf62912eb52d89491c2d29f331e5d867,1829,A3,1,A0,0,1,A3,1,1
hotpot,5a75e22755429976ec32bc6f,5c99981cbae2718f614fc01102c83a8dcf62912eb52d89491c2d29f331e5d867,1847,A1,1,A0,0,1,A1,1,1
hotpot,5a7636445542994ccc918718,ee6cd3f53f3a04c29fb90d25ff9d8c046c19b5311cae6f44560d2e649fb31e2e,1811,A4,1,A4,1,0,A0,1,1
hotpot,5a7636445542994ccc918718,ee6cd3f53f3a04c29fb90d25ff9d8c046c19b5311cae6f44560d2e649fb31e2e,1829,A1,1,A1,1,0,A0,1,1
hotpot,5a7636445542994ccc918718,ee6cd3f53f3a04c29fb90d25ff9d8c046c19b5311cae6f44560d2e649fb31e2e,1847,A3,1,A4,1,1,A0,1,1
hotpot,5a7657c45542992d0ec060b2,04c2e93d38a685b45cdac00b9da5e9911b0ab21b60b6db5fa632f2ddd8729e20,1811,A4,0,A3,0,1,A4,0,0
hotpot,5a7657c45542992d0ec060b2,04c2e93d38a685b45cdac00b9da5e9911b0ab21b60b6db5fa632f2ddd8729e20,1829,A1,0,A2,0,1,A1,0,0
hotpot,5a7657c45542992d0ec060b2,04c2e93d38a685b45cdac00b9da5e9911b0ab21b60b6db5fa632f2ddd8729e20,1847,A1,0,A2,0,1,A1,0,0
hotpot,5a76a979554299373536013b,756840c28cc68a976d23af6962db1c7231410226723ab2b99eb9af589d5f5645,1811,A1,0,A4,0,1,A1,0,0
hotpot,5a76a979554299373536013b,756840c28cc68a976d23af6962db1c7231410226723ab2b99eb9af589d5f5645,1829,A4,0,A4,0,0,A4,0,0
hotpot,5a76a979554299373536013b,756840c28cc68a976d23af6962db1c7231410226723ab2b99eb9af589d5f5645,1847,A1,0,A1,0,0,A1,0,0
hotpot,5a76c81b55429972597f13cf,2102e8207bc72b6d87570f7657e30cd56d35602bdcbf7fdd340d60fe01feeeb3,1811,A4,0,A4,0,0,A0,0,0
hotpot,5a76c81b55429972597f13cf,2102e8207bc72b6d87570f7657e30cd56d35602bdcbf7fdd340d60fe01feeeb3,1829,A4,0,A4,0,0,A4,0,0
hotpot,5a76c81b55429972597f13cf,2102e8207bc72b6d87570f7657e30cd56d35602bdcbf7fdd340d60fe01feeeb3,1847,A0,0,A0,0,0,A0,0,0
hotpot,5a77113655429966f1a36c18,ff3be502762c16debc927dd878399e1a0053d1bde4a68364b1c47f6699a90f10,1811,A0,1,A2,1,1,A0,1,1
hotpot,5a77113655429966f1a36c18,ff3be502762c16debc927dd878399e1a0053d1bde4a68364b1c47f6699a90f10,1829,A0,1,A2,1,1,A0,1,1
hotpot,5a77113655429966f1a36c18,ff3be502762c16debc927dd878399e1a0053d1bde4a68364b1c47f6699a90f10,1847,A0,1,A2,1,1,A0,1,1
hotpot,5a7729fb5542994aec3b7202,f6e8b93e432cf3bea2ff0ad983dca3ab35f84ef85614fe8ba3307dcc6ac3a96a,1811,A3,0,A3,0,0,A0,0,0
hotpot,5a7729fb5542994aec3b7202,f6e8b93e432cf3bea2ff0ad983dca3ab35f84ef85614fe8ba3307dcc6ac3a96a,1829,A3,0,A3,0,0,A0,0,0
hotpot,5a7729fb5542994aec3b7202,f6e8b93e432cf3bea2ff0ad983dca3ab35f84ef85614fe8ba3307dcc6ac3a96a,1847,A1,0,A3,0,1,A0,0,0
hotpot,5a772b185542993569682d13,928ac9607cbe6d7b3bb785a24795b00186059f728ceec395822fffb116c974d4,1811,A3,1,A3,1,0,A3,1,1
hotpot,5a772b185542993569682d13,928ac9607cbe6d7b3bb785a24795b00186059f728ceec395822fffb116c974d4,1829,A4,1,A1,1,1,A0,1,1
hotpot,5a772b185542993569682d13,928ac9607cbe6d7b3bb785a24795b00186059f728ceec395822fffb116c974d4,1847,A1,1,A1,1,0,A1,1,1
hotpot,5a77442f5542993569682d36,9641100600b345d3d9b1334f6ef8625ef597c1fb92ad6e73015058354b9ed7dc,1811,A2,1,A1,1,1,A0,1,1
hotpot,5a77442f5542993569682d36,9641100600b345d3d9b1334f6ef8625ef597c1fb92ad6e73015058354b9ed7dc,1829,A4,1,A4,1,0,A4,1,1
hotpot,5a77442f5542993569682d36,9641100600b345d3d9b1334f6ef8625ef597c1fb92ad6e73015058354b9ed7dc,1847,A2,1,A2,1,0,A2,1,1
hotpot,5a7756eb5542994aec3b7297,90995fb27b6ee0470e182f8e9abb170638599779a123a99bd9762d630b7899e4,1811,A2,0,A3,1,1,A0,0,1
hotpot,5a7756eb5542994aec3b7297,90995fb27b6ee0470e182f8e9abb170638599779a123a99bd9762d630b7899e4,1829,A3,1,A2,0,1,A0,0,1
hotpot,5a7756eb5542994aec3b7297,90995fb27b6ee0470e182f8e9abb170638599779a123a99bd9762d630b7899e4,1847,A2,0,A2,0,0,A0,0,1
hotpot,5a775f735542994aec3b72b9,a72c4c5ed0721e095fd000126685484e31ca1b3b6dda7b7807d002dbe8f7aa3d,1811,A2,1,A2,1,0,A2,1,1
hotpot,5a775f735542994aec3b72b9,a72c4c5ed0721e095fd000126685484e31ca1b3b6dda7b7807d002dbe8f7aa3d,1829,A2,1,A1,1,1,A0,1,1
hotpot,5a775f735542994aec3b72b9,a72c4c5ed0721e095fd000126685484e31ca1b3b6dda7b7807d002dbe8f7aa3d,1847,A0,1,A0,1,0,A0,1,1
hotpot,5a7777765542997042120a6e,154678a69b477de72924fe7e7b5e88057a538dddac6ab3483722df6134a38e09,1811,A2,1,A2,1,0,TARGET,0,1
hotpot,5a7777765542997042120a6e,154678a69b477de72924fe7e7b5e88057a538dddac6ab3483722df6134a38e09,1829,A3,1,A1,1,1,A0,1,1
hotpot,5a7777765542997042120a6e,154678a69b477de72924fe7e7b5e88057a538dddac6ab3483722df6134a38e09,1847,A0,1,A0,1,0,TARGET,0,1
hotpot,5a7777d25542997042120a70,03e86df95263f27ffd44cec5f925e196d73bd2535741a20db074d764980793ad,1811,A2,0,A3,0,1,A2,0,0
hotpot,5a7777d25542997042120a70,03e86df95263f27ffd44cec5f925e196d73bd2535741a20db074d764980793ad,1829,A2,0,A2,0,0,A2,0,0
hotpot,5a7777d25542997042120a70,03e86df95263f27ffd44cec5f925e196d73bd2535741a20db074d764980793ad,1847,A2,0,A2,0,0,A2,0,0
hotpot,5a7778195542997042120a72,161d9733d04edd18b6cacccbff82f58a2510dec4d8b5f2eb5beddc3bd5ba6f48,1811,A0,1,A2,1,1,TARGET,0,1
hotpot,5a7778195542997042120a72,161d9733d04edd18b6cacccbff82f58a2510dec4d8b5f2eb5beddc3bd5ba6f48,1829,A0,1,A1,1,1,A0,1,1
hotpot,5a7778195542997042120a72,161d9733d04edd18b6cacccbff82f58a2510dec4d8b5f2eb5beddc3bd5ba6f48,1847,A1,1,A1,1,0,TARGET,0,1
hotpot,5a77a1755542992a6e59df3a,2ddc547d41fe01d70463cc2bdcd87427dade287fc778827dbb27cc21a34741b1,1811,A0,1,A0,1,0,A0,1,1
hotpot,5a77a1755542992a6e59df3a,2ddc547d41fe01d70463cc2bdcd87427dade287fc778827dbb27cc21a34741b1,1829,A4,1,A0,1,1,A4,1,1
hotpot,5a77a1755542992a6e59df3a,2ddc547d41fe01d70463cc2bdcd87427dade287fc778827dbb27cc21a34741b1,1847,A2,1,A2,1,0,A2,1,1
hotpot,5a77ce145542997042120b3f,b9c56e557d5bf89dc54a28c94d3991b00a649345cbd9837f6a7b158f85a9b59e,1811,A4,0,A4,0,0,TARGET,0,0
hotpot,5a77ce145542997042120b3f,b9c56e557d5bf89dc54a28c94d3991b00a649345cbd9837f6a7b158f85a9b59e,1829,A0,0,A0,0,0,A0,0,0
hotpot,5a77ce145542997042120b3f,b9c56e557d5bf89dc54a28c94d3991b00a649345cbd9837f6a7b158f85a9b59e,1847,A2,0,A4,0,1,A0,0,0
hotpot,5a77edbb5542992a6e59e002,b0f477ceacabea11bf4354db2146746200bd0ba45b1412bf72258594e2707303,1811,A4,0,A4,0,0,A4,0,0
hotpot,5a77edbb5542992a6e59e002,b0f477ceacabea11bf4354db2146746200bd0ba45b1412bf72258594e2707303,1829,A4,0,A2,0,1,A4,0,0
hotpot,5a77edbb5542992a6e59e002,b0f477ceacabea11bf4354db2146746200bd0ba45b1412bf72258594e2707303,1847,A4,0,A4,0,0,A4,0,0
hotpot,5a78ac955542990784727728,1580918db67209a3a18ecc0f66b94b9b58fce3eb28b35a83b99caab6f5f9deb5,1811,A3,1,A0,1,1,A3,1,1
hotpot,5a78ac955542990784727728,1580918db67209a3a18ecc0f66b94b9b58fce3eb28b35a83b99caab6f5f9deb5,1829,A0,1,A1,1,1,A0,1,1
hotpot,5a78ac955542990784727728,1580918db67209a3a18ecc0f66b94b9b58fce3eb28b35a83b99caab6f5f9deb5,1847,A2,1,A2,1,0,A2,1,1
hotpot,5a78b094554299148911f92e,5d121da691fbf7a73d2e3ea53b8cb3ea11447bb1162a1acec4f72a564d6afbc5,1811,A1,1,A1,1,0,TARGET,0,1
hotpot,5a78b094554299148911f92e,5d121da691fbf7a73d2e3ea53b8cb3ea11447bb1162a1acec4f72a564d6afbc5,1829,A3,1,A0,1,1,TARGET,0,1
hotpot,5a78b094554299148911f92e,5d121da691fbf7a73d2e3ea53b8cb3ea11447bb1162a1acec4f72a564d6afbc5,1847,A4,1,A0,1,1,TARGET,0,1
hotpot,5a78b165554299148911f937,4ac8d9b8892aeaf3c89e5b68f57f5fa9f6bf1dc016ed78134e4019633ff36b0c,1811,A3,1,A1,1,1,A3,1,1
hotpot,5a78b165554299148911f937,4ac8d9b8892aeaf3c89e5b68f57f5fa9f6bf1dc016ed78134e4019633ff36b0c,1829,A3,1,A1,1,1,TARGET,0,1
hotpot,5a78b165554299148911f937,4ac8d9b8892aeaf3c89e5b68f57f5fa9f6bf1dc016ed78134e4019633ff36b0c,1847,A2,1,A4,1,1,TARGET,0,1
hotpot,5a78ca6455429974737f7891,03a9060efd96a7cb756ea72a8bb58638b02505da2506b1dc43bf1c31cc80e1ff,1811,A4,1,A1,1,1,A0,1,1
hotpot,5a78ca6455429974737f7891,03a9060efd96a7cb756ea72a8bb58638b02505da2506b1dc43bf1c31cc80e1ff,1829,A3,1,A4,1,1,A3,1,1
hotpot,5a78ca6455429974737f7891,03a9060efd96a7cb756ea72a8bb58638b02505da2506b1dc43bf1c31cc80e1ff,1847,A2,1,A2,1,0,A2,1,1
hotpot,5a78cc6d55429974737f789d,70d76d62f7c6dda2c91680518c4c9d1377733ba1f1e3874f56397577eb16cc64,1811,A2,1,A1,1,1,A2,1,1
hotpot,5a78cc6d55429974737f789d,70d76d62f7c6dda2c91680518c4c9d1377733ba1f1e3874f56397577eb16cc64,1829,A4,1,A2,1,1,A0,0,1
hotpot,5a78cc6d55429974737f789d,70d76d62f7c6dda2c91680518c4c9d1377733ba1f1e3874f56397577eb16cc64,1847,A2,1,A2,1,0,A0,0,1
hotpot,5a78d0615542990784727765,4da9e258ce6e132c9fa42e460aee3f94d4b31d5004146b0d252581c58ebe6e58,1811,A4,1,A0,1,1,A4,1,1
hotpot,5a78d0615542990784727765,4da9e258ce6e132c9fa42e460aee3f94d4b31d5004146b0d252581c58ebe6e58,1829,A4,1,A2,1,1,A0,1,1
hotpot,5a78d0615542990784727765,4da9e258ce6e132c9fa42e460aee3f94d4b31d5004146b0d252581c58ebe6e58,1847,A0,1,A0,1,0,A0,1,1
hotpot,5a78f4e7554299148911f9be,1df3af4af1aa8a82dee28f5d0b6bfb7fecdb4fbfecbcd2121c3622a90898a10e,1811,A3,0,A4,1,1,A0,0,1
hotpot,5a78f4e7554299148911f9be,1df3af4af1aa8a82dee28f5d0b6bfb7fecdb4fbfecbcd2121c3622a90898a10e,1829,A3,0,A1,0,1,A0,0,1
hotpot,5a78f4e7554299148911f9be,1df3af4af1aa8a82dee28f5d0b6bfb7fecdb4fbfecbcd2121c3622a90898a10e,1847,A3,0,A4,1,1,TARGET,0,1
hotpot,5a790bb555429970f5fffe32,005438d4d2e034588caea5b23f5a08bdc4aad466f6beee03ac90e5ad35fbbcaf,1811,A2,1,A2,1,0,A2,1,1
hotpot,5a790bb555429970f5fffe32,005438d4d2e034588caea5b23f5a08bdc4aad466f6beee03ac90e5ad35fbbcaf,1829,A2,1,A2,1,0,A2,1,1
hotpot,5a790bb555429970f5fffe32,005438d4d2e034588caea5b23f5a08bdc4aad466f6beee03ac90e5ad35fbbcaf,1847,A2,1,A3,1,1,A2,1,1
hotpot,5a791deb554299148911f9f8,f256ae53cbbace22639bbe43c60fd70b64956a32e5f8e4538cbed66fcf91fda2,1811,A3,0,A2,0,1,A3,0,0
hotpot,5a791deb554299148911f9f8,f256ae53cbbace22639bbe43c60fd70b64956a32e5f8e4538cbed66fcf91fda2,1829,A3,0,A3,0,0,A3,0,0
hotpot,5a791deb554299148911f9f8,f256ae53cbbace22639bbe43c60fd70b64956a32e5f8e4538cbed66fcf91fda2,1847,A0,0,A0,0,0,A0,0,0
hotpot,5a79232d554299029c4b5f04,3a429771e2e5820388b6d1e537cb031ff585077a24c069fdd527cf4a69f2bec2,1811,A4,0,A4,0,0,TARGET,0,0
hotpot,5a79232d554299029c4b5f04,3a429771e2e5820388b6d1e537cb031ff585077a24c069fdd527cf4a69f2bec2,1829,A4,0,A4,0,0,TARGET,0,0
hotpot,5a79232d554299029c4b5f04,3a429771e2e5820388b6d1e537cb031ff585077a24c069fdd527cf4a69f2bec2,1847,A2,0,A4,0,1,TARGET,0,0
hotpot,5a7934ee55429907847277f0,1fcc39387d77b204ce464330b81954324bed09b7a5862daaefc1f813a605769d,1811,A3,0,A3,0,0,TARGET,1,0
hotpot,5a7934ee55429907847277f0,1fcc39387d77b204ce464330b81954324bed09b7a5862daaefc1f813a605769d,1829,A3,0,A3,0,0,A0,1,0
hotpot,5a7934ee55429907847277f0,1fcc39387d77b204ce464330b81954324bed09b7a5862daaefc1f813a605769d,1847,A1,0,A2,0,1,TARGET,1,0
hotpot,5a79b3015542996c55b2dc39,29e3b7636ff3fd46afdfe0cae25298a61a4f0cb25f4dff77bd692791bfbd492f,1811,A4,1,A3,1,1,TARGET,1,1
hotpot,5a79b3015542996c55b2dc39,29e3b7636ff3fd46afdfe0cae25298a61a4f0cb25f4dff77bd692791bfbd492f,1829,A3,1,A3,1,0,A3,1,1
hotpot,5a79b3015542996c55b2dc39,29e3b7636ff3fd46afdfe0cae25298a61a4f0cb25f4dff77bd692791bfbd492f,1847,A1,1,A2,1,1,A1,1,1
hotpot,5a79cc035542994f819ef0a6,5187ebe27a67b0d85612e3aa58241ff20c9e0eeb67d2e9dede2fbddec185e248,1811,A3,0,A0,0,1,TARGET,0,0
hotpot,5a79cc035542994f819ef0a6,5187ebe27a67b0d85612e3aa58241ff20c9e0eeb67d2e9dede2fbddec185e248,1829,A2,0,A3,0,1,A2,0,0
hotpot,5a79cc035542994f819ef0a6,5187ebe27a67b0d85612e3aa58241ff20c9e0eeb67d2e9dede2fbddec185e248,1847,A3,0,A3,0,0,A3,0,0
hotpot,5a79efe8554299029c4b5f8c,93bff4bb73fdc2c9be4fcf0c48be25f2660f39528919c42ace4700f37c94984c,1811,A0,0,A3,0,1,TARGET,0,0
hotpot,5a79efe8554299029c4b5f8c,93bff4bb73fdc2c9be4fcf0c48be25f2660f39528919c42ace4700f37c94984c,1829,A0,0,A1,0,1,TARGET,0,0
hotpot,5a79efe8554299029c4b5f8c,93bff4bb73fdc2c9be4fcf0c48be25f2660f39528919c42ace4700f37c94984c,1847,A4,0,A4,0,0,TARGET,0,0
hotpot,5a7a0a455542990198eaf059,f8d773f6d4de63ef6ff4d8d119553ca53f4adeb7107e4a9a2bca36cc7a594333,1811,A4,0,A4,0,0,A0,0,0
hotpot,5a7a0a455542990198eaf059,f8d773f6d4de63ef6ff4d8d119553ca53f4adeb7107e4a9a2bca36cc7a594333,1829,A2,0,A4,0,1,A2,0,0
hotpot,5a7a0a455542990198eaf059,f8d773f6d4de63ef6ff4d8d119553ca53f4adeb7107e4a9a2bca36cc7a594333,1847,A4,0,A4,0,0,A4,0,0
hotpot,5a7a13d15542996a35c170bc,2b0efb6236ac4c97c79c8fa6119ffb66d60cda5c6329b9cbcce881ec3b17577f,1811,A4,0,A4,0,0,TARGET,0,0
hotpot,5a7a13d15542996a35c170bc,2b0efb6236ac4c97c79c8fa6119ffb66d60cda5c6329b9cbcce881ec3b17577f,1829,A4,0,A4,0,0,TARGET,0,0
hotpot,5a7a13d15542996a35c170bc,2b0efb6236ac4c97c79c8fa6119ffb66d60cda5c6329b9cbcce881ec3b17577f,1847,A4,0,A4,0,0,TARGET,0,0
hotpot,5a7a3f765542994f819ef191,84d4210ce7cb6f5f1a603d9c9f6f8cce7f4a8eba4231ba221fa92f84fd81c7d9,1811,A2,1,A2,1,0,TARGET,0,1
hotpot,5a7a3f765542994f819ef191,84d4210ce7cb6f5f1a603d9c9f6f8cce7f4a8eba4231ba221fa92f84fd81c7d9,1829,A3,1,A3,1,0,TARGET,0,1
hotpot,5a7a3f765542994f819ef191,84d4210ce7cb6f5f1a603d9c9f6f8cce7f4a8eba4231ba221fa92f84fd81c7d9,1847,A4,1,A4,1,0,TARGET,0,1
hotpot,5a7a4b7c5542990198eaf10e,a6b78469c9469c6132f712968d4262e114c87c658db8a771a00dff53b4884460,1811,A4,0,A4,0,0,TARGET,0,0
hotpot,5a7a4b7c5542990198eaf10e,a6b78469c9469c6132f712968d4262e114c87c658db8a771a00dff53b4884460,1829,A4,0,A4,0,0,A0,0,0
hotpot,5a7a4b7c5542990198eaf10e,a6b78469c9469c6132f712968d4262e114c87c658db8a771a00dff53b4884460,1847,A3,0,A4,0,1,A0,0,0
hotpot,5a7a7da05542990198eaf14b,9d1a456820b439e8fe993e8fc6c98e8dc01f8a5fcb76bcd82c343aa1390592e1,1811,A3,1,A0,1,1,A3,1,1
hotpot,5a7a7da05542990198eaf14b,9d1a456820b439e8fe993e8fc6c98e8dc01f8a5fcb76bcd82c343aa1390592e1,1829,A4,1,A0,1,1,A4,1,1
hotpot,5a7a7da05542990198eaf14b,9d1a456820b439e8fe993e8fc6c98e8dc01f8a5fcb76bcd82c343aa1390592e1,1847,A0,1,A0,1,0,A0,1,1
hotpot,5a7b3b9d554299042af8f72f,4fe6b3a921d1d8f7599319a0a1a511e91bf73479e474ee9b4a420ad72af3462e,1811,A4,0,A3,0,1,A0,0,0
hotpot,5a7b3b9d554299042af8f72f,4fe6b3a921d1d8f7599319a0a1a511e91bf73479e474ee9b4a420ad72af3462e,1829,A4,0,A4,0,0,A0,0,0
hotpot,5a7b3b9d554299042af8f72f,4fe6b3a921d1d8f7599319a0a1a511e91bf73479e474ee9b4a420ad72af3462e,1847,A4,0,A4,0,0,A0,0,0
hotpot,5a7b785d5542997c3ec971a8,62e1209163dc472506a7b813541f713b5e122506b9fbba1579295728a70cf1f6,1811,A3,1,A3,1,0,A3,1,1
hotpot,5a7b785d5542997c3ec971a8,62e1209163dc472506a7b813541f713b5e122506b9fbba1579295728a70cf1f6,1829,A3,1,A2,1,1,A3,1,1
hotpot,5a7b785d5542997c3ec971a8,62e1209163dc472506a7b813541f713b5e122506b9fbba1579295728a70cf1f6,1847,A3,1,A4,1,1,A3,1,1
hotpot,5a7b8c2c554299294a54a9e9,6d88efdacf2e4b8ee8b22558a456732c36b7fe25cc5d10255fd274afdf3021af,1811,A3,0,A1,0,1,A3,0,0
hotpot,5a7b8c2c554299294a54a9e9,6d88efdacf2e4b8ee8b22558a456732c36b7fe25cc5d10255fd274afdf3021af,1829,A2,0,A0,0,1,A0,0,0
hotpot,5a7b8c2c554299294a54a9e9,6d88efdacf2e4b8ee8b22558a456732c36b7fe25cc5d10255fd274afdf3021af,1847,A2,0,A2,0,0,A0,0,0
hotpot,5a7b9ee3554299294a54aa29,364b8dc2052d19d609d5755b138fc274080005d90260f095c9f9281535f08310,1811,A2,0,A4,0,1,A0,0,0
hotpot,5a7b9ee3554299294a54aa29,364b8dc2052d19d609d5755b138fc274080005d90260f095c9f9281535f08310,1829,A4,0,A4,0,0,A0,0,0
hotpot,5a7b9ee3554299294a54aa29,364b8dc2052d19d609d5755b138fc274080005d90260f095c9f9281535f08310,1847,A3,0,A4,0,1,A3,0,0
hotpot,5a7ba4df554299294a54aa54,6d88efdacf2e4b8ee8b22558a456732c36b7fe25cc5d10255fd274afdf3021af,1811,A3,0,A3,0,0,A3,0,0
hotpot,5a7ba4df554299294a54aa54,6d88efdacf2e4b8ee8b22558a456732c36b7fe25cc5d10255fd274afdf3021af,1829,A2,0,A4,0,1,TARGET,0,0
hotpot,5a7ba4df554299294a54aa54,6d88efdacf2e4b8ee8b22558a456732c36b7fe25cc5d10255fd274afdf3021af,1847,A3,0,A3,0,0,A3,0,0
hotpot,5a7bb554554299042af8f7a8,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1811,A2,0,A2,0,0,A2,0,0
hotpot,5a7bb554554299042af8f7a8,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1829,A2,0,A2,0,0,TARGET,0,0
hotpot,5a7bb554554299042af8f7a8,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1847,A1,0,A1,0,0,TARGET,0,0
hotpot,5a7c644c5542990527d55494,73b63486e37e815f7e705310650fbf26dbefef5221147a26877a54399bd66ad6,1811,A4,1,A3,1,1,A0,0,1
hotpot,5a7c644c5542990527d55494,73b63486e37e815f7e705310650fbf26dbefef5221147a26877a54399bd66ad6,1829,A4,1,A4,1,0,A0,0,1
hotpot,5a7c644c5542990527d55494,73b63486e37e815f7e705310650fbf26dbefef5221147a26877a54399bd66ad6,1847,A4,1,A4,1,0,A0,0,1
hotpot,5a7ca26055429907fabeefda,179eb2e0d7777f90d5bb33d0418a75b271ad613b4d479934707bf1e7c2d03bb5,1811,A1,1,A1,1,0,TARGET,0,1
hotpot,5a7ca26055429907fabeefda,179eb2e0d7777f90d5bb33d0418a75b271ad613b4d479934707bf1e7c2d03bb5,1829,A2,1,A2,1,0,A0,1,1
hotpot,5a7ca26055429907fabeefda,179eb2e0d7777f90d5bb33d0418a75b271ad613b4d479934707bf1e7c2d03bb5,1847,A2,1,A2,1,0,TARGET,0,1
hotpot,5a7cb1135542990527d55501,c01c49455be1401d832f3ab3e50c5af253fb4658b23b66bd84e699b5b7bd0a17,1811,A3,0,A1,0,1,A3,0,0
hotpot,5a7cb1135542990527d55501,c01c49455be1401d832f3ab3e50c5af253fb4658b23b66bd84e699b5b7bd0a17,1829,A3,0,A4,0,1,A0,0,0
hotpot,5a7cb1135542990527d55501,c01c49455be1401d832f3ab3e50c5af253fb4658b23b66bd84e699b5b7bd0a17,1847,A2,0,A2,0,0,A0,0,0
hotpot,5a7cc2f155429907fabef023,99ac05ffb78f4c17afbaeea333a881b2c4c04f34e91c465a0cbbe8693d1762c9,1811,A3,0,A2,0,1,A3,0,0
hotpot,5a7cc2f155429907fabef023,99ac05ffb78f4c17afbaeea333a881b2c4c04f34e91c465a0cbbe8693d1762c9,1829,A3,0,A2,0,1,A3,0,0
hotpot,5a7cc2f155429907fabef023,99ac05ffb78f4c17afbaeea333a881b2c4c04f34e91c465a0cbbe8693d1762c9,1847,A4,0,A4,0,0,A0,0,0
hotpot,5a7cc8ff55429909bec76806,f6eafad719dd4801c224f6f00a33db8c4ef48e214f8a92347e703c77db19092f,1811,A4,0,A4,0,0,A4,0,0
hotpot,5a7cc8ff55429909bec76806,f6eafad719dd4801c224f6f00a33db8c4ef48e214f8a92347e703c77db19092f,1829,A4,0,A4,0,0,A4,0,0
hotpot,5a7cc8ff55429909bec76806,f6eafad719dd4801c224f6f00a33db8c4ef48e214f8a92347e703c77db19092f,1847,A4,0,A4,0,0,A4,0,0
hotpot,5a7ccd2a554299683c1c6385,8890485d28d8160da3ab9f983aba47f77ee53907102d4818a05858b3d62df87a,1811,A2,1,A0,1,1,TARGET,1,1
hotpot,5a7ccd2a554299683c1c6385,8890485d28d8160da3ab9f983aba47f77ee53907102d4818a05858b3d62df87a,1829,A0,1,A0,1,0,TARGET,1,1
hotpot,5a7ccd2a554299683c1c6385,8890485d28d8160da3ab9f983aba47f77ee53907102d4818a05858b3d62df87a,1847,A0,1,A0,1,0,TARGET,1,1
hotpot,5a7cd3f9554299452d57ba88,74d87a905b2225117f5896171eb34bb0aa8eb15b8b4e4de566121b695e0c7f88,1811,A1,0,A1,0,0,A1,0,0
hotpot,5a7cd3f9554299452d57ba88,74d87a905b2225117f5896171eb34bb0aa8eb15b8b4e4de566121b695e0c7f88,1829,A1,0,A2,0,1,TARGET,0,0
hotpot,5a7cd3f9554299452d57ba88,74d87a905b2225117f5896171eb34bb0aa8eb15b8b4e4de566121b695e0c7f88,1847,A1,0,A2,0,1,A1,0,0
hotpot,5a7cd90b55429909bec76846,9dedc3de939402c9b99de942f695a4f25f97e61835f3f3214ffe6d9423bafd51,1811,A4,0,A3,0,1,A0,0,0
hotpot,5a7cd90b55429909bec76846,9dedc3de939402c9b99de942f695a4f25f97e61835f3f3214ffe6d9423bafd51,1829,A4,0,A1,0,1,A0,0,0
hotpot,5a7cd90b55429909bec76846,9dedc3de939402c9b99de942f695a4f25f97e61835f3f3214ffe6d9423bafd51,1847,A4,0,A4,0,0,A0,0,0
hotpot,5a7cf0ef554299452d57baaa,9969ed691322b0cd7b449a36d7c13a99bb0b24cd128ac53eb8d47f06ebbdc242,1811,A3,1,A4,0,1,A3,1,0
hotpot,5a7cf0ef554299452d57baaa,9969ed691322b0cd7b449a36d7c13a99bb0b24cd128ac53eb8d47f06ebbdc242,1829,A4,0,A2,0,1,A0,0,0
hotpot,5a7cf0ef554299452d57baaa,9969ed691322b0cd7b449a36d7c13a99bb0b24cd128ac53eb8d47f06ebbdc242,1847,A3,1,A3,1,0,A0,0,0
hotpot,5a7d2567554299452d57bb24,d0fea2af39ed4b67ebc9624eee3b20dce0dc3407ded80cdacdaf21466b8f6def,1811,A1,0,A2,1,1,A0,0,1
hotpot,5a7d2567554299452d57bb24,d0fea2af39ed4b67ebc9624eee3b20dce0dc3407ded80cdacdaf21466b8f6def,1829,A0,0,A2,1,1,TARGET,0,1
hotpot,5a7d2567554299452d57bb24,d0fea2af39ed4b67ebc9624eee3b20dce0dc3407ded80cdacdaf21466b8f6def,1847,A2,1,A2,1,0,A0,0,1
hotpot,5a7d33095542995f4f402233,776a1a2bbfd8346ef3548f55e5139242312e64417df3e5015875407a7eef2bd7,1811,A2,1,A3,1,1,TARGET,0,1
hotpot,5a7d33095542995f4f402233,776a1a2bbfd8346ef3548f55e5139242312e64417df3e5015875407a7eef2bd7,1829,A4,1,A2,1,1,TARGET,0,1
hotpot,5a7d33095542995f4f402233,776a1a2bbfd8346ef3548f55e5139242312e64417df3e5015875407a7eef2bd7,1847,A0,0,A0,0,0,TARGET,0,1
hotpot,5a7d48a05542991319bc9385,d9934796c15ca29198966a3dff4e78f1d747a5fc27f8b6432bacccd2ebd7dcdb,1811,A3,0,A3,0,0,A0,0,0
hotpot,5a7d48a05542991319bc9385,d9934796c15ca29198966a3dff4e78f1d747a5fc27f8b6432bacccd2ebd7dcdb,1829,A4,0,A2,0,1,A0,0,0
hotpot,5a7d48a05542991319bc9385,d9934796c15ca29198966a3dff4e78f1d747a5fc27f8b6432bacccd2ebd7dcdb,1847,A1,0,A3,0,1,A0,0,0
hotpot,5a7d94205542991319bc93d0,ff8a51263116024afd23f37d51139481d58bd76d1612714e7c3d6d800a14718c,1811,A2,1,A1,1,1,A2,1,1
hotpot,5a7d94205542991319bc93d0,ff8a51263116024afd23f37d51139481d58bd76d1612714e7c3d6d800a14718c,1829,A2,1,A4,1,1,TARGET,0,1
hotpot,5a7d94205542991319bc93d0,ff8a51263116024afd23f37d51139481d58bd76d1612714e7c3d6d800a14718c,1847,A2,1,A2,1,0,A2,1,1
hotpot,5a7e328b5542995ed0d166c9,8daa2842d45e3daf42ded45cc752265d910e47532d18d460abf3a7f44a9a6866,1811,A1,1,A3,1,1,TARGET,1,1
hotpot,5a7e328b5542995ed0d166c9,8daa2842d45e3daf42ded45cc752265d910e47532d18d460abf3a7f44a9a6866,1829,A1,1,A2,1,1,TARGET,1,1
hotpot,5a7e328b5542995ed0d166c9,8daa2842d45e3daf42ded45cc752265d910e47532d18d460abf3a7f44a9a6866,1847,A2,1,A0,1,1,TARGET,1,1
hotpot,5a7e379b5542995ed0d166d7,e8512fda775c7fb0da402102f92e369cbd619460319fed9d28db621a95a81544,1811,A4,0,A4,0,0,A0,0,0
hotpot,5a7e379b5542995ed0d166d7,e8512fda775c7fb0da402102f92e369cbd619460319fed9d28db621a95a81544,1829,A4,0,A4,0,0,A0,0,0
hotpot,5a7e379b5542995ed0d166d7,e8512fda775c7fb0da402102f92e369cbd619460319fed9d28db621a95a81544,1847,A2,0,A4,0,1,A0,0,0
hotpot,5a7e503d5542991319bc9469,af51e81152d2752235b8a105410326e610db0da7bfb1b866218b0b39f3bc02f2,1811,A2,1,A2,1,0,A0,1,1
hotpot,5a7e503d5542991319bc9469,af51e81152d2752235b8a105410326e610db0da7bfb1b866218b0b39f3bc02f2,1829,A2,1,A2,1,0,A0,1,1
hotpot,5a7e503d5542991319bc9469,af51e81152d2752235b8a105410326e610db0da7bfb1b866218b0b39f3bc02f2,1847,A0,1,A0,1,0,A0,1,1
hotpot,5a7e53e555429934daa2fc06,4054dea037e13c8279f126d6223fb9788b1451c179351061c684f6c23cda6ed1,1811,A4,0,A4,0,0,TARGET,0,0
hotpot,5a7e53e555429934daa2fc06,4054dea037e13c8279f126d6223fb9788b1451c179351061c684f6c23cda6ed1,1829,A3,0,A4,0,1,TARGET,0,0
hotpot,5a7e53e555429934daa2fc06,4054dea037e13c8279f126d6223fb9788b1451c179351061c684f6c23cda6ed1,1847,A4,0,A4,0,0,TARGET,0,0
hotpot,5a7e84c15542997cc2c4755c,ca67ef7ebcff7dc7b78efe10adde335042bb2a7433a183e5bd6edf2b3976e5ca,1811,A2,1,A1,1,1,A2,1,1
hotpot,5a7e84c15542997cc2c4755c,ca67ef7ebcff7dc7b78efe10adde335042bb2a7433a183e5bd6edf2b3976e5ca,1829,A2,1,A2,1,0,A2,1,1
hotpot,5a7e84c15542997cc2c4755c,ca67ef7ebcff7dc7b78efe10adde335042bb2a7433a183e5bd6edf2b3976e5ca,1847,A2,1,A2,1,0,A2,1,1
hotpot,5a7e9ff655429930675135a4,940dcf33c1529f7ca08f3cfa8de8be54f8d81059e81db59ce831531cf12ee12c,1811,A2,1,A2,1,0,A2,1,1
hotpot,5a7e9ff655429930675135a4,940dcf33c1529f7ca08f3cfa8de8be54f8d81059e81db59ce831531cf12ee12c,1829,A2,1,A2,1,0,A0,0,1
hotpot,5a7e9ff655429930675135a4,940dcf33c1529f7ca08f3cfa8de8be54f8d81059e81db59ce831531cf12ee12c,1847,A3,1,A2,1,1,A3,1,1
hotpot,5a7f2a90554299306751366b,fce850011d61c53c3d46562ce3b981ec1f402259f32f67f1fd8e42b00e7bd265,1811,A3,1,A1,1,1,A0,1,1
hotpot,5a7f2a90554299306751366b,fce850011d61c53c3d46562ce3b981ec1f402259f32f67f1fd8e42b00e7bd265,1829,A3,1,A2,1,1,A0,1,1
hotpot,5a7f2a90554299306751366b,fce850011d61c53c3d46562ce3b981ec1f402259f32f67f1fd8e42b00e7bd265,1847,A2,1,A2,1,0,A0,1,1
hotpot,5a7f35175542992e7d278c8b,f470f7053f98048f9670963979a3a15ed4c350e2319a923d084d7ab01c840d2e,1811,A2,0,A2,0,0,A2,0,1
hotpot,5a7f35175542992e7d278c8b,f470f7053f98048f9670963979a3a15ed4c350e2319a923d084d7ab01c840d2e,1829,A2,0,A1,1,1,A2,0,1
hotpot,5a7f35175542992e7d278c8b,f470f7053f98048f9670963979a3a15ed4c350e2319a923d084d7ab01c840d2e,1847,A4,1,A4,1,0,A4,1,1
hotpot,5a7f6cac5542994857a7673b,194bd7c7f3c3dfb904108ad6e5f45106191844029cacd458fac6eac5ae08873a,1811,A2,0,A1,0,1,A0,0,1
hotpot,5a7f6cac5542994857a7673b,194bd7c7f3c3dfb904108ad6e5f45106191844029cacd458fac6eac5ae08873a,1829,A3,0,A4,1,1,A3,0,1
hotpot,5a7f6cac5542994857a7673b,194bd7c7f3c3dfb904108ad6e5f45106191844029cacd458fac6eac5ae08873a,1847,A1,0,A1,0,0,A0,0,1
hotpot,5a7f86a15542994857a76763,6eff6d302f189469d32bb63828e3871971594710fe5b2edcf044857dce3572be,1811,A2,1,A2,1,0,A2,1,1
hotpot,5a7f86a15542994857a76763,6eff6d302f189469d32bb63828e3871971594710fe5b2edcf044857dce3572be,1829,A4,1,A0,1,1,A0,1,1
hotpot,5a7f86a15542994857a76763,6eff6d302f189469d32bb63828e3871971594710fe5b2edcf044857dce3572be,1847,A1,1,A1,1,0,A1,1,1
hotpot,5a7fa3c355429969796c1b06,7e2a3b9546261e3d45ff65871b4402b4d397604f199fd653e6677bdacf018e2b,1811,A1,1,A3,1,1,A0,1,1
hotpot,5a7fa3c355429969796c1b06,7e2a3b9546261e3d45ff65871b4402b4d397604f199fd653e6677bdacf018e2b,1829,A1,1,A1,1,0,A0,1,1
hotpot,5a7fa3c355429969796c1b06,7e2a3b9546261e3d45ff65871b4402b4d397604f199fd653e6677bdacf018e2b,1847,A1,1,A1,1,0,A0,1,1
hotpot,5a7fa7605542995d8a8ddee3,f991b43185284644f4bcd37daa024be90448c7663d04d38367bf7b883e6400af,1811,A4,0,A4,0,0,A4,0,0
hotpot,5a7fa7605542995d8a8ddee3,f991b43185284644f4bcd37daa024be90448c7663d04d38367bf7b883e6400af,1829,A4,0,A4,0,0,A4,0,0
hotpot,5a7fa7605542995d8a8ddee3,f991b43185284644f4bcd37daa024be90448c7663d04d38367bf7b883e6400af,1847,A1,0,A4,0,1,TARGET,0,0
hotpot,5a7fbed955429969796c1b40,74fa3dd023777236feb6124e168e1488adb3a39c326bf0e74d7fe9b42a2287c2,1811,A1,0,A1,0,0,TARGET,0,0
hotpot,5a7fbed955429969796c1b40,74fa3dd023777236feb6124e168e1488adb3a39c326bf0e74d7fe9b42a2287c2,1829,A1,0,A1,0,0,TARGET,0,0
hotpot,5a7fbed955429969796c1b40,74fa3dd023777236feb6124e168e1488adb3a39c326bf0e74d7fe9b42a2287c2,1847,A2,0,A1,0,1,TARGET,0,0
hotpot,5a7fe4115542994857a7682a,bf976c131a6db2d090c5974dc4d5d2bf134f79bc6416bb7f31247b6d403caae5,1811,A1,1,A3,1,1,A1,1,1
hotpot,5a7fe4115542994857a7682a,bf976c131a6db2d090c5974dc4d5d2bf134f79bc6416bb7f31247b6d403caae5,1829,A1,1,A4,1,1,A1,1,1
hotpot,5a7fe4115542994857a7682a,bf976c131a6db2d090c5974dc4d5d2bf134f79bc6416bb7f31247b6d403caae5,1847,A1,1,A4,1,1,A0,1,1
hotpot,5a7ff32f5542992e7d278dc7,bb689fd516500e56582d9ec455e67ca8bc5a2dcf290b70d5aec8c4773a16e222,1811,A0,0,A1,0,1,A0,0,0
hotpot,5a7ff32f5542992e7d278dc7,bb689fd516500e56582d9ec455e67ca8bc5a2dcf290b70d5aec8c4773a16e222,1829,A0,0,A0,0,0,A0,0,0
hotpot,5a7ff32f5542992e7d278dc7,bb689fd516500e56582d9ec455e67ca8bc5a2dcf290b70d5aec8c4773a16e222,1847,A0,0,A0,0,0,A0,0,0
hotpot,5a80005f5542994857a7688b,ae4b5777de1e27615c992bd0190bfde96451f1b9c43dc61f5d301d9781ff33e4,1811,A2,1,A3,1,1,A2,1,1
hotpot,5a80005f5542994857a7688b,ae4b5777de1e27615c992bd0190bfde96451f1b9c43dc61f5d301d9781ff33e4,1829,A2,1,A2,1,0,A2,1,1
hotpot,5a80005f5542994857a7688b,ae4b5777de1e27615c992bd0190bfde96451f1b9c43dc61f5d301d9781ff33e4,1847,A2,1,A2,1,0,A2,1,1
hotpot,5a802d025542992bc0c4a6bf,68523b8d31e51e0f7e33173f5c3d81a8e963102f2a16c0b511acfc92fcc83687,1811,A2,1,A1,1,1,A2,1,1
hotpot,5a802d025542992bc0c4a6bf,68523b8d31e51e0f7e33173f5c3d81a8e963102f2a16c0b511acfc92fcc83687,1829,A2,1,A2,1,0,TARGET,1,1
hotpot,5a802d025542992bc0c4a6bf,68523b8d31e51e0f7e33173f5c3d81a8e963102f2a16c0b511acfc92fcc83687,1847,A0,1,A0,1,0,TARGET,1,1
hotpot,5a807fea554299485f59862d,0a6150c4776588bd8fc99a219cb733beada9932fc953679135dcf6cbed77368f,1811,A2,1,A1,0,1,A2,1,1
hotpot,5a807fea554299485f59862d,0a6150c4776588bd8fc99a219cb733beada9932fc953679135dcf6cbed77368f,1829,A2,1,A2,1,0,A2,1,1
hotpot,5a807fea554299485f59862d,0a6150c4776588bd8fc99a219cb733beada9932fc953679135dcf6cbed77368f,1847,A3,0,A2,1,1,TARGET,0,1
hotpot,5a80a57c5542996402f6a5ce,3169211ef774b44fac918ed787abeb016369283a2695773cd691926d5e8f72df,1811,A3,0,A1,0,1,A3,0,0
hotpot,5a80a57c5542996402f6a5ce,3169211ef774b44fac918ed787abeb016369283a2695773cd691926d5e8f72df,1829,A3,0,A2,0,1,A3,0,0
hotpot,5a80a57c5542996402f6a5ce,3169211ef774b44fac918ed787abeb016369283a2695773cd691926d5e8f72df,1847,A2,0,A2,0,0,A2,0,0
hotpot,5a80b94b5542992bc0c4a7e6,1df8673eb9a3ba781a70f383d5a3cd27a8684c3009f10a669109aae3d9d51f9e,1811,A2,0,A2,0,0,A2,0,1
hotpot,5a80b94b5542992bc0c4a7e6,1df8673eb9a3ba781a70f383d5a3cd27a8684c3009f10a669109aae3d9d51f9e,1829,A0,0,A0,0,0,A0,0,1
hotpot,5a80b94b5542992bc0c4a7e6,1df8673eb9a3ba781a70f383d5a3cd27a8684c3009f10a669109aae3d9d51f9e,1847,A2,0,A4,1,1,A2,0,1
hotpot,5a80c5b0554299260e20a14f,16c5779e3f4fe3e3380be019dea1f1aef72c14b4e74605e0a65fe7c6d8940b3d,1811,A0,0,A1,0,1,TARGET,0,0
hotpot,5a80c5b0554299260e20a14f,16c5779e3f4fe3e3380be019dea1f1aef72c14b4e74605e0a65fe7c6d8940b3d,1829,A0,0,A1,0,1,TARGET,0,0
hotpot,5a80c5b0554299260e20a14f,16c5779e3f4fe3e3380be019dea1f1aef72c14b4e74605e0a65fe7c6d8940b3d,1847,A0,0,A0,0,0,TARGET,0,0
hotpot,5a80d83255429938b614220c,538f8d193bdfb796df1c75df9125b438ea8cee11fd279eebf6dacf6d9903817d,1811,A2,1,A2,1,0,A0,1,1
hotpot,5a80d83255429938b614220c,538f8d193bdfb796df1c75df9125b438ea8cee11fd279eebf6dacf6d9903817d,1829,A4,1,A1,1,1,A0,1,1
hotpot,5a80d83255429938b614220c,538f8d193bdfb796df1c75df9125b438ea8cee11fd279eebf6dacf6d9903817d,1847,A1,1,A1,1,0,A1,1,1
hotpot,5a80eed455429938b614225d,d4ccd880f83300ee65e753500a0b7beae9c0350913b1defdfed504a45657ea2e,1811,A2,1,A2,1,0,A2,1,0
hotpot,5a80eed455429938b614225d,d4ccd880f83300ee65e753500a0b7beae9c0350913b1defdfed504a45657ea2e,1829,A3,0,A3,0,0,A3,0,0
hotpot,5a80eed455429938b614225d,d4ccd880f83300ee65e753500a0b7beae9c0350913b1defdfed504a45657ea2e,1847,A4,0,A4,0,0,A4,0,0
hotpot,5a811f31554299260e20a24c,a0fc66db412b5beb1252f102cc6e4d0b90ea60905d3c50afde9e23b471d115bd,1811,A3,1,A1,1,1,TARGET,1,1
hotpot,5a811f31554299260e20a24c,a0fc66db412b5beb1252f102cc6e4d0b90ea60905d3c50afde9e23b471d115bd,1829,A3,1,A3,1,0,A3,1,1
hotpot,5a811f31554299260e20a24c,a0fc66db412b5beb1252f102cc6e4d0b90ea60905d3c50afde9e23b471d115bd,1847,A1,1,A3,1,1,A1,1,1
hotpot,5a817e1b55429938b6142347,4a39d75efa054bbcda695393919e20b8cdb8f15be29660ea9203d27620b0efca,1811,A3,0,A2,0,1,A3,0,0
hotpot,5a817e1b55429938b6142347,4a39d75efa054bbcda695393919e20b8cdb8f15be29660ea9203d27620b0efca,1829,A3,0,A3,0,0,A3,0,0
hotpot,5a817e1b55429938b6142347,4a39d75efa054bbcda695393919e20b8cdb8f15be29660ea9203d27620b0efca,1847,A0,0,A0,0,0,A0,0,0
hotpot,5a81936d554299260e20a29f,09da24c6850a83e621873bcc6691d06b7d0880400fc31b1261ebac3ea034d08d,1811,A0,1,A1,1,1,A0,1,1
hotpot,5a81936d554299260e20a29f,09da24c6850a83e621873bcc6691d06b7d0880400fc31b1261ebac3ea034d08d,1829,A0,1,A0,1,0,A0,1,1
hotpot,5a81936d554299260e20a29f,09da24c6850a83e621873bcc6691d06b7d0880400fc31b1261ebac3ea034d08d,1847,A3,1,A3,1,0,A0,1,1
hotpot,5a8193eb554299260e20a2a0,063ecc093d3e99c6043a14bba0c72e279faeb41802ec9530626d04829cffde12,1811,A4,0,A2,0,1,A4,0,0
hotpot,5a8193eb554299260e20a2a0,063ecc093d3e99c6043a14bba0c72e279faeb41802ec9530626d04829cffde12,1829,A2,0,A2,0,0,A2,0,0
hotpot,5a8193eb554299260e20a2a0,063ecc093d3e99c6043a14bba0c72e279faeb41802ec9530626d04829cffde12,1847,A3,0,A3,0,0,A3,0,0
hotpot,5a8197b855429926c1cdad45,a9c2b529ba563b2f252bcdfa1c3a4db4d4acd8e422a9a11a27efde83fbd2780c,1811,A2,1,A2,1,0,A2,1,1
hotpot,5a8197b855429926c1cdad45,a9c2b529ba563b2f252bcdfa1c3a4db4d4acd8e422a9a11a27efde83fbd2780c,1829,A4,1,A2,1,1,A4,1,1
hotpot,5a8197b855429926c1cdad45,a9c2b529ba563b2f252bcdfa1c3a4db4d4acd8e422a9a11a27efde83fbd2780c,1847,A1,1,A2,1,1,A0,1,1
hotpot,5a81a76655429903bc27b994,8d4ad81a239ee7ff8d16df5cb055a9d8bf4dbc9fcecba3172c7ae249e56f21ea,1811,A4,0,A3,0,1,A4,0,0
hotpot,5a81a76655429903bc27b994,8d4ad81a239ee7ff8d16df5cb055a9d8bf4dbc9fcecba3172c7ae249e56f21ea,1829,A4,0,A4,0,0,A0,0,0
hotpot,5a81a76655429903bc27b994,8d4ad81a239ee7ff8d16df5cb055a9d8bf4dbc9fcecba3172c7ae249e56f21ea,1847,A1,0,A1,0,0,A1,0,0
hotpot,5a81a9ec5542990a1d231e57,ea19338eae1272a9dbe10329cf1cbb44766a37432b88c1a3e6a950e8c9485880,1811,A1,1,A1,1,0,A1,1,1
hotpot,5a81a9ec5542990a1d231e57,ea19338eae1272a9dbe10329cf1cbb44766a37432b88c1a3e6a950e8c9485880,1829,A1,1,A2,1,1,A1,1,1
hotpot,5a81a9ec5542990a1d231e57,ea19338eae1272a9dbe10329cf1cbb44766a37432b88c1a3e6a950e8c9485880,1847,A1,1,A1,1,0,A1,1,1
hotpot,5a81aeca55429926c1cdad60,dd4fa65b635434df860ba2d56b565569d9a34c122be358e877646c99cb9e2876,1811,A3,0,A4,0,1,A3,0,0
hotpot,5a81aeca55429926c1cdad60,dd4fa65b635434df860ba2d56b565569d9a34c122be358e877646c99cb9e2876,1829,A2,0,A2,0,0,A2,0,0
hotpot,5a81aeca55429926c1cdad60,dd4fa65b635434df860ba2d56b565569d9a34c122be358e877646c99cb9e2876,1847,A2,0,A2,0,0,A2,0,0
hotpot,5a81dfd455429926c1cdadab,e0ba12954776160b26897f86664fc8cd8d73e37d55e9f0362c25310a672397e6,1811,A0,1,A4,1,1,A0,1,1
hotpot,5a81dfd455429926c1cdadab,e0ba12954776160b26897f86664fc8cd8d73e37d55e9f0362c25310a672397e6,1829,A0,1,A1,1,1,A0,1,1
hotpot,5a81dfd455429926c1cdadab,e0ba12954776160b26897f86664fc8cd8d73e37d55e9f0362c25310a672397e6,1847,A4,1,A4,1,0,A4,1,1
hotpot,5a8201bb554299676cceb1d2,7acd76d216098fca2e2dd5ca86c73957f43ec5e56b2f34e03054471bedd4f064,1811,A1,1,A2,1,1,A0,1,1
hotpot,5a8201bb554299676cceb1d2,7acd76d216098fca2e2dd5ca86c73957f43ec5e56b2f34e03054471bedd4f064,1829,A0,1,A0,1,0,A0,1,1
hotpot,5a8201bb554299676cceb1d2,7acd76d216098fca2e2dd5ca86c73957f43ec5e56b2f34e03054471bedd4f064,1847,A1,1,A2,1,1,A0,1,1
hotpot,5a8201be55429926c1cdade4,043182582df7868365df3ed3a2e89c2352dfc6b1829610ab41b394fc541f8cec,1811,A1,1,A4,1,1,TARGET,0,1
hotpot,5a8201be55429926c1cdade4,043182582df7868365df3ed3a2e89c2352dfc6b1829610ab41b394fc541f8cec,1829,A1,1,A2,1,1,TARGET,0,1
hotpot,5a8201be55429926c1cdade4,043182582df7868365df3ed3a2e89c2352dfc6b1829610ab41b394fc541f8cec,1847,A1,1,A1,1,0,TARGET,0,1
hotpot,5a823173554299676cceb229,c3e1279825dae79f66bcc0a3ade6137386d9473566523d2d6166aedded62bfde,1811,A1,1,A2,0,1,A1,1,1
hotpot,5a823173554299676cceb229,c3e1279825dae79f66bcc0a3ade6137386d9473566523d2d6166aedded62bfde,1829,A4,1,A0,1,1,A0,1,1
hotpot,5a823173554299676cceb229,c3e1279825dae79f66bcc0a3ade6137386d9473566523d2d6166aedded62bfde,1847,A1,1,A2,0,1,A1,1,1
hotpot,5a823a4755429903bc27ba4c,d772526d386667e870d32bdc7c2c77e52b9b81ed9b7e60649b67afc4c9eed6f5,1811,A1,1,A3,1,1,TARGET,0,0
hotpot,5a823a4755429903bc27ba4c,d772526d386667e870d32bdc7c2c77e52b9b81ed9b7e60649b67afc4c9eed6f5,1829,A3,1,A1,1,1,A0,0,0
hotpot,5a823a4755429903bc27ba4c,d772526d386667e870d32bdc7c2c77e52b9b81ed9b7e60649b67afc4c9eed6f5,1847,A2,1,A2,1,0,TARGET,0,0
hotpot,5a82465755429940e5e1a827,637e21c1d9bd8b1b6dd9e9ce364dd5c02a5cd998cbeeaade86f3d79993046e90,1811,A3,1,A3,1,0,TARGET,1,1
hotpot,5a82465755429940e5e1a827,637e21c1d9bd8b1b6dd9e9ce364dd5c02a5cd998cbeeaade86f3d79993046e90,1829,A3,1,A3,1,0,TARGET,1,1
hotpot,5a82465755429940e5e1a827,637e21c1d9bd8b1b6dd9e9ce364dd5c02a5cd998cbeeaade86f3d79993046e90,1847,A1,1,A0,1,1,TARGET,1,1
hotpot,5a82678055429940e5e1a8a7,a3748b4c047ccd2e2d3be45aa454ce308f69d9b2de6e59e8319cc54de7833a08,1811,A3,1,A0,1,1,A0,1,1
hotpot,5a82678055429940e5e1a8a7,a3748b4c047ccd2e2d3be45aa454ce308f69d9b2de6e59e8319cc54de7833a08,1829,A0,1,A0,1,0,A0,1,1
hotpot,5a82678055429940e5e1a8a7,a3748b4c047ccd2e2d3be45aa454ce308f69d9b2de6e59e8319cc54de7833a08,1847,A0,1,A0,1,0,A0,1,1
hotpot,5a82a59855429940e5e1a909,355b14ff2f5a5bfe3f7af6e253f26df1a8923e0779b96c3a31e114dc00c88e05,1811,A1,0,A0,0,1,A1,0,0
hotpot,5a82a59855429940e5e1a909,355b14ff2f5a5bfe3f7af6e253f26df1a8923e0779b96c3a31e114dc00c88e05,1829,A0,0,A0,0,0,TARGET,0,0
hotpot,5a82a59855429940e5e1a909,355b14ff2f5a5bfe3f7af6e253f26df1a8923e0779b96c3a31e114dc00c88e05,1847,A0,0,A0,0,0,TARGET,0,0
hotpot,5a832d255542993344745fdf,4d5135185ba66e7096da55aa94e2ecc1837cd09c5fbbb47a688c102442f6b8a4,1811,A4,0,A4,0,0,A4,0,0
hotpot,5a832d255542993344745fdf,4d5135185ba66e7096da55aa94e2ecc1837cd09c5fbbb47a688c102442f6b8a4,1829,A4,0,A3,0,1,TARGET,0,0
hotpot,5a832d255542993344745fdf,4d5135185ba66e7096da55aa94e2ecc1837cd09c5fbbb47a688c102442f6b8a4,1847,A1,0,A1,0,0,TARGET,0,0
hotpot,5a83568d5542996488c2e419,4298f14cf1398b495221adf3c1065242becb0e46253fc937e2edf5cebded49d6,1811,A3,1,A3,1,0,TARGET,1,1
hotpot,5a83568d5542996488c2e419,4298f14cf1398b495221adf3c1065242becb0e46253fc937e2edf5cebded49d6,1829,A3,1,A2,1,1,TARGET,1,1
hotpot,5a83568d5542996488c2e419,4298f14cf1398b495221adf3c1065242becb0e46253fc937e2edf5cebded49d6,1847,A1,1,A2,1,1,TARGET,1,1
hotpot,5a836a365542996488c2e444,9426279091af8518b67f4707a6f47a6fcadee68ea7f117fa69d5b5cd5ed73c83,1811,A3,0,A2,0,1,A0,0,0
hotpot,5a836a365542996488c2e444,9426279091af8518b67f4707a6f47a6fcadee68ea7f117fa69d5b5cd5ed73c83,1829,A3,0,A4,0,1,A0,0,0
hotpot,5a836a365542996488c2e444,9426279091af8518b67f4707a6f47a6fcadee68ea7f117fa69d5b5cd5ed73c83,1847,A4,0,A4,0,0,A0,0,0
hotpot,5a8394725542992ef85e2317,545c0f830d9a26115f9ec467402130c6e2de9a2630a911b3623fb7ef34275b69,1811,A0,0,A1,1,1,A0,0,1
hotpot,5a8394725542992ef85e2317,545c0f830d9a26115f9ec467402130c6e2de9a2630a911b3623fb7ef34275b69,1829,A4,1,A2,1,1,A4,1,1
hotpot,5a8394725542992ef85e2317,545c0f830d9a26115f9ec467402130c6e2de9a2630a911b3623fb7ef34275b69,1847,A2,1,A2,1,0,A2,1,1
hotpot,5a839eda5542993344746058,c7818d68f6a05c8cce4c1d15011eac55e53d99a28d18a1e14626543d707ef7a2,1811,A4,0,A1,0,1,A0,1,0
hotpot,5a839eda5542993344746058,c7818d68f6a05c8cce4c1d15011eac55e53d99a28d18a1e14626543d707ef7a2,1829,A3,0,A4,0,1,TARGET,1,0
hotpot,5a839eda5542993344746058,c7818d68f6a05c8cce4c1d15011eac55e53d99a28d18a1e14626543d707ef7a2,1847,A3,0,A4,0,1,TARGET,1,0
hotpot,5a83a48a554299334474606c,c76d60c13e38b3d8a3c4dfccb84a17cf23e13bf772f18ffe1e4a32926a591278,1811,A2,0,A4,0,1,TARGET,0,0
hotpot,5a83a48a554299334474606c,c76d60c13e38b3d8a3c4dfccb84a17cf23e13bf772f18ffe1e4a32926a591278,1829,A4,0,A4,0,0,A4,0,0
hotpot,5a83a48a554299334474606c,c76d60c13e38b3d8a3c4dfccb84a17cf23e13bf772f18ffe1e4a32926a591278,1847,A3,1,A4,0,1,TARGET,0,0
hotpot,5a83a62b554299123d8c2183,96304abee540b0417e64771e2b48672c269cb22d4b8188039f7a9127d3b730bb,1811,A4,1,A0,1,1,TARGET,1,1
hotpot,5a83a62b554299123d8c2183,96304abee540b0417e64771e2b48672c269cb22d4b8188039f7a9127d3b730bb,1829,A4,1,A0,1,1,TARGET,1,1
hotpot,5a83a62b554299123d8c2183,96304abee540b0417e64771e2b48672c269cb22d4b8188039f7a9127d3b730bb,1847,A0,1,A0,1,0,TARGET,1,1
hotpot,5a83e4a555429933447460ad,31cfaf70eeaac2195d9ccf6b5c9fd49b1cad82f30c6300e3bea23c122a6aa4c3,1811,A1,0,A3,0,1,A0,0,0
hotpot,5a83e4a555429933447460ad,31cfaf70eeaac2195d9ccf6b5c9fd49b1cad82f30c6300e3bea23c122a6aa4c3,1829,A1,0,A3,0,1,A1,0,0
hotpot,5a83e4a555429933447460ad,31cfaf70eeaac2195d9ccf6b5c9fd49b1cad82f30c6300e3bea23c122a6aa4c3,1847,A1,0,A4,0,1,A0,0,0
hotpot,5a844fc255429933447460d0,2a0e733f8beb4e3bb8b21816a0094ff265a74b79093dcf7db99d6d0eae3b93e0,1811,A0,0,A1,0,1,A0,0,1
hotpot,5a844fc255429933447460d0,2a0e733f8beb4e3bb8b21816a0094ff265a74b79093dcf7db99d6d0eae3b93e0,1829,A4,1,A3,1,1,A4,1,1
hotpot,5a844fc255429933447460d0,2a0e733f8beb4e3bb8b21816a0094ff265a74b79093dcf7db99d6d0eae3b93e0,1847,A4,1,A2,1,1,A4,1,1
hotpot,5a8456c45542992ef85e23c2,b25e60d9cdeb5587182d0de71a9fb42376db9419fff381a0248db6a7cc39cd8e,1811,A3,1,A0,1,1,A0,1,1
hotpot,5a8456c45542992ef85e23c2,b25e60d9cdeb5587182d0de71a9fb42376db9419fff381a0248db6a7cc39cd8e,1829,A1,1,A1,1,0,A0,1,1
hotpot,5a8456c45542992ef85e23c2,b25e60d9cdeb5587182d0de71a9fb42376db9419fff381a0248db6a7cc39cd8e,1847,A1,1,A1,1,0,A0,1,1
hotpot,5a8459025542992ef85e23c7,72051c1a31c3d88b8f7d115d300ce19579a9f0583dc96cac9e02f62a5fd9f003,1811,A4,1,A4,1,0,A0,0,1
hotpot,5a8459025542992ef85e23c7,72051c1a31c3d88b8f7d115d300ce19579a9f0583dc96cac9e02f62a5fd9f003,1829,A2,1,A3,0,1,A0,0,1
hotpot,5a8459025542992ef85e23c7,72051c1a31c3d88b8f7d115d300ce19579a9f0583dc96cac9e02f62a5fd9f003,1847,A3,0,A4,1,1,A3,0,1
hotpot,5a845cfd554299123d8c2222,d026f6201198a808a40d5222da0d2f53c0c8260388ad522b922b83943ac42bd3,1811,A2,1,A1,1,1,TARGET,0,1
hotpot,5a845cfd554299123d8c2222,d026f6201198a808a40d5222da0d2f53c0c8260388ad522b922b83943ac42bd3,1829,A4,1,A2,1,1,TARGET,0,1
hotpot,5a845cfd554299123d8c2222,d026f6201198a808a40d5222da0d2f53c0c8260388ad522b922b83943ac42bd3,1847,A2,1,A2,1,0,TARGET,0,1
hotpot,5a84639855429933447460fd,53c720fe1bd2bea163be5a27632f708f96cf8b21c8eb7a2c80e2798749e22d4b,1811,A2,0,A3,0,1,A2,0,0
hotpot,5a84639855429933447460fd,53c720fe1bd2bea163be5a27632f708f96cf8b21c8eb7a2c80e2798749e22d4b,1829,A0,0,A2,0,1,TARGET,0,0
hotpot,5a84639855429933447460fd,53c720fe1bd2bea163be5a27632f708f96cf8b21c8eb7a2c80e2798749e22d4b,1847,A3,0,A0,0,1,A0,0,0
hotpot,5a846b9a554299123d8c224f,df9884ef9a4f7878ce56b561f427f5e81161e6f9483f4f4f510cfdb8b57b85a3,1811,A1,1,A1,1,0,TARGET,1,1
hotpot,5a846b9a554299123d8c224f,df9884ef9a4f7878ce56b561f427f5e81161e6f9483f4f4f510cfdb8b57b85a3,1829,A4,1,A1,1,1,A4,1,1
hotpot,5a846b9a554299123d8c224f,df9884ef9a4f7878ce56b561f427f5e81161e6f9483f4f4f510cfdb8b57b85a3,1847,A2,1,A2,1,0,A2,1,1
hotpot,5a8481075542997175ce1ece,72d6e981ea60277be77fb8f70df0e7ebc913f4b52f5cb6132eeb8af9abd9f232,1811,A3,1,A0,1,1,A0,1,1
hotpot,5a8481075542997175ce1ece,72d6e981ea60277be77fb8f70df0e7ebc913f4b52f5cb6132eeb8af9abd9f232,1829,A3,1,A3,1,0,A0,1,1
hotpot,5a8481075542997175ce1ece,72d6e981ea60277be77fb8f70df0e7ebc913f4b52f5cb6132eeb8af9abd9f232,1847,A2,1,A3,1,1,A0,1,1
hotpot,5a84a2f15542997175ce1eff,1796ef0276e1473c9ae02a096390da2aacecad88c038c7e6d49fcb939270c87e,1811,A3,0,A1,0,1,TARGET,0,0
hotpot,5a84a2f15542997175ce1eff,1796ef0276e1473c9ae02a096390da2aacecad88c038c7e6d49fcb939270c87e,1829,A0,0,A2,0,1,TARGET,0,0
hotpot,5a84a2f15542997175ce1eff,1796ef0276e1473c9ae02a096390da2aacecad88c038c7e6d49fcb939270c87e,1847,A2,0,A2,0,0,A2,0,0
hotpot,5a84eec75542991dd0999e25,526114ae32c0ced550b228055976c932628e3ecb16403f1a67998b72a0a7a192,1811,A3,0,A4,0,1,A0,0,0
hotpot,5a84eec75542991dd0999e25,526114ae32c0ced550b228055976c932628e3ecb16403f1a67998b72a0a7a192,1829,A3,0,A3,0,0,A0,0,0
hotpot,5a84eec75542991dd0999e25,526114ae32c0ced550b228055976c932628e3ecb16403f1a67998b72a0a7a192,1847,A3,0,A3,0,0,A0,0,0
hotpot,5a852f0b5542997b5ce3ffb5,ea19338eae1272a9dbe10329cf1cbb44766a37432b88c1a3e6a950e8c9485880,1811,A1,1,A3,1,1,A1,1,1
hotpot,5a852f0b5542997b5ce3ffb5,ea19338eae1272a9dbe10329cf1cbb44766a37432b88c1a3e6a950e8c9485880,1829,A4,1,A2,1,1,A0,1,1
hotpot,5a852f0b5542997b5ce3ffb5,ea19338eae1272a9dbe10329cf1cbb44766a37432b88c1a3e6a950e8c9485880,1847,A4,1,A4,1,0,A0,1,1
hotpot,5a854c8e5542997175ce1faf,f93faaf1bb602431412dc76d5dbfb677419358f265fddd25bc64569047f6c36d,1811,A4,1,A1,1,1,A0,1,1
hotpot,5a854c8e5542997175ce1faf,f93faaf1bb602431412dc76d5dbfb677419358f265fddd25bc64569047f6c36d,1829,A4,1,A3,1,1,A4,1,1
hotpot,5a854c8e5542997175ce1faf,f93faaf1bb602431412dc76d5dbfb677419358f265fddd25bc64569047f6c36d,1847,A4,1,A4,1,0,A4,1,1
hotpot,5a857e155542994c784ddb1e,90a9019661783fdda660d4f1a5cc6456119d0e33388a70e8d605c8e5a5fcf5e9,1811,A4,0,A4,0,0,A4,0,0
hotpot,5a857e155542994c784ddb1e,90a9019661783fdda660d4f1a5cc6456119d0e33388a70e8d605c8e5a5fcf5e9,1829,A4,0,A4,0,0,A4,0,0
hotpot,5a857e155542994c784ddb1e,90a9019661783fdda660d4f1a5cc6456119d0e33388a70e8d605c8e5a5fcf5e9,1847,A4,0,A4,0,0,A4,0,0
hotpot,5a85b3165542994c784ddb4c,2c29d6d6a9bb3f9d68fe0afb81af2dc74fa2e51e74e0b9fdd85010b5d61192cb,1811,A3,1,A1,1,1,A0,0,1
hotpot,5a85b3165542994c784ddb4c,2c29d6d6a9bb3f9d68fe0afb81af2dc74fa2e51e74e0b9fdd85010b5d61192cb,1829,A3,1,A4,1,1,A0,0,1
hotpot,5a85b3165542994c784ddb4c,2c29d6d6a9bb3f9d68fe0afb81af2dc74fa2e51e74e0b9fdd85010b5d61192cb,1847,A1,1,A1,1,0,A0,0,1
hotpot,5a85cbf75542991dd0999e9a,1efc5ca35947d9417c9de44022aac726383e72124f8693d75014058d8db4f7df,1811,A4,1,A4,1,0,A0,0,1
hotpot,5a85cbf75542991dd0999e9a,1efc5ca35947d9417c9de44022aac726383e72124f8693d75014058d8db4f7df,1829,A4,1,A4,1,0,A0,0,1
hotpot,5a85cbf75542991dd0999e9a,1efc5ca35947d9417c9de44022aac726383e72124f8693d75014058d8db4f7df,1847,A1,1,A1,1,0,A0,0,1
hotpot,5a85fa965542997b5ce40043,b851cc102bc3cb010832ef25d940345fc6a4b64c8cfdd6274bb7ae2a46eb550b,1811,A3,0,A4,0,1,A3,0,0
hotpot,5a85fa965542997b5ce40043,b851cc102bc3cb010832ef25d940345fc6a4b64c8cfdd6274bb7ae2a46eb550b,1829,A4,0,A1,0,1,A4,0,0
hotpot,5a85fa965542997b5ce40043,b851cc102bc3cb010832ef25d940345fc6a4b64c8cfdd6274bb7ae2a46eb550b,1847,A4,0,A4,0,0,A4,0,0
hotpot,5a860f315542996432c57180,a25e8811fde35bbe8988be52ec52820a5eddb7c01e29cb20dcfb5835c0b27587,1811,A4,0,A4,0,0,A4,0,0
hotpot,5a860f315542996432c57180,a25e8811fde35bbe8988be52ec52820a5eddb7c01e29cb20dcfb5835c0b27587,1829,A2,0,A2,0,0,A2,0,0
hotpot,5a860f315542996432c57180,a25e8811fde35bbe8988be52ec52820a5eddb7c01e29cb20dcfb5835c0b27587,1847,A3,0,A2,0,1,A0,0,0
hotpot,5a8628335542991e771815a0,87168c78342eb6ce90f921030b0a082ece6434d3058a5cdc13369695e4e0d494,1811,A3,1,A3,1,0,A0,0,0
hotpot,5a8628335542991e771815a0,87168c78342eb6ce90f921030b0a082ece6434d3058a5cdc13369695e4e0d494,1829,A3,1,A3,1,0,TARGET,1,0
hotpot,5a8628335542991e771815a0,87168c78342eb6ce90f921030b0a082ece6434d3058a5cdc13369695e4e0d494,1847,A4,0,A4,0,0,TARGET,1,0
hotpot,5a86666755429960ec39b68f,ba6d3973393220701c90dc2e54ef2ca12695797654430c0a31b548fc73b5403f,1811,A2,1,A1,1,1,A2,1,1
hotpot,5a86666755429960ec39b68f,ba6d3973393220701c90dc2e54ef2ca12695797654430c0a31b548fc73b5403f,1829,A2,1,A2,1,0,A2,1,1
hotpot,5a86666755429960ec39b68f,ba6d3973393220701c90dc2e54ef2ca12695797654430c0a31b548fc73b5403f,1847,A2,1,A3,1,1,A2,1,1
hotpot,5a86a4d75542991e77181676,15902f0eba614849f56bf577c3fa5c36b1b61d2a5bd20fa2ead3db1a00f1532a,1811,A4,0,A3,0,1,TARGET,0,0
hotpot,5a86a4d75542991e77181676,15902f0eba614849f56bf577c3fa5c36b1b61d2a5bd20fa2ead3db1a00f1532a,1829,A4,0,A3,0,1,TARGET,0,0
hotpot,5a86a4d75542991e77181676,15902f0eba614849f56bf577c3fa5c36b1b61d2a5bd20fa2ead3db1a00f1532a,1847,A3,0,A3,0,0,TARGET,0,0
hotpot,5a86ea6c5542991e7718168e,3d6eeeea0e06fb196dbb8a2e1a5cd90ff85fb2012562f7a98b197cb351081f6a,1811,A2,1,A3,1,1,A2,1,1
hotpot,5a86ea6c5542991e7718168e,3d6eeeea0e06fb196dbb8a2e1a5cd90ff85fb2012562f7a98b197cb351081f6a,1829,A2,1,A1,1,1,A2,1,1
hotpot,5a86ea6c5542991e7718168e,3d6eeeea0e06fb196dbb8a2e1a5cd90ff85fb2012562f7a98b197cb351081f6a,1847,A2,1,A2,1,0,A2,1,1
hotpot,5a86ef9e554299211dda2b5a,3d71e858aa3716a1b9c2556765a8198e6e9e38ea8936d81c59ba44dbf8ebaea6,1811,A3,1,A1,1,1,A3,1,1
hotpot,5a86ef9e554299211dda2b5a,3d71e858aa3716a1b9c2556765a8198e6e9e38ea8936d81c59ba44dbf8ebaea6,1829,A3,1,A4,1,1,A3,1,1
hotpot,5a86ef9e554299211dda2b5a,3d71e858aa3716a1b9c2556765a8198e6e9e38ea8936d81c59ba44dbf8ebaea6,1847,A4,1,A4,1,0,TARGET,1,1
hotpot,5a86f53f554299211dda2b6a,bad2787ef76c71102d6cf9389d2d9b4b7b73ebaba419d63d7cec14f79f353835,1811,A0,1,A4,1,1,A0,1,1
hotpot,5a86f53f554299211dda2b6a,bad2787ef76c71102d6cf9389d2d9b4b7b73ebaba419d63d7cec14f79f353835,1829,A0,1,A3,1,1,A0,1,1
hotpot,5a86f53f554299211dda2b6a,bad2787ef76c71102d6cf9389d2d9b4b7b73ebaba419d63d7cec14f79f353835,1847,A0,1,A0,1,0,A0,1,1
hotpot,5a87501b5542996432c57262,d7f5f7b35c538adb4d49168b576bd974dbb023a3b393985a7f5e956797625b2d,1811,A4,0,A4,0,0,TARGET,0,0
hotpot,5a87501b5542996432c57262,d7f5f7b35c538adb4d49168b576bd974dbb023a3b393985a7f5e956797625b2d,1829,A4,0,A4,0,0,A0,0,0
hotpot,5a87501b5542996432c57262,d7f5f7b35c538adb4d49168b576bd974dbb023a3b393985a7f5e956797625b2d,1847,A1,0,A4,0,1,A1,0,0
hotpot,5a876e9e5542994846c1cd7d,ccd83933bc3a4cfd581dc8fdd3b56d3d064f1bfab68661afc77d4542a93b670c,1811,A2,0,A2,0,0,A0,0,0
hotpot,5a876e9e5542994846c1cd7d,ccd83933bc3a4cfd581dc8fdd3b56d3d064f1bfab68661afc77d4542a93b670c,1829,A2,0,A2,0,0,A0,0,0
hotpot,5a876e9e5542994846c1cd7d,ccd83933bc3a4cfd581dc8fdd3b56d3d064f1bfab68661afc77d4542a93b670c,1847,A2,0,A2,0,0,A0,0,0
hotpot,5a8792385542993e715abfb5,7478ea30694d195f45c1ef900cf6caafd46d0a88b6792a739f315d183cb061df,1811,A3,0,A3,0,0,TARGET,0,0
hotpot,5a8792385542993e715abfb5,7478ea30694d195f45c1ef900cf6caafd46d0a88b6792a739f315d183cb061df,1829,A1,0,A1,0,0,TARGET,0,0
hotpot,5a8792385542993e715abfb5,7478ea30694d195f45c1ef900cf6caafd46d0a88b6792a739f315d183cb061df,1847,A1,0,A1,0,0,TARGET,0,0
hotpot,5a87edfc55429938390d3eb4,c015c6e21014f250a49103bea8e472e9ffd239594ed111c3580ec519cc95c220,1811,A4,1,A4,1,0,A4,1,1
hotpot,5a87edfc55429938390d3eb4,c015c6e21014f250a49103bea8e472e9ffd239594ed111c3580ec519cc95c220,1829,A4,1,A4,1,0,A4,1,1
hotpot,5a87edfc55429938390d3eb4,c015c6e21014f250a49103bea8e472e9ffd239594ed111c3580ec519cc95c220,1847,A4,1,A4,1,0,A4,1,1
hotpot,5a87f5b25542993e715ac016,f8014a60c6e1edd69e7ed18fe5faaf5b0f32c20363a435f798e066cbe0faa810,1811,A3,0,A3,0,0,TARGET,1,0
hotpot,5a87f5b25542993e715ac016,f8014a60c6e1edd69e7ed18fe5faaf5b0f32c20363a435f798e066cbe0faa810,1829,A2,0,A4,0,1,A0,0,0
hotpot,5a87f5b25542993e715ac016,f8014a60c6e1edd69e7ed18fe5faaf5b0f32c20363a435f798e066cbe0faa810,1847,A2,0,A2,0,0,TARGET,1,0
hotpot,5a884e045542997e5c09a5c3,0c67e8c86cbf974912dfb3edcca22505fa7a1d98f5cf0cfe069890ab1f858164,1811,A3,1,A2,1,1,A0,0,1
hotpot,5a884e045542997e5c09a5c3,0c67e8c86cbf974912dfb3edcca22505fa7a1d98f5cf0cfe069890ab1f858164,1829,A3,1,A3,1,0,A0,0,1
hotpot,5a884e045542997e5c09a5c3,0c67e8c86cbf974912dfb3edcca22505fa7a1d98f5cf0cfe069890ab1f858164,1847,A1,0,A1,0,0,A0,0,1
hotpot,5a88623b55429938390d3f35,4bdcadb7bbc1991e6f49f3b0d441e6d2b0fb223094d8ec51750030e358eadaf0,1811,A1,1,A4,0,1,A1,1,0
hotpot,5a88623b55429938390d3f35,4bdcadb7bbc1991e6f49f3b0d441e6d2b0fb223094d8ec51750030e358eadaf0,1829,A4,0,A4,0,0,A4,0,0
hotpot,5a88623b55429938390d3f35,4bdcadb7bbc1991e6f49f3b0d441e6d2b0fb223094d8ec51750030e358eadaf0,1847,A3,1,A3,1,0,A3,1,0
hotpot,5a886691554299206df2b253,960bca649cb1e0e83d07e80963214c83e7ee11ff9360d55551c698e8a1d8f3d8,1811,A2,0,A3,0,1,A2,0,0
hotpot,5a886691554299206df2b253,960bca649cb1e0e83d07e80963214c83e7ee11ff9360d55551c698e8a1d8f3d8,1829,A0,0,A3,0,1,TARGET,0,0
hotpot,5a886691554299206df2b253,960bca649cb1e0e83d07e80963214c83e7ee11ff9360d55551c698e8a1d8f3d8,1847,A0,0,A0,0,0,TARGET,0,0
hotpot,5a88a5625542997e5c09a678,afda37cda2dd748a668b963c0e7e72a3e583835eeeed2ef3d6ec1884fa1de9f6,1811,A2,1,A1,1,1,A2,1,1
hotpot,5a88a5625542997e5c09a678,afda37cda2dd748a668b963c0e7e72a3e583835eeeed2ef3d6ec1884fa1de9f6,1829,A3,1,A2,1,1,TARGET,1,1
hotpot,5a88a5625542997e5c09a678,afda37cda2dd748a668b963c0e7e72a3e583835eeeed2ef3d6ec1884fa1de9f6,1847,A2,1,A1,1,1,TARGET,1,1
hotpot,5a88b2a55542994846c1cebe,80af68b8d6d9ed2e7bdb4ed9b4425a4d92a246ec922951812fe5f5ccfd459eb0,1811,A1,1,A0,1,1,A0,1,1
hotpot,5a88b2a55542994846c1cebe,80af68b8d6d9ed2e7bdb4ed9b4425a4d92a246ec922951812fe5f5ccfd459eb0,1829,A2,1,A2,1,0,A0,1,1
hotpot,5a88b2a55542994846c1cebe,80af68b8d6d9ed2e7bdb4ed9b4425a4d92a246ec922951812fe5f5ccfd459eb0,1847,A0,1,A0,1,0,A0,1,1
hotpot,5a88b5c75542993e715ac071,438b9e7902391152c5d5e5ce09f95560089f1396b668251e50c952a02e531e53,1811,A2,1,A2,1,0,TARGET,0,1
hotpot,5a88b5c75542993e715ac071,438b9e7902391152c5d5e5ce09f95560089f1396b668251e50c952a02e531e53,1829,A1,1,A1,1,0,TARGET,0,1
hotpot,5a88b5c75542993e715ac071,438b9e7902391152c5d5e5ce09f95560089f1396b668251e50c952a02e531e53,1847,A2,1,A2,1,0,TARGET,0,1
hotpot,5a88d70d55429938390d3fca,9fd03319c748796e61a0d93d98bd58f9767fb51fbc65d4904423a921a7652d0c,1811,A1,1,A0,0,1,A1,1,0
hotpot,5a88d70d55429938390d3fca,9fd03319c748796e61a0d93d98bd58f9767fb51fbc65d4904423a921a7652d0c,1829,A1,1,A4,0,1,A1,1,0
hotpot,5a88d70d55429938390d3fca,9fd03319c748796e61a0d93d98bd58f9767fb51fbc65d4904423a921a7652d0c,1847,A0,0,A0,0,0,TARGET,0,0
hotpot,5a88de54554299206df2b388,5f4db55eafd8e0bc0966fb32b4000f66ede10f1cce964a8c5925e47fad4b6021,1811,A2,1,A2,1,0,A0,1,1
hotpot,5a88de54554299206df2b388,5f4db55eafd8e0bc0966fb32b4000f66ede10f1cce964a8c5925e47fad4b6021,1829,A2,1,A2,1,0,A0,1,1
hotpot,5a88de54554299206df2b388,5f4db55eafd8e0bc0966fb32b4000f66ede10f1cce964a8c5925e47fad4b6021,1847,A2,1,A2,1,0,A0,1,1
hotpot,5a88f05b5542997e5c09a6d2,1ab6e6a22314b1b81739df3229d1ae8f404f7bca97ca1aab7fc80ae532cd6cb9,1811,A3,1,A1,1,1,TARGET,1,1
hotpot,5a88f05b5542997e5c09a6d2,1ab6e6a22314b1b81739df3229d1ae8f404f7bca97ca1aab7fc80ae532cd6cb9,1829,A1,1,A3,1,1,A1,1,1
hotpot,5a88f05b5542997e5c09a6d2,1ab6e6a22314b1b81739df3229d1ae8f404f7bca97ca1aab7fc80ae532cd6cb9,1847,A1,1,A1,1,0,A1,1,1
hotpot,5a88f3c05542997e5c09a6d8,bb689fd516500e56582d9ec455e67ca8bc5a2dcf290b70d5aec8c4773a16e222,1811,A2,0,A4,0,1,A0,0,0
hotpot,5a88f3c05542997e5c09a6d8,bb689fd516500e56582d9ec455e67ca8bc5a2dcf290b70d5aec8c4773a16e222,1829,A2,0,A2,0,0,A0,0,0
hotpot,5a88f3c05542997e5c09a6d8,bb689fd516500e56582d9ec455e67ca8bc5a2dcf290b70d5aec8c4773a16e222,1847,A4,0,A0,0,1,TARGET,0,0
hotpot,5a88f77a55429938390d4009,738475d50912df2f5f9949c28f67d41110ea8008148bd1a49d409246196b256e,1811,A3,0,A3,0,0,A0,0,0
hotpot,5a88f77a55429938390d4009,738475d50912df2f5f9949c28f67d41110ea8008148bd1a49d409246196b256e,1829,A3,0,A3,0,0,A0,0,0
hotpot,5a88f77a55429938390d4009,738475d50912df2f5f9949c28f67d41110ea8008148bd1a49d409246196b256e,1847,A4,0,A4,0,0,A0,0,0
hotpot,5a88f92d5542993b751ca8dc,698e8dc3a1bdc83a8be926d50fc7ef8995af25fbcbc6ae902b1208cfb672108d,1811,A3,1,A1,1,1,A0,1,1
hotpot,5a88f92d5542993b751ca8dc,698e8dc3a1bdc83a8be926d50fc7ef8995af25fbcbc6ae902b1208cfb672108d,1829,A3,1,A3,1,0,TARGET,1,1
hotpot,5a88f92d5542993b751ca8dc,698e8dc3a1bdc83a8be926d50fc7ef8995af25fbcbc6ae902b1208cfb672108d,1847,A3,1,A2,1,1,A0,1,1
hotpot,5a89ef6d5542992e4fca8495,f7d525690b63e21d5a00ca911068287e9965fdf60f01c767d4338a339986ece6,1811,A2,1,A4,1,1,A0,1,1
hotpot,5a89ef6d5542992e4fca8495,f7d525690b63e21d5a00ca911068287e9965fdf60f01c767d4338a339986ece6,1829,A2,1,A2,1,0,A0,1,1
hotpot,5a89ef6d5542992e4fca8495,f7d525690b63e21d5a00ca911068287e9965fdf60f01c767d4338a339986ece6,1847,A2,1,A2,1,0,A0,1,1
hotpot,5a89fdc45542992e4fca84ca,45848699a0b0bf32771a38021d1db1f8cddb74ae72fb12761c08261417fec412,1811,A4,0,A4,0,0,TARGET,0,0
hotpot,5a89fdc45542992e4fca84ca,45848699a0b0bf32771a38021d1db1f8cddb74ae72fb12761c08261417fec412,1829,A4,0,A4,0,0,A0,0,0
hotpot,5a89fdc45542992e4fca84ca,45848699a0b0bf32771a38021d1db1f8cddb74ae72fb12761c08261417fec412,1847,A4,0,A4,0,0,A0,0,0
hotpot,5a89ff3e55429946c8d6ea33,e6b4865be41fc05b069356a975cb85511e027031feab52dc829a356a9e6c053e,1811,A4,1,A2,1,1,A0,1,1
hotpot,5a89ff3e55429946c8d6ea33,e6b4865be41fc05b069356a975cb85511e027031feab52dc829a356a9e6c053e,1829,A0,1,A2,1,1,A0,1,1
hotpot,5a89ff3e55429946c8d6ea33,e6b4865be41fc05b069356a975cb85511e027031feab52dc829a356a9e6c053e,1847,A4,1,A2,1,1,A0,1,1
hotpot,5a8a0c755542992d82986e7a,d4f7380da64719e15969c7ceb0c92c6dfc189adaa17172be35f518d115600746,1811,A2,1,A0,1,1,A2,1,1
hotpot,5a8a0c755542992d82986e7a,d4f7380da64719e15969c7ceb0c92c6dfc189adaa17172be35f518d115600746,1829,A0,1,A2,1,1,A0,1,1
hotpot,5a8a0c755542992d82986e7a,d4f7380da64719e15969c7ceb0c92c6dfc189adaa17172be35f518d115600746,1847,A0,1,A2,1,1,TARGET,0,1
hotpot,5a8a266d55429930ff3c0cbe,13b29a97032308f1230ebb983e6130d9a82899d148af28adb43807e225bd061e,1811,A1,1,A2,1,1,TARGET,1,1
hotpot,5a8a266d55429930ff3c0cbe,13b29a97032308f1230ebb983e6130d9a82899d148af28adb43807e225bd061e,1829,A4,1,A2,1,1,TARGET,1,1
hotpot,5a8a266d55429930ff3c0cbe,13b29a97032308f1230ebb983e6130d9a82899d148af28adb43807e225bd061e,1847,A4,1,A2,1,1,A0,1,1
hotpot,5a8a306f55429930ff3c0ce9,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1811,A1,1,A2,1,1,A0,1,1
hotpot,5a8a306f55429930ff3c0ce9,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1829,A0,1,A2,1,1,A0,1,1
hotpot,5a8a306f55429930ff3c0ce9,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1847,A2,1,A2,1,0,A0,1,1
hotpot,5a8a3b525542996c9b8d5e63,44d16824b746f1645c254bcefc2b20c6e78e82b66463f5f5e1e11d7ae4a462f6,1811,A4,0,A4,0,0,A4,0,0
hotpot,5a8a3b525542996c9b8d5e63,44d16824b746f1645c254bcefc2b20c6e78e82b66463f5f5e1e11d7ae4a462f6,1829,A4,0,A4,0,0,A4,0,0
hotpot,5a8a3b525542996c9b8d5e63,44d16824b746f1645c254bcefc2b20c6e78e82b66463f5f5e1e11d7ae4a462f6,1847,A4,0,A4,0,0,A4,0,0
hotpot,5a8a3d295542996c9b8d5e6d,44c7ea08f7b2c7c8c4cd5cdfcd05e7ac32c492809e52808f0ef2fc41e69ea498,1811,A2,1,A2,1,0,A2,1,1
hotpot,5a8a3d295542996c9b8d5e6d,44c7ea08f7b2c7c8c4cd5cdfcd05e7ac32c492809e52808f0ef2fc41e69ea498,1829,A3,1,A1,1,1,A3,1,1
hotpot,5a8a3d295542996c9b8d5e6d,44c7ea08f7b2c7c8c4cd5cdfcd05e7ac32c492809e52808f0ef2fc41e69ea498,1847,A3,1,A3,1,0,A3,1,1
hotpot,5a8a470d5542996c9b8d5e8d,2d5a3ddee6b917c4f0db01a8bc59e4644a6f7265cc9d1eb553de824aefb212de,1811,A1,0,A3,0,1,A0,0,0
hotpot,5a8a470d5542996c9b8d5e8d,2d5a3ddee6b917c4f0db01a8bc59e4644a6f7265cc9d1eb553de824aefb212de,1829,A0,0,A1,0,1,TARGET,0,0
hotpot,5a8a470d5542996c9b8d5e8d,2d5a3ddee6b917c4f0db01a8bc59e4644a6f7265cc9d1eb553de824aefb212de,1847,A2,0,A2,0,0,TARGET,0,0
hotpot,5a8a56fa5542996c9b8d5ebc,3dc0cfb84acf149f0e414fc58bc43e343474febc21f3fa77310c051737c8c125,1811,A4,1,A1,0,1,A0,0,1
hotpot,5a8a56fa5542996c9b8d5ebc,3dc0cfb84acf149f0e414fc58bc43e343474febc21f3fa77310c051737c8c125,1829,A4,1,A4,1,0,A0,0,1
hotpot,5a8a56fa5542996c9b8d5ebc,3dc0cfb84acf149f0e414fc58bc43e343474febc21f3fa77310c051737c8c125,1847,A4,1,A0,0,1,A0,0,1
hotpot,5a8a9a195542996c9b8d5f32,f6ec75584903bddffaf5ad4d53d09440d26e943099c99d8cc34ebf838bc5488e,1811,A0,1,A3,1,1,A0,1,1
hotpot,5a8a9a195542996c9b8d5f32,f6ec75584903bddffaf5ad4d53d09440d26e943099c99d8cc34ebf838bc5488e,1829,A2,1,A4,1,1,A2,1,1
hotpot,5a8a9a195542996c9b8d5f32,f6ec75584903bddffaf5ad4d53d09440d26e943099c99d8cc34ebf838bc5488e,1847,A2,1,A3,1,1,A0,1,1
hotpot,5a8aa00f5542992d82986f30,04c2e93d38a685b45cdac00b9da5e9911b0ab21b60b6db5fa632f2ddd8729e20,1811,A2,1,A1,1,1,A2,1,1
hotpot,5a8aa00f5542992d82986f30,04c2e93d38a685b45cdac00b9da5e9911b0ab21b60b6db5fa632f2ddd8729e20,1829,A2,1,A2,1,0,A0,1,1
hotpot,5a8aa00f5542992d82986f30,04c2e93d38a685b45cdac00b9da5e9911b0ab21b60b6db5fa632f2ddd8729e20,1847,A2,1,A2,1,0,A0,1,1
hotpot,5a8aefcb55429950cd6afc12,4ad959d4a0b4ef39bddb5d3fe420712efba446f3613ed8af80c1d04f1134234e,1811,A2,1,A3,1,1,TARGET,1,1
hotpot,5a8aefcb55429950cd6afc12,4ad959d4a0b4ef39bddb5d3fe420712efba446f3613ed8af80c1d04f1134234e,1829,A2,1,A3,1,1,TARGET,1,1
hotpot,5a8aefcb55429950cd6afc12,4ad959d4a0b4ef39bddb5d3fe420712efba446f3613ed8af80c1d04f1134234e,1847,A1,1,A4,1,1,TARGET,1,1
hotpot,5a8af03c55429950cd6afc19,8e6025e0b77989d84d71ebd6cdbe113fa421084f9365b4860e83abd9788618a8,1811,A2,1,A3,1,1,A2,1,1
hotpot,5a8af03c55429950cd6afc19,8e6025e0b77989d84d71ebd6cdbe113fa421084f9365b4860e83abd9788618a8,1829,A3,1,A2,1,1,A3,1,1
hotpot,5a8af03c55429950cd6afc19,8e6025e0b77989d84d71ebd6cdbe113fa421084f9365b4860e83abd9788618a8,1847,A3,1,A3,1,0,A3,1,1
hotpot,5a8b093a55429949d91db471,6d9139762ef9878c81a4a88368ffc1261c060346d3a9db450b3d57f7e398da29,1811,A1,1,A1,1,0,A0,0,0
hotpot,5a8b093a55429949d91db471,6d9139762ef9878c81a4a88368ffc1261c060346d3a9db450b3d57f7e398da29,1829,A2,0,A1,1,1,A0,0,0
hotpot,5a8b093a55429949d91db471,6d9139762ef9878c81a4a88368ffc1261c060346d3a9db450b3d57f7e398da29,1847,A2,0,A1,1,1,A0,0,0
hotpot,5a8b33b755429950cd6afc71,8ceb4709f56d9a664d42903b3b32f077abb2deb574bd42b7af9becdcfc3f7f0d,1811,A1,1,A1,1,0,A0,1,1
hotpot,5a8b33b755429950cd6afc71,8ceb4709f56d9a664d42903b3b32f077abb2deb574bd42b7af9becdcfc3f7f0d,1829,A1,1,A2,1,1,A0,1,1
hotpot,5a8b33b755429950cd6afc71,8ceb4709f56d9a664d42903b3b32f077abb2deb574bd42b7af9becdcfc3f7f0d,1847,A2,1,A2,1,0,A0,1,1
hotpot,5a8b3b5455429949d91db4f5,678a41ee023931ece30453f1d12a76fc6ff10e6f1ec3ec1978588060a2624de0,1811,A3,1,A3,1,0,A0,1,1
hotpot,5a8b3b5455429949d91db4f5,678a41ee023931ece30453f1d12a76fc6ff10e6f1ec3ec1978588060a2624de0,1829,A3,1,A1,1,1,A0,1,1
hotpot,5a8b3b5455429949d91db4f5,678a41ee023931ece30453f1d12a76fc6ff10e6f1ec3ec1978588060a2624de0,1847,A4,1,A1,1,1,A0,1,1
hotpot,5a8b3d635542995d1e6f1318,9a827615adad0e2e62fef221a711b9513739c817abc17b5859d2d596b4e76703,1811,A2,1,A4,1,1,A2,1,1
hotpot,5a8b3d635542995d1e6f1318,9a827615adad0e2e62fef221a711b9513739c817abc17b5859d2d596b4e76703,1829,A4,1,A4,1,0,A4,1,1
hotpot,5a8b3d635542995d1e6f1318,9a827615adad0e2e62fef221a711b9513739c817abc17b5859d2d596b4e76703,1847,A2,1,A3,1,1,A2,1,1
hotpot,5a8b500b5542997f31a41cd3,02c28d3c35ff18e0e1e5bcd6f72b1ee8d868121941a7b52d606476c9b516c817,1811,A2,1,A2,1,0,A0,1,1
hotpot,5a8b500b5542997f31a41cd3,02c28d3c35ff18e0e1e5bcd6f72b1ee8d868121941a7b52d606476c9b516c817,1829,A0,1,A0,1,0,TARGET,0,1
hotpot,5a8b500b5542997f31a41cd3,02c28d3c35ff18e0e1e5bcd6f72b1ee8d868121941a7b52d606476c9b516c817,1847,A0,1,A0,1,0,TARGET,0,1
hotpot,5a8b621c55429949d91db584,469edd7b70896a1cc181933d3a05ad00ce77793748fbe65ca4220db7fe10d105,1811,A2,1,A0,1,1,A2,1,1
hotpot,5a8b621c55429949d91db584,469edd7b70896a1cc181933d3a05ad00ce77793748fbe65ca4220db7fe10d105,1829,A4,1,A2,1,1,A0,1,1
hotpot,5a8b621c55429949d91db584,469edd7b70896a1cc181933d3a05ad00ce77793748fbe65ca4220db7fe10d105,1847,A2,1,A2,1,0,A2,1,1
hotpot,5a8b66c05542997f31a41d0f,728d12efabafe460538e0678d264efb10fd4da0ce8ce5a03a141db5e4e602143,1811,A1,1,A2,1,1,A0,1,1
hotpot,5a8b66c05542997f31a41d0f,728d12efabafe460538e0678d264efb10fd4da0ce8ce5a03a141db5e4e602143,1829,A4,1,A4,1,0,A0,1,1
hotpot,5a8b66c05542997f31a41d0f,728d12efabafe460538e0678d264efb10fd4da0ce8ce5a03a141db5e4e602143,1847,A4,1,A4,1,0,A0,1,1
hotpot,5a8bc4ce5542995e66a47503,4fc7e401902544ef1e638234b86d58fce5cfe9f4c5dbf94bf5687d2cf96fd6b3,1811,A1,1,A0,1,1,A1,1,1
hotpot,5a8bc4ce5542995e66a47503,4fc7e401902544ef1e638234b86d58fce5cfe9f4c5dbf94bf5687d2cf96fd6b3,1829,A4,1,A1,1,1,TARGET,1,1
hotpot,5a8bc4ce5542995e66a47503,4fc7e401902544ef1e638234b86d58fce5cfe9f4c5dbf94bf5687d2cf96fd6b3,1847,A1,1,A1,1,0,A1,1,1
hotpot,5a8c499d5542995e66a47599,c5146fb0a6f110003bef26283303a9522ec466f0942de10d4ba75e987ecf3dba,1811,A3,1,A1,0,1,A3,1,1
hotpot,5a8c499d5542995e66a47599,c5146fb0a6f110003bef26283303a9522ec466f0942de10d4ba75e987ecf3dba,1829,A3,1,A1,0,1,TARGET,0,1
hotpot,5a8c499d5542995e66a47599,c5146fb0a6f110003bef26283303a9522ec466f0942de10d4ba75e987ecf3dba,1847,A3,1,A3,1,0,A3,1,1
hotpot,5a8c4e22554299585d9e3659,6129d2eac821166cc645b6b5488ea92e9307d559126c7b1f01f4e98fe35ed534,1811,A0,0,A4,0,1,A0,0,0
hotpot,5a8c4e22554299585d9e3659,6129d2eac821166cc645b6b5488ea92e9307d559126c7b1f01f4e98fe35ed534,1829,A4,0,A4,0,0,A0,0,0
hotpot,5a8c4e22554299585d9e3659,6129d2eac821166cc645b6b5488ea92e9307d559126c7b1f01f4e98fe35ed534,1847,A4,0,A3,0,1,A0,0,0
hotpot,5a8c5a305542996e8ac88a6e,0b78430ad0df263cb4d7bd337e5acf08374116e8146782bed6a5618ed061b53d,1811,A1,0,A1,0,0,TARGET,0,0
hotpot,5a8c5a305542996e8ac88a6e,0b78430ad0df263cb4d7bd337e5acf08374116e8146782bed6a5618ed061b53d,1829,A1,0,A1,0,0,A0,0,0
hotpot,5a8c5a305542996e8ac88a6e,0b78430ad0df263cb4d7bd337e5acf08374116e8146782bed6a5618ed061b53d,1847,A4,0,A4,0,0,A0,0,0
hotpot,5a8cb46d554299585d9e3729,3f22c9abc387b20f343a420188cfea38c34553b5fed9bd40e478f63c7b50ebc1,1811,A1,1,A1,1,0,A0,1,1
hotpot,5a8cb46d554299585d9e3729,3f22c9abc387b20f343a420188cfea38c34553b5fed9bd40e478f63c7b50ebc1,1829,A1,1,A1,1,0,A0,1,1
hotpot,5a8cb46d554299585d9e3729,3f22c9abc387b20f343a420188cfea38c34553b5fed9bd40e478f63c7b50ebc1,1847,A1,1,A1,1,0,A0,1,1
hotpot,5a8cff8e55429941ae14df5e,4ea39a747b0fdf0d63167337bce089e3ada46910ca90dc1e2ede78fa0d621f2f,1811,A4,0,A1,0,1,A0,0,0
hotpot,5a8cff8e55429941ae14df5e,4ea39a747b0fdf0d63167337bce089e3ada46910ca90dc1e2ede78fa0d621f2f,1829,A2,1,A3,1,1,A0,0,0
hotpot,5a8cff8e55429941ae14df5e,4ea39a747b0fdf0d63167337bce089e3ada46910ca90dc1e2ede78fa0d621f2f,1847,A3,1,A3,1,0,A3,1,0
hotpot,5a8d19c15542994ba4e3dbf4,da693c61a916d44808c62667c2bd73c3aecfda321b08f2a6ab9d533414471202,1811,A2,1,A2,1,0,TARGET,1,1
hotpot,5a8d19c15542994ba4e3dbf4,da693c61a916d44808c62667c2bd73c3aecfda321b08f2a6ab9d533414471202,1829,A4,1,A2,1,1,TARGET,1,1
hotpot,5a8d19c15542994ba4e3dbf4,da693c61a916d44808c62667c2bd73c3aecfda321b08f2a6ab9d533414471202,1847,A2,1,A2,1,0,TARGET,1,1
hotpot,5a8d7f0455429941ae14dfde,f6e8b93e432cf3bea2ff0ad983dca3ab35f84ef85614fe8ba3307dcc6ac3a96a,1811,A3,1,A3,1,0,A0,1,1
hotpot,5a8d7f0455429941ae14dfde,f6e8b93e432cf3bea2ff0ad983dca3ab35f84ef85614fe8ba3307dcc6ac3a96a,1829,A3,1,A3,1,0,A0,1,1
hotpot,5a8d7f0455429941ae14dfde,f6e8b93e432cf3bea2ff0ad983dca3ab35f84ef85614fe8ba3307dcc6ac3a96a,1847,A1,1,A3,1,1,A0,1,1
hotpot,5a8d8493554299068b959d23,439b4b7b39931233a2e61ef4aea9402de12611738908ed56bfe0156fe0d64eab,1811,A1,1,A3,1,1,A1,1,1
hotpot,5a8d8493554299068b959d23,439b4b7b39931233a2e61ef4aea9402de12611738908ed56bfe0156fe0d64eab,1829,A3,1,A4,1,1,A0,1,1
hotpot,5a8d8493554299068b959d23,439b4b7b39931233a2e61ef4aea9402de12611738908ed56bfe0156fe0d64eab,1847,A3,1,A3,1,0,A0,1,1
hotpot,5a8da7d5554299068b959d7c,2f10aeebe0313e1dd8fcc71789e42f9f4f388fdb4522581dd9c5fe1a342c4a82,1811,A4,1,A2,1,1,A0,1,1
hotpot,5a8da7d5554299068b959d7c,2f10aeebe0313e1dd8fcc71789e42f9f4f388fdb4522581dd9c5fe1a342c4a82,1829,A4,1,A2,1,1,A4,1,1
hotpot,5a8da7d5554299068b959d7c,2f10aeebe0313e1dd8fcc71789e42f9f4f388fdb4522581dd9c5fe1a342c4a82,1847,A4,1,A0,1,1,A4,1,1
hotpot,5a8db26d554299068b959dba,089bde5fbd3543a226019ed06387c5b8814ea5d31a87db98e4ab9f9b162d3027,1811,A0,0,A3,1,1,A0,0,1
hotpot,5a8db26d554299068b959dba,089bde5fbd3543a226019ed06387c5b8814ea5d31a87db98e4ab9f9b162d3027,1829,A4,1,A3,1,1,A4,1,1
hotpot,5a8db26d554299068b959dba,089bde5fbd3543a226019ed06387c5b8814ea5d31a87db98e4ab9f9b162d3027,1847,A3,1,A3,1,0,A3,1,1
hotpot,5a8dd6245542995a26add40a,9f87721854f187eef7ac7a4cf76720cc54dc48803c052718f96b72e4fd2a1b8a,1811,A3,0,A1,0,1,A3,0,0
hotpot,5a8dd6245542995a26add40a,9f87721854f187eef7ac7a4cf76720cc54dc48803c052718f96b72e4fd2a1b8a,1829,A2,0,A2,0,0,A2,0,0
hotpot,5a8dd6245542995a26add40a,9f87721854f187eef7ac7a4cf76720cc54dc48803c052718f96b72e4fd2a1b8a,1847,A3,0,A3,0,0,A3,0,0
hotpot,5a8e65e75542995085b37427,ceebb10df461cea93c915b64996cd9bb2614dd74ee56e0dad096dcf3279e374c,1811,A2,1,A1,1,1,A2,1,1
hotpot,5a8e65e75542995085b37427,ceebb10df461cea93c915b64996cd9bb2614dd74ee56e0dad096dcf3279e374c,1829,A2,1,A1,1,1,A2,1,1
hotpot,5a8e65e75542995085b37427,ceebb10df461cea93c915b64996cd9bb2614dd74ee56e0dad096dcf3279e374c,1847,A2,1,A3,1,1,A2,1,1
hotpot,5a8e7ef65542990e94052b24,468b79ca4e2045febd1bccfcd9e65a2e86816920e26998522d819eaa1db2e043,1811,A3,0,A0,0,1,TARGET,0,0
hotpot,5a8e7ef65542990e94052b24,468b79ca4e2045febd1bccfcd9e65a2e86816920e26998522d819eaa1db2e043,1829,A3,0,A3,0,0,TARGET,0,0
hotpot,5a8e7ef65542990e94052b24,468b79ca4e2045febd1bccfcd9e65a2e86816920e26998522d819eaa1db2e043,1847,A0,0,A0,0,0,TARGET,0,0
hotpot,5a8eaac25542995085b3746f,7bd5109214e3b202ff226ec2e1dee0b15c26451bf028e5ca9063e5ac1338fb81,1811,A4,0,A4,0,0,TARGET,0,0
hotpot,5a8eaac25542995085b3746f,7bd5109214e3b202ff226ec2e1dee0b15c26451bf028e5ca9063e5ac1338fb81,1829,A4,0,A3,0,1,TARGET,0,0
hotpot,5a8eaac25542995085b3746f,7bd5109214e3b202ff226ec2e1dee0b15c26451bf028e5ca9063e5ac1338fb81,1847,A4,0,A4,0,0,A4,0,0
hotpot,5a8eb1145542995085b3747c,b1e51a5c6a4ad20d92474c56d70621129e2b909ab22f3d5b8a75d55a833ae382,1811,A4,0,A3,0,1,A0,0,0
hotpot,5a8eb1145542995085b3747c,b1e51a5c6a4ad20d92474c56d70621129e2b909ab22f3d5b8a75d55a833ae382,1829,A4,0,A4,0,0,A0,0,0
hotpot,5a8eb1145542995085b3747c,b1e51a5c6a4ad20d92474c56d70621129e2b909ab22f3d5b8a75d55a833ae382,1847,A4,0,A4,0,0,A0,0,0
hotpot,5a8f28fb55429918e830d1ae,3f344836b25729fee082c9cb96713c0c754a358dff5a3644b138ed90a27275af,1811,A1,1,A2,1,1,A0,1,1
hotpot,5a8f28fb55429918e830d1ae,3f344836b25729fee082c9cb96713c0c754a358dff5a3644b138ed90a27275af,1829,A0,1,A1,1,1,A0,1,1
hotpot,5a8f28fb55429918e830d1ae,3f344836b25729fee082c9cb96713c0c754a358dff5a3644b138ed90a27275af,1847,A0,1,A0,1,0,A0,1,1
hotpot,5a8f4c115542997ba9cb3229,dfb832c86e707042595a0e4c9a6afe69c28c97ccb89bb86409f658b8052abe2a,1811,A0,1,A1,1,1,A0,1,1
hotpot,5a8f4c115542997ba9cb3229,dfb832c86e707042595a0e4c9a6afe69c28c97ccb89bb86409f658b8052abe2a,1829,A0,1,A4,1,1,A0,1,1
hotpot,5a8f4c115542997ba9cb3229,dfb832c86e707042595a0e4c9a6afe69c28c97ccb89bb86409f658b8052abe2a,1847,A2,1,A0,1,1,A0,1,1
hotpot,5a8f54805542992414482a57,44e2ad2acb2c9a3e6f65a4cb9ace0c53e3c6f5083c91516c93ec4a554bbf0a49,1811,A4,1,A3,1,1,A0,0,1
hotpot,5a8f54805542992414482a57,44e2ad2acb2c9a3e6f65a4cb9ace0c53e3c6f5083c91516c93ec4a554bbf0a49,1829,A4,1,A4,1,0,A4,1,1
hotpot,5a8f54805542992414482a57,44e2ad2acb2c9a3e6f65a4cb9ace0c53e3c6f5083c91516c93ec4a554bbf0a49,1847,A1,0,A0,0,1,A1,0,1
hotpot,5a8f713d5542995b44242042,a16147fc7cc2731151641aa7d332dee631eea61481310f20ce134d911fc88dec,1811,A2,1,A2,1,0,TARGET,1,1
hotpot,5a8f713d5542995b44242042,a16147fc7cc2731151641aa7d332dee631eea61481310f20ce134d911fc88dec,1829,A2,1,A2,1,0,TARGET,1,1
hotpot,5a8f713d5542995b44242042,a16147fc7cc2731151641aa7d332dee631eea61481310f20ce134d911fc88dec,1847,A1,1,A2,1,1,TARGET,1,1
hotpot,5a8f7f865542995b44242056,f415ac74655651762f396b7706748a161d40a786a8c4ac29aa3e5ad832c9f3ae,1811,A2,1,A1,1,1,TARGET,1,1
hotpot,5a8f7f865542995b44242056,f415ac74655651762f396b7706748a161d40a786a8c4ac29aa3e5ad832c9f3ae,1829,A2,1,A2,1,0,TARGET,1,1
hotpot,5a8f7f865542995b44242056,f415ac74655651762f396b7706748a161d40a786a8c4ac29aa3e5ad832c9f3ae,1847,A0,1,A0,1,0,TARGET,1,1
hotpot,5a8f83e5554299458435d669,212845bb8768b096f991b5948df75ecb04c91f3bc4d015fdc1569e48021f6589,1811,A3,1,A1,1,1,TARGET,1,1
hotpot,5a8f83e5554299458435d669,212845bb8768b096f991b5948df75ecb04c91f3bc4d015fdc1569e48021f6589,1829,A3,1,A3,1,0,A3,1,1
hotpot,5a8f83e5554299458435d669,212845bb8768b096f991b5948df75ecb04c91f3bc4d015fdc1569e48021f6589,1847,A3,1,A3,1,0,A3,1,1
hotpot,5a8f8a005542997ba9cb32a8,5eda77147f0b0b49517f10d061c0b0b9543f291cf222607d1d7446fe64c659af,1811,A2,0,A1,0,1,A0,1,1
hotpot,5a8f8a005542997ba9cb32a8,5eda77147f0b0b49517f10d061c0b0b9543f291cf222607d1d7446fe64c659af,1829,A4,1,A4,1,0,A4,1,1
hotpot,5a8f8a005542997ba9cb32a8,5eda77147f0b0b49517f10d061c0b0b9543f291cf222607d1d7446fe64c659af,1847,A0,1,A0,1,0,A0,1,1
hotpot,5a8f8b8d55429918e830d25a,3f08a99b0215eec37103faa55012682d9116db0ffb7dd1f09be8a684b6ce9023,1811,A3,1,A2,1,1,A3,1,1
hotpot,5a8f8b8d55429918e830d25a,3f08a99b0215eec37103faa55012682d9116db0ffb7dd1f09be8a684b6ce9023,1829,A3,1,A1,1,1,A3,1,1
hotpot,5a8f8b8d55429918e830d25a,3f08a99b0215eec37103faa55012682d9116db0ffb7dd1f09be8a684b6ce9023,1847,A3,1,A3,1,0,A3,1,1
hotpot,5a8f8e995542997ba9cb32bf,e909fe061fc2449fc38d3efab26db8d0686733ab2334f16d6895ae18b5d0ad45,1811,A2,1,A1,1,1,A2,1,1
hotpot,5a8f8e995542997ba9cb32bf,e909fe061fc2449fc38d3efab26db8d0686733ab2334f16d6895ae18b5d0ad45,1829,A4,1,A1,1,1,A4,1,1
hotpot,5a8f8e995542997ba9cb32bf,e909fe061fc2449fc38d3efab26db8d0686733ab2334f16d6895ae18b5d0ad45,1847,A4,1,A4,1,0,A4,1,1
hotpot,5a8f95515542992414482b08,5b4197b659bb31c02284eb3a75cb55dceff658c104b5ff6a989bb4dfd617905c,1811,A2,1,A4,1,1,A0,1,1
hotpot,5a8f95515542992414482b08,5b4197b659bb31c02284eb3a75cb55dceff658c104b5ff6a989bb4dfd617905c,1829,A1,1,A3,1,1,A0,1,1
hotpot,5a8f95515542992414482b08,5b4197b659bb31c02284eb3a75cb55dceff658c104b5ff6a989bb4dfd617905c,1847,A4,1,A4,1,0,A4,1,1
hotpot,5a8ff6b45542995651fb5087,ca9491c17aeadceded35af86fd921487864e7f46292a2efaa1b6a8a0cd95654f,1811,A2,1,A2,1,0,A2,1,1
hotpot,5a8ff6b45542995651fb5087,ca9491c17aeadceded35af86fd921487864e7f46292a2efaa1b6a8a0cd95654f,1829,A2,1,A2,1,0,A2,1,1
hotpot,5a8ff6b45542995651fb5087,ca9491c17aeadceded35af86fd921487864e7f46292a2efaa1b6a8a0cd95654f,1847,A3,1,A3,1,0,A3,1,1
hotpot,5a9023bc5542990a98493595,0cd694cba8a0eb60a6943971c741a44883371d07770e0bbb3c1f5c482f0fffa9,1811,A2,1,A3,1,1,A2,1,0
hotpot,5a9023bc5542990a98493595,0cd694cba8a0eb60a6943971c741a44883371d07770e0bbb3c1f5c482f0fffa9,1829,A4,0,A2,1,1,A0,0,0
hotpot,5a9023bc5542990a98493595,0cd694cba8a0eb60a6943971c741a44883371d07770e0bbb3c1f5c482f0fffa9,1847,A4,0,A4,0,0,A4,0,0
hotpot,5a90883955429933b8a2053c,1404f948febf3add72f19ea38b00621044b63817c55aeed7e9c81dc3fd88f8f9,1811,A4,0,A2,0,1,A4,0,0
hotpot,5a90883955429933b8a2053c,1404f948febf3add72f19ea38b00621044b63817c55aeed7e9c81dc3fd88f8f9,1829,A4,0,A1,0,1,A4,0,0
hotpot,5a90883955429933b8a2053c,1404f948febf3add72f19ea38b00621044b63817c55aeed7e9c81dc3fd88f8f9,1847,A0,0,A2,0,1,TARGET,0,0
hotpot,5a90947755429916514e74ff,e946890906b166e2540d494cc85fee156c4908146bd00b762dc3afb1250f5d4c,1811,A1,0,A2,0,1,A0,0,0
hotpot,5a90947755429916514e74ff,e946890906b166e2540d494cc85fee156c4908146bd00b762dc3afb1250f5d4c,1829,A1,0,A4,0,1,A0,0,0
hotpot,5a90947755429916514e74ff,e946890906b166e2540d494cc85fee156c4908146bd00b762dc3afb1250f5d4c,1847,A4,0,A4,0,0,A0,0,0
hotpot,5a90b1d95542990a984936ac,31656cef08312c030c6afaa2982a700e25f3cb92d7cb88bd74fa8105bd5db8e0,1811,A2,1,A2,1,0,TARGET,0,1
hotpot,5a90b1d95542990a984936ac,31656cef08312c030c6afaa2982a700e25f3cb92d7cb88bd74fa8105bd5db8e0,1829,A2,1,A2,1,0,A2,1,1
hotpot,5a90b1d95542990a984936ac,31656cef08312c030c6afaa2982a700e25f3cb92d7cb88bd74fa8105bd5db8e0,1847,A1,1,A4,1,1,A1,1,1
hotpot,5a90b7cc55429916514e752c,5252fd1833a6e6e85843f031a7a616af832db30f4135117e2b263c9b57f83a47,1811,A3,1,A3,1,0,A0,1,1
hotpot,5a90b7cc55429916514e752c,5252fd1833a6e6e85843f031a7a616af832db30f4135117e2b263c9b57f83a47,1829,A3,1,A3,1,0,A3,1,1
hotpot,5a90b7cc55429916514e752c,5252fd1833a6e6e85843f031a7a616af832db30f4135117e2b263c9b57f83a47,1847,A3,1,A3,1,0,A3,1,1
hotpot,5a90b82455429933b8a205b6,f5c45a273154b63cffe69879ba850e7404461ea852c6ae3c5f7813bd43a75c2f,1811,A4,0,A4,0,0,A4,0,0
hotpot,5a90b82455429933b8a205b6,f5c45a273154b63cffe69879ba850e7404461ea852c6ae3c5f7813bd43a75c2f,1829,A2,0,A4,0,1,A2,0,0
hotpot,5a90b82455429933b8a205b6,f5c45a273154b63cffe69879ba850e7404461ea852c6ae3c5f7813bd43a75c2f,1847,A1,0,A1,0,0,TARGET,0,0
hotpot,5ab2083a554299340b525477,e5374d2e5a9823542e55f5d7f600b83f9b731fa31b4a5cf31e941588399daa75,1811,A4,1,A4,1,0,A4,1,1
hotpot,5ab2083a554299340b525477,e5374d2e5a9823542e55f5d7f600b83f9b731fa31b4a5cf31e941588399daa75,1829,A4,1,A4,1,0,A4,1,1
hotpot,5ab2083a554299340b525477,e5374d2e5a9823542e55f5d7f600b83f9b731fa31b4a5cf31e941588399daa75,1847,A4,1,A4,1,0,A4,1,1
hotpot,5ab247655542993be8fa98cf,db96e939c7c76e4e6b6140bdd258cb0d9588aaa00138b18463b76e0b8fc0c384,1811,A2,0,A4,0,1,A2,0,0
hotpot,5ab247655542993be8fa98cf,db96e939c7c76e4e6b6140bdd258cb0d9588aaa00138b18463b76e0b8fc0c384,1829,A2,0,A4,0,1,A0,0,0
hotpot,5ab247655542993be8fa98cf,db96e939c7c76e4e6b6140bdd258cb0d9588aaa00138b18463b76e0b8fc0c384,1847,A1,0,A1,0,0,TARGET,0,0
hotpot,5ab294b8554299545a2cf9a7,7f10d5d1add5b7b82dbcf1c1841043fd228ed4e378bf89bb60397d2c263eff46,1811,A2,0,A2,0,0,A0,0,1
hotpot,5ab294b8554299545a2cf9a7,7f10d5d1add5b7b82dbcf1c1841043fd228ed4e378bf89bb60397d2c263eff46,1829,A2,0,A2,0,0,A0,0,1
hotpot,5ab294b8554299545a2cf9a7,7f10d5d1add5b7b82dbcf1c1841043fd228ed4e378bf89bb60397d2c263eff46,1847,A2,0,A2,0,0,A0,0,1
hotpot,5ab29a40554299194fa93436,a788a75faad88edb8a3fc353df587817b2f3c601b562198b930fb6978ad23f34,1811,A4,1,A3,1,1,TARGET,1,1
hotpot,5ab29a40554299194fa93436,a788a75faad88edb8a3fc353df587817b2f3c601b562198b930fb6978ad23f34,1829,A3,1,A0,1,1,TARGET,1,1
hotpot,5ab29a40554299194fa93436,a788a75faad88edb8a3fc353df587817b2f3c601b562198b930fb6978ad23f34,1847,A3,1,A2,1,1,TARGET,1,1
hotpot,5ab2bcbb554299166977407f,ac1820e28616eac0bbc912aeeaa3cc46828a2d1334b10160dc470447dac2d51f,1811,A1,1,A1,1,0,A0,1,1
hotpot,5ab2bcbb554299166977407f,ac1820e28616eac0bbc912aeeaa3cc46828a2d1334b10160dc470447dac2d51f,1829,A1,1,A1,1,0,A1,1,1
hotpot,5ab2bcbb554299166977407f,ac1820e28616eac0bbc912aeeaa3cc46828a2d1334b10160dc470447dac2d51f,1847,A1,1,A1,1,0,A0,1,1
hotpot,5ab2c64c55429916697740bf,7478ea30694d195f45c1ef900cf6caafd46d0a88b6792a739f315d183cb061df,1811,A1,1,A1,1,0,A1,1,1
hotpot,5ab2c64c55429916697740bf,7478ea30694d195f45c1ef900cf6caafd46d0a88b6792a739f315d183cb061df,1829,A4,1,A1,1,1,A4,1,1
hotpot,5ab2c64c55429916697740bf,7478ea30694d195f45c1ef900cf6caafd46d0a88b6792a739f315d183cb061df,1847,A1,1,A1,1,0,A1,1,1
hotpot,5ab2cb0f55429916697740dd,af07dffe239c1559a56cdf8053f4d7d82e2bf8d0982d08415668e2f709f8ff5b,1811,A1,1,A0,1,1,A1,1,1
hotpot,5ab2cb0f55429916697740dd,af07dffe239c1559a56cdf8053f4d7d82e2bf8d0982d08415668e2f709f8ff5b,1829,A3,1,A0,1,1,A0,1,1
hotpot,5ab2cb0f55429916697740dd,af07dffe239c1559a56cdf8053f4d7d82e2bf8d0982d08415668e2f709f8ff5b,1847,A1,1,A0,1,1,A1,1,1
hotpot,5ab3ab45554299233954ff7c,a6c8086d0e23adbc1d0c97d461eddf6200bd5939550dc9900b860db14ee60c06,1811,A2,1,A1,1,1,A2,1,1
hotpot,5ab3ab45554299233954ff7c,a6c8086d0e23adbc1d0c97d461eddf6200bd5939550dc9900b860db14ee60c06,1829,A2,1,A2,1,0,A0,1,1
hotpot,5ab3ab45554299233954ff7c,a6c8086d0e23adbc1d0c97d461eddf6200bd5939550dc9900b860db14ee60c06,1847,A2,1,A4,1,1,A0,1,1
hotpot,5ab3b0ae5542992ade7c6e37,2ebcf4d86a176db599069f4075ad472122127458dbf30019c6456c90f6263847,1811,A1,0,A1,0,0,A1,0,0
hotpot,5ab3b0ae5542992ade7c6e37,2ebcf4d86a176db599069f4075ad472122127458dbf30019c6456c90f6263847,1829,A0,0,A1,0,1,A0,0,0
hotpot,5ab3b0ae5542992ade7c6e37,2ebcf4d86a176db599069f4075ad472122127458dbf30019c6456c90f6263847,1847,A3,0,A3,0,0,A3,0,0
hotpot,5ab3e5615542992ade7c6edd,60d2c53c32a03d17acd33cee5fa14e704924b1bd89171c6704ac3bcf3bc828a8,1811,A2,0,A0,0,1,A2,0,0
hotpot,5ab3e5615542992ade7c6edd,60d2c53c32a03d17acd33cee5fa14e704924b1bd89171c6704ac3bcf3bc828a8,1829,A4,0,A2,0,1,TARGET,0,0
hotpot,5ab3e5615542992ade7c6edd,60d2c53c32a03d17acd33cee5fa14e704924b1bd89171c6704ac3bcf3bc828a8,1847,A4,0,A4,0,0,A4,0,0
hotpot,5ab3e56e55429976abd1bcd9,39c8c47488af510f3c284e169a6373f3fea849e8221971a4a71eb813a70efc9d,1811,A4,1,A4,1,0,TARGET,1,1
hotpot,5ab3e56e55429976abd1bcd9,39c8c47488af510f3c284e169a6373f3fea849e8221971a4a71eb813a70efc9d,1829,A2,1,A2,1,0,A2,1,1
hotpot,5ab3e56e55429976abd1bcd9,39c8c47488af510f3c284e169a6373f3fea849e8221971a4a71eb813a70efc9d,1847,A4,1,A0,1,1,TARGET,1,1
hotpot,5ab3e93c554299233954ffe9,dbf8591254a3fbce1987f798fa269ca3c8e94e4610af9e39b7679fab8aaf4432,1811,A4,0,A2,1,1,A0,0,0
hotpot,5ab3e93c554299233954ffe9,dbf8591254a3fbce1987f798fa269ca3c8e94e4610af9e39b7679fab8aaf4432,1829,A2,1,A3,0,1,A0,0,0
hotpot,5ab3e93c554299233954ffe9,dbf8591254a3fbce1987f798fa269ca3c8e94e4610af9e39b7679fab8aaf4432,1847,A3,0,A3,0,0,A0,0,0
hotpot,5ab405e555429976abd1bd34,c61ba5aad4edf84d5ab7f28210723b472e4e659814541ebeaee772ee87e6923e,1811,A0,1,A2,1,1,A0,1,0
hotpot,5ab405e555429976abd1bd34,c61ba5aad4edf84d5ab7f28210723b472e4e659814541ebeaee772ee87e6923e,1829,A0,1,A3,1,1,A0,1,0
hotpot,5ab405e555429976abd1bd34,c61ba5aad4edf84d5ab7f28210723b472e4e659814541ebeaee772ee87e6923e,1847,A3,1,A2,1,1,TARGET,1,0
hotpot,5ab429d155429942dd415ea1,850a246362931725b2acc9d83bb6eda1930ad2585dd17e77c822adc1c992d28a,1811,A2,1,A4,1,1,TARGET,1,1
hotpot,5ab429d155429942dd415ea1,850a246362931725b2acc9d83bb6eda1930ad2585dd17e77c822adc1c992d28a,1829,A3,1,A3,1,0,TARGET,1,1
hotpot,5ab429d155429942dd415ea1,850a246362931725b2acc9d83bb6eda1930ad2585dd17e77c822adc1c992d28a,1847,A2,1,A2,1,0,TARGET,1,1
hotpot,5ab4316a554299753aec5a61,8d8015141b1dc08976af67704249c1b19d67c3878bf98f1a03addf7b94982e46,1811,A3,1,A4,1,1,A3,1,1
hotpot,5ab4316a554299753aec5a61,8d8015141b1dc08976af67704249c1b19d67c3878bf98f1a03addf7b94982e46,1829,A1,1,A4,1,1,A1,1,1
hotpot,5ab4316a554299753aec5a61,8d8015141b1dc08976af67704249c1b19d67c3878bf98f1a03addf7b94982e46,1847,A3,1,A3,1,0,A3,1,1
hotpot,5ab43deb5542991779162c2c,37c54e714053132c2944f1a9a6d710f2a02632af160521db45ad184085a08e70,1811,A1,1,A4,1,1,A0,1,1
hotpot,5ab43deb5542991779162c2c,37c54e714053132c2944f1a9a6d710f2a02632af160521db45ad184085a08e70,1829,A1,1,A4,1,1,A1,1,1
hotpot,5ab43deb5542991779162c2c,37c54e714053132c2944f1a9a6d710f2a02632af160521db45ad184085a08e70,1847,A1,1,A3,1,1,A0,1,1
hotpot,5ab49b405542996a3a969fa2,90a9019661783fdda660d4f1a5cc6456119d0e33388a70e8d605c8e5a5fcf5e9,1811,A4,0,A2,0,1,TARGET,0,0
hotpot,5ab49b405542996a3a969fa2,90a9019661783fdda660d4f1a5cc6456119d0e33388a70e8d605c8e5a5fcf5e9,1829,A1,1,A2,0,1,A1,1,0
hotpot,5ab49b405542996a3a969fa2,90a9019661783fdda660d4f1a5cc6456119d0e33388a70e8d605c8e5a5fcf5e9,1847,A4,0,A4,0,0,TARGET,0,0
hotpot,5ab4fd7e5542990594ba9cc2,4a9170e41e99b8d3405a5a6bcdbc54177dc70b05035e8ebdd19e55c33217f180,1811,A2,1,A2,1,0,A0,1,1
hotpot,5ab4fd7e5542990594ba9cc2,4a9170e41e99b8d3405a5a6bcdbc54177dc70b05035e8ebdd19e55c33217f180,1829,A2,1,A2,1,0,TARGET,1,1
hotpot,5ab4fd7e5542990594ba9cc2,4a9170e41e99b8d3405a5a6bcdbc54177dc70b05035e8ebdd19e55c33217f180,1847,A2,1,A2,1,0,A0,1,1
hotpot,5ab504705542990594ba9ccc,76551d09bf55696ba7fe6936d08dd5c1557cbcebdb4cc652946b6e8f344541b1,1811,A4,1,A3,1,1,A0,1,1
hotpot,5ab504705542990594ba9ccc,76551d09bf55696ba7fe6936d08dd5c1557cbcebdb4cc652946b6e8f344541b1,1829,A1,0,A1,0,0,A1,0,1
hotpot,5ab504705542990594ba9ccc,76551d09bf55696ba7fe6936d08dd5c1557cbcebdb4cc652946b6e8f344541b1,1847,A3,1,A3,1,0,A0,1,1
hotpot,5ab516d15542991779162d76,ea19338eae1272a9dbe10329cf1cbb44766a37432b88c1a3e6a950e8c9485880,1811,A2,1,A3,1,1,A2,1,1
hotpot,5ab516d15542991779162d76,ea19338eae1272a9dbe10329cf1cbb44766a37432b88c1a3e6a950e8c9485880,1829,A4,1,A4,1,0,A4,1,1
hotpot,5ab516d15542991779162d76,ea19338eae1272a9dbe10329cf1cbb44766a37432b88c1a3e6a950e8c9485880,1847,A2,1,A2,1,0,A2,1,1
hotpot,5ab51f9155429942dd415ff3,99ac05ffb78f4c17afbaeea333a881b2c4c04f34e91c465a0cbbe8693d1762c9,1811,A2,0,A1,0,1,TARGET,0,0
hotpot,5ab51f9155429942dd415ff3,99ac05ffb78f4c17afbaeea333a881b2c4c04f34e91c465a0cbbe8693d1762c9,1829,A2,0,A1,0,1,TARGET,0,0
hotpot,5ab51f9155429942dd415ff3,99ac05ffb78f4c17afbaeea333a881b2c4c04f34e91c465a0cbbe8693d1762c9,1847,A4,0,A4,0,0,TARGET,0,0
hotpot,5ab54a17554299637185c550,59df9e2dabf7d96d2318b75c7299a4d4eef736b489e37e077cbbb25fe2300ae6,1811,A3,0,A3,0,0,A0,1,0
hotpot,5ab54a17554299637185c550,59df9e2dabf7d96d2318b75c7299a4d4eef736b489e37e077cbbb25fe2300ae6,1829,A2,0,A2,0,0,A2,0,0
hotpot,5ab54a17554299637185c550,59df9e2dabf7d96d2318b75c7299a4d4eef736b489e37e077cbbb25fe2300ae6,1847,A3,0,A3,0,0,A0,1,0
hotpot,5ab54abe554299637185c552,00b48b79a282a7aed18652db52160f3e7994080f5af0927f60aec5955c901ab5,1811,A4,0,A1,0,1,TARGET,0,0
hotpot,5ab54abe554299637185c552,00b48b79a282a7aed18652db52160f3e7994080f5af0927f60aec5955c901ab5,1829,A2,0,A2,0,0,A0,0,0
hotpot,5ab54abe554299637185c552,00b48b79a282a7aed18652db52160f3e7994080f5af0927f60aec5955c901ab5,1847,A4,0,A4,0,0,A4,0,0
hotpot,5ab54d395542997d4ad1f0ee,577d326d6de665cd7451ac42e4490f05ce07c71ee006833b414bdab9b7464548,1811,A2,1,A1,1,1,A2,1,1
hotpot,5ab54d395542997d4ad1f0ee,577d326d6de665cd7451ac42e4490f05ce07c71ee006833b414bdab9b7464548,1829,A3,1,A1,1,1,TARGET,1,1
hotpot,5ab54d395542997d4ad1f0ee,577d326d6de665cd7451ac42e4490f05ce07c71ee006833b414bdab9b7464548,1847,A1,1,A1,1,0,TARGET,1,1
hotpot,5ab553865542992aa134a2af,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1811,A4,0,A2,0,1,A0,0,0
hotpot,5ab553865542992aa134a2af,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1829,A4,0,A2,0,1,TARGET,0,0
hotpot,5ab553865542992aa134a2af,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1847,A1,0,A1,0,0,A0,0,0
hotpot,5ab554025542997d4ad1f0fe,3024d83f72eaecfbe271097c7f2152f94cdcc32a42ee637363857e4111214cd5,1811,A4,1,A2,1,1,A4,1,1
hotpot,5ab554025542997d4ad1f0fe,3024d83f72eaecfbe271097c7f2152f94cdcc32a42ee637363857e4111214cd5,1829,A4,1,A2,1,1,A4,1,1
hotpot,5ab554025542997d4ad1f0fe,3024d83f72eaecfbe271097c7f2152f94cdcc32a42ee637363857e4111214cd5,1847,A4,1,A4,1,0,A4,1,1
hotpot,5ab574935542992aa134a31f,020286e29cb6384302c6a911d60f51c6e2c06dfc07143ae2333a0a07a0548657,1811,A4,0,A4,0,0,A0,0,0
hotpot,5ab574935542992aa134a31f,020286e29cb6384302c6a911d60f51c6e2c06dfc07143ae2333a0a07a0548657,1829,A4,0,A4,0,0,A0,0,0
hotpot,5ab574935542992aa134a31f,020286e29cb6384302c6a911d60f51c6e2c06dfc07143ae2333a0a07a0548657,1847,A4,0,A4,0,0,TARGET,0,0
hotpot,5ab5a46d5542992aa134a376,4a8c8fe2de521219c05ac2b8d99d63a52ad1fa97eac0e535da53dc39d9bef501,1811,A4,1,A1,1,1,A4,1,1
hotpot,5ab5a46d5542992aa134a376,4a8c8fe2de521219c05ac2b8d99d63a52ad1fa97eac0e535da53dc39d9bef501,1829,A4,1,A0,1,1,A4,1,1
hotpot,5ab5a46d5542992aa134a376,4a8c8fe2de521219c05ac2b8d99d63a52ad1fa97eac0e535da53dc39d9bef501,1847,A1,1,A1,1,0,A0,1,1
hotpot,5ab5aad65542992aa134a37c,dc891cf7ef7b5ef13d8f9f51ba794d4a77e2f06a9b5f887be9e1cd7a64c47e8d,1811,A2,1,A3,1,1,A2,1,1
hotpot,5ab5aad65542992aa134a37c,dc891cf7ef7b5ef13d8f9f51ba794d4a77e2f06a9b5f887be9e1cd7a64c47e8d,1829,A4,1,A1,1,1,TARGET,0,1
hotpot,5ab5aad65542992aa134a37c,dc891cf7ef7b5ef13d8f9f51ba794d4a77e2f06a9b5f887be9e1cd7a64c47e8d,1847,A4,1,A4,1,0,TARGET,0,1
hotpot,5ab5b6f75542997d4ad1f1b9,0399db6040c5c6b22cf2b12871f3da30eb54f765d9a85b320686cc955d94856b,1811,A4,0,A3,0,1,A4,0,0
hotpot,5ab5b6f75542997d4ad1f1b9,0399db6040c5c6b22cf2b12871f3da30eb54f765d9a85b320686cc955d94856b,1829,A4,0,A4,0,0,A4,0,0
hotpot,5ab5b6f75542997d4ad1f1b9,0399db6040c5c6b22cf2b12871f3da30eb54f765d9a85b320686cc955d94856b,1847,A4,0,A4,0,0,A4,0,0
hotpot,5ab5eac75542992aa134a3de,a6bc83a71c8e472494323dde55d69e53f881e185506cac83cf8d0750b24dcdf9,1811,A1,0,A3,0,1,A1,0,0
hotpot,5ab5eac75542992aa134a3de,a6bc83a71c8e472494323dde55d69e53f881e185506cac83cf8d0750b24dcdf9,1829,A1,0,A1,0,0,A1,0,0
hotpot,5ab5eac75542992aa134a3de,a6bc83a71c8e472494323dde55d69e53f881e185506cac83cf8d0750b24dcdf9,1847,A1,0,A1,0,0,A1,0,0
hotpot,5ab5f5ef554299110f219997,0ed4863ef51dd5a83a0e0130609254e86bea3978a7e8e205c388d760e704dbc4,1811,A3,1,A4,1,1,A0,1,1
hotpot,5ab5f5ef554299110f219997,0ed4863ef51dd5a83a0e0130609254e86bea3978a7e8e205c388d760e704dbc4,1829,A3,1,A3,1,0,A3,1,1
hotpot,5ab5f5ef554299110f219997,0ed4863ef51dd5a83a0e0130609254e86bea3978a7e8e205c388d760e704dbc4,1847,A1,1,A3,1,1,A1,1,1
hotpot,5ab63eb6554299110f2199eb,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1811,A4,1,A2,0,1,TARGET,0,1
hotpot,5ab63eb6554299110f2199eb,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1829,A2,0,A1,0,1,TARGET,0,1
hotpot,5ab63eb6554299110f2199eb,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1847,A1,0,A1,0,0,TARGET,0,1
hotpot,5ab66cdf5542995eadeeffc7,df190e2ccba8c07170f6e24b75390b7f2370265331ff304f20551cafae1db95d,1811,A4,1,A1,0,1,A4,1,1
hotpot,5ab66cdf5542995eadeeffc7,df190e2ccba8c07170f6e24b75390b7f2370265331ff304f20551cafae1db95d,1829,A4,1,A2,0,1,A4,1,1
hotpot,5ab66cdf5542995eadeeffc7,df190e2ccba8c07170f6e24b75390b7f2370265331ff304f20551cafae1db95d,1847,A3,1,A3,1,0,A0,0,1
hotpot,5ab670ab554299710c8d1e9c,2ef770134f1fd47424bf2ff758eefdbe8d49a30bc39e84e198f3725a5b633e86,1811,A2,0,A3,0,1,A2,0,0
hotpot,5ab670ab554299710c8d1e9c,2ef770134f1fd47424bf2ff758eefdbe8d49a30bc39e84e198f3725a5b633e86,1829,A2,0,A2,0,0,A2,0,0
hotpot,5ab670ab554299710c8d1e9c,2ef770134f1fd47424bf2ff758eefdbe8d49a30bc39e84e198f3725a5b633e86,1847,A3,0,A2,0,1,A0,0,0
hotpot,5ab679a355429954757d32d9,e05503119f1cf6a6706b31fb731b81b5c13aa73aaab421d226778159806fe5d4,1811,A3,1,A3,1,0,A3,1,1
hotpot,5ab679a355429954757d32d9,e05503119f1cf6a6706b31fb731b81b5c13aa73aaab421d226778159806fe5d4,1829,A4,1,A3,1,1,A4,1,1
hotpot,5ab679a355429954757d32d9,e05503119f1cf6a6706b31fb731b81b5c13aa73aaab421d226778159806fe5d4,1847,A3,1,A3,1,0,A3,1,1
hotpot,5ab681a45542995eadef0017,16e98fb6e14b18eb0b22376646061d44ef1b5ba412b70b9596f0354607735bf5,1811,A1,1,A3,1,1,TARGET,1,1
hotpot,5ab681a45542995eadef0017,16e98fb6e14b18eb0b22376646061d44ef1b5ba412b70b9596f0354607735bf5,1829,A4,1,A0,1,1,TARGET,1,1
hotpot,5ab681a45542995eadef0017,16e98fb6e14b18eb0b22376646061d44ef1b5ba412b70b9596f0354607735bf5,1847,A4,1,A0,1,1,TARGET,1,1
hotpot,5ab698c75542995eadef002c,935fa637f790a137e42f37fb0c53278d6274169c693be6f7f0a326dfb3f28606,1811,A1,0,A2,0,1,A1,0,0
hotpot,5ab698c75542995eadef002c,935fa637f790a137e42f37fb0c53278d6274169c693be6f7f0a326dfb3f28606,1829,A0,0,A1,0,1,A0,0,0
hotpot,5ab698c75542995eadef002c,935fa637f790a137e42f37fb0c53278d6274169c693be6f7f0a326dfb3f28606,1847,A2,0,A2,0,0,A2,0,0
hotpot,5ab69d4a55429953192ad32d,e84466aa4540eb23e46660788139aafa57384ac2b6ed20753bb60eaa0652f355,1811,A4,1,A3,1,1,A4,1,1
hotpot,5ab69d4a55429953192ad32d,e84466aa4540eb23e46660788139aafa57384ac2b6ed20753bb60eaa0652f355,1829,A4,1,A4,1,0,A4,1,1
hotpot,5ab69d4a55429953192ad32d,e84466aa4540eb23e46660788139aafa57384ac2b6ed20753bb60eaa0652f355,1847,A2,1,A4,1,1,A2,1,1
hotpot,5ab6b060554299110f219a4b,40e2ce107a80b100536744d9909eeca6aeb034249e3a6fec267729b659361593,1811,A2,0,A1,0,1,A2,0,0
hotpot,5ab6b060554299110f219a4b,40e2ce107a80b100536744d9909eeca6aeb034249e3a6fec267729b659361593,1829,A4,0,A2,0,1,A4,0,0
hotpot,5ab6b060554299110f219a4b,40e2ce107a80b100536744d9909eeca6aeb034249e3a6fec267729b659361593,1847,A4,0,A2,0,1,A4,0,0
hotpot,5ab6b6a75542995eadef0068,453c65684b495f766289df4f8556079e62bf0789f0c0e1bf31003c17b9076b03,1811,A3,1,A2,1,1,A3,1,1
hotpot,5ab6b6a75542995eadef0068,453c65684b495f766289df4f8556079e62bf0789f0c0e1bf31003c17b9076b03,1829,A3,1,A2,1,1,A3,1,1
hotpot,5ab6b6a75542995eadef0068,453c65684b495f766289df4f8556079e62bf0789f0c0e1bf31003c17b9076b03,1847,A2,1,A0,0,1,A2,1,1
hotpot,5ab6def5554299710c8d1f8b,d44d31c42a76fa57897b3d8ebbdc6a1465a7207c7487db78798926853d0e1521,1811,A0,1,A3,1,1,TARGET,1,1
hotpot,5ab6def5554299710c8d1f8b,d44d31c42a76fa57897b3d8ebbdc6a1465a7207c7487db78798926853d0e1521,1829,A0,1,A4,1,1,TARGET,1,1
hotpot,5ab6def5554299710c8d1f8b,d44d31c42a76fa57897b3d8ebbdc6a1465a7207c7487db78798926853d0e1521,1847,A4,1,A4,1,0,TARGET,1,1
hotpot,5ab6efd35542995eadef00e6,43d0ea78ee6fd6bf304419f1d2eb7ccb9545d51925b23fd7be0e51eddcbd5438,1811,A1,0,A1,0,0,TARGET,0,0
hotpot,5ab6efd35542995eadef00e6,43d0ea78ee6fd6bf304419f1d2eb7ccb9545d51925b23fd7be0e51eddcbd5438,1829,A1,0,A1,0,0,TARGET,0,0
hotpot,5ab6efd35542995eadef00e6,43d0ea78ee6fd6bf304419f1d2eb7ccb9545d51925b23fd7be0e51eddcbd5438,1847,A4,0,A4,0,0,TARGET,0,0
hotpot,5ab6f8295542991d322236f8,6430f5deb54fdff5825069bb0511c6f83afd6f89e1ae544a5066d4d1d1e90fa3,1811,A2,1,A2,1,0,A2,1,1
hotpot,5ab6f8295542991d322236f8,6430f5deb54fdff5825069bb0511c6f83afd6f89e1ae544a5066d4d1d1e90fa3,1829,A4,1,A1,1,1,A4,1,1
hotpot,5ab6f8295542991d322236f8,6430f5deb54fdff5825069bb0511c6f83afd6f89e1ae544a5066d4d1d1e90fa3,1847,A1,1,A1,1,0,A1,1,1
hotpot,5ab6fc905542991d32223715,06db13cf2685fafc852aab89179f33b1ce1cfdebfe4cc1d58ecca32b92733553,1811,A2,1,A1,1,1,A2,1,1
hotpot,5ab6fc905542991d32223715,06db13cf2685fafc852aab89179f33b1ce1cfdebfe4cc1d58ecca32b92733553,1829,A2,1,A1,1,1,A2,1,1
hotpot,5ab6fc905542991d32223715,06db13cf2685fafc852aab89179f33b1ce1cfdebfe4cc1d58ecca32b92733553,1847,A2,1,A1,1,1,A2,1,1
hotpot,5ab722d45542992aa3b8c7aa,ba7e89a953138b0ed9f558edfd1e608ee152dba9948c40d96b3d3d11887d4751,1811,A4,0,A1,0,1,TARGET,0,0
hotpot,5ab722d45542992aa3b8c7aa,ba7e89a953138b0ed9f558edfd1e608ee152dba9948c40d96b3d3d11887d4751,1829,A4,0,A4,0,0,TARGET,0,0
hotpot,5ab722d45542992aa3b8c7aa,ba7e89a953138b0ed9f558edfd1e608ee152dba9948c40d96b3d3d11887d4751,1847,A4,0,A3,0,1,TARGET,0,0
hotpot,5ab7247a5542993667793f4f,b5428a2bc7e4bf0947bb77783b42124a31f212f6a0391a4c0a42183821d9c794,1811,A3,1,A0,1,1,A3,1,1
hotpot,5ab7247a5542993667793f4f,b5428a2bc7e4bf0947bb77783b42124a31f212f6a0391a4c0a42183821d9c794,1829,A3,1,A3,1,0,A3,1,1
hotpot,5ab7247a5542993667793f4f,b5428a2bc7e4bf0947bb77783b42124a31f212f6a0391a4c0a42183821d9c794,1847,A3,1,A0,1,1,A3,1,1
hotpot,5ab73fab554299110f219add,9984a6603a4f240bc1fce8b466d84d93c58982ac534e76ca7441f83c627158ce,1811,A3,1,A3,1,0,A0,1,1
hotpot,5ab73fab554299110f219add,9984a6603a4f240bc1fce8b466d84d93c58982ac534e76ca7441f83c627158ce,1829,A3,1,A1,1,1,A0,1,1
hotpot,5ab73fab554299110f219add,9984a6603a4f240bc1fce8b466d84d93c58982ac534e76ca7441f83c627158ce,1847,A1,1,A4,1,1,A1,1,1
hotpot,5ab73fd4554299110f219ade,fbd35c135e0e0e8e404a8eeb4a842eea74430410c4bacd0c9dd912f1022da4f8,1811,A3,1,A1,1,1,A0,0,1
hotpot,5ab73fd4554299110f219ade,fbd35c135e0e0e8e404a8eeb4a842eea74430410c4bacd0c9dd912f1022da4f8,1829,A3,1,A4,1,1,A0,0,1
hotpot,5ab73fd4554299110f219ade,fbd35c135e0e0e8e404a8eeb4a842eea74430410c4bacd0c9dd912f1022da4f8,1847,A3,1,A2,1,1,A0,0,1
hotpot,5ab73fef5542992aa3b8c7f9,43b2157694a7c2020991fd68cff31dc92ddcd140b3703f95039bf691550d23e7,1811,A4,1,A3,1,1,A4,1,1
hotpot,5ab73fef5542992aa3b8c7f9,43b2157694a7c2020991fd68cff31dc92ddcd140b3703f95039bf691550d23e7,1829,A4,1,A0,1,1,A4,1,1
hotpot,5ab73fef5542992aa3b8c7f9,43b2157694a7c2020991fd68cff31dc92ddcd140b3703f95039bf691550d23e7,1847,A0,1,A0,1,0,A0,1,1
hotpot,5ab74f7c5542995dae37e906,2674c6579c4acd600b16960129e9f96dcfac46e2414f317f2afa347a16d4bbea,1811,A1,1,A1,1,0,A0,1,1
hotpot,5ab74f7c5542995dae37e906,2674c6579c4acd600b16960129e9f96dcfac46e2414f317f2afa347a16d4bbea,1829,A1,1,A1,1,0,TARGET,1,1
hotpot,5ab74f7c5542995dae37e906,2674c6579c4acd600b16960129e9f96dcfac46e2414f317f2afa347a16d4bbea,1847,A1,1,A1,1,0,TARGET,1,1
hotpot,5ab7d6645542995dae37e9b1,96304abee540b0417e64771e2b48672c269cb22d4b8188039f7a9127d3b730bb,1811,A4,1,A1,1,1,A0,0,1
hotpot,5ab7d6645542995dae37e9b1,96304abee540b0417e64771e2b48672c269cb22d4b8188039f7a9127d3b730bb,1829,A4,1,A4,1,0,A0,0,1
hotpot,5ab7d6645542995dae37e9b1,96304abee540b0417e64771e2b48672c269cb22d4b8188039f7a9127d3b730bb,1847,A3,0,A3,0,0,A0,0,1
hotpot,5ab80d275542991d3222381d,d85488e55dae40abacfbe4dc1ecb1534aaa00225f5ecd17352b93c28e6427962,1811,A3,0,A3,0,0,A0,0,0
hotpot,5ab80d275542991d3222381d,d85488e55dae40abacfbe4dc1ecb1534aaa00225f5ecd17352b93c28e6427962,1829,A1,1,A3,0,1,A0,0,0
hotpot,5ab80d275542991d3222381d,d85488e55dae40abacfbe4dc1ecb1534aaa00225f5ecd17352b93c28e6427962,1847,A3,0,A3,0,0,A0,0,0
hotpot,5ab80f0a5542990e739ec80c,50f223fc17402320d90e7dc247c19f014e0a44fa0f5e6efdd9de9d85486aba87,1811,A3,1,A3,1,0,A0,1,1
hotpot,5ab80f0a5542990e739ec80c,50f223fc17402320d90e7dc247c19f014e0a44fa0f5e6efdd9de9d85486aba87,1829,A0,1,A3,1,1,A0,1,1
hotpot,5ab80f0a5542990e739ec80c,50f223fc17402320d90e7dc247c19f014e0a44fa0f5e6efdd9de9d85486aba87,1847,A0,1,A0,1,0,A0,1,1
hotpot,5ab82b275542990e739ec84a,3ac56a9a6a7f03cf50b9bf551a5157041c0fb3f6ddff2253512a5fe151050c75,1811,A1,0,A1,0,0,A1,0,1
hotpot,5ab82b275542990e739ec84a,3ac56a9a6a7f03cf50b9bf551a5157041c0fb3f6ddff2253512a5fe151050c75,1829,A3,1,A2,1,1,A3,1,1
hotpot,5ab82b275542990e739ec84a,3ac56a9a6a7f03cf50b9bf551a5157041c0fb3f6ddff2253512a5fe151050c75,1847,A1,0,A0,1,1,TARGET,0,1
hotpot,5ab82d835542992aa3b8c8a7,c3e1279825dae79f66bcc0a3ade6137386d9473566523d2d6166aedded62bfde,1811,A1,0,A4,0,1,A1,0,0
hotpot,5ab82d835542992aa3b8c8a7,c3e1279825dae79f66bcc0a3ade6137386d9473566523d2d6166aedded62bfde,1829,A0,0,A2,0,1,A0,0,0
hotpot,5ab82d835542992aa3b8c8a7,c3e1279825dae79f66bcc0a3ade6137386d9473566523d2d6166aedded62bfde,1847,A1,0,A2,0,1,A1,0,0
hotpot,5ab82e5c5542990e739ec85c,ed52a662757a287f0b29ea9ccdcd74e6c4d9156a3269f8185132ff5696f64fea,1811,A4,0,A4,0,0,A0,0,0
hotpot,5ab82e5c5542990e739ec85c,ed52a662757a287f0b29ea9ccdcd74e6c4d9156a3269f8185132ff5696f64fea,1829,A4,0,A4,0,0,A0,0,0
hotpot,5ab82e5c5542990e739ec85c,ed52a662757a287f0b29ea9ccdcd74e6c4d9156a3269f8185132ff5696f64fea,1847,A4,0,A2,1,1,A0,0,0
hotpot,5ab844b655429919ba4e2298,a0b9bfd8843b82f3c0b5ce273779852587d556f3c2760f54517780c7ba378994,1811,A1,1,A0,1,1,A1,1,1
hotpot,5ab844b655429919ba4e2298,a0b9bfd8843b82f3c0b5ce273779852587d556f3c2760f54517780c7ba378994,1829,A4,1,A2,1,1,A4,1,1
hotpot,5ab844b655429919ba4e2298,a0b9bfd8843b82f3c0b5ce273779852587d556f3c2760f54517780c7ba378994,1847,A1,1,A1,1,0,A1,1,1
hotpot,5ab872ac5542990e739ec8fc,a0fc66db412b5beb1252f102cc6e4d0b90ea60905d3c50afde9e23b471d115bd,1811,A4,1,A3,1,1,TARGET,1,1
hotpot,5ab872ac5542990e739ec8fc,a0fc66db412b5beb1252f102cc6e4d0b90ea60905d3c50afde9e23b471d115bd,1829,A4,1,A1,1,1,TARGET,1,1
hotpot,5ab872ac5542990e739ec8fc,a0fc66db412b5beb1252f102cc6e4d0b90ea60905d3c50afde9e23b471d115bd,1847,A1,1,A1,1,0,TARGET,1,1
hotpot,5ab872ec55429934fafe6dc1,5d8d8c0ca26f80764eec5a61d91ef3e52001866b00f345b81a6a5ff56698fa73,1811,A3,0,A1,0,1,TARGET,0,0
hotpot,5ab872ec55429934fafe6dc1,5d8d8c0ca26f80764eec5a61d91ef3e52001866b00f345b81a6a5ff56698fa73,1829,A3,0,A3,0,0,TARGET,0,0
hotpot,5ab872ec55429934fafe6dc1,5d8d8c0ca26f80764eec5a61d91ef3e52001866b00f345b81a6a5ff56698fa73,1847,A0,0,A0,0,0,TARGET,0,0
hotpot,5ab8987255429919ba4e232c,d95dc7555b54990b041bb8b0ba0aaec2f3bbe36f86013dfdf46d394f2001c78c,1811,A2,0,A1,0,1,A2,0,0
hotpot,5ab8987255429919ba4e232c,d95dc7555b54990b041bb8b0ba0aaec2f3bbe36f86013dfdf46d394f2001c78c,1829,A3,0,A2,0,1,A3,0,0
hotpot,5ab8987255429919ba4e232c,d95dc7555b54990b041bb8b0ba0aaec2f3bbe36f86013dfdf46d394f2001c78c,1847,A2,0,A1,0,1,A2,0,0
hotpot,5ab8b4165542991b5579efe1,b691337036e44ed577634403cdff871d2af362040c993f72a4c499d8387da06d,1811,A2,0,A2,0,0,A0,0,0
hotpot,5ab8b4165542991b5579efe1,b691337036e44ed577634403cdff871d2af362040c993f72a4c499d8387da06d,1829,A4,0,A2,0,1,A0,0,0
hotpot,5ab8b4165542991b5579efe1,b691337036e44ed577634403cdff871d2af362040c993f72a4c499d8387da06d,1847,A2,0,A2,0,0,A0,0,0
hotpot,5ab8b4a855429919ba4e2360,642df90c1b09b57aaf52375d7d835f277d934017486b92989241045264ab74cd,1811,A1,1,A2,1,1,A1,1,1
hotpot,5ab8b4a855429919ba4e2360,642df90c1b09b57aaf52375d7d835f277d934017486b92989241045264ab74cd,1829,A1,1,A2,1,1,A1,1,1
hotpot,5ab8b4a855429919ba4e2360,642df90c1b09b57aaf52375d7d835f277d934017486b92989241045264ab74cd,1847,A1,1,A3,1,1,A1,1,1
hotpot,5ab8e5b355429934fafe6e17,98391d57c1cabdc7686cc312686f0c112093647cb3ef9fcb227e3ada77f791f7,1811,A4,0,A3,0,1,A0,0,0
hotpot,5ab8e5b355429934fafe6e17,98391d57c1cabdc7686cc312686f0c112093647cb3ef9fcb227e3ada77f791f7,1829,A1,0,A1,0,0,A0,0,0
hotpot,5ab8e5b355429934fafe6e17,98391d57c1cabdc7686cc312686f0c112093647cb3ef9fcb227e3ada77f791f7,1847,A1,0,A1,0,0,TARGET,0,0
hotpot,5ab9462e554299131ca422ec,957b8a4b9f7fb3fc92457cbb7663afba6e35859cffbe8d510fa92c8ae0220829,1811,A1,1,A1,1,0,A0,1,1
hotpot,5ab9462e554299131ca422ec,957b8a4b9f7fb3fc92457cbb7663afba6e35859cffbe8d510fa92c8ae0220829,1829,A1,1,A1,1,0,A0,1,1
hotpot,5ab9462e554299131ca422ec,957b8a4b9f7fb3fc92457cbb7663afba6e35859cffbe8d510fa92c8ae0220829,1847,A1,1,A2,1,1,TARGET,1,1
hotpot,5ab94e7a554299743d22eaee,54a92d8b386ebf7860e52d3a3409a9b03776c6f387a0057f54851756fd490eb3,1811,A1,0,A1,0,0,TARGET,0,0
hotpot,5ab94e7a554299743d22eaee,54a92d8b386ebf7860e52d3a3409a9b03776c6f387a0057f54851756fd490eb3,1829,A1,0,A1,0,0,A0,0,0
hotpot,5ab94e7a554299743d22eaee,54a92d8b386ebf7860e52d3a3409a9b03776c6f387a0057f54851756fd490eb3,1847,A3,0,A3,0,0,A3,0,0
hotpot,5ab959d45542996be2020499,bf53d2f8522b203b3f70bc51a3e0bc745db3d32036f63aa45a0ed8d47d61e6f1,1811,A2,0,A2,0,0,A0,0,0
hotpot,5ab959d45542996be2020499,bf53d2f8522b203b3f70bc51a3e0bc745db3d32036f63aa45a0ed8d47d61e6f1,1829,A2,0,A1,0,1,A0,0,0
hotpot,5ab959d45542996be2020499,bf53d2f8522b203b3f70bc51a3e0bc745db3d32036f63aa45a0ed8d47d61e6f1,1847,A1,0,A4,0,1,A0,0,0
hotpot,5ab96191554299743d22eb29,456bc4f0acea41379843cefce1f0496194d5d4cdde328ac58097e8d663114d0e,1811,A4,0,A4,0,0,A4,0,0
hotpot,5ab96191554299743d22eb29,456bc4f0acea41379843cefce1f0496194d5d4cdde328ac58097e8d663114d0e,1829,A3,0,A4,0,1,A3,0,0
hotpot,5ab96191554299743d22eb29,456bc4f0acea41379843cefce1f0496194d5d4cdde328ac58097e8d663114d0e,1847,A4,0,A2,0,1,A4,0,0
hotpot,5ab96ad0554299743d22eb62,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1811,A3,0,A2,0,1,TARGET,0,1
hotpot,5ab96ad0554299743d22eb62,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1829,A0,0,A2,0,1,TARGET,0,1
hotpot,5ab96ad0554299743d22eb62,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1847,A4,1,A1,0,1,TARGET,0,1
hotpot,5ab973195542996be20204fa,0baf2e28dd6ec7cb3f5b7fa098d290df8d392a9a542b969b00a872a4dbbfb374,1811,A3,1,A3,1,0,A3,1,1
hotpot,5ab973195542996be20204fa,0baf2e28dd6ec7cb3f5b7fa098d290df8d392a9a542b969b00a872a4dbbfb374,1829,A3,1,A2,1,1,A3,1,1
hotpot,5ab973195542996be20204fa,0baf2e28dd6ec7cb3f5b7fa098d290df8d392a9a542b969b00a872a4dbbfb374,1847,A0,1,A0,1,0,TARGET,0,1
hotpot,5ab97f20554299753720f81e,8b45bb64f26a6b07587c65e23c4cf851185ada56c39ef7a2791eb9a58e961a54,1811,A3,0,A0,0,1,A0,0,0
hotpot,5ab97f20554299753720f81e,8b45bb64f26a6b07587c65e23c4cf851185ada56c39ef7a2791eb9a58e961a54,1829,A3,0,A2,0,1,A0,0,0
hotpot,5ab97f20554299753720f81e,8b45bb64f26a6b07587c65e23c4cf851185ada56c39ef7a2791eb9a58e961a54,1847,A0,0,A0,0,0,A0,0,0
hotpot,5ab983b355429970cfb8eb2e,db5aa5977be9279bc780216d5fcc727dace4fbe475981a130453d76dcf6adf69,1811,A1,1,A1,1,0,A1,1,1
hotpot,5ab983b355429970cfb8eb2e,db5aa5977be9279bc780216d5fcc727dace4fbe475981a130453d76dcf6adf69,1829,A4,1,A1,1,1,A4,1,1
hotpot,5ab983b355429970cfb8eb2e,db5aa5977be9279bc780216d5fcc727dace4fbe475981a130453d76dcf6adf69,1847,A1,1,A1,1,0,A1,1,1
hotpot,5ab98ae7554299131ca4236d,c7d1c8c0377ea2ff1132c3e33f0445386483f706fa50dd56fc6ba416e068733f,1811,A1,0,A1,0,0,A1,0,0
hotpot,5ab98ae7554299131ca4236d,c7d1c8c0377ea2ff1132c3e33f0445386483f706fa50dd56fc6ba416e068733f,1829,A2,0,A2,0,0,A2,0,0
hotpot,5ab98ae7554299131ca4236d,c7d1c8c0377ea2ff1132c3e33f0445386483f706fa50dd56fc6ba416e068733f,1847,A4,0,A4,0,0,A4,0,0
hotpot,5ab98f6b55429970cfb8eb44,ab92137334edcfa432fa3b478a8468cafe7bd55d5c22edaf6c5bebcef1e331f0,1811,A2,0,A2,0,0,TARGET,0,0
hotpot,5ab98f6b55429970cfb8eb44,ab92137334edcfa432fa3b478a8468cafe7bd55d5c22edaf6c5bebcef1e331f0,1829,A2,0,A2,0,0,TARGET,0,0
hotpot,5ab98f6b55429970cfb8eb44,ab92137334edcfa432fa3b478a8468cafe7bd55d5c22edaf6c5bebcef1e331f0,1847,A1,0,A1,0,0,TARGET,0,0
hotpot,5ab9a1895542996be2020574,90510ccd3efcd37bc6bc51c5c5af1baed45acc0c7360f5298afa6ce7a5ee16b2,1811,A4,0,A2,0,1,A0,0,0
hotpot,5ab9a1895542996be2020574,90510ccd3efcd37bc6bc51c5c5af1baed45acc0c7360f5298afa6ce7a5ee16b2,1829,A4,0,A4,0,0,A4,0,0
hotpot,5ab9a1895542996be2020574,90510ccd3efcd37bc6bc51c5c5af1baed45acc0c7360f5298afa6ce7a5ee16b2,1847,A2,0,A2,0,0,A0,0,0
hotpot,5ab9b467554299743d22ebb5,876fbdf634c7b19792509a7541ab3ac1a2d5f4eec8adf014022b0ad8bef391cb,1811,A4,1,A4,1,0,A4,1,1
hotpot,5ab9b467554299743d22ebb5,876fbdf634c7b19792509a7541ab3ac1a2d5f4eec8adf014022b0ad8bef391cb,1829,A4,1,A4,1,0,A4,1,1
hotpot,5ab9b467554299743d22ebb5,876fbdf634c7b19792509a7541ab3ac1a2d5f4eec8adf014022b0ad8bef391cb,1847,A4,1,A4,1,0,A4,1,1
hotpot,5ab9e4b75542994dbf01988a,46cadcfe5b1a5f69260efc09be20ae0dae4b812664347ceaa5e9d1790045675d,1811,A2,1,A2,1,0,A2,1,1
hotpot,5ab9e4b75542994dbf01988a,46cadcfe5b1a5f69260efc09be20ae0dae4b812664347ceaa5e9d1790045675d,1829,A4,1,A4,1,0,A4,1,1
hotpot,5ab9e4b75542994dbf01988a,46cadcfe5b1a5f69260efc09be20ae0dae4b812664347ceaa5e9d1790045675d,1847,A1,1,A2,1,1,A1,1,1
hotpot,5ab9ff1d55429955dce3eda2,2587c11b250708b9f2b5d3825bde75d62b8f4641effc2876afc2b0764a9eef0a,1811,A0,0,A3,1,1,A0,0,1
hotpot,5ab9ff1d55429955dce3eda2,2587c11b250708b9f2b5d3825bde75d62b8f4641effc2876afc2b0764a9eef0a,1829,A0,0,A0,0,0,A0,0,1
hotpot,5ab9ff1d55429955dce3eda2,2587c11b250708b9f2b5d3825bde75d62b8f4641effc2876afc2b0764a9eef0a,1847,A1,1,A3,1,1,A0,0,1
hotpot,5aba36ef554299232ef4a27a,ac731105933ae554952ebce47f5fcfcba70f5acdba58730f2c61e6bd4e6fd0c6,1811,A4,0,A4,0,0,TARGET,0,0
hotpot,5aba36ef554299232ef4a27a,ac731105933ae554952ebce47f5fcfcba70f5acdba58730f2c61e6bd4e6fd0c6,1829,A4,0,A4,0,0,TARGET,0,0
hotpot,5aba36ef554299232ef4a27a,ac731105933ae554952ebce47f5fcfcba70f5acdba58730f2c61e6bd4e6fd0c6,1847,A3,0,A4,0,1,A3,0,0
hotpot,5aba6bd455429955dce3ee18,5e9054cf1de2662e2d9c598c62e57f6134c3c478b7fe28a0006fd6ec49cd4560,1811,A4,0,A4,0,0,A4,0,0
hotpot,5aba6bd455429955dce3ee18,5e9054cf1de2662e2d9c598c62e57f6134c3c478b7fe28a0006fd6ec49cd4560,1829,A4,0,A4,0,0,A4,0,0
hotpot,5aba6bd455429955dce3ee18,5e9054cf1de2662e2d9c598c62e57f6134c3c478b7fe28a0006fd6ec49cd4560,1847,A4,0,A4,0,0,A4,0,0
hotpot,5aba7edb554299232ef4a308,cd0556e94db045e9f805fcad06994af5ce63996ee62681bf0f95dfe0e378b9ac,1811,A0,1,A2,1,1,A0,1,0
hotpot,5aba7edb554299232ef4a308,cd0556e94db045e9f805fcad06994af5ce63996ee62681bf0f95dfe0e378b9ac,1829,A4,0,A2,1,1,A4,0,0
hotpot,5aba7edb554299232ef4a308,cd0556e94db045e9f805fcad06994af5ce63996ee62681bf0f95dfe0e378b9ac,1847,A1,1,A0,1,1,A0,1,0
hotpot,5abaa8625542994dbf019992,e27bdb668155002a9f0dde232926df5f109dbe5bb37581a46ee49f17221fc3e9,1811,A1,1,A4,1,1,A1,1,1
hotpot,5abaa8625542994dbf019992,e27bdb668155002a9f0dde232926df5f109dbe5bb37581a46ee49f17221fc3e9,1829,A4,1,A3,1,1,A4,1,1
hotpot,5abaa8625542994dbf019992,e27bdb668155002a9f0dde232926df5f109dbe5bb37581a46ee49f17221fc3e9,1847,A4,1,A4,1,0,TARGET,1,1
hotpot,5abadc7755429901930fa8c6,8a81c6cba6d0f3650ba9f1ffbba84b305015a6612b8a879f47c763d7b0b3a047,1811,A0,0,A2,0,1,TARGET,0,0
hotpot,5abadc7755429901930fa8c6,8a81c6cba6d0f3650ba9f1ffbba84b305015a6612b8a879f47c763d7b0b3a047,1829,A2,0,A4,0,1,A2,0,0
hotpot,5abadc7755429901930fa8c6,8a81c6cba6d0f3650ba9f1ffbba84b305015a6612b8a879f47c763d7b0b3a047,1847,A3,0,A4,0,1,A3,0,0
hotpot,5abaeac05542992ccd8e7e59,35d0588cabd4a8f5183c3d81d924ca951495b8657dc8efb4b934733774f26353,1811,A3,0,A2,0,1,A3,0,0
hotpot,5abaeac05542992ccd8e7e59,35d0588cabd4a8f5183c3d81d924ca951495b8657dc8efb4b934733774f26353,1829,A3,0,A2,0,1,A3,0,0
hotpot,5abaeac05542992ccd8e7e59,35d0588cabd4a8f5183c3d81d924ca951495b8657dc8efb4b934733774f26353,1847,A1,0,A4,0,1,A1,0,0
hotpot,5abaeebc5542996606241697,d8d3f26a4bbb49e6bffe678bcaf8f8dee26caa04d17fe51a9ed2ce8b6995f55e,1811,A4,1,A4,1,0,A0,1,1
hotpot,5abaeebc5542996606241697,d8d3f26a4bbb49e6bffe678bcaf8f8dee26caa04d17fe51a9ed2ce8b6995f55e,1829,A4,1,A4,1,0,A0,1,1
hotpot,5abaeebc5542996606241697,d8d3f26a4bbb49e6bffe678bcaf8f8dee26caa04d17fe51a9ed2ce8b6995f55e,1847,A4,1,A4,1,0,A0,1,1
hotpot,5abaef195542996cc5e49f1a,ce4798400168df0cb4cd352aaed2ee17e864946d11688d1ad43df1794c2b005e,1811,A1,0,A2,0,1,A0,0,0
hotpot,5abaef195542996cc5e49f1a,ce4798400168df0cb4cd352aaed2ee17e864946d11688d1ad43df1794c2b005e,1829,A4,0,A4,0,0,A0,0,0
hotpot,5abaef195542996cc5e49f1a,ce4798400168df0cb4cd352aaed2ee17e864946d11688d1ad43df1794c2b005e,1847,A4,0,A4,0,0,A0,0,0
hotpot,5abaf2025542992ccd8e7e69,575c03860fac127cc0159fdcf483607543e8dc2a521f1f5e4156f1d7d3ef11cc,1811,A2,1,A3,1,1,A2,1,1
hotpot,5abaf2025542992ccd8e7e69,575c03860fac127cc0159fdcf483607543e8dc2a521f1f5e4156f1d7d3ef11cc,1829,A4,1,A0,1,1,A4,1,1
hotpot,5abaf2025542992ccd8e7e69,575c03860fac127cc0159fdcf483607543e8dc2a521f1f5e4156f1d7d3ef11cc,1847,A1,1,A1,1,0,A1,1,1
hotpot,5abbaa475542992ccd8e7f6b,86d66591d7c279c5f3f7fd6b3651bf656f9b0aad2e461de773e6295d3974a40e,1811,A4,1,A4,1,0,A4,1,1
hotpot,5abbaa475542992ccd8e7f6b,86d66591d7c279c5f3f7fd6b3651bf656f9b0aad2e461de773e6295d3974a40e,1829,A4,1,A1,1,1,A4,1,1
hotpot,5abbaa475542992ccd8e7f6b,86d66591d7c279c5f3f7fd6b3651bf656f9b0aad2e461de773e6295d3974a40e,1847,A2,1,A1,1,1,A0,1,1
hotpot,5abbd0da5542993f40c73bb0,8be8b0423e6bde193cfcc66319317588eaa048b2f85fed1b1762dd89a7619377,1811,A3,0,A3,0,0,A0,0,0
hotpot,5abbd0da5542993f40c73bb0,8be8b0423e6bde193cfcc66319317588eaa048b2f85fed1b1762dd89a7619377,1829,A3,0,A3,0,0,A0,0,0
hotpot,5abbd0da5542993f40c73bb0,8be8b0423e6bde193cfcc66319317588eaa048b2f85fed1b1762dd89a7619377,1847,A2,0,A2,0,0,A0,0,0
hotpot,5abbd2e055429931dba14584,b6ff79564aeb9bbf74ba8df3b80f703d29930485f1b94b65d1fa680238dbd0ff,1811,A2,1,A0,1,1,TARGET,1,1
hotpot,5abbd2e055429931dba14584,b6ff79564aeb9bbf74ba8df3b80f703d29930485f1b94b65d1fa680238dbd0ff,1829,A3,1,A2,1,1,A0,1,1
hotpot,5abbd2e055429931dba14584,b6ff79564aeb9bbf74ba8df3b80f703d29930485f1b94b65d1fa680238dbd0ff,1847,A2,1,A2,1,0,TARGET,1,1
hotpot,5abbdd5f55429931dba145b4,613209ed90125356fe825dbe3b683a6ba99ab54fa11d2ddee7d14e1007d60160,1811,A3,1,A3,1,0,A3,1,1
hotpot,5abbdd5f55429931dba145b4,613209ed90125356fe825dbe3b683a6ba99ab54fa11d2ddee7d14e1007d60160,1829,A4,1,A0,1,1,A0,1,1
hotpot,5abbdd5f55429931dba145b4,613209ed90125356fe825dbe3b683a6ba99ab54fa11d2ddee7d14e1007d60160,1847,A3,1,A4,1,1,A3,1,1
hotpot,5abbf2a955429931dba145dc,b834e1d218d84059b5428724a2e5533fc00c55344ff765058c1914092d76bb76,1811,A1,1,A2,1,1,A0,1,1
hotpot,5abbf2a955429931dba145dc,b834e1d218d84059b5428724a2e5533fc00c55344ff765058c1914092d76bb76,1829,A1,1,A0,1,1,A0,1,1
hotpot,5abbf2a955429931dba145dc,b834e1d218d84059b5428724a2e5533fc00c55344ff765058c1914092d76bb76,1847,A1,1,A1,1,0,A0,1,1
hotpot,5abbf88955429965836003c6,19f0e068339619bb3c22c89ad11d012b7ca240a86b53db5192945cbee93cf1fe,1811,A1,1,A1,1,0,A1,1,1
hotpot,5abbf88955429965836003c6,19f0e068339619bb3c22c89ad11d012b7ca240a86b53db5192945cbee93cf1fe,1829,A4,1,A2,1,1,A0,1,1
hotpot,5abbf88955429965836003c6,19f0e068339619bb3c22c89ad11d012b7ca240a86b53db5192945cbee93cf1fe,1847,A4,1,A4,1,0,A0,1,1
hotpot,5abc5d5655429959677d6a95,f415ac74655651762f396b7706748a161d40a786a8c4ac29aa3e5ad832c9f3ae,1811,A3,1,A3,1,0,TARGET,1,1
hotpot,5abc5d5655429959677d6a95,f415ac74655651762f396b7706748a161d40a786a8c4ac29aa3e5ad832c9f3ae,1829,A4,1,A4,1,0,TARGET,1,1
hotpot,5abc5d5655429959677d6a95,f415ac74655651762f396b7706748a161d40a786a8c4ac29aa3e5ad832c9f3ae,1847,A3,1,A3,1,0,TARGET,1,1
hotpot,5abc9171554299700f9d790d,40c5e7a25dd33302a9a791210312715a357058c784ef3861a7058a4b731c79d8,1811,A2,1,A0,1,1,A2,1,1
hotpot,5abc9171554299700f9d790d,40c5e7a25dd33302a9a791210312715a357058c784ef3861a7058a4b731c79d8,1829,A2,1,A2,1,0,A2,1,1
hotpot,5abc9171554299700f9d790d,40c5e7a25dd33302a9a791210312715a357058c784ef3861a7058a4b731c79d8,1847,A2,1,A2,1,0,A2,1,1
hotpot,5abc93bb554299114383a14a,2633d336630ab5b3ec740e2a484b8cdb6e60dd146c9b0bed78ded9c773acd58b,1811,A4,0,A1,0,1,A4,0,0
hotpot,5abc93bb554299114383a14a,2633d336630ab5b3ec740e2a484b8cdb6e60dd146c9b0bed78ded9c773acd58b,1829,A2,0,A2,0,0,A2,0,0
hotpot,5abc93bb554299114383a14a,2633d336630ab5b3ec740e2a484b8cdb6e60dd146c9b0bed78ded9c773acd58b,1847,A4,0,A4,0,0,A4,0,0
hotpot,5abcd5075542993a06baf97d,a6bc83a71c8e472494323dde55d69e53f881e185506cac83cf8d0750b24dcdf9,1811,A3,1,A2,1,1,TARGET,0,1
hotpot,5abcd5075542993a06baf97d,a6bc83a71c8e472494323dde55d69e53f881e185506cac83cf8d0750b24dcdf9,1829,A4,1,A1,1,1,TARGET,0,1
hotpot,5abcd5075542993a06baf97d,a6bc83a71c8e472494323dde55d69e53f881e185506cac83cf8d0750b24dcdf9,1847,A4,1,A1,1,1,A4,1,1
hotpot,5abcfb1f554299114383a1a8,a533390b767d86e3ccaee4ddf7759c1a5eb2edada230e10d78096f32cf9c139b,1811,A2,1,A3,0,1,A0,0,1
hotpot,5abcfb1f554299114383a1a8,a533390b767d86e3ccaee4ddf7759c1a5eb2edada230e10d78096f32cf9c139b,1829,A2,1,A2,1,0,A0,0,1
hotpot,5abcfb1f554299114383a1a8,a533390b767d86e3ccaee4ddf7759c1a5eb2edada230e10d78096f32cf9c139b,1847,A4,1,A1,0,1,A0,0,1
hotpot,5abcfca15542993a06baf9d9,5214c14a10193bc9778b0aa003e5701d21707e6eba09086b7de3f0509e88bbf5,1811,A3,0,A3,0,0,A3,0,0
hotpot,5abcfca15542993a06baf9d9,5214c14a10193bc9778b0aa003e5701d21707e6eba09086b7de3f0509e88bbf5,1829,A3,0,A3,0,0,A3,0,0
hotpot,5abcfca15542993a06baf9d9,5214c14a10193bc9778b0aa003e5701d21707e6eba09086b7de3f0509e88bbf5,1847,A2,0,A3,0,1,A2,0,0
hotpot,5abd04ad554299114383a1dc,c7818d68f6a05c8cce4c1d15011eac55e53d99a28d18a1e14626543d707ef7a2,1811,A4,1,A1,1,1,A0,0,1
hotpot,5abd04ad554299114383a1dc,c7818d68f6a05c8cce4c1d15011eac55e53d99a28d18a1e14626543d707ef7a2,1829,A4,1,A3,1,1,A0,0,1
hotpot,5abd04ad554299114383a1dc,c7818d68f6a05c8cce4c1d15011eac55e53d99a28d18a1e14626543d707ef7a2,1847,A4,1,A0,0,1,A0,0,1
hotpot,5abd065555429965836004f2,05f514e176b1442097a1832e6ef4573487153b6a22e96621441c0d29abdad8e2,1811,A0,0,A1,0,1,A0,0,0
hotpot,5abd065555429965836004f2,05f514e176b1442097a1832e6ef4573487153b6a22e96621441c0d29abdad8e2,1829,A0,0,A0,0,0,A0,0,0
hotpot,5abd065555429965836004f2,05f514e176b1442097a1832e6ef4573487153b6a22e96621441c0d29abdad8e2,1847,A0,0,A0,0,0,A0,0,0
hotpot,5abd07985542996e802b468c,043182582df7868365df3ed3a2e89c2352dfc6b1829610ab41b394fc541f8cec,1811,A1,0,A4,0,1,A0,0,0
hotpot,5abd07985542996e802b468c,043182582df7868365df3ed3a2e89c2352dfc6b1829610ab41b394fc541f8cec,1829,A4,0,A1,0,1,TARGET,0,0
hotpot,5abd07985542996e802b468c,043182582df7868365df3ed3a2e89c2352dfc6b1829610ab41b394fc541f8cec,1847,A4,0,A1,0,1,A0,0,0
hotpot,5abd08125542996e802b468d,b08bc5d91800d1657c914f65d247a295bea1c2cb5b5d96fea556e73ea92a3788,1811,A2,1,A1,1,1,A0,0,0
hotpot,5abd08125542996e802b468d,b08bc5d91800d1657c914f65d247a295bea1c2cb5b5d96fea556e73ea92a3788,1829,A1,1,A1,1,0,A0,0,0
hotpot,5abd08125542996e802b468d,b08bc5d91800d1657c914f65d247a295bea1c2cb5b5d96fea556e73ea92a3788,1847,A2,1,A2,1,0,A0,0,0
hotpot,5abd52765542992ac4f38267,795ea36b81b5543ccfdab2fc95ade7cffdaa89914190161a8ca294309ccde9e0,1811,A3,1,A1,1,1,A3,1,1
hotpot,5abd52765542992ac4f38267,795ea36b81b5543ccfdab2fc95ade7cffdaa89914190161a8ca294309ccde9e0,1829,A3,1,A3,1,0,A3,1,1
hotpot,5abd52765542992ac4f38267,795ea36b81b5543ccfdab2fc95ade7cffdaa89914190161a8ca294309ccde9e0,1847,A3,1,A3,1,0,A3,1,1
hotpot,5abd5e9455429933744ab797,30f3ed451d08ea5b864c499b23e97b75e7b2a379377f8e3ccee5d256a40aafc0,1811,A4,1,A4,1,0,A0,1,1
hotpot,5abd5e9455429933744ab797,30f3ed451d08ea5b864c499b23e97b75e7b2a379377f8e3ccee5d256a40aafc0,1829,A1,1,A4,1,1,A1,1,1
hotpot,5abd5e9455429933744ab797,30f3ed451d08ea5b864c499b23e97b75e7b2a379377f8e3ccee5d256a40aafc0,1847,A4,1,A4,1,0,A0,1,1
hotpot,5abd811a55429924427fd027,e2536b506e4b82d49b68de6c639f2ac7ed1129fe646514de63120a8ae1db492d,1811,A2,0,A1,1,1,A2,0,0
hotpot,5abd811a55429924427fd027,e2536b506e4b82d49b68de6c639f2ac7ed1129fe646514de63120a8ae1db492d,1829,A2,0,A2,0,0,A2,0,0
hotpot,5abd811a55429924427fd027,e2536b506e4b82d49b68de6c639f2ac7ed1129fe646514de63120a8ae1db492d,1847,A1,1,A1,1,0,A1,1,0
hotpot,5abda02c5542992ac4f382e1,5fe855dadfe8ed935dec7230b5844f063bafae9401e8099b1481f37a68c4e038,1811,A2,0,A2,0,0,A2,0,0
hotpot,5abda02c5542992ac4f382e1,5fe855dadfe8ed935dec7230b5844f063bafae9401e8099b1481f37a68c4e038,1829,A2,0,A4,0,1,A0,0,0
hotpot,5abda02c5542992ac4f382e1,5fe855dadfe8ed935dec7230b5844f063bafae9401e8099b1481f37a68c4e038,1847,A1,0,A4,0,1,A1,0,0
hotpot,5abe3d635542993f32c2a0bf,adb90c7c70f7a55d841221c0a016f410b6cdb6cea7f2d17b5695ae37cde12786,1811,A1,1,A1,1,0,A0,1,1
hotpot,5abe3d635542993f32c2a0bf,adb90c7c70f7a55d841221c0a016f410b6cdb6cea7f2d17b5695ae37cde12786,1829,A4,1,A1,1,1,A0,1,1
hotpot,5abe3d635542993f32c2a0bf,adb90c7c70f7a55d841221c0a016f410b6cdb6cea7f2d17b5695ae37cde12786,1847,A1,1,A1,1,0,A0,1,1
hotpot,5abebd3e5542994516f45410,d0bb9ec3420f28963e9c80924c58d3c6924a0e2c12a2862fdba4af6af9592605,1811,A4,1,A1,1,1,A4,1,1
hotpot,5abebd3e5542994516f45410,d0bb9ec3420f28963e9c80924c58d3c6924a0e2c12a2862fdba4af6af9592605,1829,A4,1,A4,1,0,A4,1,1
hotpot,5abebd3e5542994516f45410,d0bb9ec3420f28963e9c80924c58d3c6924a0e2c12a2862fdba4af6af9592605,1847,A4,1,A4,1,0,A4,1,1
hotpot,5abebda75542990832d3a0c4,9509c49ba7f633b5f7311ae96e3a2646829c86a3810ba65cc382e81ea26e8efa,1811,A2,0,A2,0,0,A0,0,0
hotpot,5abebda75542990832d3a0c4,9509c49ba7f633b5f7311ae96e3a2646829c86a3810ba65cc382e81ea26e8efa,1829,A1,0,A2,0,1,A0,0,0
hotpot,5abebda75542990832d3a0c4,9509c49ba7f633b5f7311ae96e3a2646829c86a3810ba65cc382e81ea26e8efa,1847,A1,0,A4,0,1,A0,0,0
hotpot,5abed73c5542997ec76fd37c,8ae6ceaa22ec3c89b39de0cfc292d84dce1f9afe4e896f07bac3ecf74197e771,1811,A3,1,A3,1,0,A3,1,1
hotpot,5abed73c5542997ec76fd37c,8ae6ceaa22ec3c89b39de0cfc292d84dce1f9afe4e896f07bac3ecf74197e771,1829,A1,1,A3,1,1,TARGET,0,1
hotpot,5abed73c5542997ec76fd37c,8ae6ceaa22ec3c89b39de0cfc292d84dce1f9afe4e896f07bac3ecf74197e771,1847,A1,1,A3,1,1,A1,1,1
hotpot,5abede845542993fe9a41d68,f50d81483a7d0d08b53c7a3bccb7dd75b5091bac4aa65850206e7ac9fd66aeab,1811,A2,0,A3,0,1,TARGET,0,0
hotpot,5abede845542993fe9a41d68,f50d81483a7d0d08b53c7a3bccb7dd75b5091bac4aa65850206e7ac9fd66aeab,1829,A3,0,A2,0,1,TARGET,0,0
hotpot,5abede845542993fe9a41d68,f50d81483a7d0d08b53c7a3bccb7dd75b5091bac4aa65850206e7ac9fd66aeab,1847,A0,0,A0,0,0,TARGET,0,0
hotpot,5abf55005542997719eab681,8aedf1c64cb9702e7d81408524b46724851f102cdd713d1ac9f92d3ae8c12011,1811,A2,1,A2,1,0,TARGET,0,1
hotpot,5abf55005542997719eab681,8aedf1c64cb9702e7d81408524b46724851f102cdd713d1ac9f92d3ae8c12011,1829,A2,1,A2,1,0,TARGET,0,1
hotpot,5abf55005542997719eab681,8aedf1c64cb9702e7d81408524b46724851f102cdd713d1ac9f92d3ae8c12011,1847,A4,1,A4,1,0,TARGET,0,1
hotpot,5abfe2595542997d64295919,da3f55efb09be93163aead20aa6d9b0c8af752dd71c54fcd44175dfb2fa5c5b1,1811,A2,1,A2,1,0,A0,0,1
hotpot,5abfe2595542997d64295919,da3f55efb09be93163aead20aa6d9b0c8af752dd71c54fcd44175dfb2fa5c5b1,1829,A3,1,A4,1,1,A3,1,1
hotpot,5abfe2595542997d64295919,da3f55efb09be93163aead20aa6d9b0c8af752dd71c54fcd44175dfb2fa5c5b1,1847,A4,1,A4,1,0,A4,1,1
hotpot,5abff1205542997d64295959,e4e03456518c212c5c4dc066a3ef1b4ee7d959ccd9eddea796af709ca9368e86,1811,A1,0,A1,0,0,A0,0,0
hotpot,5abff1205542997d64295959,e4e03456518c212c5c4dc066a3ef1b4ee7d959ccd9eddea796af709ca9368e86,1829,A1,0,A1,0,0,TARGET,0,0
hotpot,5abff1205542997d64295959,e4e03456518c212c5c4dc066a3ef1b4ee7d959ccd9eddea796af709ca9368e86,1847,A0,0,A0,0,0,A0,0,0
hotpot,5abff8e05542994516f4555d,5f145aa67f6bfe0dbe9d817cfd70e71b1df765691f553ce49149fe5a658ab6dc,1811,A3,0,A1,0,1,A3,0,0
hotpot,5abff8e05542994516f4555d,5f145aa67f6bfe0dbe9d817cfd70e71b1df765691f553ce49149fe5a658ab6dc,1829,A2,0,A4,0,1,A2,0,0
hotpot,5abff8e05542994516f4555d,5f145aa67f6bfe0dbe9d817cfd70e71b1df765691f553ce49149fe5a658ab6dc,1847,A2,0,A4,0,1,A2,0,0
hotpot,5ac01b3b554299012d1db5a5,a035212a53ea2ab40bc78332a38568cd47048a9328a9328d4a996b0dadd2bd76,1811,A2,1,A3,1,1,A2,1,1
hotpot,5ac01b3b554299012d1db5a5,a035212a53ea2ab40bc78332a38568cd47048a9328a9328d4a996b0dadd2bd76,1829,A2,1,A2,1,0,A2,1,1
hotpot,5ac01b3b554299012d1db5a5,a035212a53ea2ab40bc78332a38568cd47048a9328a9328d4a996b0dadd2bd76,1847,A2,1,A2,1,0,A0,1,1
hotpot,5ac06fe5554299294b218fdb,b921cb3c39c618ced3d44d8da41b90f3f74b61533f93455419390b3c81b4a570,1811,A2,0,A1,0,1,TARGET,0,0
hotpot,5ac06fe5554299294b218fdb,b921cb3c39c618ced3d44d8da41b90f3f74b61533f93455419390b3c81b4a570,1829,A2,0,A2,0,0,TARGET,0,0
hotpot,5ac06fe5554299294b218fdb,b921cb3c39c618ced3d44d8da41b90f3f74b61533f93455419390b3c81b4a570,1847,A2,0,A2,0,0,TARGET,0,0
hotpot,5ac07731554299012d1db5f9,63f4d05501fbd95ace93d3e9a71e1cf2b9c77d5e6e01cc07d5f4dcfb12c03933,1811,A4,1,A1,1,1,A4,1,1
hotpot,5ac07731554299012d1db5f9,63f4d05501fbd95ace93d3e9a71e1cf2b9c77d5e6e01cc07d5f4dcfb12c03933,1829,A0,1,A2,1,1,TARGET,1,1
hotpot,5ac07731554299012d1db5f9,63f4d05501fbd95ace93d3e9a71e1cf2b9c77d5e6e01cc07d5f4dcfb12c03933,1847,A0,1,A0,1,0,TARGET,1,1
hotpot,5ac0f8585542996f0d89cc47,99ac05ffb78f4c17afbaeea333a881b2c4c04f34e91c465a0cbbe8693d1762c9,1811,A0,1,A3,1,1,A0,1,0
hotpot,5ac0f8585542996f0d89cc47,99ac05ffb78f4c17afbaeea333a881b2c4c04f34e91c465a0cbbe8693d1762c9,1829,A0,1,A3,1,1,A0,1,0
hotpot,5ac0f8585542996f0d89cc47,99ac05ffb78f4c17afbaeea333a881b2c4c04f34e91c465a0cbbe8693d1762c9,1847,A4,0,A4,0,0,A0,1,0
hotpot,5ac0ff03554299012d1db67c,eaa50a044c778de5ea5371e7080da4acb9bd3da0aa482dc815c85d45c2cf56bf,1811,A4,0,A4,0,0,A0,1,0
hotpot,5ac0ff03554299012d1db67c,eaa50a044c778de5ea5371e7080da4acb9bd3da0aa482dc815c85d45c2cf56bf,1829,A4,0,A2,0,1,A0,1,0
hotpot,5ac0ff03554299012d1db67c,eaa50a044c778de5ea5371e7080da4acb9bd3da0aa482dc815c85d45c2cf56bf,1847,A4,0,A4,0,0,A0,1,0
hotpot,5ac113cb554299012d1db690,35987a67d54ce0825a2f77e1c1d4e25307b59dc656099c12b52f358085c8fae2,1811,A3,1,A3,1,0,A0,1,1
hotpot,5ac113cb554299012d1db690,35987a67d54ce0825a2f77e1c1d4e25307b59dc656099c12b52f358085c8fae2,1829,A3,1,A3,1,0,TARGET,1,1
hotpot,5ac113cb554299012d1db690,35987a67d54ce0825a2f77e1c1d4e25307b59dc656099c12b52f358085c8fae2,1847,A2,1,A2,1,0,TARGET,1,1
hotpot,5ac1188c5542992a796dedde,829ddc8557a17442ab83cf8ed8ce2f9296eeb90dd2c9129d8243e68d2b8418e6,1811,A2,0,A3,0,1,A0,0,0
hotpot,5ac1188c5542992a796dedde,829ddc8557a17442ab83cf8ed8ce2f9296eeb90dd2c9129d8243e68d2b8418e6,1829,A3,0,A3,0,0,A0,0,0
hotpot,5ac1188c5542992a796dedde,829ddc8557a17442ab83cf8ed8ce2f9296eeb90dd2c9129d8243e68d2b8418e6,1847,A3,0,A3,0,0,A0,0,0
hotpot,5ac118d35542992a796dede1,f50d81483a7d0d08b53c7a3bccb7dd75b5091bac4aa65850206e7ac9fd66aeab,1811,A2,1,A1,1,1,TARGET,0,1
hotpot,5ac118d35542992a796dede1,f50d81483a7d0d08b53c7a3bccb7dd75b5091bac4aa65850206e7ac9fd66aeab,1829,A0,1,A0,1,0,TARGET,0,1
hotpot,5ac118d35542992a796dede1,f50d81483a7d0d08b53c7a3bccb7dd75b5091bac4aa65850206e7ac9fd66aeab,1847,A0,1,A0,1,0,A0,1,1
hotpot,5ac14d0e5542994ab5c67cdb,d551b4eabc8c7b9f6e66b2776e11d481fc001b7ea8cb18d14720e97b0f736280,1811,A4,0,A3,0,1,A4,0,0
hotpot,5ac14d0e5542994ab5c67cdb,d551b4eabc8c7b9f6e66b2776e11d481fc001b7ea8cb18d14720e97b0f736280,1829,A0,0,A4,0,1,A0,0,0
hotpot,5ac14d0e5542994ab5c67cdb,d551b4eabc8c7b9f6e66b2776e11d481fc001b7ea8cb18d14720e97b0f736280,1847,A4,0,A4,0,0,A4,0,0
hotpot,5ac15ae15542994ab5c67cf0,e8c7ab6f24ed727fd6a06e42199c98a459224f81985152a38fb03cae00195ab6,1811,A0,0,A4,0,1,TARGET,0,0
hotpot,5ac15ae15542994ab5c67cf0,e8c7ab6f24ed727fd6a06e42199c98a459224f81985152a38fb03cae00195ab6,1829,A1,0,A2,0,1,TARGET,0,0
hotpot,5ac15ae15542994ab5c67cf0,e8c7ab6f24ed727fd6a06e42199c98a459224f81985152a38fb03cae00195ab6,1847,A1,0,A2,0,1,TARGET,0,0
hotpot,5ac15f4f5542994d76dccdf1,043182582df7868365df3ed3a2e89c2352dfc6b1829610ab41b394fc541f8cec,1811,A0,0,A1,1,1,TARGET,0,1
hotpot,5ac15f4f5542994d76dccdf1,043182582df7868365df3ed3a2e89c2352dfc6b1829610ab41b394fc541f8cec,1829,A4,1,A1,1,1,A4,1,1
hotpot,5ac15f4f5542994d76dccdf1,043182582df7868365df3ed3a2e89c2352dfc6b1829610ab41b394fc541f8cec,1847,A1,1,A1,1,0,A1,1,1
hotpot,5ac169c555429964131be1dd,7cadc34feca6fbc31c67f81b5318e3ff8ed9d7cee90ecb00e46a9fbf2634857e,1811,A3,0,A1,0,1,A0,0,1
hotpot,5ac169c555429964131be1dd,7cadc34feca6fbc31c67f81b5318e3ff8ed9d7cee90ecb00e46a9fbf2634857e,1829,A2,1,A2,1,0,A0,0,1
hotpot,5ac169c555429964131be1dd,7cadc34feca6fbc31c67f81b5318e3ff8ed9d7cee90ecb00e46a9fbf2634857e,1847,A1,0,A1,0,0,A1,0,1
hotpot,5ac17bbe5542994d76dcce6f,b968245879648513d4a7f917c3e6cdfd1ff4455f57d13b2f88df333ad8e8b882,1811,A2,1,A2,1,0,A0,1,1
hotpot,5ac17bbe5542994d76dcce6f,b968245879648513d4a7f917c3e6cdfd1ff4455f57d13b2f88df333ad8e8b882,1829,A3,1,A2,1,1,A3,1,1
hotpot,5ac17bbe5542994d76dcce6f,b968245879648513d4a7f917c3e6cdfd1ff4455f57d13b2f88df333ad8e8b882,1847,A3,1,A3,1,0,A3,1,1
hotpot,5ac1ab265542994ab5c67dc6,33875d6b9b481b7ec0f977c2141b69a79732adff8ea318d7a69b15b32bd79a2a,1811,A1,0,A1,0,0,A1,0,0
hotpot,5ac1ab265542994ab5c67dc6,33875d6b9b481b7ec0f977c2141b69a79732adff8ea318d7a69b15b32bd79a2a,1829,A4,0,A2,0,1,TARGET,0,0
hotpot,5ac1ab265542994ab5c67dc6,33875d6b9b481b7ec0f977c2141b69a79732adff8ea318d7a69b15b32bd79a2a,1847,A2,0,A3,0,1,A2,0,0
hotpot,5ac1bb635542994ab5c67de8,957b8a4b9f7fb3fc92457cbb7663afba6e35859cffbe8d510fa92c8ae0220829,1811,A4,0,A1,0,1,A0,0,0
hotpot,5ac1bb635542994ab5c67de8,957b8a4b9f7fb3fc92457cbb7663afba6e35859cffbe8d510fa92c8ae0220829,1829,A4,0,A0,0,1,A4,0,0
hotpot,5ac1bb635542994ab5c67de8,957b8a4b9f7fb3fc92457cbb7663afba6e35859cffbe8d510fa92c8ae0220829,1847,A4,0,A4,0,0,A0,0,0
hotpot,5ac244c655429951e9e6850f,ca9c71539cb2402b340a34006f12c866be7bb6a3492443cbc76994fdb9f29dcd,1811,A3,0,A4,1,1,A0,0,1
hotpot,5ac244c655429951e9e6850f,ca9c71539cb2402b340a34006f12c866be7bb6a3492443cbc76994fdb9f29dcd,1829,A4,1,A4,1,0,A0,0,1
hotpot,5ac244c655429951e9e6850f,ca9c71539cb2402b340a34006f12c866be7bb6a3492443cbc76994fdb9f29dcd,1847,A3,0,A3,0,0,TARGET,0,1
hotpot,5ac247f75542992f1f2b382c,a8515cc78c50a45e8ffd6e24fdf0e693668e9a8c003832f3860028ab3f80b9fb,1811,A3,1,A2,0,1,A3,1,1
hotpot,5ac247f75542992f1f2b382c,a8515cc78c50a45e8ffd6e24fdf0e693668e9a8c003832f3860028ab3f80b9fb,1829,A3,1,A3,1,0,A3,1,1
hotpot,5ac247f75542992f1f2b382c,a8515cc78c50a45e8ffd6e24fdf0e693668e9a8c003832f3860028ab3f80b9fb,1847,A3,1,A3,1,0,A3,1,1
hotpot,5ac277b455429921a00aaf93,a2f2e7fe60a1450310ace4a2ae56479132d7b0bba8cce8adf2a61da2249c1626,1811,A4,1,A2,1,1,TARGET,1,1
hotpot,5ac277b455429921a00aaf93,a2f2e7fe60a1450310ace4a2ae56479132d7b0bba8cce8adf2a61da2249c1626,1829,A4,1,A0,1,1,A4,1,1
hotpot,5ac277b455429921a00aaf93,a2f2e7fe60a1450310ace4a2ae56479132d7b0bba8cce8adf2a61da2249c1626,1847,A4,1,A4,1,0,TARGET,1,1
hotpot,5ac29f93554299657fa28fe6,a651d58cc52d07a7bf583eded74b644e80c9d2c779d7824503135760c35b5f4a,1811,A2,1,A2,1,0,A0,1,1
hotpot,5ac29f93554299657fa28fe6,a651d58cc52d07a7bf583eded74b644e80c9d2c779d7824503135760c35b5f4a,1829,A3,1,A4,1,1,A0,1,1
hotpot,5ac29f93554299657fa28fe6,a651d58cc52d07a7bf583eded74b644e80c9d2c779d7824503135760c35b5f4a,1847,A1,1,A1,1,0,A0,1,1
hotpot,5ac2f00a5542990b17b154c8,c11f6262229599571330fc118233d11b6550ef8718c882388841a1dcfc1cd4cf,1811,A3,0,A3,0,0,TARGET,0,0
hotpot,5ac2f00a5542990b17b154c8,c11f6262229599571330fc118233d11b6550ef8718c882388841a1dcfc1cd4cf,1829,A1,1,A0,0,1,A1,1,0
hotpot,5ac2f00a5542990b17b154c8,c11f6262229599571330fc118233d11b6550ef8718c882388841a1dcfc1cd4cf,1847,A4,0,A4,0,0,TARGET,0,0
hotpot,5ac301ee554299677310268c,082354a4bbff738e980264a0bd4d579806c5abdb1a1121928c4aff80114dc57b,1811,A2,0,A3,0,1,TARGET,1,0
hotpot,5ac301ee554299677310268c,082354a4bbff738e980264a0bd4d579806c5abdb1a1121928c4aff80114dc57b,1829,A3,0,A3,0,0,A3,0,0
hotpot,5ac301ee554299677310268c,082354a4bbff738e980264a0bd4d579806c5abdb1a1121928c4aff80114dc57b,1847,A3,0,A0,1,1,A3,0,0
hotpot,5ac393b855429939154137e7,c32ccfbdfa7370fbfe1ef5435a198f87bcd84d21aad2193c5a6d80f49ddcb7a4,1811,A3,1,A1,0,1,A0,0,1
hotpot,5ac393b855429939154137e7,c32ccfbdfa7370fbfe1ef5435a198f87bcd84d21aad2193c5a6d80f49ddcb7a4,1829,A4,1,A4,1,0,A0,0,1
hotpot,5ac393b855429939154137e7,c32ccfbdfa7370fbfe1ef5435a198f87bcd84d21aad2193c5a6d80f49ddcb7a4,1847,A3,1,A3,1,0,A3,1,1
hotpot,5ac39de85542993915413822,2281c9e063e72a1ee794f77a2da2c5388dceb42c49c68b38e58f9d873c0c34cf,1811,A1,0,A2,0,1,TARGET,0,1
hotpot,5ac39de85542993915413822,2281c9e063e72a1ee794f77a2da2c5388dceb42c49c68b38e58f9d873c0c34cf,1829,A1,0,A4,1,1,TARGET,0,1
hotpot,5ac39de85542993915413822,2281c9e063e72a1ee794f77a2da2c5388dceb42c49c68b38e58f9d873c0c34cf,1847,A1,0,A3,1,1,TARGET,0,1
hotpot,5ac3b508554299204fd21e0b,6836bc45e43c3f06f430b8df5bbc113fe2772055a5f756e61bb338b65d212bac,1811,A1,1,A1,1,0,A1,1,1
hotpot,5ac3b508554299204fd21e0b,6836bc45e43c3f06f430b8df5bbc113fe2772055a5f756e61bb338b65d212bac,1829,A1,1,A1,1,0,A1,1,1
hotpot,5ac3b508554299204fd21e0b,6836bc45e43c3f06f430b8df5bbc113fe2772055a5f756e61bb338b65d212bac,1847,A3,0,A3,0,0,A3,0,1
hotpot,5ac3be08554299657fa29120,fd8c652fd916fed65d4cef05b8a9220a131598173db189e5a72893d6d988ade2,1811,A3,1,A4,1,1,TARGET,0,1
hotpot,5ac3be08554299657fa29120,fd8c652fd916fed65d4cef05b8a9220a131598173db189e5a72893d6d988ade2,1829,A0,1,A4,1,1,TARGET,0,1
hotpot,5ac3be08554299657fa29120,fd8c652fd916fed65d4cef05b8a9220a131598173db189e5a72893d6d988ade2,1847,A4,1,A0,1,1,A4,1,1
hotpot,5ac3c452554299204fd21e43,47de6555a65a6160faabc19b1701bb561701b03229bf5ce03e26a3cf615c8bca,1811,A3,0,A3,0,0,TARGET,0,0
hotpot,5ac3c452554299204fd21e43,47de6555a65a6160faabc19b1701bb561701b03229bf5ce03e26a3cf615c8bca,1829,A1,1,A1,1,0,TARGET,0,0
hotpot,5ac3c452554299204fd21e43,47de6555a65a6160faabc19b1701bb561701b03229bf5ce03e26a3cf615c8bca,1847,A1,1,A4,0,1,TARGET,0,0
hotpot,5ac3cf02554299204fd21e74,4200f9f9bade47420f68dc87484d8465d920a24b05e46cb3a1fc8a426b43ff9a,1811,A2,1,A3,1,1,A2,1,1
hotpot,5ac3cf02554299204fd21e74,4200f9f9bade47420f68dc87484d8465d920a24b05e46cb3a1fc8a426b43ff9a,1829,A2,1,A2,1,0,A2,1,1
hotpot,5ac3cf02554299204fd21e74,4200f9f9bade47420f68dc87484d8465d920a24b05e46cb3a1fc8a426b43ff9a,1847,A1,1,A1,1,0,TARGET,0,1
hotpot,5ac3d063554299204fd21e81,7478ea30694d195f45c1ef900cf6caafd46d0a88b6792a739f315d183cb061df,1811,A2,0,A1,0,1,A2,0,0
hotpot,5ac3d063554299204fd21e81,7478ea30694d195f45c1ef900cf6caafd46d0a88b6792a739f315d183cb061df,1829,A2,0,A1,0,1,A2,0,0
hotpot,5ac3d063554299204fd21e81,7478ea30694d195f45c1ef900cf6caafd46d0a88b6792a739f315d183cb061df,1847,A1,0,A0,0,1,A0,0,0
hotpot,5ac3e2605542995c82c4ac80,971f3702f4caf8bc9decbd939847305d6331ed614c822f171387cbac89ecc4d8,1811,A0,0,A3,1,1,TARGET,0,1
hotpot,5ac3e2605542995c82c4ac80,971f3702f4caf8bc9decbd939847305d6331ed614c822f171387cbac89ecc4d8,1829,A2,1,A4,1,1,TARGET,0,1
hotpot,5ac3e2605542995c82c4ac80,971f3702f4caf8bc9decbd939847305d6331ed614c822f171387cbac89ecc4d8,1847,A2,1,A2,1,0,TARGET,0,1
hotpot,5ac3f713554299076e296ce1,b3fa484e57e6dd584d17ce19fbeae0b8185fccfa67dcb42a377c50e9d14e38d8,1811,A3,1,A2,1,1,A0,0,1
hotpot,5ac3f713554299076e296ce1,b3fa484e57e6dd584d17ce19fbeae0b8185fccfa67dcb42a377c50e9d14e38d8,1829,A3,1,A2,1,1,A0,0,1
hotpot,5ac3f713554299076e296ce1,b3fa484e57e6dd584d17ce19fbeae0b8185fccfa67dcb42a377c50e9d14e38d8,1847,A1,0,A1,0,0,A1,0,1
hotpot,5ac3ff9f5542997ea680c9ab,4e926f5ffad86a9e334b34c5a4a3db75a55de5922ae31ee18d2599ade6c755ff,1811,A2,1,A1,1,1,A2,1,1
hotpot,5ac3ff9f5542997ea680c9ab,4e926f5ffad86a9e334b34c5a4a3db75a55de5922ae31ee18d2599ade6c755ff,1829,A2,1,A1,1,1,A2,1,1
hotpot,5ac3ff9f5542997ea680c9ab,4e926f5ffad86a9e334b34c5a4a3db75a55de5922ae31ee18d2599ade6c755ff,1847,A1,1,A3,1,1,A1,1,1
hotpot,5ac41eba5542991943173923,d82b057d60958cdb3db31cdf4edb637676aff7c337139dc19a679abcbc7d60da,1811,A3,0,A1,0,1,A0,0,0
hotpot,5ac41eba5542991943173923,d82b057d60958cdb3db31cdf4edb637676aff7c337139dc19a679abcbc7d60da,1829,A3,0,A3,0,0,A0,0,0
hotpot,5ac41eba5542991943173923,d82b057d60958cdb3db31cdf4edb637676aff7c337139dc19a679abcbc7d60da,1847,A1,0,A1,0,0,A0,0,0
hotpot,5ac45e385542995c82c4ad3c,2c33afd7661a28d90b4a3a720173e47407c5498c2176f726a73ba8d35fc8ba7e,1811,A2,1,A1,0,1,TARGET,0,0
hotpot,5ac45e385542995c82c4ad3c,2c33afd7661a28d90b4a3a720173e47407c5498c2176f726a73ba8d35fc8ba7e,1829,A4,0,A1,0,1,A4,0,0
hotpot,5ac45e385542995c82c4ad3c,2c33afd7661a28d90b4a3a720173e47407c5498c2176f726a73ba8d35fc8ba7e,1847,A3,0,A4,0,1,A3,0,0
hotpot,5ac4814a554299204fd21f69,4dd70309e23e5c28dd42de3ddc676f7c06b9e8f209673d7c5475dec649ae4a03,1811,A4,1,A1,1,1,A0,1,1
hotpot,5ac4814a554299204fd21f69,4dd70309e23e5c28dd42de3ddc676f7c06b9e8f209673d7c5475dec649ae4a03,1829,A3,1,A2,1,1,A0,1,1
hotpot,5ac4814a554299204fd21f69,4dd70309e23e5c28dd42de3ddc676f7c06b9e8f209673d7c5475dec649ae4a03,1847,A4,1,A0,1,1,A0,1,1
hotpot,5ac4956f5542996feb3fe8ec,42071467827e3ec938a786e3bd2ee93f3cd3655d2541a7b8b3fb28cb09124bd5,1811,A4,1,A1,1,1,A4,1,1
hotpot,5ac4956f5542996feb3fe8ec,42071467827e3ec938a786e3bd2ee93f3cd3655d2541a7b8b3fb28cb09124bd5,1829,A4,1,A4,1,0,A4,1,1
hotpot,5ac4956f5542996feb3fe8ec,42071467827e3ec938a786e3bd2ee93f3cd3655d2541a7b8b3fb28cb09124bd5,1847,A4,1,A4,1,0,A4,1,1
hotpot,5ac49f405542996feb3fe91d,4f771be565113e81dce58eef45c6b04404b2fdeae005a2e34475eb1954f2c6a4,1811,A2,0,A1,0,1,A2,0,0
hotpot,5ac49f405542996feb3fe91d,4f771be565113e81dce58eef45c6b04404b2fdeae005a2e34475eb1954f2c6a4,1829,A0,0,A0,0,0,A0,0,0
hotpot,5ac49f405542996feb3fe91d,4f771be565113e81dce58eef45c6b04404b2fdeae005a2e34475eb1954f2c6a4,1847,A0,0,A0,0,0,A0,0,0
hotpot,5ac4aaaa5542996feb3fe92e,2102e8207bc72b6d87570f7657e30cd56d35602bdcbf7fdd340d60fe01feeeb3,1811,A4,1,A4,1,0,TARGET,1,1
hotpot,5ac4aaaa5542996feb3fe92e,2102e8207bc72b6d87570f7657e30cd56d35602bdcbf7fdd340d60fe01feeeb3,1829,A4,1,A4,1,0,TARGET,1,1
hotpot,5ac4aaaa5542996feb3fe92e,2102e8207bc72b6d87570f7657e30cd56d35602bdcbf7fdd340d60fe01feeeb3,1847,A3,1,A3,1,0,TARGET,1,1
hotpot,5ac4de625542996feb3fe956,f24e27d0c44ac438933346913f59b8d7731d8ac83ec806538d4d6bfee9fc226a,1811,A2,0,A1,0,1,TARGET,0,0
hotpot,5ac4de625542996feb3fe956,f24e27d0c44ac438933346913f59b8d7731d8ac83ec806538d4d6bfee9fc226a,1829,A1,0,A1,0,0,A1,0,0
hotpot,5ac4de625542996feb3fe956,f24e27d0c44ac438933346913f59b8d7731d8ac83ec806538d4d6bfee9fc226a,1847,A1,0,A1,0,0,A1,0,0
hotpot,5ac4e0ee5542996feb3fe960,856616e0e45478e60aae0835d42ad5f0a3b13decb4dd2ab962881ef3f05a755d,1811,A0,1,A1,1,1,TARGET,0,1
hotpot,5ac4e0ee5542996feb3fe960,856616e0e45478e60aae0835d42ad5f0a3b13decb4dd2ab962881ef3f05a755d,1829,A4,1,A3,1,1,TARGET,0,1
hotpot,5ac4e0ee5542996feb3fe960,856616e0e45478e60aae0835d42ad5f0a3b13decb4dd2ab962881ef3f05a755d,1847,A0,1,A0,1,0,A0,1,1
hotpot,5ac4f44c5542996feb3fe99e,962380aa53eccabcfa1524548bb67ed5fe1cfe0462506269e013c278cd1f7e0e,1811,A0,1,A2,1,1,A0,1,0
hotpot,5ac4f44c5542996feb3fe99e,962380aa53eccabcfa1524548bb67ed5fe1cfe0462506269e013c278cd1f7e0e,1829,A0,1,A1,1,1,A0,1,0
hotpot,5ac4f44c5542996feb3fe99e,962380aa53eccabcfa1524548bb67ed5fe1cfe0462506269e013c278cd1f7e0e,1847,A3,1,A3,1,0,A0,1,0
hotpot,5ac4f63f55429924173fb51b,79504fda9f71a10bdcfb3abc0bdda5ed432bda4e428a0903c8afd2f10a0caf4d,1811,A1,0,A1,0,0,A1,0,0
hotpot,5ac4f63f55429924173fb51b,79504fda9f71a10bdcfb3abc0bdda5ed432bda4e428a0903c8afd2f10a0caf4d,1829,A1,0,A1,0,0,A1,0,0
hotpot,5ac4f63f55429924173fb51b,79504fda9f71a10bdcfb3abc0bdda5ed432bda4e428a0903c8afd2f10a0caf4d,1847,A2,0,A1,0,1,A2,0,0
hotpot,5ac542175542994611c8b475,b0865c447159b736cc14ef36f90948c824f53f115a6647417bd7103151223569,1811,A4,0,A4,0,0,A4,0,0
hotpot,5ac542175542994611c8b475,b0865c447159b736cc14ef36f90948c824f53f115a6647417bd7103151223569,1829,A4,0,A4,0,0,A4,0,0
hotpot,5ac542175542994611c8b475,b0865c447159b736cc14ef36f90948c824f53f115a6647417bd7103151223569,1847,A4,0,A4,0,0,A4,0,0
hotpot,5ac55d9e5542993e66e82362,bd54ff965d3ec2cbcbaa4a2f592abafa5e6244dbf9156c2344aeeef04234d900,1811,A2,1,A2,1,0,TARGET,0,1
hotpot,5ac55d9e5542993e66e82362,bd54ff965d3ec2cbcbaa4a2f592abafa5e6244dbf9156c2344aeeef04234d900,1829,A3,1,A2,1,1,TARGET,0,1
hotpot,5ac55d9e5542993e66e82362,bd54ff965d3ec2cbcbaa4a2f592abafa5e6244dbf9156c2344aeeef04234d900,1847,A2,1,A3,1,1,A2,1,1
hotpot,5ac55e4e5542993e66e8236f,61f1381b4e4423832401a7701fa804102fbcab34aeee9628c937e8db70601966,1811,A2,0,A0,0,1,A2,0,0
hotpot,5ac55e4e5542993e66e8236f,61f1381b4e4423832401a7701fa804102fbcab34aeee9628c937e8db70601966,1829,A0,0,A0,0,0,TARGET,0,0
hotpot,5ac55e4e5542993e66e8236f,61f1381b4e4423832401a7701fa804102fbcab34aeee9628c937e8db70601966,1847,A2,0,A2,0,0,TARGET,0,0
hotpot,5adbd46355429944faac2373,8387ab62ca5595f0d25827a214fe452a5f761dd5d2fabc37d0d676ae41c6b107,1811,A3,1,A1,1,1,TARGET,0,1
hotpot,5adbd46355429944faac2373,8387ab62ca5595f0d25827a214fe452a5f761dd5d2fabc37d0d676ae41c6b107,1829,A0,1,A1,1,1,TARGET,0,1
hotpot,5adbd46355429944faac2373,8387ab62ca5595f0d25827a214fe452a5f761dd5d2fabc37d0d676ae41c6b107,1847,A2,1,A2,1,0,TARGET,0,1
hotpot,5adbfa6755429947ff173885,0dec1340124364bb092dbba487956e6ea6456b0830c54f9b078818f55c78b8eb,1811,A4,1,A4,1,0,A4,1,1
hotpot,5adbfa6755429947ff173885,0dec1340124364bb092dbba487956e6ea6456b0830c54f9b078818f55c78b8eb,1829,A4,1,A2,0,1,A4,1,1
hotpot,5adbfa6755429947ff173885,0dec1340124364bb092dbba487956e6ea6456b0830c54f9b078818f55c78b8eb,1847,A1,0,A3,1,1,A0,0,1
hotpot,5adc09c655429947ff1738c3,a1db539058a9e85d7f96589037274ec1d4b67e9fc9351714e1c770b657b8beeb,1811,A4,1,A2,1,1,A0,1,1
hotpot,5adc09c655429947ff1738c3,a1db539058a9e85d7f96589037274ec1d4b67e9fc9351714e1c770b657b8beeb,1829,A3,1,A0,1,1,A0,1,1
hotpot,5adc09c655429947ff1738c3,a1db539058a9e85d7f96589037274ec1d4b67e9fc9351714e1c770b657b8beeb,1847,A0,1,A0,1,0,A0,1,1
hotpot,5adc0f1955429944faac2409,ff3be502762c16debc927dd878399e1a0053d1bde4a68364b1c47f6699a90f10,1811,A3,1,A2,1,1,A3,1,1
hotpot,5adc0f1955429944faac2409,ff3be502762c16debc927dd878399e1a0053d1bde4a68364b1c47f6699a90f10,1829,A3,1,A3,1,0,A3,1,1
hotpot,5adc0f1955429944faac2409,ff3be502762c16debc927dd878399e1a0053d1bde4a68364b1c47f6699a90f10,1847,A2,1,A2,1,0,A2,1,1
hotpot,5adc57fa5542994650320cd2,0425c69447d0171f41304f1d5152e5fb6a26494cda8d2a1ee43de104dc1247ad,1811,A3,0,A1,0,1,TARGET,0,1
hotpot,5adc57fa5542994650320cd2,0425c69447d0171f41304f1d5152e5fb6a26494cda8d2a1ee43de104dc1247ad,1829,A2,0,A4,1,1,TARGET,0,1
hotpot,5adc57fa5542994650320cd2,0425c69447d0171f41304f1d5152e5fb6a26494cda8d2a1ee43de104dc1247ad,1847,A3,0,A3,0,0,TARGET,0,1
hotpot,5adc5b1e55429944faac24d1,630232f04c284f775208ee1804ab42e054d4e39aaa20b55cfce576ad0b2bb660,1811,A4,1,A1,1,1,TARGET,1,1
hotpot,5adc5b1e55429944faac24d1,630232f04c284f775208ee1804ab42e054d4e39aaa20b55cfce576ad0b2bb660,1829,A4,1,A2,1,1,A4,1,1
hotpot,5adc5b1e55429944faac24d1,630232f04c284f775208ee1804ab42e054d4e39aaa20b55cfce576ad0b2bb660,1847,A4,1,A4,1,0,A0,1,1
hotpot,5adc67fc554299438c868da0,46ba96053a191baab73c20a01d44997d070ff90e213a6537f7ea216dcfbc067a,1811,A4,1,A1,1,1,TARGET,1,1
hotpot,5adc67fc554299438c868da0,46ba96053a191baab73c20a01d44997d070ff90e213a6537f7ea216dcfbc067a,1829,A1,1,A1,1,0,A0,1,1
hotpot,5adc67fc554299438c868da0,46ba96053a191baab73c20a01d44997d070ff90e213a6537f7ea216dcfbc067a,1847,A1,1,A1,1,0,A0,1,1
hotpot,5adc762955429947ff17397d,51f9c18d70dafb4df9d0acf45ae5898787f13725480b5a0f2b2c83f86dacc4ae,1811,A3,0,A1,0,1,TARGET,0,0
hotpot,5adc762955429947ff17397d,51f9c18d70dafb4df9d0acf45ae5898787f13725480b5a0f2b2c83f86dacc4ae,1829,A3,0,A3,0,0,TARGET,0,0
hotpot,5adc762955429947ff17397d,51f9c18d70dafb4df9d0acf45ae5898787f13725480b5a0f2b2c83f86dacc4ae,1847,A3,0,A3,0,0,TARGET,0,0
hotpot,5adcaa645542994ed6169bbf,c2a1a08b663161caeb4182db021fab4464ded0ea217ec2d39a739f6be7515d63,1811,A1,0,A3,0,1,A0,0,0
hotpot,5adcaa645542994ed6169bbf,c2a1a08b663161caeb4182db021fab4464ded0ea217ec2d39a739f6be7515d63,1829,A1,0,A4,0,1,A0,0,0
hotpot,5adcaa645542994ed6169bbf,c2a1a08b663161caeb4182db021fab4464ded0ea217ec2d39a739f6be7515d63,1847,A3,0,A4,0,1,A0,0,0
hotpot,5adcad345542994734353767,9618e44b6bf2daccbe36625dbb8ef9f9886f602e097513907eb3f3d67b3c3f43,1811,A1,0,A0,0,1,A0,0,0
hotpot,5adcad345542994734353767,9618e44b6bf2daccbe36625dbb8ef9f9886f602e097513907eb3f3d67b3c3f43,1829,A3,0,A1,0,1,A0,0,0
hotpot,5adcad345542994734353767,9618e44b6bf2daccbe36625dbb8ef9f9886f602e097513907eb3f3d67b3c3f43,1847,A1,0,A4,0,1,TARGET,0,0
hotpot,5adcad515542990d50227ce8,8a441b9fd0987b16ae67d8c73705b6b38a56c5aa5c78c898c52f06859ec51383,1811,A4,1,A1,1,1,A0,1,1
hotpot,5adcad515542990d50227ce8,8a441b9fd0987b16ae67d8c73705b6b38a56c5aa5c78c898c52f06859ec51383,1829,A4,1,A4,1,0,A0,1,1
hotpot,5adcad515542990d50227ce8,8a441b9fd0987b16ae67d8c73705b6b38a56c5aa5c78c898c52f06859ec51383,1847,A4,1,A0,1,1,A0,1,1
hotpot,5adcb7a15542994ed6169bcf,80c7ee1d9400fcc73e20a7452fa3fe5dd10b60600c6432c8d766a9f8e66d3669,1811,A3,1,A2,1,1,A0,1,1
hotpot,5adcb7a15542994ed6169bcf,80c7ee1d9400fcc73e20a7452fa3fe5dd10b60600c6432c8d766a9f8e66d3669,1829,A3,1,A3,1,0,A0,1,1
hotpot,5adcb7a15542994ed6169bcf,80c7ee1d9400fcc73e20a7452fa3fe5dd10b60600c6432c8d766a9f8e66d3669,1847,A2,1,A2,1,0,A0,1,1
hotpot,5adcc3ff554299438c868e1b,b44834326c9571197bcee56d16a3d469c77c7efd3f3f460142576dbcc6ebcb0b,1811,A4,0,A2,0,1,TARGET,0,0
hotpot,5adcc3ff554299438c868e1b,b44834326c9571197bcee56d16a3d469c77c7efd3f3f460142576dbcc6ebcb0b,1829,A3,0,A3,0,0,A0,0,0
hotpot,5adcc3ff554299438c868e1b,b44834326c9571197bcee56d16a3d469c77c7efd3f3f460142576dbcc6ebcb0b,1847,A4,0,A4,0,0,A0,0,0
hotpot,5add09e45542990d50227d9f,73fdc9146b579e25a41594a86cd40cfaad213013cfcf4756a04d41af8cddca34,1811,A1,0,A1,0,0,A1,0,0
hotpot,5add09e45542990d50227d9f,73fdc9146b579e25a41594a86cd40cfaad213013cfcf4756a04d41af8cddca34,1829,A1,0,A1,0,0,A1,0,0
hotpot,5add09e45542990d50227d9f,73fdc9146b579e25a41594a86cd40cfaad213013cfcf4756a04d41af8cddca34,1847,A1,0,A1,0,0,A1,0,0
hotpot,5add0a085542992c1e3a251e,ec21822c5766e8636f6ca839c5b1d755f5b2e61710819ef54a4801b4eb6b51d6,1811,A1,1,A1,1,0,A0,1,1
hotpot,5add0a085542992c1e3a251e,ec21822c5766e8636f6ca839c5b1d755f5b2e61710819ef54a4801b4eb6b51d6,1829,A1,1,A1,1,0,A1,1,1
hotpot,5add0a085542992c1e3a251e,ec21822c5766e8636f6ca839c5b1d755f5b2e61710819ef54a4801b4eb6b51d6,1847,A2,1,A4,1,1,A2,1,1
hotpot,5add143b5542994734353831,1aad0e4085ef2a554ee2492b11d1cb2c4f1a80c2fe44b6f9a61bbbbb7fa80dbd,1811,A2,1,A2,1,0,A0,1,1
hotpot,5add143b5542994734353831,1aad0e4085ef2a554ee2492b11d1cb2c4f1a80c2fe44b6f9a61bbbbb7fa80dbd,1829,A3,1,A3,1,0,A0,1,1
hotpot,5add143b5542994734353831,1aad0e4085ef2a554ee2492b11d1cb2c4f1a80c2fe44b6f9a61bbbbb7fa80dbd,1847,A0,1,A0,1,0,A0,1,1
hotpot,5add1cdb5542994734353854,0076819b05ba2a69e6d0d304f2a271c2339ccf40013c36d635e3e02f33972c46,1811,A4,1,A4,1,0,A0,1,1
hotpot,5add1cdb5542994734353854,0076819b05ba2a69e6d0d304f2a271c2339ccf40013c36d635e3e02f33972c46,1829,A4,1,A4,1,0,A4,1,1
hotpot,5add1cdb5542994734353854,0076819b05ba2a69e6d0d304f2a271c2339ccf40013c36d635e3e02f33972c46,1847,A2,1,A4,1,1,A0,1,1
hotpot,5add31aa5542994ed6169cc7,d8682079c40f647dd8640e7a03040431eb82e78a133154e90b22ff1ffb8ed55a,1811,A4,1,A2,0,1,A4,1,1
hotpot,5add31aa5542994ed6169cc7,d8682079c40f647dd8640e7a03040431eb82e78a133154e90b22ff1ffb8ed55a,1829,A4,1,A4,1,0,A4,1,1
hotpot,5add31aa5542994ed6169cc7,d8682079c40f647dd8640e7a03040431eb82e78a133154e90b22ff1ffb8ed55a,1847,A1,0,A1,0,0,A1,0,1
hotpot,5add37e05542995b365faabe,4edf61bf29589406a61c1b56160f9315ca1db64e908aed27205fd02c8e08280d,1811,A4,0,A3,0,1,TARGET,0,0
hotpot,5add37e05542995b365faabe,4edf61bf29589406a61c1b56160f9315ca1db64e908aed27205fd02c8e08280d,1829,A2,0,A3,0,1,A2,0,0
hotpot,5add37e05542995b365faabe,4edf61bf29589406a61c1b56160f9315ca1db64e908aed27205fd02c8e08280d,1847,A1,0,A4,0,1,A1,0,0
hotpot,5add54495542992ae4cec50c,5968e6ef3e6e271e47c3a551b2c984616937ceb021addbf214d63b187040e356,1811,A4,1,A2,1,1,A4,1,1
hotpot,5add54495542992ae4cec50c,5968e6ef3e6e271e47c3a551b2c984616937ceb021addbf214d63b187040e356,1829,A4,1,A4,1,0,A4,1,1
hotpot,5add54495542992ae4cec50c,5968e6ef3e6e271e47c3a551b2c984616937ceb021addbf214d63b187040e356,1847,A4,1,A4,1,0,A4,1,1
hotpot,5add60755542997545bbbd4b,4ea149ab38e1f83337a0dc9f826aeaa5537f5e0ab99dd763c18d5d3a697d0b46,1811,A2,1,A2,1,0,A0,1,1
hotpot,5add60755542997545bbbd4b,4ea149ab38e1f83337a0dc9f826aeaa5537f5e0ab99dd763c18d5d3a697d0b46,1829,A2,1,A2,1,0,A0,1,1
hotpot,5add60755542997545bbbd4b,4ea149ab38e1f83337a0dc9f826aeaa5537f5e0ab99dd763c18d5d3a697d0b46,1847,A4,1,A0,1,1,A0,1,1
hotpot,5add910b5542990dbb2f7e70,acb7797ec99c2ee60cab5cf087fa5b87cd4661bd31e3e08b90d7855550bde6fe,1811,A1,1,A1,1,0,A0,0,0
hotpot,5add910b5542990dbb2f7e70,acb7797ec99c2ee60cab5cf087fa5b87cd4661bd31e3e08b90d7855550bde6fe,1829,A4,0,A1,1,1,A4,0,0
hotpot,5add910b5542990dbb2f7e70,acb7797ec99c2ee60cab5cf087fa5b87cd4661bd31e3e08b90d7855550bde6fe,1847,A1,1,A1,1,0,A1,1,0
hotpot,5add96ca5542990dbb2f7e7c,1fe072588ec8905f9c2b7636b8da0113328758f511914025e393d29389004f9c,1811,A3,1,A3,1,0,A0,1,1
hotpot,5add96ca5542990dbb2f7e7c,1fe072588ec8905f9c2b7636b8da0113328758f511914025e393d29389004f9c,1829,A3,1,A3,1,0,A0,1,1
hotpot,5add96ca5542990dbb2f7e7c,1fe072588ec8905f9c2b7636b8da0113328758f511914025e393d29389004f9c,1847,A3,1,A3,1,0,TARGET,1,1
hotpot,5add997e5542997545bbbd84,5959da8ca8e486ce48ea327fc48259220be29588e0983083aa6672b1edea9b7a,1811,A1,0,A4,0,1,A1,0,0
hotpot,5add997e5542997545bbbd84,5959da8ca8e486ce48ea327fc48259220be29588e0983083aa6672b1edea9b7a,1829,A4,0,A4,0,0,A0,0,0
hotpot,5add997e5542997545bbbd84,5959da8ca8e486ce48ea327fc48259220be29588e0983083aa6672b1edea9b7a,1847,A1,0,A1,0,0,A1,0,0
hotpot,5addf1585542997dc79070d5,db7d44247cb3102db204483ab1c9118437930162eace5a619840e3333db4660e,1811,A1,0,A1,0,0,A1,0,0
hotpot,5addf1585542997dc79070d5,db7d44247cb3102db204483ab1c9118437930162eace5a619840e3333db4660e,1829,A3,0,A3,0,0,A3,0,0
hotpot,5addf1585542997dc79070d5,db7d44247cb3102db204483ab1c9118437930162eace5a619840e3333db4660e,1847,A1,0,A4,0,1,A0,0,0
hotpot,5addfadc5542995b365fabab,7ccc648c5f36a035de0b1286c4ee93cc2b42e2f7808f973138b0548122041b9c,1811,A3,0,A3,0,0,A3,0,0
hotpot,5addfadc5542995b365fabab,7ccc648c5f36a035de0b1286c4ee93cc2b42e2f7808f973138b0548122041b9c,1829,A3,0,A3,0,0,A3,0,0
hotpot,5addfadc5542995b365fabab,7ccc648c5f36a035de0b1286c4ee93cc2b42e2f7808f973138b0548122041b9c,1847,A3,0,A4,0,1,A3,0,0
hotpot,5addfb8f5542992200553bc2,8abe4ed1d8f3c2b3d8ecb0d9d916947d6abf866a810145ff849b10baf0377725,1811,A1,0,A4,0,1,A1,0,0
hotpot,5addfb8f5542992200553bc2,8abe4ed1d8f3c2b3d8ecb0d9d916947d6abf866a810145ff849b10baf0377725,1829,A1,0,A2,0,1,A1,0,0
hotpot,5addfb8f5542992200553bc2,8abe4ed1d8f3c2b3d8ecb0d9d916947d6abf866a810145ff849b10baf0377725,1847,A4,0,A4,0,0,A4,0,0
hotpot,5ade1eae55429939a52fe82b,9beb74a13fb4aa555c5ce1a834b53b52bc2920116959d54b570bd7d2c7dfa2a2,1811,A2,1,A3,1,1,A2,1,1
hotpot,5ade1eae55429939a52fe82b,9beb74a13fb4aa555c5ce1a834b53b52bc2920116959d54b570bd7d2c7dfa2a2,1829,A2,1,A0,1,1,A2,1,1
hotpot,5ade1eae55429939a52fe82b,9beb74a13fb4aa555c5ce1a834b53b52bc2920116959d54b570bd7d2c7dfa2a2,1847,A2,1,A2,1,0,A2,1,1
hotpot,5ade39cd554299728e26c683,400fcb4cb95b7f2a2783778b252dfa82f53cf7a95ab5ee6ca87655725a229c26,1811,A2,1,A3,1,1,TARGET,0,1
hotpot,5ade39cd554299728e26c683,400fcb4cb95b7f2a2783778b252dfa82f53cf7a95ab5ee6ca87655725a229c26,1829,A2,1,A3,1,1,TARGET,0,1
hotpot,5ade39cd554299728e26c683,400fcb4cb95b7f2a2783778b252dfa82f53cf7a95ab5ee6ca87655725a229c26,1847,A3,1,A3,1,0,A3,1,1
hotpot,5ade3a90554299728e26c685,4f37e8b816c55f84033707bc6a8d929c7fd061a3eea40f36333e18a8eff899b9,1811,A4,0,A3,0,1,A4,0,0
hotpot,5ade3a90554299728e26c685,4f37e8b816c55f84033707bc6a8d929c7fd061a3eea40f36333e18a8eff899b9,1829,A4,0,A3,0,1,A4,0,0
hotpot,5ade3a90554299728e26c685,4f37e8b816c55f84033707bc6a8d929c7fd061a3eea40f36333e18a8eff899b9,1847,A0,1,A4,0,1,A0,1,0
hotpot,5ade4e7f55429939a52fe87a,e52498e7fcb33cbe5251af60e93f1eb100476e73b405a5763739e7ecda940c56,1811,A0,0,A2,0,1,A0,0,0
hotpot,5ade4e7f55429939a52fe87a,e52498e7fcb33cbe5251af60e93f1eb100476e73b405a5763739e7ecda940c56,1829,A3,0,A2,0,1,A3,0,0
hotpot,5ade4e7f55429939a52fe87a,e52498e7fcb33cbe5251af60e93f1eb100476e73b405a5763739e7ecda940c56,1847,A3,0,A3,0,0,A3,0,0
hotpot,5ade4ead55429975fa854ea0,a6b5bec12a54b8de2845d82b5c879aac99aaa8c584883d97bef0f59ca5e07239,1811,A4,0,A2,0,1,TARGET,0,0
hotpot,5ade4ead55429975fa854ea0,a6b5bec12a54b8de2845d82b5c879aac99aaa8c584883d97bef0f59ca5e07239,1829,A4,0,A1,0,1,TARGET,0,0
hotpot,5ade4ead55429975fa854ea0,a6b5bec12a54b8de2845d82b5c879aac99aaa8c584883d97bef0f59ca5e07239,1847,A1,0,A1,0,0,TARGET,0,0
hotpot,5ade50e6554299728e26c6c3,02d43c24b46d8cb1181115876bffb445c90edb5a2c611d9b48c58eef4b44e88b,1811,A3,0,A1,0,1,TARGET,0,0
hotpot,5ade50e6554299728e26c6c3,02d43c24b46d8cb1181115876bffb445c90edb5a2c611d9b48c58eef4b44e88b,1829,A3,0,A2,0,1,TARGET,0,0
hotpot,5ade50e6554299728e26c6c3,02d43c24b46d8cb1181115876bffb445c90edb5a2c611d9b48c58eef4b44e88b,1847,A1,0,A2,0,1,A1,0,0
hotpot,5ade9aea55429939a52fe8fb,e488a4481909acca04f65e7c1f20b4d9101f059f0da6791f95f6f1701c28af2c,1811,A3,0,A3,0,0,A0,0,0
hotpot,5ade9aea55429939a52fe8fb,e488a4481909acca04f65e7c1f20b4d9101f059f0da6791f95f6f1701c28af2c,1829,A3,0,A4,0,1,A0,0,0
hotpot,5ade9aea55429939a52fe8fb,e488a4481909acca04f65e7c1f20b4d9101f059f0da6791f95f6f1701c28af2c,1847,A2,0,A2,0,0,A0,0,0
hotpot,5adeb33c55429939a52fe963,40c5e7a25dd33302a9a791210312715a357058c784ef3861a7058a4b731c79d8,1811,A2,1,A1,1,1,A2,1,1
hotpot,5adeb33c55429939a52fe963,40c5e7a25dd33302a9a791210312715a357058c784ef3861a7058a4b731c79d8,1829,A2,1,A2,1,0,A2,1,1
hotpot,5adeb33c55429939a52fe963,40c5e7a25dd33302a9a791210312715a357058c784ef3861a7058a4b731c79d8,1847,A1,1,A2,1,1,A1,1,1
hotpot,5adf09ed5542992d7e9f9281,02f8e74bff7a54a74f419c444231fdf13a18a377efc9bfab90e9ae8c508e2be7,1811,A3,1,A3,1,0,TARGET,1,1
hotpot,5adf09ed5542992d7e9f9281,02f8e74bff7a54a74f419c444231fdf13a18a377efc9bfab90e9ae8c508e2be7,1829,A0,1,A1,1,1,TARGET,1,1
hotpot,5adf09ed5542992d7e9f9281,02f8e74bff7a54a74f419c444231fdf13a18a377efc9bfab90e9ae8c508e2be7,1847,A3,1,A3,1,0,TARGET,1,1
hotpot,5adf490b5542993a75d26489,1580918db67209a3a18ecc0f66b94b9b58fce3eb28b35a83b99caab6f5f9deb5,1811,A3,1,A4,1,1,TARGET,0,1
hotpot,5adf490b5542993a75d26489,1580918db67209a3a18ecc0f66b94b9b58fce3eb28b35a83b99caab6f5f9deb5,1829,A3,1,A1,1,1,TARGET,0,1
hotpot,5adf490b5542993a75d26489,1580918db67209a3a18ecc0f66b94b9b58fce3eb28b35a83b99caab6f5f9deb5,1847,A1,1,A4,1,1,TARGET,0,1
hotpot,5adf629f5542995ec70e8fe4,7a534f30e9c33ec61c5816dc8ab535d64bdc3ac8a473f287b8bcec01bf920b86,1811,A2,1,A1,1,1,A2,1,1
hotpot,5adf629f5542995ec70e8fe4,7a534f30e9c33ec61c5816dc8ab535d64bdc3ac8a473f287b8bcec01bf920b86,1829,A1,1,A0,0,1,A1,1,1
hotpot,5adf629f5542995ec70e8fe4,7a534f30e9c33ec61c5816dc8ab535d64bdc3ac8a473f287b8bcec01bf920b86,1847,A0,0,A0,0,0,TARGET,0,1
hotpot,5adf63195542992d7e9f932e,8e7abe5f5f9fb42ae4c1cc235b5509fadf374aa0949c0371480279a7c28a2e76,1811,A2,0,A3,0,1,TARGET,0,0
hotpot,5adf63195542992d7e9f932e,8e7abe5f5f9fb42ae4c1cc235b5509fadf374aa0949c0371480279a7c28a2e76,1829,A1,0,A2,0,1,TARGET,0,0
hotpot,5adf63195542992d7e9f932e,8e7abe5f5f9fb42ae4c1cc235b5509fadf374aa0949c0371480279a7c28a2e76,1847,A4,0,A0,0,1,TARGET,0,0
hotpot,5adf6abe5542993344016c8c,3f08a99b0215eec37103faa55012682d9116db0ffb7dd1f09be8a684b6ce9023,1811,A4,0,A1,0,1,A0,0,0
hotpot,5adf6abe5542993344016c8c,3f08a99b0215eec37103faa55012682d9116db0ffb7dd1f09be8a684b6ce9023,1829,A3,0,A3,0,0,A3,0,0
hotpot,5adf6abe5542993344016c8c,3f08a99b0215eec37103faa55012682d9116db0ffb7dd1f09be8a684b6ce9023,1847,A3,0,A3,0,0,A3,0,0
hotpot,5adf70c15542995ec70e9010,ca9c71539cb2402b340a34006f12c866be7bb6a3492443cbc76994fdb9f29dcd,1811,A2,1,A4,1,1,A0,1,1
hotpot,5adf70c15542995ec70e9010,ca9c71539cb2402b340a34006f12c866be7bb6a3492443cbc76994fdb9f29dcd,1829,A3,1,A4,1,1,A0,1,1
hotpot,5adf70c15542995ec70e9010,ca9c71539cb2402b340a34006f12c866be7bb6a3492443cbc76994fdb9f29dcd,1847,A3,1,A4,1,1,A0,1,1
hotpot,5adf70df5542992d7e9f934f,7899484b9f0478e9101dc4b9a52238dd6b019e3f2577bf9c9ed6e850413188a2,1811,A3,1,A2,1,1,A3,1,1
hotpot,5adf70df5542992d7e9f934f,7899484b9f0478e9101dc4b9a52238dd6b019e3f2577bf9c9ed6e850413188a2,1829,A3,1,A1,1,1,A3,1,1
hotpot,5adf70df5542992d7e9f934f,7899484b9f0478e9101dc4b9a52238dd6b019e3f2577bf9c9ed6e850413188a2,1847,A1,1,A1,1,0,A1,1,1
hotpot,5adf881d5542993344016ccd,33c0d5a98031d7ddf14ea9eeab23783a30ddd55ae73a44aa957e8eab9f7282e8,1811,A3,0,A1,0,1,A3,0,0
hotpot,5adf881d5542993344016ccd,33c0d5a98031d7ddf14ea9eeab23783a30ddd55ae73a44aa957e8eab9f7282e8,1829,A2,0,A2,0,0,A2,0,0
hotpot,5adf881d5542993344016ccd,33c0d5a98031d7ddf14ea9eeab23783a30ddd55ae73a44aa957e8eab9f7282e8,1847,A3,0,A2,0,1,A3,0,0
hotpot,5adf94615542995ec70e9044,99ac05ffb78f4c17afbaeea333a881b2c4c04f34e91c465a0cbbe8693d1762c9,1811,A4,1,A3,1,1,A4,1,1
hotpot,5adf94615542995ec70e9044,99ac05ffb78f4c17afbaeea333a881b2c4c04f34e91c465a0cbbe8693d1762c9,1829,A4,1,A4,1,0,TARGET,1,1
hotpot,5adf94615542995ec70e9044,99ac05ffb78f4c17afbaeea333a881b2c4c04f34e91c465a0cbbe8693d1762c9,1847,A4,1,A4,1,0,A4,1,1
hotpot,5adfd45155429906c02daa58,d8fd0594c87e69fbed00de71b17aae5b3e481a19bd1a9056d7a71ce3addceb86,1811,A2,0,A1,0,1,TARGET,0,0
hotpot,5adfd45155429906c02daa58,d8fd0594c87e69fbed00de71b17aae5b3e481a19bd1a9056d7a71ce3addceb86,1829,A2,0,A3,0,1,A0,0,0
hotpot,5adfd45155429906c02daa58,d8fd0594c87e69fbed00de71b17aae5b3e481a19bd1a9056d7a71ce3addceb86,1847,A1,0,A1,0,0,A1,0,0
hotpot,5adfd80455429906c02daa66,045026160cbccf6cd70120fd14191fcae64fadcd6a6bf944a2b81ac87df38b83,1811,A2,1,A1,1,1,A0,1,1
hotpot,5adfd80455429906c02daa66,045026160cbccf6cd70120fd14191fcae64fadcd6a6bf944a2b81ac87df38b83,1829,A3,0,A1,1,1,A3,0,1
hotpot,5adfd80455429906c02daa66,045026160cbccf6cd70120fd14191fcae64fadcd6a6bf944a2b81ac87df38b83,1847,A1,1,A1,1,0,A1,1,1
hotpot,5adfde0355429925eb1afad7,16e0c9e6e0f8191a9e0c49f02b5845221b491607719d3d909022947b9984996e,1811,A2,1,A0,1,1,TARGET,0,1
hotpot,5adfde0355429925eb1afad7,16e0c9e6e0f8191a9e0c49f02b5845221b491607719d3d909022947b9984996e,1829,A2,1,A0,1,1,A0,1,1
hotpot,5adfde0355429925eb1afad7,16e0c9e6e0f8191a9e0c49f02b5845221b491607719d3d909022947b9984996e,1847,A2,1,A2,1,0,TARGET,0,1
hotpot,5adfe2bd55429925eb1afaf5,df5fad717e9f762414337de6e7188fc48961a7239df807766449b18d40962769,1811,A1,1,A1,1,0,A1,1,1
hotpot,5adfe2bd55429925eb1afaf5,df5fad717e9f762414337de6e7188fc48961a7239df807766449b18d40962769,1829,A2,1,A0,1,1,A2,1,1
hotpot,5adfe2bd55429925eb1afaf5,df5fad717e9f762414337de6e7188fc48961a7239df807766449b18d40962769,1847,A0,1,A0,1,0,A0,1,1
hotpot,5ae009b755429925eb1afbf1,9df08985f6bbb218df7317bdf0af4daa0cea9ffa72866407383548b8c09aa3a3,1811,A4,1,A2,1,1,A4,1,1
hotpot,5ae009b755429925eb1afbf1,9df08985f6bbb218df7317bdf0af4daa0cea9ffa72866407383548b8c09aa3a3,1829,A4,1,A4,1,0,A4,1,1
hotpot,5ae009b755429925eb1afbf1,9df08985f6bbb218df7317bdf0af4daa0cea9ffa72866407383548b8c09aa3a3,1847,A4,1,A0,1,1,A4,1,1
hotpot,5ae058a7554299603e4183ff,29a8a75926a5f358d840e1962f2189e47c6fd4c6e82ab0908971569ba5fca86d,1811,A0,1,A2,1,1,A0,1,1
hotpot,5ae058a7554299603e4183ff,29a8a75926a5f358d840e1962f2189e47c6fd4c6e82ab0908971569ba5fca86d,1829,A0,1,A1,1,1,A0,1,1
hotpot,5ae058a7554299603e4183ff,29a8a75926a5f358d840e1962f2189e47c6fd4c6e82ab0908971569ba5fca86d,1847,A0,1,A2,1,1,A0,1,1
hotpot,5ae059a655429945ae959337,cfc316d548429c4289d678b101f4d181baf8d5e3dcd5af6ccf7d80f478623ef0,1811,A4,0,A1,0,1,A4,0,0
hotpot,5ae059a655429945ae959337,cfc316d548429c4289d678b101f4d181baf8d5e3dcd5af6ccf7d80f478623ef0,1829,A3,0,A3,0,0,A3,0,0
hotpot,5ae059a655429945ae959337,cfc316d548429c4289d678b101f4d181baf8d5e3dcd5af6ccf7d80f478623ef0,1847,A4,0,A3,0,1,A4,0,0
hotpot,5ae0c55e55429945ae959449,30d6774d5d5c268a698d83fafec33ee176bc07823d3b5d3ceeb7720c52e89826,1811,A2,1,A0,1,1,A2,1,1
hotpot,5ae0c55e55429945ae959449,30d6774d5d5c268a698d83fafec33ee176bc07823d3b5d3ceeb7720c52e89826,1829,A4,1,A2,1,1,A4,1,1
hotpot,5ae0c55e55429945ae959449,30d6774d5d5c268a698d83fafec33ee176bc07823d3b5d3ceeb7720c52e89826,1847,A3,1,A2,1,1,A3,1,1
hotpot,5ae0c5b35542993d6555ec57,2b338e8d478c22f497cd5a4fc5a981a17753fe5b8c5ca5e7c2b4d56ca0d22128,1811,A0,1,A2,1,1,A0,1,1
hotpot,5ae0c5b35542993d6555ec57,2b338e8d478c22f497cd5a4fc5a981a17753fe5b8c5ca5e7c2b4d56ca0d22128,1829,A0,1,A2,1,1,A0,1,1
hotpot,5ae0c5b35542993d6555ec57,2b338e8d478c22f497cd5a4fc5a981a17753fe5b8c5ca5e7c2b4d56ca0d22128,1847,A3,1,A3,1,0,A3,1,1
hotpot,5ae0cec055429945ae95945f,a0d48a45cecaaf3cfc4612d8a45acdb73941dbcc3d4768146375df0402e40322,1811,A1,1,A1,1,0,A1,1,1
hotpot,5ae0cec055429945ae95945f,a0d48a45cecaaf3cfc4612d8a45acdb73941dbcc3d4768146375df0402e40322,1829,A4,1,A1,1,1,A4,1,1
hotpot,5ae0cec055429945ae95945f,a0d48a45cecaaf3cfc4612d8a45acdb73941dbcc3d4768146375df0402e40322,1847,A4,1,A2,1,1,A4,1,1
hotpot,5ae0d998554299603e418475,04c2e93d38a685b45cdac00b9da5e9911b0ab21b60b6db5fa632f2ddd8729e20,1811,A2,0,A1,0,1,A0,0,0
hotpot,5ae0d998554299603e418475,04c2e93d38a685b45cdac00b9da5e9911b0ab21b60b6db5fa632f2ddd8729e20,1829,A2,0,A2,0,0,A0,0,0
hotpot,5ae0d998554299603e418475,04c2e93d38a685b45cdac00b9da5e9911b0ab21b60b6db5fa632f2ddd8729e20,1847,A3,0,A3,0,0,A3,0,0
hotpot,5ae0ebbc5542997b2ef7d073,f4ee1db7ebc62d61323da133f93fe48fcf444013f4ab265315f636f6fbdecf4d,1811,A2,1,A1,1,1,A0,1,1
hotpot,5ae0ebbc5542997b2ef7d073,f4ee1db7ebc62d61323da133f93fe48fcf444013f4ab265315f636f6fbdecf4d,1829,A2,1,A3,1,1,A0,1,1
hotpot,5ae0ebbc5542997b2ef7d073,f4ee1db7ebc62d61323da133f93fe48fcf444013f4ab265315f636f6fbdecf4d,1847,A3,1,A3,1,0,A3,1,1
hotpot,5ae0f3795542990adbacf6eb,2823220d99031a4ed937f50fa3d88bab68435d107d5a3a4b5c2a2e40a9218536,1811,A0,0,A2,0,1,A0,0,0
hotpot,5ae0f3795542990adbacf6eb,2823220d99031a4ed937f50fa3d88bab68435d107d5a3a4b5c2a2e40a9218536,1829,A0,0,A2,0,1,A0,0,0
hotpot,5ae0f3795542990adbacf6eb,2823220d99031a4ed937f50fa3d88bab68435d107d5a3a4b5c2a2e40a9218536,1847,A4,0,A4,0,0,A0,0,0
hotpot,5ae139ba55429901ffe4ae0e,faf536040b2bcfebe9024bf1168a3b118992541f540f4eef3785aa6e9bd5afb2,1811,A2,1,A1,1,1,A2,1,1
hotpot,5ae139ba55429901ffe4ae0e,faf536040b2bcfebe9024bf1168a3b118992541f540f4eef3785aa6e9bd5afb2,1829,A4,1,A4,1,0,A0,1,1
hotpot,5ae139ba55429901ffe4ae0e,faf536040b2bcfebe9024bf1168a3b118992541f540f4eef3785aa6e9bd5afb2,1847,A2,1,A2,1,0,A2,1,1
hotpot,5ae1403255429920d5234347,4cdb8d8fdb1097847936185b98c187992a3539137cc8c95102523bb5dda548d8,1811,A1,1,A1,1,0,TARGET,0,1
hotpot,5ae1403255429920d5234347,4cdb8d8fdb1097847936185b98c187992a3539137cc8c95102523bb5dda548d8,1829,A2,1,A2,1,0,TARGET,0,1
hotpot,5ae1403255429920d5234347,4cdb8d8fdb1097847936185b98c187992a3539137cc8c95102523bb5dda548d8,1847,A1,1,A4,1,1,TARGET,0,1
hotpot,5ae17a385542990adbacf7a1,e7cae2af6b7bb6a648d565e03078ee292e3717f4e9776eeaca8a8f07157a411a,1811,A4,0,A3,1,1,A4,0,0
hotpot,5ae17a385542990adbacf7a1,e7cae2af6b7bb6a648d565e03078ee292e3717f4e9776eeaca8a8f07157a411a,1829,A4,0,A3,1,1,A4,0,0
hotpot,5ae17a385542990adbacf7a1,e7cae2af6b7bb6a648d565e03078ee292e3717f4e9776eeaca8a8f07157a411a,1847,A4,0,A4,0,0,A4,0,0
hotpot,5ae1c9ea5542997f29b3c103,bcf8146e5d362935f4febef4a44ea5cf97d8232817003222f4fcb608772aba41,1811,A4,1,A4,1,0,TARGET,0,1
hotpot,5ae1c9ea5542997f29b3c103,bcf8146e5d362935f4febef4a44ea5cf97d8232817003222f4fcb608772aba41,1829,A4,1,A4,1,0,TARGET,0,1
hotpot,5ae1c9ea5542997f29b3c103,bcf8146e5d362935f4febef4a44ea5cf97d8232817003222f4fcb608772aba41,1847,A4,1,A4,1,0,TARGET,0,1
hotpot,5ae1f313554299234fd0435b,bed27c6de4cc8d3e7b1d6123616b9e272b321dc601355d3ce4d0376dde0d0285,1811,A1,0,A2,0,1,A0,0,0
hotpot,5ae1f313554299234fd0435b,bed27c6de4cc8d3e7b1d6123616b9e272b321dc601355d3ce4d0376dde0d0285,1829,A1,0,A4,0,1,A0,0,0
hotpot,5ae1f313554299234fd0435b,bed27c6de4cc8d3e7b1d6123616b9e272b321dc601355d3ce4d0376dde0d0285,1847,A4,0,A0,0,1,A0,0,0
hotpot,5ae1f4d7554299234fd0436e,acea4d81e4925da84e88ffb755d6ac51b10969327dcd83298adb06fe8503dda1,1811,A1,0,A1,0,0,A1,0,0
hotpot,5ae1f4d7554299234fd0436e,acea4d81e4925da84e88ffb755d6ac51b10969327dcd83298adb06fe8503dda1,1829,A1,0,A1,0,0,A1,0,0
hotpot,5ae1f4d7554299234fd0436e,acea4d81e4925da84e88ffb755d6ac51b10969327dcd83298adb06fe8503dda1,1847,A1,0,A1,0,0,A1,0,0
hotpot,5ae1f4f0554299234fd0436f,67b05fa1c25e98589025f05ef29f5f17c5fbeed62a37b78a34171634ed0c2b47,1811,A3,1,A3,1,0,TARGET,0,1
hotpot,5ae1f4f0554299234fd0436f,67b05fa1c25e98589025f05ef29f5f17c5fbeed62a37b78a34171634ed0c2b47,1829,A3,1,A3,1,0,TARGET,0,1
hotpot,5ae1f4f0554299234fd0436f,67b05fa1c25e98589025f05ef29f5f17c5fbeed62a37b78a34171634ed0c2b47,1847,A3,1,A3,1,0,A3,1,1
hotpot,5ae2281e5542994d89d5b37c,7a835a8fea78071bf90c7e78e80b80662cc53e89c5d582fb2a2ba14b7057bc30,1811,A2,1,A1,1,1,A0,1,1
hotpot,5ae2281e5542994d89d5b37c,7a835a8fea78071bf90c7e78e80b80662cc53e89c5d582fb2a2ba14b7057bc30,1829,A2,1,A1,1,1,TARGET,0,1
hotpot,5ae2281e5542994d89d5b37c,7a835a8fea78071bf90c7e78e80b80662cc53e89c5d582fb2a2ba14b7057bc30,1847,A2,1,A2,1,0,TARGET,0,1
hotpot,5ae228d35542996483e64912,5e08b257ea18517948b01547e65db63231a95869391d3f42569f7847dfc0145b,1811,A3,1,A0,1,1,TARGET,0,1
hotpot,5ae228d35542996483e64912,5e08b257ea18517948b01547e65db63231a95869391d3f42569f7847dfc0145b,1829,A2,1,A0,1,1,TARGET,0,1
hotpot,5ae228d35542996483e64912,5e08b257ea18517948b01547e65db63231a95869391d3f42569f7847dfc0145b,1847,A2,1,A2,1,0,TARGET,0,1
hotpot,5ae2448f5542994d89d5b3ac,691be1c61746260ccb2a2bdbbcf471f4c17217dc5e63f2085f825bda56ba9cf9,1811,A2,1,A2,1,0,A2,1,1
hotpot,5ae2448f5542994d89d5b3ac,691be1c61746260ccb2a2bdbbcf471f4c17217dc5e63f2085f825bda56ba9cf9,1829,A4,1,A2,1,1,A4,1,1
hotpot,5ae2448f5542994d89d5b3ac,691be1c61746260ccb2a2bdbbcf471f4c17217dc5e63f2085f825bda56ba9cf9,1847,A4,1,A4,1,0,A4,1,1
hotpot,5ae2492a554299492dc91c12,31656cef08312c030c6afaa2982a700e25f3cb92d7cb88bd74fa8105bd5db8e0,1811,A4,0,A3,0,1,A0,0,0
hotpot,5ae2492a554299492dc91c12,31656cef08312c030c6afaa2982a700e25f3cb92d7cb88bd74fa8105bd5db8e0,1829,A3,0,A3,0,0,A3,0,0
hotpot,5ae2492a554299492dc91c12,31656cef08312c030c6afaa2982a700e25f3cb92d7cb88bd74fa8105bd5db8e0,1847,A3,0,A3,0,0,A3,0,0
hotpot,5ae266395542994d89d5b410,5cbe98eeeffefaea1405c6a17ddc86f865179372009afb8b7c59a8e967a17ee6,1811,A0,0,A4,0,1,TARGET,0,0
hotpot,5ae266395542994d89d5b410,5cbe98eeeffefaea1405c6a17ddc86f865179372009afb8b7c59a8e967a17ee6,1829,A3,0,A3,0,0,A0,0,0
hotpot,5ae266395542994d89d5b410,5cbe98eeeffefaea1405c6a17ddc86f865179372009afb8b7c59a8e967a17ee6,1847,A4,0,A4,0,0,A0,0,0
hotpot,5ae27f255542992decbdcd2f,c796ebf6ad982281f5707ccd6add40c94c902db398bfa92c44a256f24dc819f7,1811,A2,0,A1,0,1,TARGET,1,0
hotpot,5ae27f255542992decbdcd2f,c796ebf6ad982281f5707ccd6add40c94c902db398bfa92c44a256f24dc819f7,1829,A4,0,A2,0,1,TARGET,1,0
hotpot,5ae27f255542992decbdcd2f,c796ebf6ad982281f5707ccd6add40c94c902db398bfa92c44a256f24dc819f7,1847,A2,0,A1,0,1,TARGET,1,0
hotpot,5ae28f33554299495565dabd,1452d6f9707ed10465ad175fa998b8337f62e7d13df65e833d42d1211d288415,1811,A0,0,A1,0,1,A0,0,0
hotpot,5ae28f33554299495565dabd,1452d6f9707ed10465ad175fa998b8337f62e7d13df65e833d42d1211d288415,1829,A1,0,A1,0,0,A0,0,0
hotpot,5ae28f33554299495565dabd,1452d6f9707ed10465ad175fa998b8337f62e7d13df65e833d42d1211d288415,1847,A1,0,A1,0,0,A0,0,0
hotpot,5ae29765554299495565dadd,4200f9f9bade47420f68dc87484d8465d920a24b05e46cb3a1fc8a426b43ff9a,1811,A0,0,A1,0,1,TARGET,0,0
hotpot,5ae29765554299495565dadd,4200f9f9bade47420f68dc87484d8465d920a24b05e46cb3a1fc8a426b43ff9a,1829,A0,0,A2,0,1,TARGET,0,0
hotpot,5ae29765554299495565dadd,4200f9f9bade47420f68dc87484d8465d920a24b05e46cb3a1fc8a426b43ff9a,1847,A2,0,A2,0,0,TARGET,0,0
hotpot,5ae2b5b75542994d89d5b43a,bb689fd516500e56582d9ec455e67ca8bc5a2dcf290b70d5aec8c4773a16e222,1811,A2,0,A2,0,0,A2,0,0
hotpot,5ae2b5b75542994d89d5b43a,bb689fd516500e56582d9ec455e67ca8bc5a2dcf290b70d5aec8c4773a16e222,1829,A2,0,A2,0,0,A2,0,0
hotpot,5ae2b5b75542994d89d5b43a,bb689fd516500e56582d9ec455e67ca8bc5a2dcf290b70d5aec8c4773a16e222,1847,A4,0,A4,0,0,A4,0,0
hotpot,5ae2b824554299492dc91c4c,ccd83933bc3a4cfd581dc8fdd3b56d3d064f1bfab68661afc77d4542a93b670c,1811,A3,1,A4,1,1,A3,1,1
hotpot,5ae2b824554299492dc91c4c,ccd83933bc3a4cfd581dc8fdd3b56d3d064f1bfab68661afc77d4542a93b670c,1829,A2,0,A2,0,0,A0,1,1
hotpot,5ae2b824554299492dc91c4c,ccd83933bc3a4cfd581dc8fdd3b56d3d064f1bfab68661afc77d4542a93b670c,1847,A2,0,A2,0,0,A0,1,1
hotpot,5ae2c8ec5542992decbdcd9e,31a80ab26278589a098de26d1ebccff7001613a3d8da0720f064d3c90f61b39e,1811,A3,0,A1,0,1,A3,0,0
hotpot,5ae2c8ec5542992decbdcd9e,31a80ab26278589a098de26d1ebccff7001613a3d8da0720f064d3c90f61b39e,1829,A1,0,A1,0,0,A1,0,0
hotpot,5ae2c8ec5542992decbdcd9e,31a80ab26278589a098de26d1ebccff7001613a3d8da0720f064d3c90f61b39e,1847,A4,0,A4,0,0,A4,0,0
hotpot,5ae2dc8a55429928c423950a,af51e81152d2752235b8a105410326e610db0da7bfb1b866218b0b39f3bc02f2,1811,A4,1,A2,1,1,A4,1,1
hotpot,5ae2dc8a55429928c423950a,af51e81152d2752235b8a105410326e610db0da7bfb1b866218b0b39f3bc02f2,1829,A4,1,A4,1,0,A4,1,1
hotpot,5ae2dc8a55429928c423950a,af51e81152d2752235b8a105410326e610db0da7bfb1b866218b0b39f3bc02f2,1847,A0,1,A0,1,0,TARGET,0,1
hotpot,5ae2fea555429928c4239595,6d9c89c6b655b18c04eefc7a1f63291875b1b93320b51828abe58cde76e20ccd,1811,A1,1,A1,1,0,TARGET,0,0
hotpot,5ae2fea555429928c4239595,6d9c89c6b655b18c04eefc7a1f63291875b1b93320b51828abe58cde76e20ccd,1829,A1,1,A1,1,0,TARGET,0,0
hotpot,5ae2fea555429928c4239595,6d9c89c6b655b18c04eefc7a1f63291875b1b93320b51828abe58cde76e20ccd,1847,A1,1,A1,1,0,TARGET,0,0
hotpot,5ae307a25542992decbdcdca,7e198da901f2c3331fb58a1f37c062054af8861bd9c13080bc13062cf937b165,1811,A4,1,A1,1,1,A0,0,1
hotpot,5ae307a25542992decbdcdca,7e198da901f2c3331fb58a1f37c062054af8861bd9c13080bc13062cf937b165,1829,A2,1,A2,1,0,A0,0,1
hotpot,5ae307a25542992decbdcdca,7e198da901f2c3331fb58a1f37c062054af8861bd9c13080bc13062cf937b165,1847,A2,1,A4,1,1,A0,0,1
hotpot,5ae319de55429928c42395eb,2f88057a6f48eef54b39e98bf836288ee839a602b3e566b9c8fba14a41de54ca,1811,A2,0,A2,0,0,A2,0,0
hotpot,5ae319de55429928c42395eb,2f88057a6f48eef54b39e98bf836288ee839a602b3e566b9c8fba14a41de54ca,1829,A2,0,A2,0,0,A0,0,0
hotpot,5ae319de55429928c42395eb,2f88057a6f48eef54b39e98bf836288ee839a602b3e566b9c8fba14a41de54ca,1847,A3,0,A2,0,1,A3,0,0
hotpot,5ae32dc25542990afbd1e0c4,b77eda5052fa9f3e6256c23f5aee6710dde43ead31263d92f7f7122b696da07d,1811,A4,0,A1,0,1,TARGET,0,0
hotpot,5ae32dc25542990afbd1e0c4,b77eda5052fa9f3e6256c23f5aee6710dde43ead31263d92f7f7122b696da07d,1829,A3,1,A4,0,1,TARGET,0,0
hotpot,5ae32dc25542990afbd1e0c4,b77eda5052fa9f3e6256c23f5aee6710dde43ead31263d92f7f7122b696da07d,1847,A2,0,A2,0,0,A2,0,0
hotpot,5ae33eba5542991a06ce9976,3f48a47356f3b7f9c106c27e2c2f5b7d658cbc7961fc127ed1a94da87ab82162,1811,A2,0,A2,0,0,TARGET,0,0
hotpot,5ae33eba5542991a06ce9976,3f48a47356f3b7f9c106c27e2c2f5b7d658cbc7961fc127ed1a94da87ab82162,1829,A2,0,A2,0,0,A2,0,0
hotpot,5ae33eba5542991a06ce9976,3f48a47356f3b7f9c106c27e2c2f5b7d658cbc7961fc127ed1a94da87ab82162,1847,A2,0,A2,0,0,A0,0,0
hotpot,5ae356e55542992f92d82297,ea3a6fd76bcca4b5f4ad5427bcb455fa18b7d30a9e9720cb093b3cd1b4d4e9b0,1811,A4,0,A2,0,1,A4,0,0
hotpot,5ae356e55542992f92d82297,ea3a6fd76bcca4b5f4ad5427bcb455fa18b7d30a9e9720cb093b3cd1b4d4e9b0,1829,A3,0,A4,0,1,A0,0,0
hotpot,5ae356e55542992f92d82297,ea3a6fd76bcca4b5f4ad5427bcb455fa18b7d30a9e9720cb093b3cd1b4d4e9b0,1847,A2,0,A2,0,0,A2,0,0
hotpot,5ae36f6c5542990afbd1e145,0277917ba29b81df8c0f9a0d74cd37270a2a338de809c84f39b9efc6ce71c04c,1811,A2,1,A2,1,0,A2,1,1
hotpot,5ae36f6c5542990afbd1e145,0277917ba29b81df8c0f9a0d74cd37270a2a338de809c84f39b9efc6ce71c04c,1829,A3,1,A2,1,1,TARGET,0,1
hotpot,5ae36f6c5542990afbd1e145,0277917ba29b81df8c0f9a0d74cd37270a2a338de809c84f39b9efc6ce71c04c,1847,A4,1,A4,1,0,TARGET,0,1
hotpot,5ae3cb5e5542991a06ce9a24,0bfb9221322c6090c4ce37737573494364f440a5771a0991a9990a9303a29a45,1811,A4,1,A4,1,0,A0,1,1
hotpot,5ae3cb5e5542991a06ce9a24,0bfb9221322c6090c4ce37737573494364f440a5771a0991a9990a9303a29a45,1829,A1,1,A3,1,1,A0,1,1
hotpot,5ae3cb5e5542991a06ce9a24,0bfb9221322c6090c4ce37737573494364f440a5771a0991a9990a9303a29a45,1847,A0,1,A0,1,0,A0,1,1
hotpot,5ae3d67d5542994393b9e780,e05fde54bc2560880f731fabd6e2e022e4bc471bc8f58b02b9add794f094befa,1811,A4,0,A3,0,1,A4,0,0
hotpot,5ae3d67d5542994393b9e780,e05fde54bc2560880f731fabd6e2e022e4bc471bc8f58b02b9add794f094befa,1829,A2,0,A1,0,1,A2,0,0
hotpot,5ae3d67d5542994393b9e780,e05fde54bc2560880f731fabd6e2e022e4bc471bc8f58b02b9add794f094befa,1847,A2,0,A2,0,0,A0,0,0
hotpot,5ae3e8e25542995dadf24245,5aa06e46159a6bb27eefbc5d423076036648aad936546298acc59b20b755ee68,1811,A0,1,A1,1,1,A0,1,1
hotpot,5ae3e8e25542995dadf24245,5aa06e46159a6bb27eefbc5d423076036648aad936546298acc59b20b755ee68,1829,A0,1,A1,1,1,A0,1,1
hotpot,5ae3e8e25542995dadf24245,5aa06e46159a6bb27eefbc5d423076036648aad936546298acc59b20b755ee68,1847,A1,1,A0,1,1,A0,1,1
hotpot,5ae404c65542995dadf242da,6fd63df6e47d7875b3677c50c8b7ce294399faf6c36bb527423beed5cd4d4433,1811,A3,1,A1,0,1,A0,0,1
hotpot,5ae404c65542995dadf242da,6fd63df6e47d7875b3677c50c8b7ce294399faf6c36bb527423beed5cd4d4433,1829,A1,0,A1,0,0,A0,0,1
hotpot,5ae404c65542995dadf242da,6fd63df6e47d7875b3677c50c8b7ce294399faf6c36bb527423beed5cd4d4433,1847,A4,1,A4,1,0,A0,0,1
hotpot,5ae40ca455429970de88d8ba,31eb05ef947f1b1cf5f5c68de8b5061febfe7bb80c6c7d60894f0ad502f4805e,1811,A2,1,A2,1,0,A2,1,1
hotpot,5ae40ca455429970de88d8ba,31eb05ef947f1b1cf5f5c68de8b5061febfe7bb80c6c7d60894f0ad502f4805e,1829,A4,1,A4,1,0,A4,1,1
hotpot,5ae40ca455429970de88d8ba,31eb05ef947f1b1cf5f5c68de8b5061febfe7bb80c6c7d60894f0ad502f4805e,1847,A2,1,A2,1,0,A2,1,1
hotpot,5ae4388355429970de88d917,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1811,A2,1,A1,1,1,A0,1,1
hotpot,5ae4388355429970de88d917,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1829,A2,1,A2,1,0,A0,1,1
hotpot,5ae4388355429970de88d917,81886dc2f3d3531d963d1db26f0b06a760b7527363e8e837aa6b39c663a3da32,1847,A1,1,A1,1,0,A0,1,1
hotpot,5ae48f4a55429970de88d9ae,2dc6f1d7761d636b5c931dbab3b03ec4e5877f138a8a108552771ef77e1e2bf1,1811,A4,0,A4,0,0,A0,0,0
hotpot,5ae48f4a55429970de88d9ae,2dc6f1d7761d636b5c931dbab3b03ec4e5877f138a8a108552771ef77e1e2bf1,1829,A3,0,A3,0,0,A3,0,0
hotpot,5ae48f4a55429970de88d9ae,2dc6f1d7761d636b5c931dbab3b03ec4e5877f138a8a108552771ef77e1e2bf1,1847,A1,1,A1,1,0,A1,1,0
hotpot,5ae48fa65542995ad6573d91,ebb4d422679893cfcff2e5848f2302ff315ec9c6306c928e312382eb0a8853ff,1811,A2,0,A1,0,1,TARGET,0,0
hotpot,5ae48fa65542995ad6573d91,ebb4d422679893cfcff2e5848f2302ff315ec9c6306c928e312382eb0a8853ff,1829,A4,0,A2,0,1,TARGET,0,0
hotpot,5ae48fa65542995ad6573d91,ebb4d422679893cfcff2e5848f2302ff315ec9c6306c928e312382eb0a8853ff,1847,A1,0,A2,0,1,TARGET,0,0
hotpot,5ae496c65542995ad6573db5,2b8eb7eb329e5e22e025785a191e9d1b7228486d37c48d95f3c77d5ed8418bcf,1811,A2,1,A3,1,1,A2,1,1
hotpot,5ae496c65542995ad6573db5,2b8eb7eb329e5e22e025785a191e9d1b7228486d37c48d95f3c77d5ed8418bcf,1829,A4,1,A2,1,1,A4,1,1
hotpot,5ae496c65542995ad6573db5,2b8eb7eb329e5e22e025785a191e9d1b7228486d37c48d95f3c77d5ed8418bcf,1847,A2,1,A2,1,0,A2,1,1
hotpot,5ae4c61e5542996836b02d20,ae8e353e1bddfa315aa2c83d2a2dbf9bf11cddec889be2b48f7a900c63a61581,1811,A1,1,A4,1,1,A1,1,1
hotpot,5ae4c61e5542996836b02d20,ae8e353e1bddfa315aa2c83d2a2dbf9bf11cddec889be2b48f7a900c63a61581,1829,A1,1,A4,1,1,A1,1,1
hotpot,5ae4c61e5542996836b02d20,ae8e353e1bddfa315aa2c83d2a2dbf9bf11cddec889be2b48f7a900c63a61581,1847,A4,1,A4,1,0,A0,1,1
hotpot,5ae4cd765542996836b02d2f,57ac1e1d871270f2ed15d7841a9d151f5186db6be067d0a9a3a9a244a3353650,1811,A2,1,A4,1,1,A2,1,1
hotpot,5ae4cd765542996836b02d2f,57ac1e1d871270f2ed15d7841a9d151f5186db6be067d0a9a3a9a244a3353650,1829,A2,1,A1,1,1,A2,1,1
hotpot,5ae4cd765542996836b02d2f,57ac1e1d871270f2ed15d7841a9d151f5186db6be067d0a9a3a9a244a3353650,1847,A1,1,A1,1,0,TARGET,1,1
hotpot,5ae4da1b55429960a22e01fc,177a2de23a761b2001ec6510dfec24d6f31456178712c3748672a5956cf5dee5,1811,A3,1,A2,0,1,A3,1,1
hotpot,5ae4da1b55429960a22e01fc,177a2de23a761b2001ec6510dfec24d6f31456178712c3748672a5956cf5dee5,1829,A4,1,A2,0,1,A4,1,1
hotpot,5ae4da1b55429960a22e01fc,177a2de23a761b2001ec6510dfec24d6f31456178712c3748672a5956cf5dee5,1847,A3,1,A2,0,1,TARGET,0,1
hotpot,5ae4f76c55429960a22e022c,24d947c63a635ba311f304a83cd76762fa3b85d48a5ca30e8db5f594cfe5898f,1811,A4,1,A4,1,0,A4,1,1
hotpot,5ae4f76c55429960a22e022c,24d947c63a635ba311f304a83cd76762fa3b85d48a5ca30e8db5f594cfe5898f,1829,A4,1,A3,1,1,A0,1,1
hotpot,5ae4f76c55429960a22e022c,24d947c63a635ba311f304a83cd76762fa3b85d48a5ca30e8db5f594cfe5898f,1847,A2,1,A3,1,1,A0,1,1
hotpot,5ae4fdea55429913cc20455f,e42e264f083ab452e9e55db0f5f8e8762cfe1b69169263b96f485332f1ccba20,1811,A4,1,A4,1,0,A0,1,1
hotpot,5ae4fdea55429913cc20455f,e42e264f083ab452e9e55db0f5f8e8762cfe1b69169263b96f485332f1ccba20,1829,A4,1,A2,1,1,A0,1,1
hotpot,5ae4fdea55429913cc20455f,e42e264f083ab452e9e55db0f5f8e8762cfe1b69169263b96f485332f1ccba20,1847,A4,1,A4,1,0,A0,1,1
hotpot,5ae5154555429908b6326516,06b411d8b65dabae1b9d1f523d79bf3fc8c78265ae07256e829321df566a9d08,1811,A3,1,A1,1,1,A0,0,0
hotpot,5ae5154555429908b6326516,06b411d8b65dabae1b9d1f523d79bf3fc8c78265ae07256e829321df566a9d08,1829,A3,1,A3,1,0,A0,0,0
hotpot,5ae5154555429908b6326516,06b411d8b65dabae1b9d1f523d79bf3fc8c78265ae07256e829321df566a9d08,1847,A3,1,A3,1,0,A0,0,0
hotpot,5ae546e85542992663a4f1b5,37a9fd2ebbfc1866f9be5843fad7d6d13ef4b2ab29d4c6f1c4560ae7269d92cd,1811,A3,0,A3,0,0,A3,0,1
hotpot,5ae546e85542992663a4f1b5,37a9fd2ebbfc1866f9be5843fad7d6d13ef4b2ab29d4c6f1c4560ae7269d92cd,1829,A3,0,A2,0,1,A0,1,1
hotpot,5ae546e85542992663a4f1b5,37a9fd2ebbfc1866f9be5843fad7d6d13ef4b2ab29d4c6f1c4560ae7269d92cd,1847,A2,0,A3,0,1,A2,0,1
hotpot,5ae5547055429960a22e02b6,66fa6116df7323be6faace5f76c304179e995c5316a584fcf35a1d32fcbdb365,1811,A3,1,A3,1,0,A3,1,1
hotpot,5ae5547055429960a22e02b6,66fa6116df7323be6faace5f76c304179e995c5316a584fcf35a1d32fcbdb365,1829,A3,1,A1,1,1,TARGET,1,1
hotpot,5ae5547055429960a22e02b6,66fa6116df7323be6faace5f76c304179e995c5316a584fcf35a1d32fcbdb365,1847,A0,1,A0,1,0,TARGET,1,1
hotpot,5ae5c3ad5542992663a4f21b,7ed1c7809fbf963376f1b24240f1d6370db8faf1f119e23bd4247a812545c024,1811,A4,1,A4,1,0,TARGET,0,1
hotpot,5ae5c3ad5542992663a4f21b,7ed1c7809fbf963376f1b24240f1d6370db8faf1f119e23bd4247a812545c024,1829,A4,1,A4,1,0,A4,1,1
hotpot,5ae5c3ad5542992663a4f21b,7ed1c7809fbf963376f1b24240f1d6370db8faf1f119e23bd4247a812545c024,1847,A4,1,A4,1,0,A4,1,1
hotpot,5ae5d2865542993aec5ec1db,0fa7fc66ae48d428b198d607a94dbdf4dad08e5d4c8adc29f4c76494ba7902e9,1811,A1,0,A2,1,1,TARGET,0,1
hotpot,5ae5d2865542993aec5ec1db,0fa7fc66ae48d428b198d607a94dbdf4dad08e5d4c8adc29f4c76494ba7902e9,1829,A1,0,A2,1,1,TARGET,0,1
hotpot,5ae5d2865542993aec5ec1db,0fa7fc66ae48d428b198d607a94dbdf4dad08e5d4c8adc29f4c76494ba7902e9,1847,A1,0,A1,0,0,TARGET,0,1
hotpot,5ae5e43655429929b08079f5,c9e917dc443a9bd31b7349d6770e075f0f6346fca2ddb15e72159c8336836c21,1811,A0,0,A4,1,1,A0,0,1
hotpot,5ae5e43655429929b08079f5,c9e917dc443a9bd31b7349d6770e075f0f6346fca2ddb15e72159c8336836c21,1829,A0,0,A1,0,1,A0,0,1
hotpot,5ae5e43655429929b08079f5,c9e917dc443a9bd31b7349d6770e075f0f6346fca2ddb15e72159c8336836c21,1847,A1,0,A1,0,0,A0,0,1
hotpot,5ae5e5fc55429929b0807a06,f05e68ce41d3207063e11ea28d86f73ead9b64ca5df9aaf9904ab209a2922f88,1811,A1,1,A1,1,0,A0,1,1
hotpot,5ae5e5fc55429929b0807a06,f05e68ce41d3207063e11ea28d86f73ead9b64ca5df9aaf9904ab209a2922f88,1829,A2,1,A3,1,1,A0,1,1
hotpot,5ae5e5fc55429929b0807a06,f05e68ce41d3207063e11ea28d86f73ead9b64ca5df9aaf9904ab209a2922f88,1847,A2,1,A4,1,1,A0,1,1
hotpot,5ae5e8ad5542996de7b71a67,2633d336630ab5b3ec740e2a484b8cdb6e60dd146c9b0bed78ded9c773acd58b,1811,A4,0,A3,0,1,A4,0,0
hotpot,5ae5e8ad5542996de7b71a67,2633d336630ab5b3ec740e2a484b8cdb6e60dd146c9b0bed78ded9c773acd58b,1829,A4,0,A4,0,0,A4,0,0
hotpot,5ae5e8ad5542996de7b71a67,2633d336630ab5b3ec740e2a484b8cdb6e60dd146c9b0bed78ded9c773acd58b,1847,A4,0,A4,0,0,A4,0,0
hotpot,5ae60a7b5542996de7b71b0c,129286187befc02bcd6ea32387039745eb4ac091b9c54b9cca2d3926ddc2e9f6,1811,A4,1,A4,1,0,A4,1,1
hotpot,5ae60a7b5542996de7b71b0c,129286187befc02bcd6ea32387039745eb4ac091b9c54b9cca2d3926ddc2e9f6,1829,A4,1,A4,1,0,A4,1,1
hotpot,5ae60a7b5542996de7b71b0c,129286187befc02bcd6ea32387039745eb4ac091b9c54b9cca2d3926ddc2e9f6,1847,A4,1,A4,1,0,A4,1,1
hotpot,5ae612a05542995703ce8ae4,50fabefb59fec883bc0963584c414932e928c4168e4b4bcb9c5dd9bf3497bf6d,1811,A3,1,A3,1,0,A0,1,1
hotpot,5ae612a05542995703ce8ae4,50fabefb59fec883bc0963584c414932e928c4168e4b4bcb9c5dd9bf3497bf6d,1829,A3,1,A1,1,1,A0,1,1
hotpot,5ae612a05542995703ce8ae4,50fabefb59fec883bc0963584c414932e928c4168e4b4bcb9c5dd9bf3497bf6d,1847,A3,1,A3,1,0,A0,1,1
hotpot,5ae616ad5542992663a4f258,1bed14a0c0bce62ca807d3add4833c6e4d634886037a403fbea4cbea5dfb3b04,1811,A0,1,A1,1,1,TARGET,1,1
hotpot,5ae616ad5542992663a4f258,1bed14a0c0bce62ca807d3add4833c6e4d634886037a403fbea4cbea5dfb3b04,1829,A0,1,A1,1,1,TARGET,1,1
hotpot,5ae616ad5542992663a4f258,1bed14a0c0bce62ca807d3add4833c6e4d634886037a403fbea4cbea5dfb3b04,1847,A0,1,A0,1,0,TARGET,1,1
hotpot,5ae6274e5542995703ce8b2f,1655ca279759c1ec5ef84e993b6139d4d40d3f2cb59d3db3f67236940b11862b,1811,A4,0,A2,0,1,A0,0,0
hotpot,5ae6274e5542995703ce8b2f,1655ca279759c1ec5ef84e993b6139d4d40d3f2cb59d3db3f67236940b11862b,1829,A4,0,A4,0,0,A0,0,0
hotpot,5ae6274e5542995703ce8b2f,1655ca279759c1ec5ef84e993b6139d4d40d3f2cb59d3db3f67236940b11862b,1847,A4,0,A4,0,0,A0,0,0
hotpot,5ae6297f5542992ae0d16256,c76d60c13e38b3d8a3c4dfccb84a17cf23e13bf772f18ffe1e4a32926a591278,1811,A3,1,A3,1,0,A3,1,1
hotpot,5ae6297f5542992ae0d16256,c76d60c13e38b3d8a3c4dfccb84a17cf23e13bf772f18ffe1e4a32926a591278,1829,A3,1,A3,1,0,A3,1,1
hotpot,5ae6297f5542992ae0d16256,c76d60c13e38b3d8a3c4dfccb84a17cf23e13bf772f18ffe1e4a32926a591278,1847,A4,1,A4,1,0,A4,1,1
hotpot,5ae641e455429908198fa555,52ca7f8c19c695b9e6f50d7151a4d57326c55e90b6e7a98b1fb0c4a8706df2d8,1811,A2,1,A3,0,1,A2,1,0
hotpot,5ae641e455429908198fa555,52ca7f8c19c695b9e6f50d7151a4d57326c55e90b6e7a98b1fb0c4a8706df2d8,1829,A1,0,A4,0,1,A1,0,0
hotpot,5ae641e455429908198fa555,52ca7f8c19c695b9e6f50d7151a4d57326c55e90b6e7a98b1fb0c4a8706df2d8,1847,A4,0,A3,0,1,A4,0,0
hotpot,5ae6447a55429908198fa566,a5bab734e90520de29cd0bf5def5d8ede74f8a193dfc872cb935895f33dc0bd8,1811,A3,0,A4,0,1,A0,0,0
hotpot,5ae6447a55429908198fa566,a5bab734e90520de29cd0bf5def5d8ede74f8a193dfc872cb935895f33dc0bd8,1829,A1,0,A2,0,1,A0,0,0
hotpot,5ae6447a55429908198fa566,a5bab734e90520de29cd0bf5def5d8ede74f8a193dfc872cb935895f33dc0bd8,1847,A4,0,A4,0,0,A0,0,0
hotpot,5ae65c185542996d980e7b0b,567591c0da9530640a280e8d0bc452a4ca7f5c524a39fe13e8b0985ee828a6f6,1811,A3,1,A2,1,1,A0,1,1
hotpot,5ae65c185542996d980e7b0b,567591c0da9530640a280e8d0bc452a4ca7f5c524a39fe13e8b0985ee828a6f6,1829,A4,1,A4,1,0,A0,1,1
hotpot,5ae65c185542996d980e7b0b,567591c0da9530640a280e8d0bc452a4ca7f5c524a39fe13e8b0985ee828a6f6,1847,A1,1,A2,1,1,A0,1,1
hotpot,5ae6663b5542992ae0d16328,ae6f4030602d650d63f69a3bee61f19f67414aa79add9d692ef001a872d8dbdc,1811,A4,0,A3,0,1,A4,0,0
hotpot,5ae6663b5542992ae0d16328,ae6f4030602d650d63f69a3bee61f19f67414aa79add9d692ef001a872d8dbdc,1829,A0,0,A4,0,1,A0,0,0
hotpot,5ae6663b5542992ae0d16328,ae6f4030602d650d63f69a3bee61f19f67414aa79add9d692ef001a872d8dbdc,1847,A3,0,A2,0,1,A3,0,0
hotpot,5ae69ce25542996d980e7c5f,16c5779e3f4fe3e3380be019dea1f1aef72c14b4e74605e0a65fe7c6d8940b3d,1811,A4,0,A1,0,1,A0,0,0
hotpot,5ae69ce25542996d980e7c5f,16c5779e3f4fe3e3380be019dea1f1aef72c14b4e74605e0a65fe7c6d8940b3d,1829,A3,0,A4,0,1,A0,0,0
hotpot,5ae69ce25542996d980e7c5f,16c5779e3f4fe3e3380be019dea1f1aef72c14b4e74605e0a65fe7c6d8940b3d,1847,A0,0,A0,0,0,A0,0,0
hotpot,5ae717c7554299572ea546cf,55e3b7e39dfc9c77e1d05e59e0f99aed8794d1f8ddcd3842c0793a0d1e1b022f,1811,A4,1,A4,1,0,A4,1,1
hotpot,5ae717c7554299572ea546cf,55e3b7e39dfc9c77e1d05e59e0f99aed8794d1f8ddcd3842c0793a0d1e1b022f,1829,A4,1,A2,1,1,A4,1,1
hotpot,5ae717c7554299572ea546cf,55e3b7e39dfc9c77e1d05e59e0f99aed8794d1f8ddcd3842c0793a0d1e1b022f,1847,A2,1,A2,1,0,A2,1,1
hotpot,5ae71bd3554299572ea546e9,400fcb4cb95b7f2a2783778b252dfa82f53cf7a95ab5ee6ca87655725a229c26,1811,A1,0,A0,0,1,A0,0,0
hotpot,5ae71bd3554299572ea546e9,400fcb4cb95b7f2a2783778b252dfa82f53cf7a95ab5ee6ca87655725a229c26,1829,A2,0,A2,0,0,A0,0,0
hotpot,5ae71bd3554299572ea546e9,400fcb4cb95b7f2a2783778b252dfa82f53cf7a95ab5ee6ca87655725a229c26,1847,A4,0,A2,0,1,A0,0,0
hotpot,5ae71feb5542996d980e7cae,3e54e6265e37711bdb6dfe1ed63ad932a978368ea39c75959859abf2e6983271,1811,A3,0,A3,0,0,TARGET,0,0
hotpot,5ae71feb5542996d980e7cae,3e54e6265e37711bdb6dfe1ed63ad932a978368ea39c75959859abf2e6983271,1829,A2,0,A3,0,1,TARGET,0,0
hotpot,5ae71feb5542996d980e7cae,3e54e6265e37711bdb6dfe1ed63ad932a978368ea39c75959859abf2e6983271,1847,A2,0,A3,0,1,TARGET,0,0
hotpot,5ae7337b5542991e8301cbcd,c2bb5041cad42fec130a264663e182e0888db00cd6bf0abc23a70c375750f7b8,1811,A1,0,A1,0,0,A1,0,0
hotpot,5ae7337b5542991e8301cbcd,c2bb5041cad42fec130a264663e182e0888db00cd6bf0abc23a70c375750f7b8,1829,A4,0,A1,0,1,TARGET,0,0
hotpot,5ae7337b5542991e8301cbcd,c2bb5041cad42fec130a264663e182e0888db00cd6bf0abc23a70c375750f7b8,1847,A4,0,A1,0,1,TARGET,0,0
hotpot,5ae741565542997b22f6a642,996663918ef214a0f896ee789e11fc841b720392779ead728caf1424d27da92d,1811,A2,0,A3,0,1,TARGET,0,1
hotpot,5ae741565542997b22f6a642,996663918ef214a0f896ee789e11fc841b720392779ead728caf1424d27da92d,1829,A4,1,A2,0,1,TARGET,0,1
hotpot,5ae741565542997b22f6a642,996663918ef214a0f896ee789e11fc841b720392779ead728caf1424d27da92d,1847,A3,0,A3,0,0,TARGET,0,1
hotpot,5ae7427d5542997b22f6a653,1137033bf2b88b19e728f961719daa864ac2f4835f465856855a518cf7b3124c,1811,A3,0,A2,0,1,TARGET,0,0
hotpot,5ae7427d5542997b22f6a653,1137033bf2b88b19e728f961719daa864ac2f4835f465856855a518cf7b3124c,1829,A4,0,A3,0,1,TARGET,0,0
hotpot,5ae7427d5542997b22f6a653,1137033bf2b88b19e728f961719daa864ac2f4835f465856855a518cf7b3124c,1847,A3,0,A3,0,0,TARGET,0,0
hotpot,5ae763925542997b22f6a719,3f08a99b0215eec37103faa55012682d9116db0ffb7dd1f09be8a684b6ce9023,1811,A3,0,A4,0,1,A0,0,0
hotpot,5ae763925542997b22f6a719,3f08a99b0215eec37103faa55012682d9116db0ffb7dd1f09be8a684b6ce9023,1829,A3,0,A3,0,0,A3,0,0
hotpot,5ae763925542997b22f6a719,3f08a99b0215eec37103faa55012682d9116db0ffb7dd1f09be8a684b6ce9023,1847,A1,0,A3,0,1,A0,0,0
hotpot,5ae76cec5542997b22f6a750,33dfdd2e302e9f9ffe0b0fae7a79bfcfc798bfc01b875e19afe4a616822ed018,1811,A4,1,A2,1,1,TARGET,0,1
hotpot,5ae76cec5542997b22f6a750,33dfdd2e302e9f9ffe0b0fae7a79bfcfc798bfc01b875e19afe4a616822ed018,1829,A4,1,A4,1,0,TARGET,0,1
hotpot,5ae76cec5542997b22f6a750,33dfdd2e302e9f9ffe0b0fae7a79bfcfc798bfc01b875e19afe4a616822ed018,1847,A4,1,A4,1,0,TARGET,0,1
hotpot,5ae76fd75542997ec272764f,747baa604672c6b85f8364abd8d2baba69899fe8e8430c836b488279efdaf796,1811,A3,1,A1,1,1,A0,1,1
hotpot,5ae76fd75542997ec272764f,747baa604672c6b85f8364abd8d2baba69899fe8e8430c836b488279efdaf796,1829,A3,1,A2,1,1,A0,1,1
hotpot,5ae76fd75542997ec272764f,747baa604672c6b85f8364abd8d2baba69899fe8e8430c836b488279efdaf796,1847,A3,1,A2,1,1,A0,1,1
hotpot,5ae77b4055429952e35ea938,e265d186b4975073e066bdd3149abf1657f32623b3c3f4edde572c3d3895e307,1811,A4,0,A3,0,1,A4,0,0
hotpot,5ae77b4055429952e35ea938,e265d186b4975073e066bdd3149abf1657f32623b3c3f4edde572c3d3895e307,1829,A3,0,A3,0,0,A3,0,0
hotpot,5ae77b4055429952e35ea938,e265d186b4975073e066bdd3149abf1657f32623b3c3f4edde572c3d3895e307,1847,A3,0,A2,0,1,A3,0,0
hotpot,5ae77ccf55429952e35ea942,d85c8fcdbda1d05aaa29abb6de97d25775d44878467440c3d076f23b87a9bf11,1811,A0,0,A2,0,1,A0,0,0
hotpot,5ae77ccf55429952e35ea942,d85c8fcdbda1d05aaa29abb6de97d25775d44878467440c3d076f23b87a9bf11,1829,A2,0,A3,0,1,A0,0,0
hotpot,5ae77ccf55429952e35ea942,d85c8fcdbda1d05aaa29abb6de97d25775d44878467440c3d076f23b87a9bf11,1847,A1,0,A3,0,1,A1,0,0
hotpot,5ae780e95542997ec2727673,045b4e4b46426ef711b555c6eedcd7132859b7e4f7084c49d01e1791f3953b71,1811,A3,0,A4,0,1,A3,0,0
hotpot,5ae780e95542997ec2727673,045b4e4b46426ef711b555c6eedcd7132859b7e4f7084c49d01e1791f3953b71,1829,A3,0,A4,0,1,TARGET,0,0
hotpot,5ae780e95542997ec2727673,045b4e4b46426ef711b555c6eedcd7132859b7e4f7084c49d01e1791f3953b71,1847,A3,0,A3,0,0,A3,0,0
hotpot,5ae7a1765542993210983ebc,93bff4bb73fdc2c9be4fcf0c48be25f2660f39528919c42ace4700f37c94984c,1811,A0,0,A3,0,1,A0,0,0
hotpot,5ae7a1765542993210983ebc,93bff4bb73fdc2c9be4fcf0c48be25f2660f39528919c42ace4700f37c94984c,1829,A4,0,A0,0,1,A4,0,0
hotpot,5ae7a1765542993210983ebc,93bff4bb73fdc2c9be4fcf0c48be25f2660f39528919c42ace4700f37c94984c,1847,A4,0,A4,0,0,A0,0,0
hotpot,5ae7c83b5542994a481bbdd8,c20738591630d727fae0b44cc3904c868b61d36bf70130cc350484f1e47899bb,1811,A4,0,A3,0,1,A4,0,0
hotpot,5ae7c83b5542994a481bbdd8,c20738591630d727fae0b44cc3904c868b61d36bf70130cc350484f1e47899bb,1829,A4,0,A1,0,1,A0,0,0
hotpot,5ae7c83b5542994a481bbdd8,c20738591630d727fae0b44cc3904c868b61d36bf70130cc350484f1e47899bb,1847,A4,0,A2,0,1,A4,0,0
hotpot,5ae7d0295542994a481bbdf1,bb50c52fe503edd9175583d57a3cae51949cb3285cd799b7cca1557833ebe530,1811,A3,1,A3,1,0,A3,1,1
hotpot,5ae7d0295542994a481bbdf1,bb50c52fe503edd9175583d57a3cae51949cb3285cd799b7cca1557833ebe530,1829,A3,1,A3,1,0,A3,1,1
hotpot,5ae7d0295542994a481bbdf1,bb50c52fe503edd9175583d57a3cae51949cb3285cd799b7cca1557833ebe530,1847,A1,1,A1,1,0,A1,1,1
hotpot,5ae7ecb2554299540e5a569f,166f992a9185779bb57503803e258fe5208480380823bc7baa43d4c7cfbdc417,1811,A4,1,A1,0,1,A0,0,1
hotpot,5ae7ecb2554299540e5a569f,166f992a9185779bb57503803e258fe5208480380823bc7baa43d4c7cfbdc417,1829,A4,1,A1,0,1,A0,0,1
hotpot,5ae7ecb2554299540e5a569f,166f992a9185779bb57503803e258fe5208480380823bc7baa43d4c7cfbdc417,1847,A4,1,A3,1,1,TARGET,0,1
hotpot,5ae80ee3554299540e5a571b,6b09e3a07453e036d235d84e76e45b77c86d731796594ec5cb8ff45e0d2f0e20,1811,A3,0,A4,0,1,A3,0,0
hotpot,5ae80ee3554299540e5a571b,6b09e3a07453e036d235d84e76e45b77c86d731796594ec5cb8ff45e0d2f0e20,1829,A3,0,A3,0,0,A0,0,0
hotpot,5ae80ee3554299540e5a571b,6b09e3a07453e036d235d84e76e45b77c86d731796594ec5cb8ff45e0d2f0e20,1847,A3,0,A1,0,1,A3,0,0
hotpot,5ae821d255429952e35eaa47,2d8d2d0c36d33047eca77a79da7e303cb14725283226a8d0c49eb3a37da89e01,1811,A3,1,A2,1,1,A3,1,1
hotpot,5ae821d255429952e35eaa47,2d8d2d0c36d33047eca77a79da7e303cb14725283226a8d0c49eb3a37da89e01,1829,A0,1,A0,1,0,TARGET,0,1
hotpot,5ae821d255429952e35eaa47,2d8d2d0c36d33047eca77a79da7e303cb14725283226a8d0c49eb3a37da89e01,1847,A0,1,A0,1,0,TARGET,0,1
hotpot,5ae83c985542997ec2727782,7f944996bf93a7754ead280c0f5682d734d2c2da0f1ef470711efc8128091fa6,1811,A0,1,A4,1,1,A0,1,1
hotpot,5ae83c985542997ec2727782,7f944996bf93a7754ead280c0f5682d734d2c2da0f1ef470711efc8128091fa6,1829,A4,1,A4,1,0,A4,1,1
hotpot,5ae83c985542997ec2727782,7f944996bf93a7754ead280c0f5682d734d2c2da0f1ef470711efc8128091fa6,1847,A1,1,A0,1,1,A1,1,1


==> anc/r17_control_and_dose_effects.csv <==
role,comparison,population,attempted,matching_failures,metric,dataset,n,groups,mean,lower,upper,datasets
fresh,delete_vs_replacement,all,128,0,delta_em,hotpot,59,53,-0.01694915254237288,-0.05172413793103448,0.0,
fresh,delete_vs_replacement,all,128,0,delta_em,2wiki,58,40,0.05172413793103448,0.0,0.10526315789473684,
fresh,delete_vs_replacement,all,128,0,delta_em,macro,117,93,0.0173874926943308,-0.013779681899641575,0.04717184727353773,"[""hotpot"",""2wiki""]"
fresh,delete_vs_replacement,all,128,0,delta_f1,hotpot,59,53,0.02359970640184347,-0.006531062900306319,0.06558974580170229,
fresh,delete_vs_replacement,all,128,0,delta_f1,2wiki,58,40,0.016856016730720767,-0.04396006311277912,0.08251095092060932,
fresh,delete_vs_replacement,all,128,0,delta_f1,macro,117,93,0.020227861566282118,-0.014194482154201774,0.056909003211357154,"[""hotpot"",""2wiki""]"
fresh,delete_vs_replacement,all,128,0,delta_legacy_em,hotpot,59,53,-0.01694915254237288,-0.05172413793103448,0.0,
fresh,delete_vs_replacement,all,128,0,delta_legacy_em,2wiki,58,40,0.05172413793103448,0.0,0.10526315789473684,
fresh,delete_vs_replacement,all,128,0,delta_legacy_em,macro,117,93,0.0173874926943308,-0.013779681899641575,0.04717184727353773,"[""hotpot"",""2wiki""]"
fresh,delete_vs_replacement,all,128,0,delta_legacy_f1,hotpot,59,53,0.02359970640184347,-0.006531062900306319,0.06558974580170229,
fresh,delete_vs_replacement,all,128,0,delta_legacy_f1,2wiki,58,40,0.015927634767856046,-0.04365349691341654,0.08031793768043373,
fresh,delete_vs_replacement,all,128,0,delta_legacy_f1,macro,117,93,0.019763670584849756,-0.014441257105663859,0.05557706941142425,"[""hotpot"",""2wiki""]"
fresh,delete_vs_replacement,all,128,0,delta_input_tokens,hotpot,59,53,-323.93220338983053,-360.45484848484847,-290.33843069007264,
fresh,delete_vs_replacement,all,128,0,delta_input_tokens,2wiki,58,40,-299.5,-342.1751136363636,-255.51830065359476,
fresh,delete_vs_replacement,all,128,0,delta_input_tokens,macro,117,93,-311.71610169491527,-339.7954460317149,-283.9146062139421,"[""hotpot"",""2wiki""]"
fresh,delete_vs_replacement,all,128,0,delta_paragraph_count,hotpot,59,53,-3.0338983050847457,-3.2666666666666666,-2.8035714285714284,
fresh,delete_vs_replacement,all,128,0,delta_paragraph_count,2wiki,58,40,-3.0517241379310347,-3.3181982872200266,-2.7580522971652006,
fresh,delete_vs_replacement,all,128,0,delta_paragraph_count,macro,117,93,-3.04281122150789,-3.219705366472608,-2.85818583965644,"[""hotpot"",""2wiki""]"
fresh,delete_vs_replacement,all,128,0,delta_word_count,hotpot,59,53,-206.28813559322035,-231.00127118644068,-183.4093359266463,
fresh,delete_vs_replacement,all,128,0,delta_word_count,2wiki,58,40,-172.94827586206895,-199.50416666666666,-145.70834476843913,
fresh,delete_vs_replacement,all,128,0,delta_word_count,macro,117,93,-189.61820572764464,-207.65135133454095,-171.9033769759226,"[""hotpot"",""2wiki""]"
fresh,delete_vs_replacement,anchor_failure,89,0,delta_em,hotpot,37,35,-0.02702702702702703,-0.07894736842105263,0.0,
fresh,delete_vs_replacement,anchor_failure,89,0,delta_em,2wiki,46,32,0.043478260869565216,0.0,0.09803921568627451,
fresh,delete_vs_replacement,anchor_failure,89,0,delta_em,macro,83,67,0.008225616921269094,-0.027699257485318183,0.04309026007139215,"[""hotpot"",""2wiki""]"
fresh,delete_vs_replacement,anchor_failure,89,0,delta_f1,hotpot,37,35,0.023139210639210643,-0.014114114114114113,0.07886185292435287,
fresh,delete_vs_replacement,anchor_failure,89,0,delta_f1,2wiki,46,32,-0.0004858919482216453,-0.07038971172503751,0.07012204433299182,
fresh,delete_vs_replacement,anchor_failure,89,0,delta_f1,macro,83,67,0.011326659345494499,-0.02970640817429236,0.0552633157472567,"[""hotpot"",""2wiki""]"
fresh,delete_vs_replacement,anchor_failure,89,0,delta_legacy_em,hotpot,37,35,-0.02702702702702703,-0.07894736842105263,0.0,
fresh,delete_vs_replacement,anchor_failure,89,0,delta_legacy_em,2wiki,46,32,0.043478260869565216,0.0,0.09803921568627451,
fresh,delete_vs_replacement,anchor_failure,89,0,delta_legacy_em,macro,83,67,0.008225616921269094,-0.027699257485318183,0.04309026007139215,"[""hotpot"",""2wiki""]"
fresh,delete_vs_replacement,anchor_failure,89,0,delta_legacy_f1,hotpot,37,35,0.023139210639210643,-0.014114114114114113,0.07886185292435287,
fresh,delete_vs_replacement,anchor_failure,89,0,delta_legacy_f1,2wiki,46,32,1.5780292581028508e-05,-0.06985804525983606,0.07063162194981355,
fresh,delete_vs_replacement,anchor_failure,89,0,delta_legacy_f1,macro,83,67,0.011577495465895836,-0.029573093359564845,0.055572990182652715,"[""hotpot"",""2wiki""]"
fresh,delete_vs_replacement,anchor_failure,89,0,delta_input_tokens,hotpot,37,35,-346.27027027027026,-393.97437499999995,-299.4839880952381,
fresh,delete_vs_replacement,anchor_failure,89,0,delta_input_tokens,2wiki,46,32,-313.9347826086956,-359.001,-269.99943181818185,
fresh,delete_vs_replacement,anchor_failure,89,0,delta_input_tokens,macro,83,67,-330.102526439483,-362.05762500000003,-298.1679150717703,"[""hotpot"",""2wiki""]"
fresh,delete_vs_replacement,anchor_failure,89,0,delta_paragraph_count,hotpot,37,35,-3.2972972972972974,-3.611111111111111,-2.9486842105263165,
fresh,delete_vs_replacement,anchor_failure,89,0,delta_paragraph_count,2wiki,46,32,-3.217391304347826,-3.489795918367347,-2.918918918918919,
fresh,delete_vs_replacement,anchor_failure,89,0,delta_paragraph_count,macro,83,67,-3.2573443008225618,-3.4630327640895358,-3.031160751511361,"[""hotpot"",""2wiki""]"
fresh,delete_vs_replacement,anchor_failure,89,0,delta_word_count,hotpot,37,35,-220.43243243243242,-253.13186090225562,-188.64840465465466,
fresh,delete_vs_replacement,anchor_failure,89,0,delta_word_count,2wiki,46,32,-181.7391304347826,-209.4321266968326,-155.03887631975866,
fresh,delete_vs_replacement,anchor_failure,89,0,delta_word_count,macro,83,67,-201.0857814336075,-222.1869604008033,-180.26729376098658,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_add,all,128,0,delta_em,hotpot,64,58,0.1875,0.08823529411764706,0.29508196721311475,
fresh,full_vs_leave_out_add,all,128,0,delta_em,2wiki,64,44,0.28125,0.1694915254237288,0.39436619718309857,
fresh,full_vs_leave_out_add,all,128,0,delta_em,macro,128,102,0.234375,0.158144418660402,0.31114779659861624,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_add,all,128,0,delta_f1,hotpot,64,58,0.1881782265005949,0.10163221470447206,0.2825822870698379,
fresh,full_vs_leave_out_add,all,128,0,delta_f1,2wiki,64,44,0.33176015093204003,0.22062162819498282,0.44376018705322884,
fresh,full_vs_leave_out_add,all,128,0,delta_f1,macro,128,102,0.25996918871631747,0.18785013448249782,0.3327537079464457,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_add,all,128,0,delta_legacy_em,hotpot,64,58,0.1875,0.08823529411764706,0.29508196721311475,
fresh,full_vs_leave_out_add,all,128,0,delta_legacy_em,2wiki,64,44,0.28125,0.1694915254237288,0.39436619718309857,
fresh,full_vs_leave_out_add,all,128,0,delta_legacy_em,macro,128,102,0.234375,0.158144418660402,0.31114779659861624,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_add,all,128,0,delta_legacy_f1,hotpot,64,58,0.18480521062757904,0.09779123151342763,0.27926112164082084,
fresh,full_vs_leave_out_add,all,128,0,delta_legacy_f1,2wiki,64,44,0.33332265093203994,0.22281475021453184,0.44527224844416025,
fresh,full_vs_leave_out_add,all,128,0,delta_legacy_f1,macro,128,102,0.2590639307798095,0.18672765623122134,0.3319269813011132,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_add,all,128,0,delta_input_tokens,hotpot,64,58,54.15625,38.09516483516484,71.71235096870343,
fresh,full_vs_leave_out_add,all,128,0,delta_input_tokens,2wiki,64,44,171.984375,95.13961988304094,255.41569841269836,
fresh,full_vs_leave_out_add,all,128,0,delta_input_tokens,macro,128,102,113.0703125,73.49248006259309,155.5707042383184,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_add,all,128,0,delta_paragraph_count,hotpot,64,58,0.5,0.38235294117647056,0.6166666666666667,
fresh,full_vs_leave_out_add,all,128,0,delta_paragraph_count,2wiki,64,44,0.765625,0.6333333333333333,0.8718181818181815,
fresh,full_vs_leave_out_add,all,128,0,delta_paragraph_count,macro,128,102,0.6328125,0.5440558935527641,0.7127512896882982,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_add,all,128,0,delta_word_count,hotpot,64,58,32.875,23.014552238805972,43.758598197343446,
fresh,full_vs_leave_out_add,all,128,0,delta_word_count,2wiki,64,44,106.953125,54.41538461538462,165.62142857142854,
fresh,full_vs_leave_out_add,all,128,0,delta_word_count,macro,128,102,69.9140625,42.97101484554437,99.6380503610569,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_em,hotpot,38,36,0.34210526315789475,0.1951219512195122,0.5,
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_em,2wiki,51,35,0.35294117647058826,0.2222222222222222,0.4772727272727273,
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_em,macro,89,71,0.3475232198142415,0.25028026923715074,0.4461554054054053,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_f1,hotpot,38,36,0.3257036797203002,0.1920835315295149,0.4699489956178552,
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_f1,2wiki,51,35,0.4163264639147169,0.2869952743382048,0.5352976169000229,
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_f1,macro,89,71,0.37101507181750853,0.27771952956997514,0.4640204243058765,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_legacy_em,hotpot,38,36,0.34210526315789475,0.1951219512195122,0.5,
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_legacy_em,2wiki,51,35,0.35294117647058826,0.2222222222222222,0.4772727272727273,
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_legacy_em,macro,89,71,0.3475232198142415,0.25028026923715074,0.4461554054054053,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_legacy_f1,hotpot,38,36,0.3200228108815366,0.18389751215582245,0.4658766098674533,
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_legacy_f1,2wiki,51,35,0.4182872482284424,0.2895441684543858,0.5368731768148292,
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_legacy_f1,macro,89,71,0.36915502955498947,0.27611839613377,0.4626451101090895,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_input_tokens,hotpot,38,36,72.3157894736842,53.4051386913229,93.10337837837837,
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_input_tokens,2wiki,51,35,182.84313725490196,101.0624375,269.25135869565213,
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_input_tokens,macro,89,71,127.57946336429308,85.73624641687141,172.17153056713403,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_paragraph_count,hotpot,38,36,0.7105263157894737,0.5641025641025641,0.842206477732792,
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_paragraph_count,2wiki,51,35,0.8235294117647058,0.6904556650246305,0.9272727272727272,
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_paragraph_count,macro,89,71,0.7670278637770898,0.6685187990335049,0.8534303534303534,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_word_count,hotpot,38,36,44.39473684210526,32.024375,58.486519446275544,
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_word_count,2wiki,51,35,113.92156862745098,58.29724371373308,174.62086363636362,
fresh,full_vs_leave_out_add,anchor_failure,89,0,delta_word_count,macro,89,71,79.15815273477813,50.37235605170388,109.982413003663,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_delete,all,128,0,delta_em,hotpot,64,58,-0.03125,-0.08064516129032258,0.0,
fresh,full_vs_leave_out_delete,all,128,0,delta_em,2wiki,64,44,0.046875,-0.016666666666666666,0.11940298507462686,
fresh,full_vs_leave_out_delete,all,128,0,delta_em,macro,128,102,0.0078125,-0.03225806451612903,0.04904135078575376,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_delete,all,128,0,delta_f1,hotpot,64,58,0.008061168546365915,-0.04144212631446341,0.05721925803120638,
fresh,full_vs_leave_out_delete,all,128,0,delta_f1,2wiki,64,44,0.029621784312161475,-0.04118115627715937,0.10440027363112354,
fresh,full_vs_leave_out_delete,all,128,0,delta_f1,macro,128,102,0.018841476429263697,-0.024274106732398444,0.06325762581523965,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_delete,all,128,0,delta_legacy_em,hotpot,64,58,-0.03125,-0.08064516129032258,0.0,
fresh,full_vs_leave_out_delete,all,128,0,delta_legacy_em,2wiki,64,44,0.046875,-0.016666666666666666,0.11940298507462686,
fresh,full_vs_leave_out_delete,all,128,0,delta_legacy_em,macro,128,102,0.0078125,-0.03225806451612903,0.04904135078575376,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_delete,all,128,0,delta_legacy_f1,hotpot,64,58,0.008061168546365915,-0.04144212631446341,0.05721925803120638,
fresh,full_vs_leave_out_delete,all,128,0,delta_legacy_f1,2wiki,64,44,0.029621784312161475,-0.04118115627715937,0.10440027363112354,
fresh,full_vs_leave_out_delete,all,128,0,delta_legacy_f1,macro,128,102,0.018841476429263697,-0.024274106732398444,0.06325762581523965,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_delete,all,128,0,delta_input_tokens,hotpot,64,58,-98.703125,-111.4375919117647,-86.04723502304148,
fresh,full_vs_leave_out_delete,all,128,0,delta_input_tokens,2wiki,64,44,-92.671875,-112.171875,-74.16659090909091,
fresh,full_vs_leave_out_delete,all,128,0,delta_input_tokens,macro,128,102,-95.6875,-107.03175510459056,-84.60999253952254,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_delete,all,128,0,delta_paragraph_count,hotpot,64,58,-0.921875,-0.9838709677419355,-0.85,
fresh,full_vs_leave_out_delete,all,128,0,delta_paragraph_count,2wiki,64,44,-0.90625,-0.9696969696969697,-0.8307692307692308,
fresh,full_vs_leave_out_delete,all,128,0,delta_paragraph_count,macro,128,102,-0.9140625,-0.9600617735057432,-0.8636685453751394,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_delete,all,128,0,delta_word_count,hotpot,64,58,-61.765625,-70.52393442622952,-53.17715053763442,
fresh,full_vs_leave_out_delete,all,128,0,delta_word_count,2wiki,64,44,-56.21875,-68.13843012704174,-44.4561004784689,
fresh,full_vs_leave_out_delete,all,128,0,delta_word_count,macro,128,102,-58.9921875,-66.25956469741344,-51.742605886345295,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_em,hotpot,38,36,-0.02631578947368421,-0.08333333333333333,0.0,
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_em,2wiki,51,35,0.0392156862745098,-0.037037037037037035,0.12244897959183673,
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_em,macro,89,71,0.006449948400412797,-0.039473684210526314,0.05385416666666655,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_f1,hotpot,38,36,0.022348634744756634,-0.023894194946826527,0.08016280277512623,
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_f1,2wiki,51,35,0.017564592078006546,-0.06420706674101963,0.1032656809743504,
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_f1,macro,89,71,0.01995661341138159,-0.02971261465027099,0.0708554268293254,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_legacy_em,hotpot,38,36,-0.02631578947368421,-0.08333333333333333,0.0,
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_legacy_em,2wiki,51,35,0.0392156862745098,-0.037037037037037035,0.12244897959183673,
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_legacy_em,macro,89,71,0.006449948400412797,-0.039473684210526314,0.05385416666666655,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_legacy_f1,hotpot,38,36,0.022348634744756634,-0.023894194946826527,0.08016280277512623,
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_legacy_f1,2wiki,51,35,0.017564592078006546,-0.06420706674101963,0.1032656809743504,
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_legacy_f1,macro,89,71,0.01995661341138159,-0.02971261465027099,0.0708554268293254,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_input_tokens,hotpot,38,36,-100.57894736842105,-116.18076923076923,-85.55555555555556,
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_input_tokens,2wiki,51,35,-93.45098039215686,-113.82716836734694,-74.40292776998598,
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_input_tokens,macro,89,71,-97.01496388028896,-109.58792226100967,-84.40598653752437,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_paragraph_count,hotpot,38,36,-0.9736842105263158,-1.0,-0.9166666666666666,
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_paragraph_count,2wiki,51,35,-0.9019607843137255,-0.9777777777777777,-0.8125,
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_paragraph_count,macro,89,71,-0.9378224974200207,-0.98,-0.8845677166400852,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_word_count,hotpot,38,36,-62.44736842105263,-73.02633357041252,-52.21621621621622,
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_word_count,2wiki,51,35,-57.254901960784316,-70.47729743083005,-44.963545454545454,
fresh,full_vs_leave_out_delete,anchor_failure,89,0,delta_word_count,macro,89,71,-59.85113519091847,-68.09036674174173,-51.514544651358676,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_joint,all,128,0,delta_em,hotpot,64,58,0.1875,0.078125,0.30158730158730157,
fresh,full_vs_leave_out_joint,all,128,0,delta_em,2wiki,64,44,0.296875,0.18181818181818182,0.41379310344827586,
fresh,full_vs_leave_out_joint,all,128,0,delta_em,macro,128,102,0.2421875,0.16244848460640599,0.32282985383791835,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_joint,all,128,0,delta_f1,hotpot,64,58,0.2019889132553606,0.10381290098329898,0.3086716237049951,
fresh,full_vs_leave_out_joint,all,128,0,delta_f1,2wiki,64,44,0.32840583698521586,0.1980591564514523,0.4517437118019728,
fresh,full_vs_leave_out_joint,all,128,0,delta_f1,macro,128,102,0.26519737512028824,0.18349376235555626,0.3450414243382047,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_joint,all,128,0,delta_legacy_em,hotpot,64,58,0.1875,0.078125,0.30158730158730157,
fresh,full_vs_leave_out_joint,all,128,0,delta_legacy_em,2wiki,64,44,0.296875,0.18181818181818182,0.41379310344827586,
fresh,full_vs_leave_out_joint,all,128,0,delta_legacy_em,macro,128,102,0.2421875,0.16244848460640599,0.32282985383791835,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_joint,all,128,0,delta_legacy_f1,hotpot,64,58,0.19861589738234475,0.09991149562131078,0.30606554686379245,
fresh,full_vs_leave_out_joint,all,128,0,delta_legacy_f1,2wiki,64,44,0.32840583698521586,0.1980591564514523,0.4517437118019728,
fresh,full_vs_leave_out_joint,all,128,0,delta_legacy_f1,macro,128,102,0.2635108671837803,0.18097701241754388,0.3434944993421894,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_joint,all,128,0,delta_input_tokens,hotpot,64,58,-44.546875,-66.5540625,-21.11209677419356,
fresh,full_vs_leave_out_joint,all,128,0,delta_input_tokens,2wiki,64,44,79.3125,5.517055442866803,154.5529462242563,
fresh,full_vs_leave_out_joint,all,128,0,delta_input_tokens,macro,128,102,17.3828125,-21.174754826099917,56.568533887987,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_joint,all,128,0,delta_paragraph_count,hotpot,64,58,-0.421875,-0.5538461538461539,-0.2878787878787879,
fresh,full_vs_leave_out_joint,all,128,0,delta_paragraph_count,2wiki,64,44,-0.140625,-0.2711864406779661,-0.029850746268656716,
fresh,full_vs_leave_out_joint,all,128,0,delta_paragraph_count,macro,128,102,-0.28125,-0.37295550321217175,-0.1947263913855498,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_joint,all,128,0,delta_word_count,hotpot,64,58,-28.890625,-42.913964148877945,-14.376353109549841,
fresh,full_vs_leave_out_joint,all,128,0,delta_word_count,2wiki,64,44,50.734375,-0.1788662239089171,105.24162195121949,
fresh,full_vs_leave_out_joint,all,128,0,delta_word_count,macro,128,102,10.921875,-15.664151894465096,38.80909682523478,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_em,hotpot,38,36,0.34210526315789475,0.1794871794871795,0.5135135135135135,
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_em,2wiki,51,35,0.37254901960784315,0.24444444444444444,0.5,
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_em,macro,89,71,0.3573271413828689,0.2532051282051282,0.46254199768288623,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_f1,hotpot,38,36,0.3489637837283267,0.2098490133716357,0.4991028528528529,
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_f1,2wiki,51,35,0.41211712876576106,0.26042268902408866,0.5432524670755793,
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_f1,macro,89,71,0.3805404562470439,0.277677726674616,0.4784806716234144,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_legacy_em,hotpot,38,36,0.34210526315789475,0.1794871794871795,0.5135135135135135,
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_legacy_em,2wiki,51,35,0.37254901960784315,0.24444444444444444,0.5,
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_legacy_em,macro,89,71,0.3573271413828689,0.2532051282051282,0.46254199768288623,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_legacy_f1,hotpot,38,36,0.3432829148895631,0.20215538389101406,0.4953735119047618,
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_legacy_f1,2wiki,51,35,0.41211712876576106,0.26042268902408866,0.5432524670755793,
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_legacy_f1,macro,89,71,0.37770002182766205,0.27373301948108103,0.4765212239040132,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_input_tokens,hotpot,38,36,-28.263157894736842,-54.71100640113798,0.2432597231377717,
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_input_tokens,2wiki,51,35,89.3921568627451,9.34526530612245,168.72133424408014,
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_input_tokens,macro,89,71,30.564499484004127,-11.849824561403507,72.63132152687236,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_paragraph_count,hotpot,38,36,-0.2631578947368421,-0.42105263157894735,-0.10526315789473684,
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_paragraph_count,2wiki,51,35,-0.0784313725490196,-0.20833333333333334,0.04,
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_paragraph_count,macro,89,71,-0.17079463364293085,-0.27136824324324327,-0.07291561234817816,"[""hotpot"",""2wiki""]"
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_word_count,hotpot,38,36,-18.05263157894737,-35.08375,0.19140390390387169,
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_word_count,2wiki,51,35,56.666666666666664,1.556381168462849,112.66849999999998,
fresh,full_vs_leave_out_joint,anchor_failure,89,0,delta_word_count,macro,89,71,19.307017543859647,-9.566313167085092,49.053301705546446,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_add,all,128,0,delta_em,hotpot,64,58,0.0,0.0,0.0,
fresh,full_vs_one_add,all,128,0,delta_em,2wiki,64,44,0.03125,0.0,0.0847457627118644,
fresh,full_vs_one_add,all,128,0,delta_em,macro,128,102,0.015625,0.0,0.0423728813559322,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_add,all,128,0,delta_f1,hotpot,64,58,0.0,0.0,0.0,
fresh,full_vs_one_add,all,128,0,delta_f1,2wiki,64,44,0.037984913793103446,0.0,0.09126040428061831,
fresh,full_vs_one_add,all,128,0,delta_f1,macro,128,102,0.018992456896551723,0.0,0.045630202140309155,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_add,all,128,0,delta_legacy_em,hotpot,64,58,0.0,0.0,0.0,
fresh,full_vs_one_add,all,128,0,delta_legacy_em,2wiki,64,44,0.03125,0.0,0.0847457627118644,
fresh,full_vs_one_add,all,128,0,delta_legacy_em,macro,128,102,0.015625,0.0,0.0423728813559322,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_add,all,128,0,delta_legacy_f1,hotpot,64,58,0.0,0.0,0.0,
fresh,full_vs_one_add,all,128,0,delta_legacy_f1,2wiki,64,44,0.037984913793103446,0.0,0.09126040428061831,
fresh,full_vs_one_add,all,128,0,delta_legacy_f1,macro,128,102,0.018992456896551723,0.0,0.045630202140309155,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_add,all,128,0,delta_input_tokens,hotpot,64,58,8.140625,1.492063492063492,16.70839658444019,
fresh,full_vs_one_add,all,128,0,delta_input_tokens,2wiki,64,44,31.890625,15.579688354291964,52.306451612903224,
fresh,full_vs_one_add,all,128,0,delta_input_tokens,macro,128,102,20.015625,10.916463021175925,31.015228580599306,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_add,all,128,0,delta_paragraph_count,hotpot,64,58,0.0625,0.015151515151515152,0.12698412698412698,
fresh,full_vs_one_add,all,128,0,delta_paragraph_count,2wiki,64,44,0.34375,0.15942028985507245,0.5806451612903226,
fresh,full_vs_one_add,all,128,0,delta_paragraph_count,macro,128,102,0.203125,0.10653896805564936,0.3241936766458558,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_add,all,128,0,delta_word_count,hotpot,64,58,5.0,0.8412698412698413,10.26501131221719,
fresh,full_vs_one_add,all,128,0,delta_word_count,2wiki,64,44,17.265625,8.417905724541848,28.49080188679245,
fresh,full_vs_one_add,all,128,0,delta_word_count,macro,128,102,11.1328125,6.088674475166411,17.243391672589436,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_add,anchor_failure,89,0,delta_em,hotpot,38,36,0.0,0.0,0.0,
fresh,full_vs_one_add,anchor_failure,89,0,delta_em,2wiki,51,35,0.0392156862745098,0.0,0.10869565217391304,
fresh,full_vs_one_add,anchor_failure,89,0,delta_em,macro,89,71,0.0196078431372549,0.0,0.05434782608695652,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_add,anchor_failure,89,0,delta_f1,hotpot,38,36,0.0,0.0,0.0,
fresh,full_vs_one_add,anchor_failure,89,0,delta_f1,2wiki,51,35,0.04766734279918864,0.0,0.11873040752351095,
fresh,full_vs_one_add,anchor_failure,89,0,delta_f1,macro,89,71,0.02383367139959432,0.0,0.059365203761755476,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_add,anchor_failure,89,0,delta_legacy_em,hotpot,38,36,0.0,0.0,0.0,
fresh,full_vs_one_add,anchor_failure,89,0,delta_legacy_em,2wiki,51,35,0.0392156862745098,0.0,0.10869565217391304,
fresh,full_vs_one_add,anchor_failure,89,0,delta_legacy_em,macro,89,71,0.0196078431372549,0.0,0.05434782608695652,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_add,anchor_failure,89,0,delta_legacy_f1,hotpot,38,36,0.0,0.0,0.0,
fresh,full_vs_one_add,anchor_failure,89,0,delta_legacy_f1,2wiki,51,35,0.04766734279918864,0.0,0.11873040752351095,
fresh,full_vs_one_add,anchor_failure,89,0,delta_legacy_f1,macro,89,71,0.02383367139959432,0.0,0.059365203761755476,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_add,anchor_failure,89,0,delta_input_tokens,hotpot,38,36,13.710526315789474,2.473684210526316,28.16216216216216,
fresh,full_vs_one_add,anchor_failure,89,0,delta_input_tokens,2wiki,51,35,23.980392156862745,10.29970338983051,42.63459703075291,
fresh,full_vs_one_add,anchor_failure,89,0,delta_input_tokens,macro,89,71,18.84545923632611,9.488612040188757,30.533801669316368,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_add,anchor_failure,89,0,delta_paragraph_count,hotpot,38,36,0.10526315789473684,0.025,0.21621621621621623,
fresh,full_vs_one_add,anchor_failure,89,0,delta_paragraph_count,2wiki,51,35,0.27450980392156865,0.12,0.4782608695652174,
fresh,full_vs_one_add,anchor_failure,89,0,delta_paragraph_count,macro,89,71,0.18988648090815274,0.09845559845559845,0.3034711848543255,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_add,anchor_failure,89,0,delta_word_count,hotpot,38,36,8.421052631578947,1.394736842105263,17.37508445945946,
fresh,full_vs_one_add,anchor_failure,89,0,delta_word_count,2wiki,51,35,12.666666666666666,5.2725757575757575,22.959223689475788,
fresh,full_vs_one_add,anchor_failure,89,0,delta_word_count,macro,89,71,10.543859649122806,5.206709364273456,17.27434735872236,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_delete,all,128,0,delta_em,hotpot,64,58,-0.03125,-0.08064516129032258,0.0,
fresh,full_vs_one_delete,all,128,0,delta_em,2wiki,64,44,0.078125,0.017241379310344827,0.14285714285714285,
fresh,full_vs_one_delete,all,128,0,delta_em,macro,128,102,0.0234375,-0.01503896352904118,0.060937489938504105,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_delete,all,128,0,delta_f1,hotpot,64,58,0.006600167865288835,-0.042883516656954154,0.05692937814295773,
fresh,full_vs_one_delete,all,128,0,delta_f1,2wiki,64,44,0.05192328408241314,-0.007856128507899062,0.11813349245892119,
fresh,full_vs_one_delete,all,128,0,delta_f1,macro,128,102,0.02926172597385099,-0.010522797035425595,0.07086996046318995,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_delete,all,128,0,delta_legacy_em,hotpot,64,58,-0.03125,-0.08064516129032258,0.0,
fresh,full_vs_one_delete,all,128,0,delta_legacy_em,2wiki,64,44,0.078125,0.017241379310344827,0.14285714285714285,
fresh,full_vs_one_delete,all,128,0,delta_legacy_em,macro,128,102,0.0234375,-0.01503896352904118,0.060937489938504105,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_delete,all,128,0,delta_legacy_f1,hotpot,64,58,0.006600167865288835,-0.042883516656954154,0.05692937814295773,
fresh,full_vs_one_delete,all,128,0,delta_legacy_f1,2wiki,64,44,0.050502829536958595,-0.008407749340381116,0.1151239564426717,
fresh,full_vs_one_delete,all,128,0,delta_legacy_f1,macro,128,102,0.028551498701123716,-0.010835135027341989,0.06941726573614475,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_delete,all,128,0,delta_input_tokens,hotpot,64,58,-199.984375,-235.6042242703533,-167.69775565964093,
fresh,full_vs_one_delete,all,128,0,delta_input_tokens,2wiki,64,44,-178.8125,-210.27283950617283,-145.5452566964286,
fresh,full_vs_one_delete,all,128,0,delta_input_tokens,macro,128,102,-189.3984375,-212.85225087412587,-165.98513259226968,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_delete,all,128,0,delta_paragraph_count,hotpot,64,58,-1.875,-2.125,-1.621212121212121,
fresh,full_vs_one_delete,all,128,0,delta_paragraph_count,2wiki,64,44,-1.859375,-2.129032258064516,-1.5636363636363637,
fresh,full_vs_one_delete,all,128,0,delta_paragraph_count,macro,128,102,-1.8671875,-2.0552975404617233,-1.6727651633349665,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_delete,all,128,0,delta_word_count,hotpot,64,58,-124.671875,-148.20369203629033,-103.74971153846154,
fresh,full_vs_one_delete,all,128,0,delta_word_count,2wiki,64,44,-104.9375,-123.86797080772608,-83.9131704980843,
fresh,full_vs_one_delete,all,128,0,delta_word_count,macro,128,102,-114.8046875,-129.73503703327924,-99.8744333641722,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_delete,anchor_failure,89,0,delta_em,hotpot,38,36,0.0,0.0,0.0,
fresh,full_vs_one_delete,anchor_failure,89,0,delta_em,2wiki,51,35,0.0784313725490196,0.018867924528301886,0.15384615384615385,
fresh,full_vs_one_delete,anchor_failure,89,0,delta_em,macro,89,71,0.0392156862745098,0.009433962264150943,0.07692307692307693,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_delete,anchor_failure,89,0,delta_f1,hotpot,38,36,0.04620379149241629,-0.005781038291118937,0.11351942302662346,
fresh,full_vs_one_delete,anchor_failure,89,0,delta_f1,2wiki,51,35,0.045550787868126295,-0.020577274898956333,0.1180020150082871,
fresh,full_vs_one_delete,anchor_failure,89,0,delta_f1,macro,89,71,0.04587728968027129,0.0025964178199585496,0.09414054103538898,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_delete,anchor_failure,89,0,delta_legacy_em,hotpot,38,36,0.0,0.0,0.0,
fresh,full_vs_one_delete,anchor_failure,89,0,delta_legacy_em,2wiki,51,35,0.0784313725490196,0.018867924528301886,0.15384615384615385,
fresh,full_vs_one_delete,anchor_failure,89,0,delta_legacy_em,macro,89,71,0.0392156862745098,0.009433962264150943,0.07692307692307693,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_delete,anchor_failure,89,0,delta_legacy_f1,hotpot,38,36,0.04620379149241629,-0.005781038291118937,0.11351942302662346,
fresh,full_vs_one_delete,anchor_failure,89,0,delta_legacy_f1,2wiki,51,35,0.045550787868126295,-0.020577274898956333,0.1180020150082871,
fresh,full_vs_one_delete,anchor_failure,89,0,delta_legacy_f1,macro,89,71,0.04587728968027129,0.0025964178199585496,0.09414054103538898,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_delete,anchor_failure,89,0,delta_input_tokens,hotpot,38,36,-236.6315789473684,-283.763673541963,-191.1096846846847,
fresh,full_vs_one_delete,anchor_failure,89,0,delta_input_tokens,2wiki,51,35,-189.76470588235293,-223.26740740740743,-154.38080357142857,
fresh,full_vs_one_delete,anchor_failure,89,0,delta_input_tokens,macro,89,71,-213.19814241486068,-241.52674064477048,-184.7506193390453,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_delete,anchor_failure,89,0,delta_paragraph_count,hotpot,38,36,-2.236842105263158,-2.5609756097560976,-1.8918918918918919,
fresh,full_vs_one_delete,anchor_failure,89,0,delta_paragraph_count,2wiki,51,35,-2.0,-2.2830267295597486,-1.6818181818181819,
fresh,full_vs_one_delete,anchor_failure,89,0,delta_paragraph_count,macro,89,71,-2.1184210526315788,-2.333333333333333,-1.885621010638298,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_delete,anchor_failure,89,0,delta_word_count,hotpot,38,36,-148.21052631578948,-178.60592105263157,-118.86477102102103,
fresh,full_vs_one_delete,anchor_failure,89,0,delta_word_count,2wiki,51,35,-113.07843137254902,-133.0843201754386,-89.99950000000001,
fresh,full_vs_one_delete,anchor_failure,89,0,delta_word_count,macro,89,71,-130.64447884416924,-148.97119187528907,-112.32210237664185,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_joint,all,128,0,delta_em,hotpot,64,58,0.0,-0.046875,0.046153846153846156,
fresh,full_vs_one_joint,all,128,0,delta_em,2wiki,64,44,0.09375,0.03125,0.1694915254237288,
fresh,full_vs_one_joint,all,128,0,delta_em,macro,128,102,0.046875,0.008063695081010073,0.08975468975468975,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_joint,all,128,0,delta_f1,hotpot,64,58,0.01211836008805229,-0.03451435226441037,0.06181066737665327,
fresh,full_vs_one_joint,all,128,0,delta_f1,2wiki,64,44,0.09111756293905268,0.029909668269823657,0.16007657536429393,
fresh,full_vs_one_joint,all,128,0,delta_f1,macro,128,102,0.05161796151355248,0.012158399559638823,0.09310497445172432,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_joint,all,128,0,delta_legacy_em,hotpot,64,58,0.0,-0.046875,0.046153846153846156,
fresh,full_vs_one_joint,all,128,0,delta_legacy_em,2wiki,64,44,0.09375,0.03125,0.1694915254237288,
fresh,full_vs_one_joint,all,128,0,delta_legacy_em,macro,128,102,0.046875,0.008063695081010073,0.08975468975468975,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_joint,all,128,0,delta_legacy_f1,hotpot,64,58,0.01211836008805229,-0.03451435226441037,0.06181066737665327,
fresh,full_vs_one_joint,all,128,0,delta_legacy_f1,2wiki,64,44,0.09111756293905268,0.029909668269823657,0.16007657536429393,
fresh,full_vs_one_joint,all,128,0,delta_legacy_f1,macro,128,102,0.05161796151355248,0.012158399559638823,0.09310497445172432,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_joint,all,128,0,delta_input_tokens,hotpot,64,58,-191.84375,-226.69370967741935,-160.67646023198012,
fresh,full_vs_one_joint,all,128,0,delta_input_tokens,2wiki,64,44,-146.921875,-179.69750320102432,-109.40851873536302,
fresh,full_vs_one_joint,all,128,0,delta_input_tokens,macro,128,102,-169.3828125,-193.20489646628516,-145.20386809433927,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_joint,all,128,0,delta_paragraph_count,hotpot,64,58,-1.8125,-2.0434782608695654,-1.5757575757575757,
fresh,full_vs_one_joint,all,128,0,delta_paragraph_count,2wiki,64,44,-1.515625,-1.8208955223880596,-1.1666666666666667,
fresh,full_vs_one_joint,all,128,0,delta_paragraph_count,macro,128,102,-1.6640625,-1.8600890614461474,-1.4558785232843139,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_joint,all,128,0,delta_word_count,hotpot,64,58,-119.671875,-143.16420114493886,-98.76875000000001,
fresh,full_vs_one_joint,all,128,0,delta_word_count,2wiki,64,44,-87.671875,-107.75435483870967,-64.50749740574197,
fresh,full_vs_one_joint,all,128,0,delta_word_count,macro,128,102,-103.671875,-119.15593847031295,-88.23337037538495,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_joint,anchor_failure,89,0,delta_em,hotpot,38,36,0.02631578947368421,0.0,0.08333333333333333,
fresh,full_vs_one_joint,anchor_failure,89,0,delta_em,2wiki,51,35,0.11764705882352941,0.038461538461538464,0.21739130434782608,
fresh,full_vs_one_joint,anchor_failure,89,0,delta_em,macro,89,71,0.07198142414860681,0.026785714285714284,0.12947498590944467,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_joint,anchor_failure,89,0,delta_f1,hotpot,38,36,0.04672565909566701,-0.0039090227848387485,0.11567193220364139,
fresh,full_vs_one_joint,anchor_failure,89,0,delta_f1,2wiki,51,35,0.11434360839410533,0.03725808443564498,0.20852273433483454,
fresh,full_vs_one_joint,anchor_failure,89,0,delta_f1,macro,89,71,0.08053463374488617,0.03292584070591449,0.13734926739097367,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_joint,anchor_failure,89,0,delta_legacy_em,hotpot,38,36,0.02631578947368421,0.0,0.08333333333333333,
fresh,full_vs_one_joint,anchor_failure,89,0,delta_legacy_em,2wiki,51,35,0.11764705882352941,0.038461538461538464,0.21739130434782608,
fresh,full_vs_one_joint,anchor_failure,89,0,delta_legacy_em,macro,89,71,0.07198142414860681,0.026785714285714284,0.12947498590944467,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_joint,anchor_failure,89,0,delta_legacy_f1,hotpot,38,36,0.04672565909566701,-0.0039090227848387485,0.11567193220364139,
fresh,full_vs_one_joint,anchor_failure,89,0,delta_legacy_f1,2wiki,51,35,0.11434360839410533,0.03725808443564498,0.20852273433483454,
fresh,full_vs_one_joint,anchor_failure,89,0,delta_legacy_f1,macro,89,71,0.08053463374488617,0.03292584070591449,0.13734926739097367,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_joint,anchor_failure,89,0,delta_input_tokens,hotpot,38,36,-222.92105263157896,-268.27826576576575,-178.52708333333334,
fresh,full_vs_one_joint,anchor_failure,89,0,delta_input_tokens,2wiki,51,35,-165.7843137254902,-200.32694186046513,-125.355,
fresh,full_vs_one_joint,anchor_failure,89,0,delta_input_tokens,macro,89,71,-194.35268317853456,-223.0124228604357,-164.8106960245129,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_joint,anchor_failure,89,0,delta_paragraph_count,hotpot,38,36,-2.1315789473684212,-2.4285714285714284,-1.8055555555555556,
fresh,full_vs_one_joint,anchor_failure,89,0,delta_paragraph_count,2wiki,51,35,-1.7254901960784315,-2.046875,-1.3420892169448013,
fresh,full_vs_one_joint,anchor_failure,89,0,delta_paragraph_count,macro,89,71,-1.9285345717234263,-2.1433973077535105,-1.6810511695906434,"[""hotpot"",""2wiki""]"
fresh,full_vs_one_joint,anchor_failure,89,0,delta_word_count,hotpot,38,36,-139.78947368421052,-170.0553342816501,-110.39986842105264,
fresh,full_vs_one_joint,anchor_failure,89,0,delta_word_count,2wiki,51,35,-100.41176470588235,-121.7063725490196,-75.14132653061226,
fresh,full_vs_one_joint,anchor_failure,89,0,delta_word_count,macro,89,71,-120.10061919504643,-138.64216993043644,-101.20251370614037,"[""hotpot"",""2wiki""]"
fresh,matched_add,all,128,0,delta_em,hotpot,32,31,0.375,0.1875,0.5757575757575758,
fresh,matched_add,all,128,0,delta_em,2wiki,49,31,0.3469387755102041,0.21621621621621623,0.4897959183673469,
fresh,matched_add,all,128,0,delta_em,macro,81,62,0.360969387755102,0.2464886671593989,0.4795524130935684,"[""hotpot"",""2wiki""]"
fresh,matched_add,all,128,0,delta_f1,hotpot,32,31,0.37200853837101716,0.2141842089325522,0.5419760263185422,
fresh,matched_add,all,128,0,delta_f1,2wiki,49,31,0.4115141326501614,0.28843517682912007,0.5449642913186337,
fresh,matched_add,all,128,0,delta_f1,macro,81,62,0.3917613355105893,0.2923740689317452,0.4992631439469066,"[""hotpot"",""2wiki""]"
fresh,matched_add,all,128,0,delta_legacy_em,hotpot,32,31,0.375,0.1875,0.5757575757575758,
fresh,matched_add,all,128,0,delta_legacy_em,2wiki,49,31,0.3469387755102041,0.21621621621621623,0.4897959183673469,
fresh,matched_add,all,128,0,delta_legacy_em,macro,81,62,0.360969387755102,0.2464886671593989,0.4795524130935684,"[""hotpot"",""2wiki""]"
fresh,matched_add,all,128,0,delta_legacy_f1,hotpot,32,31,0.3679534788472076,0.20757822623227065,0.5397592205380486,
fresh,matched_add,all,128,0,delta_legacy_f1,2wiki,49,31,0.4115141326501614,0.28843517682912007,0.5449642913186337,
fresh,matched_add,all,128,0,delta_legacy_f1,macro,81,62,0.3897338057486845,0.2899998857630496,0.4976382386603085,"[""hotpot"",""2wiki""]"
fresh,matched_add,all,128,0,delta_input_tokens,hotpot,32,31,0.0625,-0.12903225806451613,0.25,
fresh,matched_add,all,128,0,delta_input_tokens,2wiki,49,31,0.12244897959183673,-0.09523809523809523,0.3382409502262443,
fresh,matched_add,all,128,0,delta_input_tokens,macro,81,62,0.09247448979591837,-0.052936089208410635,0.23239497016403737,"[""hotpot"",""2wiki""]"
fresh,matched_add,all,128,0,delta_paragraph_count,hotpot,32,31,0.0,0.0,0.0,
fresh,matched_add,all,128,0,delta_paragraph_count,2wiki,49,31,0.0,0.0,0.0,
fresh,matched_add,all,128,0,delta_paragraph_count,macro,81,62,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
fresh,matched_add,all,128,0,delta_word_count,hotpot,32,31,-3.8125,-11.85339184060721,3.355342741935477,
fresh,matched_add,all,128,0,delta_word_count,2wiki,49,31,4.673469387755102,-4.4900510204081625,13.72430371352785,
fresh,matched_add,all,128,0,delta_word_count,macro,81,62,0.43048469387755084,-5.580562186168595,6.275749829807286,"[""hotpot"",""2wiki""]"
fresh,matched_add,anchor_failure,89,0,delta_em,hotpot,27,26,0.48148148148148145,0.2962962962962963,0.6785714285714286,
fresh,matched_add,anchor_failure,89,0,delta_em,2wiki,42,28,0.40476190476190477,0.2564102564102564,0.5609756097560976,
fresh,matched_add,anchor_failure,89,0,delta_em,macro,69,54,0.44312169312169314,0.3215458152958153,0.5665079141641641,"[""hotpot"",""2wiki""]"
fresh,matched_add,anchor_failure,89,0,delta_f1,hotpot,27,26,0.4532446874520697,0.27856002823167036,0.6374693807564178,
fresh,matched_add,anchor_failure,89,0,delta_f1,2wiki,42,28,0.48009982142518826,0.3491492168852558,0.6178859412766402,
fresh,matched_add,anchor_failure,89,0,delta_f1,macro,69,54,0.466672254438629,0.3568270697053643,0.5804929596585577,"[""hotpot"",""2wiki""]"
fresh,matched_add,anchor_failure,89,0,delta_legacy_em,hotpot,27,26,0.48148148148148145,0.2962962962962963,0.6785714285714286,
fresh,matched_add,anchor_failure,89,0,delta_legacy_em,2wiki,42,28,0.40476190476190477,0.2564102564102564,0.5609756097560976,
fresh,matched_add,anchor_failure,89,0,delta_legacy_em,macro,69,54,0.44312169312169314,0.3215458152958153,0.5665079141641641,"[""hotpot"",""2wiki""]"
fresh,matched_add,anchor_failure,89,0,delta_legacy_f1,hotpot,27,26,0.44843869097940653,0.27251407190375077,0.6345043356848913,
fresh,matched_add,anchor_failure,89,0,delta_legacy_f1,2wiki,42,28,0.48009982142518826,0.3491492168852558,0.6178859412766402,
fresh,matched_add,anchor_failure,89,0,delta_legacy_f1,macro,69,54,0.4642692562022974,0.35377420897575923,0.5785975967878816,"[""hotpot"",""2wiki""]"
fresh,matched_add,anchor_failure,89,0,delta_input_tokens,hotpot,27,26,0.037037037037037035,-0.18518518518518517,0.25925925925925924,
fresh,matched_add,anchor_failure,89,0,delta_input_tokens,2wiki,42,28,0.14285714285714285,-0.09302325581395349,0.375,
fresh,matched_add,anchor_failure,89,0,delta_input_tokens,macro,69,54,0.08994708994708994,-0.07121138996138995,0.24570955805711903,"[""hotpot"",""2wiki""]"
fresh,matched_add,anchor_failure,89,0,delta_paragraph_count,hotpot,27,26,0.0,0.0,0.0,
fresh,matched_add,anchor_failure,89,0,delta_paragraph_count,2wiki,42,28,0.0,0.0,0.0,
fresh,matched_add,anchor_failure,89,0,delta_paragraph_count,macro,69,54,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
fresh,matched_add,anchor_failure,89,0,delta_word_count,hotpot,27,26,-1.2592592592592593,-7.678848522167487,4.851984126984125,
fresh,matched_add,anchor_failure,89,0,delta_word_count,2wiki,42,28,4.357142857142857,-4.615441176470588,12.617021276595745,
fresh,matched_add,anchor_failure,89,0,delta_word_count,macro,69,54,1.5489417989417986,-4.003248440748441,6.745224537037036,"[""hotpot"",""2wiki""]"
fresh,native_add,all,128,0,delta_em,hotpot,64,58,0.1875,0.08823529411764706,0.29508196721311475,
fresh,native_add,all,128,0,delta_em,2wiki,64,44,0.296875,0.1864406779661017,0.4090909090909091,
fresh,native_add,all,128,0,delta_em,macro,128,102,0.2421875,0.16666666666666666,0.3180076808497833,"[""hotpot"",""2wiki""]"
fresh,native_add,all,128,0,delta_f1,hotpot,64,58,0.1881782265005949,0.10163221470447206,0.2825822870698379,
fresh,native_add,all,128,0,delta_f1,2wiki,64,44,0.34741907454133125,0.23799743070750035,0.45692436037840023,
fresh,native_add,all,128,0,delta_f1,macro,128,102,0.2677986505209631,0.1971679309718962,0.3408804168341155,"[""hotpot"",""2wiki""]"
fresh,native_add,all,128,0,delta_legacy_em,hotpot,64,58,0.1875,0.08823529411764706,0.29508196721311475,
fresh,native_add,all,128,0,delta_legacy_em,2wiki,64,44,0.296875,0.1864406779661017,0.4090909090909091,
fresh,native_add,all,128,0,delta_legacy_em,macro,128,102,0.2421875,0.16666666666666666,0.3180076808497833,"[""hotpot"",""2wiki""]"
fresh,native_add,all,128,0,delta_legacy_f1,hotpot,64,58,0.18480521062757904,0.09779123151342763,0.27926112164082084,
fresh,native_add,all,128,0,delta_legacy_f1,2wiki,64,44,0.34741907454133125,0.23799743070750035,0.45692436037840023,
fresh,native_add,all,128,0,delta_legacy_f1,macro,128,102,0.26611214258445515,0.1952411176426625,0.33930284536338673,"[""hotpot"",""2wiki""]"
fresh,native_add,all,128,0,delta_input_tokens,hotpot,64,58,62.296875,44.09977272727273,82.11501024590163,
fresh,native_add,all,128,0,delta_input_tokens,2wiki,64,44,203.875,128.54298245614035,283.3734184769634,
fresh,native_add,all,128,0,delta_input_tokens,macro,128,102,133.0859375,93.80706699346403,174.6742634480478,"[""hotpot"",""2wiki""]"
fresh,native_add,all,128,0,delta_paragraph_count,hotpot,64,58,0.5625,0.421875,0.7076923076923077,
fresh,native_add,all,128,0,delta_paragraph_count,2wiki,64,44,1.109375,0.864406779661017,1.3880597014925373,
fresh,native_add,all,128,0,delta_paragraph_count,macro,128,102,0.8359375,0.6925453933238839,0.9909049567503392,"[""hotpot"",""2wiki""]"
fresh,native_add,all,128,0,delta_word_count,hotpot,64,58,37.875,26.523015873015876,50.15644211065573,
fresh,native_add,all,128,0,delta_word_count,2wiki,64,44,124.21875,72.81633928571428,180.18410936205464,
fresh,native_add,all,128,0,delta_word_count,macro,128,102,81.046875,54.392912946428574,109.95714876096223,"[""hotpot"",""2wiki""]"
fresh,native_add,anchor_failure,89,0,delta_em,hotpot,38,36,0.34210526315789475,0.1951219512195122,0.5,
fresh,native_add,anchor_failure,89,0,delta_em,2wiki,51,35,0.37254901960784315,0.24074074074074073,0.5,
fresh,native_add,anchor_failure,89,0,delta_em,macro,89,71,0.3573271413828689,0.26013513513513514,0.45559615616252913,"[""hotpot"",""2wiki""]"
fresh,native_add,anchor_failure,89,0,delta_f1,hotpot,38,36,0.3257036797203002,0.1920835315295149,0.4699489956178552,
fresh,native_add,anchor_failure,89,0,delta_f1,2wiki,51,35,0.43597687785578826,0.3108289157713121,0.5568709479405797,
fresh,native_add,anchor_failure,89,0,delta_f1,macro,89,71,0.3808402787880442,0.2881268134445891,0.47410460036325386,"[""hotpot"",""2wiki""]"
fresh,native_add,anchor_failure,89,0,delta_legacy_em,hotpot,38,36,0.34210526315789475,0.1951219512195122,0.5,
fresh,native_add,anchor_failure,89,0,delta_legacy_em,2wiki,51,35,0.37254901960784315,0.24074074074074073,0.5,
fresh,native_add,anchor_failure,89,0,delta_legacy_em,macro,89,71,0.3573271413828689,0.26013513513513514,0.45559615616252913,"[""hotpot"",""2wiki""]"
fresh,native_add,anchor_failure,89,0,delta_legacy_f1,hotpot,38,36,0.3200228108815366,0.18389751215582245,0.4658766098674533,
fresh,native_add,anchor_failure,89,0,delta_legacy_f1,2wiki,51,35,0.43597687785578826,0.3108289157713121,0.5568709479405797,
fresh,native_add,anchor_failure,89,0,delta_legacy_f1,macro,89,71,0.3779998443686624,0.28484069367938647,0.4716745510752153,"[""hotpot"",""2wiki""]"
fresh,native_add,anchor_failure,89,0,delta_input_tokens,hotpot,38,36,86.02631578947368,62.02321428571429,111.64868243243242,
fresh,native_add,anchor_failure,89,0,delta_input_tokens,2wiki,51,35,206.8235294117647,130.25631868131867,289.1860488457678,
fresh,native_add,anchor_failure,89,0,delta_input_tokens,macro,89,71,146.4249226006192,106.24100678910786,189.8947992543171,"[""hotpot"",""2wiki""]"
fresh,native_add,anchor_failure,89,0,delta_paragraph_count,hotpot,38,36,0.8157894736842105,0.631578947368421,1.0,
fresh,native_add,anchor_failure,89,0,delta_paragraph_count,2wiki,51,35,1.0980392156862746,0.8846153846153846,1.3404376208897484,
fresh,native_add,anchor_failure,89,0,delta_paragraph_count,macro,89,71,0.9569143446852426,0.8146135265700483,1.1116891064871481,"[""hotpot"",""2wiki""]"
fresh,native_add,anchor_failure,89,0,delta_word_count,hotpot,38,36,52.81578947368421,37.555128205128206,69.44934210526313,
fresh,native_add,anchor_failure,89,0,delta_word_count,2wiki,51,35,126.58823529411765,73.52497023809525,184.778431372549,
fresh,native_add,anchor_failure,89,0,delta_word_count,macro,89,71,89.70201238390094,62.00514976247349,120.1182943691375,"[""hotpot"",""2wiki""]"
fresh,native_delete,all,128,0,delta_em,hotpot,64,58,-0.03125,-0.08064516129032258,0.0,
fresh,native_delete,all,128,0,delta_em,2wiki,64,44,0.078125,0.01694915254237288,0.1410714285714279,
fresh,native_delete,all,128,0,delta_em,macro,128,102,0.0234375,-0.015092375748113451,0.06010462746657388,"[""hotpot"",""2wiki""]"
fresh,native_delete,all,128,0,delta_f1,hotpot,64,58,0.014155224116161616,-0.03763464884479879,0.06620958713004164,
fresh,native_delete,all,128,0,delta_f1,2wiki,64,44,0.06547198758455293,0.009253040187984715,0.13070218517457155,
fresh,native_delete,all,128,0,delta_f1,macro,128,102,0.03981360585035727,0.0010963591309505463,0.08094213244778915,"[""hotpot"",""2wiki""]"
fresh,native_delete,all,128,0,delta_legacy_em,hotpot,64,58,-0.03125,-0.08064516129032258,0.0,
fresh,native_delete,all,128,0,delta_legacy_em,2wiki,64,44,0.078125,0.01694915254237288,0.1410714285714279,
fresh,native_delete,all,128,0,delta_legacy_em,macro,128,102,0.0234375,-0.015092375748113451,0.06010462746657388,"[""hotpot"",""2wiki""]"
fresh,native_delete,all,128,0,delta_legacy_f1,hotpot,64,58,0.014155224116161616,-0.03763464884479879,0.06620958713004164,
fresh,native_delete,all,128,0,delta_legacy_f1,2wiki,64,44,0.06547198758455293,0.009253040187984715,0.13070218517457155,
fresh,native_delete,all,128,0,delta_legacy_f1,macro,128,102,0.03981360585035727,0.0010963591309505463,0.08094213244778915,"[""hotpot"",""2wiki""]"
fresh,native_delete,all,128,0,delta_input_tokens,hotpot,64,58,-298.6875,-337.96708333333333,-260.52212121212125,
fresh,native_delete,all,128,0,delta_input_tokens,2wiki,64,44,-271.484375,-316.6584491923942,-225.74436204146733,
fresh,native_delete,all,128,0,delta_input_tokens,macro,128,102,-285.0859375,-314.3534750458852,-254.88073079937305,"[""hotpot"",""2wiki""]"
fresh,native_delete,all,128,0,delta_paragraph_count,hotpot,64,58,-2.796875,-3.0820013661202186,-2.5,
fresh,native_delete,all,128,0,delta_paragraph_count,2wiki,64,44,-2.765625,-3.0704476861167,-2.4313725490196076,
fresh,native_delete,all,128,0,delta_paragraph_count,macro,128,102,-2.78125,-2.9920792776639344,-2.5583696597118726,"[""hotpot"",""2wiki""]"
fresh,native_delete,all,128,0,delta_word_count,hotpot,64,58,-186.4375,-212.83467741935485,-161.80842633928572,
fresh,native_delete,all,128,0,delta_word_count,2wiki,64,44,-161.15625,-188.5522692697769,-132.0996551724138,
fresh,native_delete,all,128,0,delta_word_count,macro,128,102,-173.796875,-192.72197753770993,-154.35146794560467,"[""hotpot"",""2wiki""]"
fresh,native_delete,anchor_failure,89,0,delta_em,hotpot,38,36,0.0,0.0,0.0,
fresh,native_delete,anchor_failure,89,0,delta_em,2wiki,51,35,0.09803921568627451,0.022727272727272728,0.1836734693877551,
fresh,native_delete,anchor_failure,89,0,delta_em,macro,89,71,0.049019607843137254,0.011363636363636364,0.09183673469387756,"[""hotpot"",""2wiki""]"
fresh,native_delete,anchor_failure,89,0,delta_f1,hotpot,38,36,0.05892809675704413,0.0037264537264537273,0.12792788078149916,
fresh,native_delete,anchor_failure,89,0,delta_f1,2wiki,51,35,0.08216092559630173,0.012776926586298993,0.1665977762761088,
fresh,native_delete,anchor_failure,89,0,delta_f1,macro,89,71,0.07054451117667293,0.024645726841294277,0.12410572641952732,"[""hotpot"",""2wiki""]"
fresh,native_delete,anchor_failure,89,0,delta_legacy_em,hotpot,38,36,0.0,0.0,0.0,
fresh,native_delete,anchor_failure,89,0,delta_legacy_em,2wiki,51,35,0.09803921568627451,0.022727272727272728,0.1836734693877551,
fresh,native_delete,anchor_failure,89,0,delta_legacy_em,macro,89,71,0.049019607843137254,0.011363636363636364,0.09183673469387756,"[""hotpot"",""2wiki""]"
fresh,native_delete,anchor_failure,89,0,delta_legacy_f1,hotpot,38,36,0.05892809675704413,0.0037264537264537273,0.12792788078149916,
fresh,native_delete,anchor_failure,89,0,delta_legacy_f1,2wiki,51,35,0.08216092559630173,0.012776926586298993,0.1665977762761088,
fresh,native_delete,anchor_failure,89,0,delta_legacy_f1,macro,89,71,0.07054451117667293,0.024645726841294277,0.12410572641952732,"[""hotpot"",""2wiki""]"
fresh,native_delete,anchor_failure,89,0,delta_input_tokens,hotpot,38,36,-337.2105263157895,-385.5417706167706,-288.29691614691615,
fresh,native_delete,anchor_failure,89,0,delta_input_tokens,2wiki,51,35,-283.2156862745098,-329.2544642857143,-235.79490929705216,
fresh,native_delete,anchor_failure,89,0,delta_input_tokens,macro,89,71,-310.2131062951496,-344.09092324561396,-276.6033940228478,"[""hotpot"",""2wiki""]"
fresh,native_delete,anchor_failure,89,0,delta_paragraph_count,hotpot,38,36,-3.210526315789474,-3.5526315789473686,-2.8378378378378377,
fresh,native_delete,anchor_failure,89,0,delta_paragraph_count,2wiki,51,35,-2.9019607843137254,-3.227272727272727,-2.5272488038277516,
fresh,native_delete,anchor_failure,89,0,delta_paragraph_count,macro,89,71,-3.0562435500515996,-3.289389116330708,-2.7964129890760323,"[""hotpot"",""2wiki""]"
fresh,native_delete,anchor_failure,89,0,delta_word_count,hotpot,38,36,-210.6578947368421,-242.57933854907537,-178.4468092105263,
fresh,native_delete,anchor_failure,89,0,delta_word_count,2wiki,51,35,-170.33333333333334,-198.20550133096717,-140.36135522664202,
fresh,native_delete,anchor_failure,89,0,delta_word_count,macro,89,71,-190.49561403508773,-211.723242361497,-168.52942844202897,"[""hotpot"",""2wiki""]"
fresh,native_joint,all,128,0,delta_em,hotpot,64,58,0.1875,0.07809495192307694,0.30158730158730157,
fresh,native_joint,all,128,0,delta_em,2wiki,64,44,0.359375,0.24074074074074073,0.4745762711864407,
fresh,native_joint,all,128,0,delta_em,macro,128,102,0.2734375,0.1909875511029571,0.3546882710941261,"[""hotpot"",""2wiki""]"
fresh,native_joint,all,128,0,delta_f1,hotpot,64,58,0.2080829688251563,0.10867582586485772,0.3140345698150514,
fresh,native_joint,all,128,0,delta_f1,2wiki,64,44,0.39438153212878885,0.27555376039635865,0.5062205812624786,
fresh,native_joint,all,128,0,delta_f1,macro,128,102,0.30123225047697255,0.2239863945459637,0.37759759517459907,"[""hotpot"",""2wiki""]"
fresh,native_joint,all,128,0,delta_legacy_em,hotpot,64,58,0.1875,0.07809495192307694,0.30158730158730157,
fresh,native_joint,all,128,0,delta_legacy_em,2wiki,64,44,0.359375,0.24074074074074073,0.4745762711864407,
fresh,native_joint,all,128,0,delta_legacy_em,macro,128,102,0.2734375,0.1909875511029571,0.3546882710941261,"[""hotpot"",""2wiki""]"
fresh,native_joint,all,128,0,delta_legacy_f1,hotpot,64,58,0.20470995295214045,0.10451096431816771,0.31133882462554163,
fresh,native_joint,all,128,0,delta_legacy_f1,2wiki,64,44,0.39438153212878885,0.27555376039635865,0.5062205812624786,
fresh,native_joint,all,128,0,delta_legacy_f1,macro,128,102,0.2995457425404646,0.2222852718630473,0.37541668334561024,"[""hotpot"",""2wiki""]"
fresh,native_joint,all,128,0,delta_input_tokens,hotpot,64,58,-236.390625,-273.87595108695655,-199.25269717261907,
fresh,native_joint,all,128,0,delta_input_tokens,2wiki,64,44,-67.609375,-135.52651996370236,-0.42606944444445316,
fresh,native_joint,all,128,0,delta_input_tokens,macro,128,102,-152.0,-191.20384750469654,-114.37019722465038,"[""hotpot"",""2wiki""]"
fresh,native_joint,all,128,0,delta_paragraph_count,hotpot,64,58,-2.234375,-2.4761904761904763,-1.967741935483871,
fresh,native_joint,all,128,0,delta_paragraph_count,2wiki,64,44,-1.65625,-1.9692307692307693,-1.305084745762712,
fresh,native_joint,all,128,0,delta_paragraph_count,macro,128,102,-1.9453125,-2.150046435719926,-1.7261618928763882,"[""hotpot"",""2wiki""]"
fresh,native_joint,all,128,0,delta_word_count,hotpot,64,58,-148.5625,-173.23817411402158,-124.34348958333334,
fresh,native_joint,all,128,0,delta_word_count,2wiki,64,44,-36.9375,-83.29516760459995,11.316661477791591,
fresh,native_joint,all,128,0,delta_word_count,macro,128,102,-92.75,-118.90916918886198,-66.32940011043137,"[""hotpot"",""2wiki""]"
fresh,native_joint,anchor_failure,89,0,delta_em,hotpot,38,36,0.3684210526315789,0.21621621621621623,0.5277777777777778,
fresh,native_joint,anchor_failure,89,0,delta_em,2wiki,51,35,0.45098039215686275,0.3137254901960784,0.5777777777777777,
fresh,native_joint,anchor_failure,89,0,delta_em,macro,89,71,0.40970072239422084,0.30796914241607337,0.5109071180555553,"[""hotpot"",""2wiki""]"
fresh,native_joint,anchor_failure,89,0,delta_f1,hotpot,38,36,0.38554324574061416,0.24837034050562015,0.5302479863664075,
fresh,native_joint,anchor_failure,89,0,delta_f1,2wiki,51,35,0.49491015796553894,0.36113117142037676,0.6162353215881318,
fresh,native_joint,anchor_failure,89,0,delta_f1,macro,89,71,0.44022670185307655,0.3449769090366342,0.5343296565071407,"[""hotpot"",""2wiki""]"
fresh,native_joint,anchor_failure,89,0,delta_legacy_em,hotpot,38,36,0.3684210526315789,0.21621621621621623,0.5277777777777778,
fresh,native_joint,anchor_failure,89,0,delta_legacy_em,2wiki,51,35,0.45098039215686275,0.3137254901960784,0.5777777777777777,
fresh,native_joint,anchor_failure,89,0,delta_legacy_em,macro,89,71,0.40970072239422084,0.30796914241607337,0.5109071180555553,"[""hotpot"",""2wiki""]"
fresh,native_joint,anchor_failure,89,0,delta_legacy_f1,hotpot,38,36,0.3798623769018506,0.24048198146882357,0.527142923629204,
fresh,native_joint,anchor_failure,89,0,delta_legacy_f1,2wiki,51,35,0.49491015796553894,0.36113117142037676,0.6162353215881318,
fresh,native_joint,anchor_failure,89,0,delta_legacy_f1,macro,89,71,0.4373862674336948,0.34175737990532384,0.5319240536930907,"[""hotpot"",""2wiki""]"
fresh,native_joint,anchor_failure,89,0,delta_input_tokens,hotpot,38,36,-251.18421052631578,-297.18945945945944,-203.0262676508344,
fresh,native_joint,anchor_failure,89,0,delta_input_tokens,2wiki,51,35,-76.3921568627451,-142.35590579710146,-13.99736842105267,
fresh,native_joint,anchor_failure,89,0,delta_input_tokens,macro,89,71,-163.78818369453043,-203.52913390019523,-125.38220049339535,"[""hotpot"",""2wiki""]"
fresh,native_joint,anchor_failure,89,0,delta_paragraph_count,hotpot,38,36,-2.3947368421052633,-2.675675675675676,-2.0555555555555554,
fresh,native_joint,anchor_failure,89,0,delta_paragraph_count,2wiki,51,35,-1.803921568627451,-2.1346153846153846,-1.4042553191489362,
fresh,native_joint,anchor_failure,89,0,delta_paragraph_count,macro,89,71,-2.0993292053663573,-2.3157894736842106,-1.8477456075985488,"[""hotpot"",""2wiki""]"
fresh,native_joint,anchor_failure,89,0,delta_word_count,hotpot,38,36,-157.8421052631579,-188.66776315789474,-126.69864864864871,
fresh,native_joint,anchor_failure,89,0,delta_word_count,2wiki,51,35,-43.745098039215684,-88.4160265049416,0.21528994576550353,
fresh,native_joint,anchor_failure,89,0,delta_word_count,macro,89,71,-100.79360165118679,-128.0466453932781,-73.97145695223527,"[""hotpot"",""2wiki""]"
fresh,oracle_add_leave_one_out,all,128,0,delta_em,hotpot,64,58,0.0,0.0,0.0,
fresh,oracle_add_leave_one_out,all,128,0,delta_em,2wiki,64,44,0.015625,0.0,0.05172413793103448,
fresh,oracle_add_leave_one_out,all,128,0,delta_em,macro,128,102,0.0078125,0.0,0.02586206896551724,"[""hotpot"",""2wiki""]"
fresh,oracle_add_leave_one_out,all,128,0,delta_f1,hotpot,64,58,0.0,0.0,0.0,
fresh,oracle_add_leave_one_out,all,128,0,delta_f1,2wiki,64,44,0.015658923609291258,-0.00024770556370696395,0.05172413793103448,
fresh,oracle_add_leave_one_out,all,128,0,delta_f1,macro,128,102,0.007829461804645629,-0.00012385278185348197,0.02586206896551724,"[""hotpot"",""2wiki""]"
fresh,oracle_add_leave_one_out,all,128,0,delta_legacy_em,hotpot,64,58,0.0,0.0,0.0,
fresh,oracle_add_leave_one_out,all,128,0,delta_legacy_em,2wiki,64,44,0.015625,0.0,0.05172413793103448,
fresh,oracle_add_leave_one_out,all,128,0,delta_legacy_em,macro,128,102,0.0078125,0.0,0.02586206896551724,"[""hotpot"",""2wiki""]"
fresh,oracle_add_leave_one_out,all,128,0,delta_legacy_f1,hotpot,64,58,0.0,0.0,0.0,
fresh,oracle_add_leave_one_out,all,128,0,delta_legacy_f1,2wiki,64,44,0.014096423609291258,-0.004377570085553278,0.05038650624270346,
fresh,oracle_add_leave_one_out,all,128,0,delta_legacy_f1,macro,128,102,0.007048211804645629,-0.002188785042776639,0.02519325312135173,"[""hotpot"",""2wiki""]"
fresh,oracle_add_leave_one_out,all,128,0,delta_input_tokens,hotpot,64,58,8.140625,1.492063492063492,16.70839658444019,
fresh,oracle_add_leave_one_out,all,128,0,delta_input_tokens,2wiki,64,44,31.890625,15.579688354291964,52.306451612903224,
fresh,oracle_add_leave_one_out,all,128,0,delta_input_tokens,macro,128,102,20.015625,10.916463021175925,31.015228580599306,"[""hotpot"",""2wiki""]"
fresh,oracle_add_leave_one_out,all,128,0,delta_paragraph_count,hotpot,64,58,0.0625,0.015151515151515152,0.12698412698412698,
fresh,oracle_add_leave_one_out,all,128,0,delta_paragraph_count,2wiki,64,44,0.34375,0.15942028985507245,0.5806451612903226,
fresh,oracle_add_leave_one_out,all,128,0,delta_paragraph_count,macro,128,102,0.203125,0.10653896805564936,0.3241936766458558,"[""hotpot"",""2wiki""]"
fresh,oracle_add_leave_one_out,all,128,0,delta_word_count,hotpot,64,58,5.0,0.8412698412698413,10.26501131221719,
fresh,oracle_add_leave_one_out,all,128,0,delta_word_count,2wiki,64,44,17.265625,8.417905724541848,28.49080188679245,
fresh,oracle_add_leave_one_out,all,128,0,delta_word_count,macro,128,102,11.1328125,6.088674475166411,17.243391672589436,"[""hotpot"",""2wiki""]"
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_em,hotpot,38,36,0.0,0.0,0.0,
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_em,2wiki,51,35,0.0196078431372549,0.0,0.06779661016949153,
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_em,macro,89,71,0.00980392156862745,0.0,0.03389830508474576,"[""hotpot"",""2wiki""]"
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_f1,hotpot,38,36,0.0,0.0,0.0,
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_f1,2wiki,51,35,0.019650413941071383,-0.0003015094926859631,0.06760292535093129,
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_f1,macro,89,71,0.009825206970535691,-0.00015075474634298154,0.033801462675465646,"[""hotpot"",""2wiki""]"
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_legacy_em,hotpot,38,36,0.0,0.0,0.0,
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_legacy_em,2wiki,51,35,0.0196078431372549,0.0,0.06779661016949153,
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_legacy_em,macro,89,71,0.00980392156862745,0.0,0.03389830508474576,"[""hotpot"",""2wiki""]"
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_legacy_f1,hotpot,38,36,0.0,0.0,0.0,
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_legacy_f1,2wiki,51,35,0.017689629627345892,-0.005555555555555556,0.06545794540359759,
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_legacy_f1,macro,89,71,0.008844814813672946,-0.002777777777777778,0.032728972701798795,"[""hotpot"",""2wiki""]"
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_input_tokens,hotpot,38,36,13.710526315789474,2.473684210526316,28.16216216216216,
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_input_tokens,2wiki,51,35,23.980392156862745,10.29970338983051,42.63459703075291,
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_input_tokens,macro,89,71,18.84545923632611,9.488612040188757,30.533801669316368,"[""hotpot"",""2wiki""]"
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_paragraph_count,hotpot,38,36,0.10526315789473684,0.025,0.21621621621621623,
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_paragraph_count,2wiki,51,35,0.27450980392156865,0.12,0.4782608695652174,
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_paragraph_count,macro,89,71,0.18988648090815274,0.09845559845559845,0.3034711848543255,"[""hotpot"",""2wiki""]"
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_word_count,hotpot,38,36,8.421052631578947,1.394736842105263,17.37508445945946,
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_word_count,2wiki,51,35,12.666666666666666,5.2725757575757575,22.959223689475788,
fresh,oracle_add_leave_one_out,anchor_failure,89,0,delta_word_count,macro,89,71,10.543859649122806,5.206709364273456,17.27434735872236,"[""hotpot"",""2wiki""]"
fresh,oracle_add_one,all,128,0,delta_em,hotpot,64,58,0.1875,0.08823529411764706,0.29508196721311475,
fresh,oracle_add_one,all,128,0,delta_em,2wiki,64,44,0.265625,0.15517241379310345,0.373134328358209,
fresh,oracle_add_one,all,128,0,delta_em,macro,128,102,0.2265625,0.1505083447663901,0.30113685009339974,"[""hotpot"",""2wiki""]"
fresh,oracle_add_one,all,128,0,delta_f1,hotpot,64,58,0.1881782265005949,0.10163221470447206,0.2825822870698379,
fresh,oracle_add_one,all,128,0,delta_f1,2wiki,64,44,0.3094341607482278,0.1979161467531217,0.41772569172204743,
fresh,oracle_add_one,all,128,0,delta_f1,macro,128,102,0.24880619362441136,0.1774830486823555,0.3205614050120886,"[""hotpot"",""2wiki""]"
fresh,oracle_add_one,all,128,0,delta_legacy_em,hotpot,64,58,0.1875,0.08823529411764706,0.29508196721311475,
fresh,oracle_add_one,all,128,0,delta_legacy_em,2wiki,64,44,0.265625,0.15517241379310345,0.373134328358209,
fresh,oracle_add_one,all,128,0,delta_legacy_em,macro,128,102,0.2265625,0.1505083447663901,0.30113685009339974,"[""hotpot"",""2wiki""]"
fresh,oracle_add_one,all,128,0,delta_legacy_f1,hotpot,64,58,0.18480521062757904,0.09779123151342763,0.27926112164082084,
fresh,oracle_add_one,all,128,0,delta_legacy_f1,2wiki,64,44,0.3094341607482278,0.1979161467531217,0.41772569172204743,
fresh,oracle_add_one,all,128,0,delta_legacy_f1,macro,128,102,0.24711968568790343,0.17542123125521858,0.3191300459125934,"[""hotpot"",""2wiki""]"
fresh,oracle_add_one,all,128,0,delta_input_tokens,hotpot,64,58,54.15625,38.09516483516484,71.71235096870343,
fresh,oracle_add_one,all,128,0,delta_input_tokens,2wiki,64,44,171.984375,95.13961988304094,255.41569841269836,
fresh,oracle_add_one,all,128,0,delta_input_tokens,macro,128,102,113.0703125,73.49248006259309,155.5707042383184,"[""hotpot"",""2wiki""]"
fresh,oracle_add_one,all,128,0,delta_paragraph_count,hotpot,64,58,0.5,0.38235294117647056,0.6166666666666667,
fresh,oracle_add_one,all,128,0,delta_paragraph_count,2wiki,64,44,0.765625,0.6333333333333333,0.8718181818181815,
fresh,oracle_add_one,all,128,0,delta_paragraph_count,macro,128,102,0.6328125,0.5440558935527641,0.7127512896882982,"[""hotpot"",""2wiki""]"
fresh,oracle_add_one,all,128,0,delta_word_count,hotpot,64,58,32.875,23.014552238805972,43.758598197343446,
fresh,oracle_add_one,all,128,0,delta_word_count,2wiki,64,44,106.953125,54.41538461538462,165.62142857142854,
fresh,oracle_add_one,all,128,0,delta_word_count,macro,128,102,69.9140625,42.97101484554437,99.6380503610569,"[""hotpot"",""2wiki""]"
fresh,oracle_add_one,anchor_failure,89,0,delta_em,hotpot,38,36,0.34210526315789475,0.1951219512195122,0.5,
fresh,oracle_add_one,anchor_failure,89,0,delta_em,2wiki,51,35,0.3333333333333333,0.20408163265306123,0.453125,
fresh,oracle_add_one,anchor_failure,89,0,delta_em,macro,89,71,0.33771929824561403,0.24038430680359435,0.4357190349544072,"[""hotpot"",""2wiki""]"
fresh,oracle_add_one,anchor_failure,89,0,delta_f1,hotpot,38,36,0.3257036797203002,0.1920835315295149,0.4699489956178552,
fresh,oracle_add_one,anchor_failure,89,0,delta_f1,2wiki,51,35,0.38830953505659965,0.2619707301587448,0.5071956804204094,
fresh,oracle_add_one,anchor_failure,89,0,delta_f1,macro,89,71,0.3570066073884499,0.26404820626016073,0.4488562666277656,"[""hotpot"",""2wiki""]"
fresh,oracle_add_one,anchor_failure,89,0,delta_legacy_em,hotpot,38,36,0.34210526315789475,0.1951219512195122,0.5,
fresh,oracle_add_one,anchor_failure,89,0,delta_legacy_em,2wiki,51,35,0.3333333333333333,0.20408163265306123,0.453125,
fresh,oracle_add_one,anchor_failure,89,0,delta_legacy_em,macro,89,71,0.33771929824561403,0.24038430680359435,0.4357190349544072,"[""hotpot"",""2wiki""]"
fresh,oracle_add_one,anchor_failure,89,0,delta_legacy_f1,hotpot,38,36,0.3200228108815366,0.18389751215582245,0.4658766098674533,
fresh,oracle_add_one,anchor_failure,89,0,delta_legacy_f1,2wiki,51,35,0.38830953505659965,0.2619707301587448,0.5071956804204094,
fresh,oracle_add_one,anchor_failure,89,0,delta_legacy_f1,macro,89,71,0.35416617296906816,0.26043031819932794,0.4463713741216209,"[""hotpot"",""2wiki""]"
fresh,oracle_add_one,anchor_failure,89,0,delta_input_tokens,hotpot,38,36,72.3157894736842,53.4051386913229,93.10337837837837,
fresh,oracle_add_one,anchor_failure,89,0,delta_input_tokens,2wiki,51,35,182.84313725490196,101.0624375,269.25135869565213,
fresh,oracle_add_one,anchor_failure,89,0,delta_input_tokens,macro,89,71,127.57946336429308,85.73624641687141,172.17153056713403,"[""hotpot"",""2wiki""]"
fresh,oracle_add_one,anchor_failure,89,0,delta_paragraph_count,hotpot,38,36,0.7105263157894737,0.5641025641025641,0.842206477732792,
fresh,oracle_add_one,anchor_failure,89,0,delta_paragraph_count,2wiki,51,35,0.8235294117647058,0.6904556650246305,0.9272727272727272,
fresh,oracle_add_one,anchor_failure,89,0,delta_paragraph_count,macro,89,71,0.7670278637770898,0.6685187990335049,0.8534303534303534,"[""hotpot"",""2wiki""]"
fresh,oracle_add_one,anchor_failure,89,0,delta_word_count,hotpot,38,36,44.39473684210526,32.024375,58.486519446275544,
fresh,oracle_add_one,anchor_failure,89,0,delta_word_count,2wiki,51,35,113.92156862745098,58.29724371373308,174.62086363636362,
fresh,oracle_add_one,anchor_failure,89,0,delta_word_count,macro,89,71,79.15815273477813,50.37235605170388,109.982413003663,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_leave_one_out,all,128,0,delta_em,hotpot,64,58,0.0,-0.046875,0.046875,
fresh,oracle_delete_leave_one_out,all,128,0,delta_em,2wiki,64,44,0.03125,0.0,0.07352941176470588,
fresh,oracle_delete_leave_one_out,all,128,0,delta_em,macro,128,102,0.015625,-0.015035030758714969,0.04592432016056083,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_leave_one_out,all,128,0,delta_f1,hotpot,64,58,0.006094055569795704,-0.036103123205327874,0.04006134143634144,
fresh,oracle_delete_leave_one_out,all,128,0,delta_f1,2wiki,64,44,0.03585020327239147,-0.0005473165919906651,0.08213032858481023,
fresh,oracle_delete_leave_one_out,all,128,0,delta_f1,macro,128,102,0.020972129421093586,-0.006434513506120057,0.04945404968424032,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_leave_one_out,all,128,0,delta_legacy_em,hotpot,64,58,0.0,-0.046875,0.046875,
fresh,oracle_delete_leave_one_out,all,128,0,delta_legacy_em,2wiki,64,44,0.03125,0.0,0.07352941176470588,
fresh,oracle_delete_leave_one_out,all,128,0,delta_legacy_em,macro,128,102,0.015625,-0.015035030758714969,0.04592432016056083,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_leave_one_out,all,128,0,delta_legacy_f1,hotpot,64,58,0.006094055569795704,-0.036103123205327874,0.04006134143634144,
fresh,oracle_delete_leave_one_out,all,128,0,delta_legacy_f1,2wiki,64,44,0.03585020327239147,-0.0005473165919906651,0.08213032858481023,
fresh,oracle_delete_leave_one_out,all,128,0,delta_legacy_f1,macro,128,102,0.020972129421093586,-0.006434513506120057,0.04945404968424032,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_leave_one_out,all,128,0,delta_input_tokens,hotpot,64,58,-199.984375,-235.6042242703533,-167.69775565964093,
fresh,oracle_delete_leave_one_out,all,128,0,delta_input_tokens,2wiki,64,44,-178.8125,-210.27283950617283,-145.5452566964286,
fresh,oracle_delete_leave_one_out,all,128,0,delta_input_tokens,macro,128,102,-189.3984375,-212.85225087412587,-165.98513259226968,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_leave_one_out,all,128,0,delta_paragraph_count,hotpot,64,58,-1.875,-2.125,-1.621212121212121,
fresh,oracle_delete_leave_one_out,all,128,0,delta_paragraph_count,2wiki,64,44,-1.859375,-2.129032258064516,-1.5636363636363637,
fresh,oracle_delete_leave_one_out,all,128,0,delta_paragraph_count,macro,128,102,-1.8671875,-2.0552975404617233,-1.6727651633349665,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_leave_one_out,all,128,0,delta_word_count,hotpot,64,58,-124.671875,-148.20369203629033,-103.74971153846154,
fresh,oracle_delete_leave_one_out,all,128,0,delta_word_count,2wiki,64,44,-104.9375,-123.86797080772608,-83.9131704980843,
fresh,oracle_delete_leave_one_out,all,128,0,delta_word_count,macro,128,102,-114.8046875,-129.73503703327924,-99.8744333641722,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_em,hotpot,38,36,0.02631578947368421,0.0,0.08333333333333333,
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_em,2wiki,51,35,0.058823529411764705,0.0,0.12504960317460245,
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_em,macro,89,71,0.04256965944272446,0.009433962264150943,0.08530438921063921,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_f1,hotpot,38,36,0.036579462012287504,0.004500132330724434,0.07588136148580224,
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_f1,2wiki,51,35,0.06459633351829518,0.013458946271579035,0.13137664870103832,
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_f1,macro,89,71,0.05058789776529134,0.019346658226384282,0.08894881997277569,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_legacy_em,hotpot,38,36,0.02631578947368421,0.0,0.08333333333333333,
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_legacy_em,2wiki,51,35,0.058823529411764705,0.0,0.12504960317460245,
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_legacy_em,macro,89,71,0.04256965944272446,0.009433962264150943,0.08530438921063921,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_legacy_f1,hotpot,38,36,0.036579462012287504,0.004500132330724434,0.07588136148580224,
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_legacy_f1,2wiki,51,35,0.06459633351829518,0.013458946271579035,0.13137664870103832,
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_legacy_f1,macro,89,71,0.05058789776529134,0.019346658226384282,0.08894881997277569,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_input_tokens,hotpot,38,36,-236.6315789473684,-283.763673541963,-191.1096846846847,
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_input_tokens,2wiki,51,35,-189.76470588235293,-223.26740740740743,-154.38080357142857,
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_input_tokens,macro,89,71,-213.19814241486068,-241.52674064477048,-184.7506193390453,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_paragraph_count,hotpot,38,36,-2.236842105263158,-2.5609756097560976,-1.8918918918918919,
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_paragraph_count,2wiki,51,35,-2.0,-2.2830267295597486,-1.6818181818181819,
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_paragraph_count,macro,89,71,-2.1184210526315788,-2.333333333333333,-1.885621010638298,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_word_count,hotpot,38,36,-148.21052631578948,-178.60592105263157,-118.86477102102103,
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_word_count,2wiki,51,35,-113.07843137254902,-133.0843201754386,-89.99950000000001,
fresh,oracle_delete_leave_one_out,anchor_failure,89,0,delta_word_count,macro,89,71,-130.64447884416924,-148.97119187528907,-112.32210237664185,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_one,all,128,0,delta_em,hotpot,64,58,0.0,0.0,0.0,
fresh,oracle_delete_one,all,128,0,delta_em,2wiki,64,44,0.0,-0.047619047619047616,0.046875,
fresh,oracle_delete_one,all,128,0,delta_em,macro,128,102,0.0,-0.023809523809523808,0.0234375,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_one,all,128,0,delta_f1,hotpot,64,58,0.007555056250872784,-0.003278688524590163,0.02395711895912875,
fresh,oracle_delete_one,all,128,0,delta_f1,2wiki,64,44,0.013548703502139794,-0.03663138983959594,0.06280398111333182,
fresh,oracle_delete_one,all,128,0,delta_f1,macro,128,102,0.010551879876506288,-0.015353238055248145,0.0361125381153226,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_one,all,128,0,delta_legacy_em,hotpot,64,58,0.0,0.0,0.0,
fresh,oracle_delete_one,all,128,0,delta_legacy_em,2wiki,64,44,0.0,-0.047619047619047616,0.046875,
fresh,oracle_delete_one,all,128,0,delta_legacy_em,macro,128,102,0.0,-0.023809523809523808,0.0234375,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_one,all,128,0,delta_legacy_f1,hotpot,64,58,0.007555056250872784,-0.003278688524590163,0.02395711895912875,
fresh,oracle_delete_one,all,128,0,delta_legacy_f1,2wiki,64,44,0.014969158047594338,-0.03211917126686756,0.06348315405284947,
fresh,oracle_delete_one,all,128,0,delta_legacy_f1,macro,128,102,0.01126210714923356,-0.013406551651367685,0.03624552784183447,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_one,all,128,0,delta_input_tokens,hotpot,64,58,-98.703125,-111.4375919117647,-86.04723502304148,
fresh,oracle_delete_one,all,128,0,delta_input_tokens,2wiki,64,44,-92.671875,-112.171875,-74.16659090909091,
fresh,oracle_delete_one,all,128,0,delta_input_tokens,macro,128,102,-95.6875,-107.03175510459056,-84.60999253952254,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_one,all,128,0,delta_paragraph_count,hotpot,64,58,-0.921875,-0.9838709677419355,-0.85,
fresh,oracle_delete_one,all,128,0,delta_paragraph_count,2wiki,64,44,-0.90625,-0.9696969696969697,-0.8307692307692308,
fresh,oracle_delete_one,all,128,0,delta_paragraph_count,macro,128,102,-0.9140625,-0.9600617735057432,-0.8636685453751394,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_one,all,128,0,delta_word_count,hotpot,64,58,-61.765625,-70.52393442622952,-53.17715053763442,
fresh,oracle_delete_one,all,128,0,delta_word_count,2wiki,64,44,-56.21875,-68.13843012704174,-44.4561004784689,
fresh,oracle_delete_one,all,128,0,delta_word_count,macro,128,102,-58.9921875,-66.25956469741344,-51.742605886345295,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_one,anchor_failure,89,0,delta_em,hotpot,38,36,0.0,0.0,0.0,
fresh,oracle_delete_one,anchor_failure,89,0,delta_em,2wiki,51,35,0.0196078431372549,0.0,0.06666666666666667,
fresh,oracle_delete_one,anchor_failure,89,0,delta_em,macro,89,71,0.00980392156862745,0.0,0.03333333333333333,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_one,anchor_failure,89,0,delta_f1,hotpot,38,36,0.012724305264627846,-0.005863893275183595,0.0403998778998779,
fresh,oracle_delete_one,anchor_failure,89,0,delta_f1,2wiki,51,35,0.03661013772817544,-0.002432081709334787,0.09200342474851023,
fresh,oracle_delete_one,anchor_failure,89,0,delta_f1,macro,89,71,0.02466722149640164,0.0018579491394285568,0.05499722013483245,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_one,anchor_failure,89,0,delta_legacy_em,hotpot,38,36,0.0,0.0,0.0,
fresh,oracle_delete_one,anchor_failure,89,0,delta_legacy_em,2wiki,51,35,0.0196078431372549,0.0,0.06666666666666667,
fresh,oracle_delete_one,anchor_failure,89,0,delta_legacy_em,macro,89,71,0.00980392156862745,0.0,0.03333333333333333,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_one,anchor_failure,89,0,delta_legacy_f1,hotpot,38,36,0.012724305264627846,-0.005863893275183595,0.0403998778998779,
fresh,oracle_delete_one,anchor_failure,89,0,delta_legacy_f1,2wiki,51,35,0.03661013772817544,-0.002432081709334787,0.09200342474851023,
fresh,oracle_delete_one,anchor_failure,89,0,delta_legacy_f1,macro,89,71,0.02466722149640164,0.0018579491394285568,0.05499722013483245,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_one,anchor_failure,89,0,delta_input_tokens,hotpot,38,36,-100.57894736842105,-116.18076923076923,-85.55555555555556,
fresh,oracle_delete_one,anchor_failure,89,0,delta_input_tokens,2wiki,51,35,-93.45098039215686,-113.82716836734694,-74.40292776998598,
fresh,oracle_delete_one,anchor_failure,89,0,delta_input_tokens,macro,89,71,-97.01496388028896,-109.58792226100967,-84.40598653752437,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_one,anchor_failure,89,0,delta_paragraph_count,hotpot,38,36,-0.9736842105263158,-1.0,-0.9166666666666666,
fresh,oracle_delete_one,anchor_failure,89,0,delta_paragraph_count,2wiki,51,35,-0.9019607843137255,-0.9777777777777777,-0.8125,
fresh,oracle_delete_one,anchor_failure,89,0,delta_paragraph_count,macro,89,71,-0.9378224974200207,-0.98,-0.8845677166400852,"[""hotpot"",""2wiki""]"
fresh,oracle_delete_one,anchor_failure,89,0,delta_word_count,hotpot,38,36,-62.44736842105263,-73.02633357041252,-52.21621621621622,
fresh,oracle_delete_one,anchor_failure,89,0,delta_word_count,2wiki,51,35,-57.254901960784316,-70.47729743083005,-44.963545454545454,
fresh,oracle_delete_one,anchor_failure,89,0,delta_word_count,macro,89,71,-59.85113519091847,-68.09036674174173,-51.514544651358676,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_leave_one_out,all,128,0,delta_em,hotpot,64,58,0.0,-0.046875,0.046875,
fresh,oracle_joint_leave_one_out,all,128,0,delta_em,2wiki,64,44,0.0625,0.015151515151515152,0.12122235872235858,
fresh,oracle_joint_leave_one_out,all,128,0,delta_em,macro,128,102,0.03125,-0.0013190915364828398,0.06790991254456327,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_leave_one_out,all,128,0,delta_f1,hotpot,64,58,0.006094055569795704,-0.036103123205327874,0.04006134143634144,
fresh,oracle_joint_leave_one_out,all,128,0,delta_f1,2wiki,64,44,0.065975695143573,0.018072981370366805,0.12496356701553271,
fresh,oracle_joint_leave_one_out,all,128,0,delta_f1,macro,128,102,0.03603487535668435,0.00424345473622099,0.07008086921644956,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_leave_one_out,all,128,0,delta_legacy_em,hotpot,64,58,0.0,-0.046875,0.046875,
fresh,oracle_joint_leave_one_out,all,128,0,delta_legacy_em,2wiki,64,44,0.0625,0.015151515151515152,0.12122235872235858,
fresh,oracle_joint_leave_one_out,all,128,0,delta_legacy_em,macro,128,102,0.03125,-0.0013190915364828398,0.06790991254456327,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_leave_one_out,all,128,0,delta_legacy_f1,hotpot,64,58,0.006094055569795704,-0.036103123205327874,0.04006134143634144,
fresh,oracle_joint_leave_one_out,all,128,0,delta_legacy_f1,2wiki,64,44,0.065975695143573,0.018072981370366805,0.12496356701553271,
fresh,oracle_joint_leave_one_out,all,128,0,delta_legacy_f1,macro,128,102,0.03603487535668435,0.00424345473622099,0.07008086921644956,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_leave_one_out,all,128,0,delta_input_tokens,hotpot,64,58,-191.84375,-226.69370967741935,-160.67646023198012,
fresh,oracle_joint_leave_one_out,all,128,0,delta_input_tokens,2wiki,64,44,-146.921875,-179.69750320102432,-109.40851873536302,
fresh,oracle_joint_leave_one_out,all,128,0,delta_input_tokens,macro,128,102,-169.3828125,-193.20489646628516,-145.20386809433927,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_leave_one_out,all,128,0,delta_paragraph_count,hotpot,64,58,-1.8125,-2.0434782608695654,-1.5757575757575757,
fresh,oracle_joint_leave_one_out,all,128,0,delta_paragraph_count,2wiki,64,44,-1.515625,-1.8208955223880596,-1.1666666666666667,
fresh,oracle_joint_leave_one_out,all,128,0,delta_paragraph_count,macro,128,102,-1.6640625,-1.8600890614461474,-1.4558785232843139,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_leave_one_out,all,128,0,delta_word_count,hotpot,64,58,-119.671875,-143.16420114493886,-98.76875000000001,
fresh,oracle_joint_leave_one_out,all,128,0,delta_word_count,2wiki,64,44,-87.671875,-107.75435483870967,-64.50749740574197,
fresh,oracle_joint_leave_one_out,all,128,0,delta_word_count,macro,128,102,-103.671875,-119.15593847031295,-88.23337037538495,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_em,hotpot,38,36,0.02631578947368421,0.0,0.08333333333333333,
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_em,2wiki,51,35,0.0784313725490196,0.018518518518518517,0.1568627450980392,
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_em,macro,89,71,0.05237358101135191,0.011627906976744186,0.09936605162331114,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_f1,hotpot,38,36,0.036579462012287504,0.004500132330724434,0.07588136148580224,
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_f1,2wiki,51,35,0.08279302919977787,0.022932626974749938,0.16268871922447664,
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_f1,macro,89,71,0.05968624560603268,0.024717688003523915,0.10369294454021863,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_legacy_em,hotpot,38,36,0.02631578947368421,0.0,0.08333333333333333,
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_legacy_em,2wiki,51,35,0.0784313725490196,0.018518518518518517,0.1568627450980392,
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_legacy_em,macro,89,71,0.05237358101135191,0.011627906976744186,0.09936605162331114,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_legacy_f1,hotpot,38,36,0.036579462012287504,0.004500132330724434,0.07588136148580224,
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_legacy_f1,2wiki,51,35,0.08279302919977787,0.022932626974749938,0.16268871922447664,
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_legacy_f1,macro,89,71,0.05968624560603268,0.024717688003523915,0.10369294454021863,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_input_tokens,hotpot,38,36,-222.92105263157896,-268.27826576576575,-178.52708333333334,
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_input_tokens,2wiki,51,35,-165.7843137254902,-200.32694186046513,-125.355,
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_input_tokens,macro,89,71,-194.35268317853456,-223.0124228604357,-164.8106960245129,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_paragraph_count,hotpot,38,36,-2.1315789473684212,-2.4285714285714284,-1.8055555555555556,
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_paragraph_count,2wiki,51,35,-1.7254901960784315,-2.046875,-1.3420892169448013,
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_paragraph_count,macro,89,71,-1.9285345717234263,-2.1433973077535105,-1.6810511695906434,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_word_count,hotpot,38,36,-139.78947368421052,-170.0553342816501,-110.39986842105264,
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_word_count,2wiki,51,35,-100.41176470588235,-121.7063725490196,-75.14132653061226,
fresh,oracle_joint_leave_one_out,anchor_failure,89,0,delta_word_count,macro,89,71,-120.10061919504643,-138.64216993043644,-101.20251370614037,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_one,all,128,0,delta_em,hotpot,64,58,0.1875,0.08823529411764706,0.29508196721311475,
fresh,oracle_joint_one,all,128,0,delta_em,2wiki,64,44,0.265625,0.15513925729442973,0.3750405844155838,
fresh,oracle_joint_one,all,128,0,delta_em,macro,128,102,0.2265625,0.15000000000000002,0.3030290935230024,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_one,all,128,0,delta_f1,hotpot,64,58,0.19596460873710403,0.10932692890116341,0.29024605608139975,
fresh,oracle_joint_one,all,128,0,delta_f1,2wiki,64,44,0.30326396918973614,0.19160654186591478,0.4127562087429027,
fresh,oracle_joint_one,all,128,0,delta_f1,macro,128,102,0.24961428896342008,0.17690301848582698,0.3215877002622804,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_one,all,128,0,delta_legacy_em,hotpot,64,58,0.1875,0.08823529411764706,0.29508196721311475,
fresh,oracle_joint_one,all,128,0,delta_legacy_em,2wiki,64,44,0.265625,0.15513925729442973,0.3750405844155838,
fresh,oracle_joint_one,all,128,0,delta_legacy_em,macro,128,102,0.2265625,0.15000000000000002,0.3030290935230024,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_one,all,128,0,delta_legacy_f1,hotpot,64,58,0.19259159286408817,0.10493869242015254,0.28739233396874636,
fresh,oracle_joint_one,all,128,0,delta_legacy_f1,2wiki,64,44,0.30326396918973614,0.19160654186591478,0.4127562087429027,
fresh,oracle_joint_one,all,128,0,delta_legacy_f1,macro,128,102,0.24792778102691215,0.17516749972295506,0.3199946555131573,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_one,all,128,0,delta_input_tokens,hotpot,64,58,-44.546875,-66.5540625,-21.11209677419356,
fresh,oracle_joint_one,all,128,0,delta_input_tokens,2wiki,64,44,79.3125,5.517055442866803,154.5529462242563,
fresh,oracle_joint_one,all,128,0,delta_input_tokens,macro,128,102,17.3828125,-21.174754826099917,56.568533887987,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_one,all,128,0,delta_paragraph_count,hotpot,64,58,-0.421875,-0.5538461538461539,-0.2878787878787879,
fresh,oracle_joint_one,all,128,0,delta_paragraph_count,2wiki,64,44,-0.140625,-0.2711864406779661,-0.029850746268656716,
fresh,oracle_joint_one,all,128,0,delta_paragraph_count,macro,128,102,-0.28125,-0.37295550321217175,-0.1947263913855498,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_one,all,128,0,delta_word_count,hotpot,64,58,-28.890625,-42.913964148877945,-14.376353109549841,
fresh,oracle_joint_one,all,128,0,delta_word_count,2wiki,64,44,50.734375,-0.1788662239089171,105.24162195121949,
fresh,oracle_joint_one,all,128,0,delta_word_count,macro,128,102,10.921875,-15.664151894465096,38.80909682523478,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_one,anchor_failure,89,0,delta_em,hotpot,38,36,0.34210526315789475,0.1951219512195122,0.5,
fresh,oracle_joint_one,anchor_failure,89,0,delta_em,2wiki,51,35,0.3333333333333333,0.20454545454545456,0.45454545454545453,
fresh,oracle_joint_one,anchor_failure,89,0,delta_em,macro,89,71,0.33771929824561403,0.2391640866873065,0.4353281853281853,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_one,anchor_failure,89,0,delta_f1,hotpot,38,36,0.3388175866449471,0.20546838499928982,0.4811487639381412,
fresh,oracle_joint_one,anchor_failure,89,0,delta_f1,2wiki,51,35,0.38056654957143365,0.25250331344459476,0.5003608951994309,
fresh,oracle_joint_one,anchor_failure,89,0,delta_f1,macro,89,71,0.3596920681081904,0.2665891755003621,0.45065235913065155,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_one,anchor_failure,89,0,delta_legacy_em,hotpot,38,36,0.34210526315789475,0.1951219512195122,0.5,
fresh,oracle_joint_one,anchor_failure,89,0,delta_legacy_em,2wiki,51,35,0.3333333333333333,0.20454545454545456,0.45454545454545453,
fresh,oracle_joint_one,anchor_failure,89,0,delta_legacy_em,macro,89,71,0.33771929824561403,0.2391640866873065,0.4353281853281853,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_one,anchor_failure,89,0,delta_legacy_f1,hotpot,38,36,0.3331367178061835,0.19780368393650571,0.47586208228822824,
fresh,oracle_joint_one,anchor_failure,89,0,delta_legacy_f1,2wiki,51,35,0.38056654957143365,0.25250331344459476,0.5003608951994309,
fresh,oracle_joint_one,anchor_failure,89,0,delta_legacy_f1,macro,89,71,0.35685163368880857,0.26323202118387723,0.44806150854648086,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_one,anchor_failure,89,0,delta_input_tokens,hotpot,38,36,-28.263157894736842,-54.71100640113798,0.2432597231377717,
fresh,oracle_joint_one,anchor_failure,89,0,delta_input_tokens,2wiki,51,35,89.3921568627451,9.34526530612245,168.72133424408014,
fresh,oracle_joint_one,anchor_failure,89,0,delta_input_tokens,macro,89,71,30.564499484004127,-11.849824561403507,72.63132152687236,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_one,anchor_failure,89,0,delta_paragraph_count,hotpot,38,36,-0.2631578947368421,-0.42105263157894735,-0.10526315789473684,
fresh,oracle_joint_one,anchor_failure,89,0,delta_paragraph_count,2wiki,51,35,-0.0784313725490196,-0.20833333333333334,0.04,
fresh,oracle_joint_one,anchor_failure,89,0,delta_paragraph_count,macro,89,71,-0.17079463364293085,-0.27136824324324327,-0.07291561234817816,"[""hotpot"",""2wiki""]"
fresh,oracle_joint_one,anchor_failure,89,0,delta_word_count,hotpot,38,36,-18.05263157894737,-35.08375,0.19140390390387169,
fresh,oracle_joint_one,anchor_failure,89,0,delta_word_count,2wiki,51,35,56.666666666666664,1.556381168462849,112.66849999999998,
fresh,oracle_joint_one,anchor_failure,89,0,delta_word_count,macro,89,71,19.307017543859647,-9.566313167085092,49.053301705546446,"[""hotpot"",""2wiki""]"
fresh,replacement,all,128,0,delta_em,hotpot,59,53,-0.01694915254237288,-0.08064516129032258,0.034482758620689655,
fresh,replacement,all,128,0,delta_em,2wiki,58,40,0.034482758620689655,0.0,0.09090909090909091,
fresh,replacement,all,128,0,delta_em,macro,117,93,0.008766803039158387,-0.027520251111017077,0.04784128064270197,"[""hotpot"",""2wiki""]"
fresh,replacement,all,128,0,delta_f1,hotpot,59,53,-0.008244887021600358,-0.06740155023224703,0.0435223660999422,
fresh,replacement,all,128,0,delta_f1,2wiki,58,40,0.05538893508671695,0.009828633734666055,0.11662669704615009,
fresh,replacement,all,128,0,delta_f1,macro,117,93,0.023572024032558297,-0.014520588492601851,0.0637041829029906,"[""hotpot"",""2wiki""]"
fresh,replacement,all,128,0,delta_legacy_em,hotpot,59,53,-0.01694915254237288,-0.08064516129032258,0.034482758620689655,
fresh,replacement,all,128,0,delta_legacy_em,2wiki,58,40,0.034482758620689655,0.0,0.09090909090909091,
fresh,replacement,all,128,0,delta_legacy_em,macro,117,93,0.008766803039158387,-0.027520251111017077,0.04784128064270197,"[""hotpot"",""2wiki""]"
fresh,replacement,all,128,0,delta_legacy_f1,hotpot,59,53,-0.008244887021600358,-0.06740155023224703,0.0435223660999422,
fresh,replacement,all,128,0,delta_legacy_f1,2wiki,58,40,0.05631731704958168,0.01153692504683193,0.11746660849755025,
fresh,replacement,all,128,0,delta_legacy_f1,macro,117,93,0.02403621501399066,-0.01389412823476586,0.06397117487677402,"[""hotpot"",""2wiki""]"
fresh,replacement,all,128,0,delta_input_tokens,hotpot,59,53,-0.06779661016949153,-0.15789473684210525,0.017857142857142856,
fresh,replacement,all,128,0,delta_input_tokens,2wiki,58,40,-0.06896551724137931,-0.20339767733835531,0.06896551724137931,
fresh,replacement,all,128,0,delta_input_tokens,macro,117,93,-0.06838106370543542,-0.14903860513739545,0.014128274973613937,"[""hotpot"",""2wiki""]"
fresh,replacement,all,128,0,delta_paragraph_count,hotpot,59,53,0.0,0.0,0.0,
fresh,replacement,all,128,0,delta_paragraph_count,2wiki,58,40,0.0,0.0,0.0,
fresh,replacement,all,128,0,delta_paragraph_count,macro,117,93,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
fresh,replacement,all,128,0,delta_word_count,hotpot,59,53,4.0508474576271185,-2.4000877192982455,10.448359288097887,
fresh,replacement,all,128,0,delta_word_count,2wiki,58,40,-4.879310344827586,-11.406263241525425,2.645178091397849,
fresh,replacement,all,128,0,delta_word_count,macro,117,93,-0.4142314436002339,-5.029161097155387,4.543906455729359,"[""hotpot"",""2wiki""]"
fresh,replacement,anchor_failure,89,0,delta_em,hotpot,37,35,0.02702702702702703,0.0,0.07894736842105263,
fresh,replacement,anchor_failure,89,0,delta_em,2wiki,46,32,0.06521739130434782,0.0,0.15555555555555556,
fresh,replacement,anchor_failure,89,0,delta_em,macro,83,67,0.046122209165687426,0.00980392156862745,0.09684684684684684,"[""hotpot"",""2wiki""]"
fresh,replacement,anchor_failure,89,0,delta_f1,hotpot,37,35,0.037381537381537384,0.0027210884353741503,0.09221918432444749,
fresh,replacement,anchor_failure,89,0,delta_f1,2wiki,46,32,0.09157735293542574,0.029548615306493057,0.18069544143208008,
fresh,replacement,anchor_failure,89,0,delta_f1,macro,83,67,0.06447944515848156,0.02551572058014707,0.116195509877674,"[""hotpot"",""2wiki""]"
fresh,replacement,anchor_failure,89,0,delta_legacy_em,hotpot,37,35,0.02702702702702703,0.0,0.07894736842105263,
fresh,replacement,anchor_failure,89,0,delta_legacy_em,2wiki,46,32,0.06521739130434782,0.0,0.15555555555555556,
fresh,replacement,anchor_failure,89,0,delta_legacy_em,macro,83,67,0.046122209165687426,0.00980392156862745,0.09684684684684684,"[""hotpot"",""2wiki""]"
fresh,replacement,anchor_failure,89,0,delta_legacy_f1,hotpot,37,35,0.037381537381537384,0.0027210884353741503,0.09221918432444749,
fresh,replacement,anchor_failure,89,0,delta_legacy_f1,2wiki,46,32,0.09107568069462306,0.02898138724543285,0.18017997342784012,
fresh,replacement,anchor_failure,89,0,delta_legacy_f1,macro,83,67,0.06422860903808023,0.02516624977994629,0.11582778864201501,"[""hotpot"",""2wiki""]"
fresh,replacement,anchor_failure,89,0,delta_input_tokens,hotpot,37,35,-0.05405405405405406,-0.16216216216216217,0.05405405405405406,
fresh,replacement,anchor_failure,89,0,delta_input_tokens,2wiki,46,32,-0.06521739130434782,-0.2037037037037037,0.07894736842105263,
fresh,replacement,anchor_failure,89,0,delta_input_tokens,macro,83,67,-0.05963572267920094,-0.1462966331716332,0.027777777777777776,"[""hotpot"",""2wiki""]"
fresh,replacement,anchor_failure,89,0,delta_paragraph_count,hotpot,37,35,0.0,0.0,0.0,
fresh,replacement,anchor_failure,89,0,delta_paragraph_count,2wiki,46,32,0.0,0.0,0.0,
fresh,replacement,anchor_failure,89,0,delta_paragraph_count,macro,83,67,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
fresh,replacement,anchor_failure,89,0,delta_word_count,hotpot,37,35,4.081081081081081,-3.777927927927928,11.5,
fresh,replacement,anchor_failure,89,0,delta_word_count,2wiki,46,32,-7.108695652173913,-13.1878125,0.04878048780487805,
fresh,replacement,anchor_failure,89,0,delta_word_count,macro,83,67,-1.5138072855464162,-6.470244425385935,3.604697621457489,"[""hotpot"",""2wiki""]"
fresh,sham_add,all,128,0,delta_em,hotpot,32,31,0.0,0.0,0.0,
fresh,sham_add,all,128,0,delta_em,2wiki,49,31,0.04081632653061224,0.0,0.09260335917312645,
fresh,sham_add,all,128,0,delta_em,macro,81,62,0.02040816326530612,0.0,0.04630167958656323,"[""hotpot"",""2wiki""]"
fresh,sham_add,all,128,0,delta_f1,hotpot,32,31,0.004347914630172697,-0.0032991202346041044,0.01498859563375693,
fresh,sham_add,all,128,0,delta_f1,2wiki,49,31,0.04225771981198554,0.0012948488482244843,0.08996177861914231,
fresh,sham_add,all,128,0,delta_f1,macro,81,62,0.023302817221079117,0.002194031523803178,0.047690108439559106,"[""hotpot"",""2wiki""]"
fresh,sham_add,all,128,0,delta_legacy_em,hotpot,32,31,0.0,0.0,0.0,
fresh,sham_add,all,128,0,delta_legacy_em,2wiki,49,31,0.04081632653061224,0.0,0.09260335917312645,
fresh,sham_add,all,128,0,delta_legacy_em,macro,81,62,0.02040816326530612,0.0,0.04630167958656323,"[""hotpot"",""2wiki""]"
fresh,sham_add,all,128,0,delta_legacy_f1,hotpot,32,31,0.0016569424079504755,-0.009221960762673558,0.013286104122980587,
fresh,sham_add,all,128,0,delta_legacy_f1,2wiki,49,31,0.04225771981198554,0.0012948488482244843,0.08996177861914231,
fresh,sham_add,all,128,0,delta_legacy_f1,macro,81,62,0.021957331109968007,0.0006141656881896259,0.04648449571322154,"[""hotpot"",""2wiki""]"
fresh,sham_add,all,128,0,delta_input_tokens,hotpot,32,31,124.53125,99.43716856060605,151.29112903225806,
fresh,sham_add,all,128,0,delta_input_tokens,2wiki,49,31,266.16326530612247,182.28538961038961,353.90311796849886,
fresh,sham_add,all,128,0,delta_input_tokens,macro,81,62,195.34725765306123,150.65649697580645,241.39505826019922,"[""hotpot"",""2wiki""]"
fresh,sham_add,all,128,0,delta_paragraph_count,hotpot,32,31,1.125,1.0303030303030303,1.2580645161290323,
fresh,sham_add,all,128,0,delta_paragraph_count,2wiki,49,31,1.4489795918367347,1.2156862745098038,1.7451069518716575,
fresh,sham_add,all,128,0,delta_paragraph_count,macro,81,62,1.2869897959183674,1.1575757575757577,1.4443127541966025,"[""hotpot"",""2wiki""]"
fresh,sham_add,all,128,0,delta_word_count,hotpot,32,31,79.5625,60.90901988636364,99.90322580645162,
fresh,sham_add,all,128,0,delta_word_count,2wiki,49,31,157.57142857142858,104.37742424242424,213.36372912801485,
fresh,sham_add,all,128,0,delta_word_count,macro,81,62,118.56696428571429,89.76528350325059,148.0854532951452,"[""hotpot"",""2wiki""]"
fresh,sham_add,anchor_failure,89,0,delta_em,hotpot,27,26,0.0,0.0,0.0,
fresh,sham_add,anchor_failure,89,0,delta_em,2wiki,42,28,0.047619047619047616,0.0,0.1111111111111111,
fresh,sham_add,anchor_failure,89,0,delta_em,macro,69,54,0.023809523809523808,0.0,0.05555555555555555,"[""hotpot"",""2wiki""]"
fresh,sham_add,anchor_failure,89,0,delta_f1,hotpot,27,26,0.0051530840061306035,-0.00395393137328621,0.01787101787101788,
fresh,sham_add,anchor_failure,89,0,delta_f1,2wiki,42,28,0.04930067311398313,0.001806059985182665,0.10722084024259537,
fresh,sham_add,anchor_failure,89,0,delta_f1,macro,69,54,0.02722687856005687,0.0026203889722159353,0.05667362451569124,"[""hotpot"",""2wiki""]"
fresh,sham_add,anchor_failure,89,0,delta_legacy_em,hotpot,27,26,0.0,0.0,0.0,
fresh,sham_add,anchor_failure,89,0,delta_legacy_em,2wiki,42,28,0.047619047619047616,0.0,0.1111111111111111,
fresh,sham_add,anchor_failure,89,0,delta_legacy_em,macro,69,54,0.023809523809523808,0.0,0.05555555555555555,"[""hotpot"",""2wiki""]"
fresh,sham_add,anchor_failure,89,0,delta_legacy_f1,hotpot,27,26,0.001963783594607971,-0.011214896877979311,0.01616161616161617,
fresh,sham_add,anchor_failure,89,0,delta_legacy_f1,2wiki,42,28,0.04930067311398313,0.001806059985182665,0.10722084024259537,
fresh,sham_add,anchor_failure,89,0,delta_legacy_f1,macro,69,54,0.02563222835429555,0.0007697264270371252,0.055230049425301055,"[""hotpot"",""2wiki""]"
fresh,sham_add,anchor_failure,89,0,delta_input_tokens,hotpot,27,26,121.03703703703704,94.5,149.0,
fresh,sham_add,anchor_failure,89,0,delta_input_tokens,2wiki,42,28,251.0,167.38397435897437,334.9563863928112,
fresh,sham_add,anchor_failure,89,0,delta_input_tokens,macro,69,54,186.01851851851853,142.60536375661377,230.27060355670721,"[""hotpot"",""2wiki""]"
fresh,sham_add,anchor_failure,89,0,delta_paragraph_count,hotpot,27,26,1.1481481481481481,1.0357142857142858,1.2962962962962963,
fresh,sham_add,anchor_failure,89,0,delta_paragraph_count,2wiki,42,28,1.3333333333333333,1.1521739130434783,1.588235294117647,
fresh,sham_add,anchor_failure,89,0,delta_paragraph_count,macro,69,54,1.2407407407407407,1.126984126984127,1.3835066699744556,"[""hotpot"",""2wiki""]"
fresh,sham_add,anchor_failure,89,0,delta_word_count,hotpot,27,26,75.5925925925926,56.964217032967035,95.15384615384616,
fresh,sham_add,anchor_failure,89,0,delta_word_count,2wiki,42,28,149.35714285714286,96.23496732026143,202.45760869565217,
fresh,sham_add,anchor_failure,89,0,delta_word_count,macro,69,54,112.47486772486772,84.4521597906404,140.83126876938513,"[""hotpot"",""2wiki""]"
legacy,delete_vs_replacement,all,1190,0,delta_em,hotpot,430,430,0.01627906976744186,-0.0069767441860465115,0.03953488372093023,
legacy,delete_vs_replacement,all,1190,0,delta_em,2wiki,760,760,0.05,0.02763157894736842,0.07105263157894737,
legacy,delete_vs_replacement,all,1190,0,delta_em,macro,1190,1190,0.03313953488372093,0.01670746634026928,0.04937270501835985,"[""hotpot"",""2wiki""]"
legacy,delete_vs_replacement,all,1190,0,delta_f1,hotpot,430,430,0.010176564844143504,-0.011447666763056646,0.03168217251052498,
legacy,delete_vs_replacement,all,1190,0,delta_f1,2wiki,760,760,0.05042037454172902,0.029665118378368924,0.07093974329499235,
legacy,delete_vs_replacement,all,1190,0,delta_f1,macro,1190,1190,0.030298469692936262,0.015292662546555423,0.04541916638083648,"[""hotpot"",""2wiki""]"
legacy,delete_vs_replacement,all,1190,0,delta_legacy_em,hotpot,430,430,0.01627906976744186,-0.0069767441860465115,0.03953488372093023,
legacy,delete_vs_replacement,all,1190,0,delta_legacy_em,2wiki,760,760,0.05,0.02763157894736842,0.07105263157894737,
legacy,delete_vs_replacement,all,1190,0,delta_legacy_em,macro,1190,1190,0.03313953488372093,0.01670746634026928,0.04937270501835985,"[""hotpot"",""2wiki""]"
legacy,delete_vs_replacement,all,1190,0,delta_legacy_f1,hotpot,430,430,0.010176564844143504,-0.011447666763056646,0.03168217251052498,
legacy,delete_vs_replacement,all,1190,0,delta_legacy_f1,2wiki,760,760,0.05042037454172902,0.029665118378368924,0.07093974329499235,
legacy,delete_vs_replacement,all,1190,0,delta_legacy_f1,macro,1190,1190,0.030298469692936262,0.015292662546555423,0.04541916638083648,"[""hotpot"",""2wiki""]"
legacy,delete_vs_replacement,all,1190,0,delta_input_tokens,hotpot,430,430,-501.51395348837207,-522.1698255813953,-481.1743604651163,
legacy,delete_vs_replacement,all,1190,0,delta_input_tokens,2wiki,760,760,-302.00657894736844,-316.4106907894737,-288.0141447368421,
legacy,delete_vs_replacement,all,1190,0,delta_input_tokens,macro,1190,1190,-401.76026621787025,-414.35490552325575,-389.3139875305998,"[""hotpot"",""2wiki""]"
legacy,delete_vs_replacement,all,1190,0,delta_paragraph_count,hotpot,430,430,-3.146511627906977,-3.2209302325581395,-3.072093023255814,
legacy,delete_vs_replacement,all,1190,0,delta_paragraph_count,2wiki,760,760,-2.9947368421052634,-3.0605263157894735,-2.930263157894737,
legacy,delete_vs_replacement,all,1190,0,delta_paragraph_count,macro,1190,1190,-3.07062423500612,-3.121863525091799,-3.0215403151774787,"[""hotpot"",""2wiki""]"
legacy,delete_vs_replacement,all,1190,0,delta_word_count,hotpot,430,430,-322.72093023255815,-336.73058139534885,-309.1881976744186,
legacy,delete_vs_replacement,all,1190,0,delta_word_count,2wiki,760,760,-173.18684210526317,-182.2555263157895,-164.51141447368423,
legacy,delete_vs_replacement,all,1190,0,delta_word_count,macro,1190,1190,-247.95388616891066,-256.2941018971848,-239.79711023561813,"[""hotpot"",""2wiki""]"
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_em,hotpot,429,429,0.018648018648018648,-0.004662004662004662,0.04195804195804196,
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_em,2wiki,758,758,0.05013192612137203,0.029023746701846966,0.0712401055408971,
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_em,macro,1187,1187,0.034389972384695336,0.018468542231734844,0.05026569736332269,"[""hotpot"",""2wiki""]"
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_f1,hotpot,429,429,0.012531288771519128,-0.008680338894207456,0.0340577190546339,
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_f1,2wiki,758,758,0.05055340983075733,0.03026575229141939,0.07122261551575933,
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_f1,macro,1187,1187,0.03154234930113823,0.01665850475515779,0.04625657927372017,"[""hotpot"",""2wiki""]"
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_legacy_em,hotpot,429,429,0.018648018648018648,-0.004662004662004662,0.04195804195804196,
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_legacy_em,2wiki,758,758,0.05013192612137203,0.029023746701846966,0.0712401055408971,
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_legacy_em,macro,1187,1187,0.034389972384695336,0.018468542231734844,0.05026569736332269,"[""hotpot"",""2wiki""]"
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_legacy_f1,hotpot,429,429,0.012531288771519128,-0.008680338894207456,0.0340577190546339,
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_legacy_f1,2wiki,758,758,0.05055340983075733,0.03026575229141939,0.07122261551575933,
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_legacy_f1,macro,1187,1187,0.03154234930113823,0.01665850475515779,0.04625657927372017,"[""hotpot"",""2wiki""]"
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_input_tokens,hotpot,429,429,-502.011655011655,-522.6806526806527,-481.6033216783217,
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_input_tokens,2wiki,758,758,-302.4076517150396,-317.1800791556728,-288.44581134564646,
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_input_tokens,macro,1187,1187,-402.20965336334734,-414.76445279105246,-389.9110177915752,"[""hotpot"",""2wiki""]"
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_paragraph_count,hotpot,429,429,-3.149184149184149,-3.2214452214452214,-3.0745920745920747,
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_paragraph_count,2wiki,758,758,-2.9973614775725594,-3.063324538258575,-2.9313984168865437,
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_paragraph_count,macro,1187,1187,-3.0732728133783542,-3.122333531683796,-3.0235529641862096,"[""hotpot"",""2wiki""]"
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_word_count,hotpot,429,429,-323.02331002331005,-336.7834498834499,-309.32138694638695,
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_word_count,2wiki,758,758,-173.4168865435356,-182.53453166226913,-164.78357519788918,
legacy,delete_vs_replacement,anchor_failure,1187,0,delta_word_count,macro,1187,1187,-248.22009828342283,-256.3758248457787,-240.11334494990496,"[""hotpot"",""2wiki""]"
legacy,matched_add,all,1190,0,delta_em,hotpot,172,172,0.29651162790697677,0.22674418604651161,0.36627906976744184,
legacy,matched_add,all,1190,0,delta_em,2wiki,428,428,0.3130841121495327,0.26869158878504673,0.35753504672897113,
legacy,matched_add,all,1190,0,delta_em,macro,600,600,0.30479787002825476,0.26399084438165615,0.34671810475983483,"[""hotpot"",""2wiki""]"
legacy,matched_add,all,1190,0,delta_f1,hotpot,172,172,0.3551826744207713,0.2879342452514102,0.42448730637427623,
legacy,matched_add,all,1190,0,delta_f1,2wiki,428,428,0.33076078139532655,0.28728245894482596,0.37406513174983685,
legacy,matched_add,all,1190,0,delta_f1,macro,600,600,0.3429717279080489,0.30293232055319297,0.38374468598475303,"[""hotpot"",""2wiki""]"
legacy,matched_add,all,1190,0,delta_legacy_em,hotpot,172,172,0.29651162790697677,0.22674418604651161,0.36627906976744184,
legacy,matched_add,all,1190,0,delta_legacy_em,2wiki,428,428,0.3130841121495327,0.26869158878504673,0.35753504672897113,
legacy,matched_add,all,1190,0,delta_legacy_em,macro,600,600,0.30479787002825476,0.26399084438165615,0.34671810475983483,"[""hotpot"",""2wiki""]"
legacy,matched_add,all,1190,0,delta_legacy_f1,hotpot,172,172,0.3551826744207713,0.2879342452514102,0.42448730637427623,
legacy,matched_add,all,1190,0,delta_legacy_f1,2wiki,428,428,0.33076078139532655,0.28728245894482596,0.37406513174983685,
legacy,matched_add,all,1190,0,delta_legacy_f1,macro,600,600,0.3429717279080489,0.30293232055319297,0.38374468598475303,"[""hotpot"",""2wiki""]"
legacy,matched_add,all,1190,0,delta_input_tokens,hotpot,172,172,0.25,0.16279069767441862,0.3372093023255814,
legacy,matched_add,all,1190,0,delta_input_tokens,2wiki,428,428,0.12383177570093458,0.06775700934579439,0.17762850467289634,
legacy,matched_add,all,1190,0,delta_input_tokens,macro,600,600,0.18691588785046728,0.13627404368615517,0.23767523364485965,"[""hotpot"",""2wiki""]"
legacy,matched_add,all,1190,0,delta_paragraph_count,hotpot,172,172,0.0,0.0,0.0,
legacy,matched_add,all,1190,0,delta_paragraph_count,2wiki,428,428,0.0,0.0,0.0,
legacy,matched_add,all,1190,0,delta_paragraph_count,macro,600,600,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
legacy,matched_add,all,1190,0,delta_word_count,hotpot,172,172,-2.11046511627907,-3.30828488372093,-0.9707848837209323,
legacy,matched_add,all,1190,0,delta_word_count,2wiki,428,428,-3.6565420560747666,-4.441588785046729,-2.8901869158878504,
legacy,matched_add,all,1190,0,delta_word_count,macro,600,600,-2.8835035861769183,-3.5974224353401434,-2.186099489241469,"[""hotpot"",""2wiki""]"
legacy,matched_add,anchor_failure,1187,0,delta_em,hotpot,172,172,0.29651162790697677,0.22674418604651161,0.36627906976744184,
legacy,matched_add,anchor_failure,1187,0,delta_em,2wiki,427,427,0.3161592505854801,0.2693208430913349,0.3629976580796253,
legacy,matched_add,anchor_failure,1187,0,delta_em,macro,599,599,0.3063354392462284,0.2649093186645608,0.3477615598278961,"[""hotpot"",""2wiki""]"
legacy,matched_add,anchor_failure,1187,0,delta_f1,hotpot,172,172,0.3551826744207713,0.2879342452514102,0.42448730637427623,
legacy,matched_add,anchor_failure,1187,0,delta_f1,2wiki,427,427,0.3338773171831376,0.28955188053209324,0.3780068282642283,
legacy,matched_add,anchor_failure,1187,0,delta_f1,macro,599,599,0.3445299958019544,0.3045949031333528,0.38565484337426875,"[""hotpot"",""2wiki""]"
legacy,matched_add,anchor_failure,1187,0,delta_legacy_em,hotpot,172,172,0.29651162790697677,0.22674418604651161,0.36627906976744184,
legacy,matched_add,anchor_failure,1187,0,delta_legacy_em,2wiki,427,427,0.3161592505854801,0.2693208430913349,0.3629976580796253,
legacy,matched_add,anchor_failure,1187,0,delta_legacy_em,macro,599,599,0.3063354392462284,0.2649093186645608,0.3477615598278961,"[""hotpot"",""2wiki""]"
legacy,matched_add,anchor_failure,1187,0,delta_legacy_f1,hotpot,172,172,0.3551826744207713,0.2879342452514102,0.42448730637427623,
legacy,matched_add,anchor_failure,1187,0,delta_legacy_f1,2wiki,427,427,0.3338773171831376,0.28955188053209324,0.3780068282642283,
legacy,matched_add,anchor_failure,1187,0,delta_legacy_f1,macro,599,599,0.3445299958019544,0.3045949031333528,0.38565484337426875,"[""hotpot"",""2wiki""]"
legacy,matched_add,anchor_failure,1187,0,delta_input_tokens,hotpot,172,172,0.25,0.16279069767441862,0.3372093023255814,
legacy,matched_add,anchor_failure,1187,0,delta_input_tokens,2wiki,427,427,0.12412177985948478,0.06791569086651054,0.18032786885245902,
legacy,matched_add,anchor_failure,1187,0,delta_input_tokens,macro,599,599,0.1870608899297424,0.13582355263874515,0.2377740182996569,"[""hotpot"",""2wiki""]"
legacy,matched_add,anchor_failure,1187,0,delta_paragraph_count,hotpot,172,172,0.0,0.0,0.0,
legacy,matched_add,anchor_failure,1187,0,delta_paragraph_count,2wiki,427,427,0.0,0.0,0.0,
legacy,matched_add,anchor_failure,1187,0,delta_paragraph_count,macro,599,599,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
legacy,matched_add,anchor_failure,1187,0,delta_word_count,hotpot,172,172,-2.11046511627907,-3.30828488372093,-0.9707848837209323,
legacy,matched_add,anchor_failure,1187,0,delta_word_count,2wiki,427,427,-3.6346604215456675,-4.4052107728337235,-2.873536299765808,
legacy,matched_add,anchor_failure,1187,0,delta_word_count,macro,599,599,-2.8725627689123687,-3.582720848537661,-2.190059433037417,"[""hotpot"",""2wiki""]"
legacy,native_add,all,600,0,delta_em,hotpot,172,172,0.313953488372093,0.2441860465116279,0.38372093023255816,
legacy,native_add,all,600,0,delta_em,2wiki,428,428,0.3294392523364486,0.2850467289719626,0.37383177570093457,
legacy,native_add,all,600,0,delta_em,macro,600,600,0.3216963703542708,0.28102450554227343,0.3635901162790698,"[""hotpot"",""2wiki""]"
legacy,native_add,all,600,0,delta_f1,hotpot,172,172,0.3632096221152309,0.29652315365892656,0.43213943988448095,
legacy,native_add,all,600,0,delta_f1,2wiki,428,428,0.3528700520431626,0.31027731513896284,0.395765681526883,
legacy,native_add,all,600,0,delta_f1,macro,600,600,0.35803983707919673,0.3180868723642591,0.39862427935893596,"[""hotpot"",""2wiki""]"
legacy,native_add,all,600,0,delta_legacy_em,hotpot,172,172,0.313953488372093,0.2441860465116279,0.38372093023255816,
legacy,native_add,all,600,0,delta_legacy_em,2wiki,428,428,0.3294392523364486,0.2850467289719626,0.37383177570093457,
legacy,native_add,all,600,0,delta_legacy_em,macro,600,600,0.3216963703542708,0.28102450554227343,0.3635901162790698,"[""hotpot"",""2wiki""]"
legacy,native_add,all,600,0,delta_legacy_f1,hotpot,172,172,0.3632096221152309,0.29652315365892656,0.43213943988448095,
legacy,native_add,all,600,0,delta_legacy_f1,2wiki,428,428,0.3528700520431626,0.31027731513896284,0.395765681526883,
legacy,native_add,all,600,0,delta_legacy_f1,macro,600,600,0.35803983707919673,0.3180868723642591,0.39862427935893596,"[""hotpot"",""2wiki""]"
legacy,native_add,all,600,0,delta_input_tokens,hotpot,172,172,54.348837209302324,50.73822674418605,58.12805232558139,
legacy,native_add,all,600,0,delta_input_tokens,2wiki,428,428,55.32710280373832,52.89018691588785,57.77575934579439,
legacy,native_add,all,600,0,delta_input_tokens,macro,600,600,54.83797000652032,52.66883625842208,57.045352912410344,"[""hotpot"",""2wiki""]"
legacy,native_add,all,600,0,delta_paragraph_count,hotpot,172,172,1.0406976744186047,1.0116279069767442,1.069767441860465,
legacy,native_add,all,600,0,delta_paragraph_count,2wiki,428,428,1.1378504672897196,1.105140186915888,1.1728971962616823,
legacy,native_add,all,600,0,delta_paragraph_count,macro,600,600,1.0892740708541622,1.0677026733318844,1.1120136926755055,"[""hotpot"",""2wiki""]"
legacy,native_add,all,600,0,delta_word_count,hotpot,172,172,28.848837209302324,26.726598837209306,31.087209302325583,
legacy,native_add,all,600,0,delta_word_count,2wiki,428,428,24.817757009345794,23.69626168224299,25.983703271028034,
legacy,native_add,all,600,0,delta_word_count,macro,600,600,26.833297109324057,25.63588418278635,28.072110682460334,"[""hotpot"",""2wiki""]"
legacy,native_add,anchor_failure,599,0,delta_em,hotpot,172,172,0.313953488372093,0.2441860465116279,0.38372093023255816,
legacy,native_add,anchor_failure,599,0,delta_em,2wiki,427,427,0.3325526932084309,0.28805620608899296,0.3770491803278688,
legacy,native_add,anchor_failure,599,0,delta_em,macro,599,599,0.323253090790262,0.2824737214748652,0.36467921137192966,"[""hotpot"",""2wiki""]"
legacy,native_add,anchor_failure,599,0,delta_f1,hotpot,172,172,0.3632096221152309,0.29652315365892656,0.43213943988448095,
legacy,native_add,anchor_failure,599,0,delta_f1,2wiki,427,427,0.35603836598237376,0.3130349904776656,0.39918995766242465,
legacy,native_add,anchor_failure,599,0,delta_f1,macro,599,599,0.3596239940488023,0.32005596061127,0.399828011114217,"[""hotpot"",""2wiki""]"
legacy,native_add,anchor_failure,599,0,delta_legacy_em,hotpot,172,172,0.313953488372093,0.2441860465116279,0.38372093023255816,
legacy,native_add,anchor_failure,599,0,delta_legacy_em,2wiki,427,427,0.3325526932084309,0.28805620608899296,0.3770491803278688,
legacy,native_add,anchor_failure,599,0,delta_legacy_em,macro,599,599,0.323253090790262,0.2824737214748652,0.36467921137192966,"[""hotpot"",""2wiki""]"
legacy,native_add,anchor_failure,599,0,delta_legacy_f1,hotpot,172,172,0.3632096221152309,0.29652315365892656,0.43213943988448095,
legacy,native_add,anchor_failure,599,0,delta_legacy_f1,2wiki,427,427,0.35603836598237376,0.3130349904776656,0.39918995766242465,
legacy,native_add,anchor_failure,599,0,delta_legacy_f1,macro,599,599,0.3596239940488023,0.32005596061127,0.399828011114217,"[""hotpot"",""2wiki""]"
legacy,native_add,anchor_failure,599,0,delta_input_tokens,hotpot,172,172,54.348837209302324,50.73822674418605,58.12805232558139,
legacy,native_add,anchor_failure,599,0,delta_input_tokens,2wiki,427,427,55.18969555035129,52.8384074941452,57.59953161592506,
legacy,native_add,anchor_failure,599,0,delta_input_tokens,macro,599,599,54.7692663798268,52.604768258809436,56.95068300337672,"[""hotpot"",""2wiki""]"
legacy,native_add,anchor_failure,599,0,delta_paragraph_count,hotpot,172,172,1.0406976744186047,1.0116279069767442,1.069767441860465,
legacy,native_add,anchor_failure,599,0,delta_paragraph_count,2wiki,427,427,1.1334894613583137,1.100702576112412,1.1662763466042154,
legacy,native_add,anchor_failure,599,0,delta_paragraph_count,macro,599,599,1.0870935678884592,1.066097979412886,1.1103902292903436,"[""hotpot"",""2wiki""]"
legacy,native_add,anchor_failure,599,0,delta_word_count,hotpot,172,172,28.848837209302324,26.726598837209306,31.087209302325583,
legacy,native_add,anchor_failure,599,0,delta_word_count,2wiki,427,427,24.772833723653395,23.667388758782202,25.920374707259953,
legacy,native_add,anchor_failure,599,0,delta_word_count,macro,599,599,26.81083546647786,25.607551161429118,28.02561662627308,"[""hotpot"",""2wiki""]"
legacy,native_delete,all,1190,0,delta_em,hotpot,430,430,0.11627906976744186,0.08604651162790698,0.14651162790697675,
legacy,native_delete,all,1190,0,delta_em,2wiki,760,760,0.1368421052631579,0.11315789473684211,0.1618421052631579,
legacy,native_delete,all,1190,0,delta_em,macro,1190,1190,0.1265605875152999,0.10688494492044064,0.14649632802937576,"[""hotpot"",""2wiki""]"
legacy,native_delete,all,1190,0,delta_f1,hotpot,430,430,0.10279326191451364,0.07391139325130719,0.1322590148369722,
legacy,native_delete,all,1190,0,delta_f1,2wiki,760,760,0.13282875636362015,0.10873014249659228,0.15669810811931445,
legacy,native_delete,all,1190,0,delta_f1,macro,1190,1190,0.11781100913906689,0.09872327892148548,0.1367553185296192,"[""hotpot"",""2wiki""]"
legacy,native_delete,all,1190,0,delta_legacy_em,hotpot,430,430,0.11627906976744186,0.08604651162790698,0.14651162790697675,
legacy,native_delete,all,1190,0,delta_legacy_em,2wiki,760,760,0.1368421052631579,0.11315789473684211,0.1618421052631579,
legacy,native_delete,all,1190,0,delta_legacy_em,macro,1190,1190,0.1265605875152999,0.10688494492044064,0.14649632802937576,"[""hotpot"",""2wiki""]"
legacy,native_delete,all,1190,0,delta_legacy_f1,hotpot,430,430,0.10270869531831912,0.07382682665511268,0.13217080784006988,
legacy,native_delete,all,1190,0,delta_legacy_f1,2wiki,760,760,0.13282875636362015,0.10873014249659228,0.15669810811931445,
legacy,native_delete,all,1190,0,delta_legacy_f1,macro,1190,1190,0.11776872584096965,0.0986923714632535,0.13670137510672217,"[""hotpot"",""2wiki""]"
legacy,native_delete,all,1190,0,delta_input_tokens,hotpot,430,430,-501.5511627906977,-522.1861627906976,-481.2208720930233,
legacy,native_delete,all,1190,0,delta_input_tokens,2wiki,760,760,-302.03815789473686,-316.44736842105266,-288.0353947368421,
legacy,native_delete,all,1190,0,delta_input_tokens,macro,1190,1190,-401.7946603427173,-414.3921595777234,-389.34217755507956,"[""hotpot"",""2wiki""]"
legacy,native_delete,all,1190,0,delta_paragraph_count,hotpot,430,430,-3.146511627906977,-3.2209302325581395,-3.072093023255814,
legacy,native_delete,all,1190,0,delta_paragraph_count,2wiki,760,760,-2.9947368421052634,-3.0605263157894735,-2.930263157894737,
legacy,native_delete,all,1190,0,delta_paragraph_count,macro,1190,1190,-3.07062423500612,-3.121863525091799,-3.0215403151774787,"[""hotpot"",""2wiki""]"
legacy,native_delete,all,1190,0,delta_word_count,hotpot,430,430,-318.4093023255814,-332.3376162790697,-304.90436046511627,
legacy,native_delete,all,1190,0,delta_word_count,2wiki,760,760,-176.13947368421051,-185.31072368421053,-167.31694078947368,
legacy,native_delete,all,1190,0,delta_word_count,macro,1190,1190,-247.27438800489597,-255.52823209914322,-239.08664970930232,"[""hotpot"",""2wiki""]"
legacy,native_delete,anchor_failure,1187,0,delta_em,hotpot,429,429,0.11888111888111888,0.08857808857808858,0.15151515151515152,
legacy,native_delete,anchor_failure,1187,0,delta_em,2wiki,758,758,0.13852242744063326,0.11477572559366754,0.16358839050131926,
legacy,native_delete,anchor_failure,1187,0,delta_em,macro,1187,1187,0.12870177316087605,0.10954788395421641,0.14873474700321665,"[""hotpot"",""2wiki""]"
legacy,native_delete,anchor_failure,1187,0,delta_f1,hotpot,429,429,0.10536387557865005,0.07721676876034538,0.1345953815519848,
legacy,native_delete,anchor_failure,1187,0,delta_f1,2wiki,758,758,0.13449848923001492,0.11132300807066398,0.15815445164020692,
legacy,native_delete,anchor_failure,1187,0,delta_f1,macro,1187,1187,0.11993118240433248,0.10148565757785802,0.13858237885768457,"[""hotpot"",""2wiki""]"
legacy,native_delete,anchor_failure,1187,0,delta_legacy_em,hotpot,429,429,0.11888111888111888,0.08857808857808858,0.15151515151515152,
legacy,native_delete,anchor_failure,1187,0,delta_legacy_em,2wiki,758,758,0.13852242744063326,0.11477572559366754,0.16358839050131926,
legacy,native_delete,anchor_failure,1187,0,delta_legacy_em,macro,1187,1187,0.12870177316087605,0.10954788395421641,0.14873474700321665,"[""hotpot"",""2wiki""]"
legacy,native_delete,anchor_failure,1187,0,delta_legacy_f1,hotpot,429,429,0.10527911185752267,0.07710511179998432,0.13450741314605935,
legacy,native_delete,anchor_failure,1187,0,delta_legacy_f1,2wiki,758,758,0.13449848923001492,0.11132300807066398,0.15815445164020692,
legacy,native_delete,anchor_failure,1187,0,delta_legacy_f1,macro,1187,1187,0.1198888005437688,0.10142594162478864,0.13851569321194404,"[""hotpot"",""2wiki""]"
legacy,native_delete,anchor_failure,1187,0,delta_input_tokens,hotpot,429,429,-502.04895104895104,-522.6952797202797,-481.6128787878788,
legacy,native_delete,anchor_failure,1187,0,delta_input_tokens,2wiki,758,758,-302.44063324538257,-317.2243073878628,-288.48545514511875,
legacy,native_delete,anchor_failure,1187,0,delta_input_tokens,macro,1187,1187,-402.2447921471668,-414.8027686418683,-389.9433092852618,"[""hotpot"",""2wiki""]"
legacy,native_delete,anchor_failure,1187,0,delta_paragraph_count,hotpot,429,429,-3.149184149184149,-3.2214452214452214,-3.0745920745920747,
legacy,native_delete,anchor_failure,1187,0,delta_paragraph_count,2wiki,758,758,-2.9973614775725594,-3.063324538258575,-2.9313984168865437,
legacy,native_delete,anchor_failure,1187,0,delta_paragraph_count,macro,1187,1187,-3.0732728133783542,-3.122333531683796,-3.0235529641862096,"[""hotpot"",""2wiki""]"
legacy,native_delete,anchor_failure,1187,0,delta_word_count,hotpot,429,429,-318.7412587412587,-332.5967948717949,-305.08141025641027,
legacy,native_delete,anchor_failure,1187,0,delta_word_count,2wiki,758,758,-176.41029023746702,-185.68604881266492,-167.59752638522428,
legacy,native_delete,anchor_failure,1187,0,delta_word_count,macro,1187,1187,-247.57577448936286,-255.82191284419184,-239.49761264461137,"[""hotpot"",""2wiki""]"
legacy,native_joint,all,1190,0,delta_em,hotpot,430,430,0.2534883720930233,0.21395348837209302,0.29534883720930233,
legacy,native_joint,all,1190,0,delta_em,2wiki,760,760,0.36447368421052634,0.33026315789473687,0.3986842105263158,
legacy,native_joint,all,1190,0,delta_em,macro,1190,1190,0.3089810281517748,0.28232749388004896,0.3355266982864137,"[""hotpot"",""2wiki""]"
legacy,native_joint,all,1190,0,delta_f1,hotpot,430,430,0.2668196730709786,0.2277137108727062,0.30627537293470075,
legacy,native_joint,all,1190,0,delta_f1,2wiki,760,760,0.35948847696307196,0.3271152044595587,0.39218346399752346,
legacy,native_joint,all,1190,0,delta_f1,macro,1190,1190,0.3131540750170253,0.28776555863674486,0.3389627055477333,"[""hotpot"",""2wiki""]"
legacy,native_joint,all,1190,0,delta_legacy_em,hotpot,430,430,0.2534883720930233,0.21395348837209302,0.29534883720930233,
legacy,native_joint,all,1190,0,delta_legacy_em,2wiki,760,760,0.36447368421052634,0.33026315789473687,0.3986842105263158,
legacy,native_joint,all,1190,0,delta_legacy_em,macro,1190,1190,0.3089810281517748,0.28232749388004896,0.3355266982864137,"[""hotpot"",""2wiki""]"
legacy,native_joint,all,1190,0,delta_legacy_f1,hotpot,430,430,0.2667351064747841,0.22769637634699294,0.30619030015898296,
legacy,native_joint,all,1190,0,delta_legacy_f1,2wiki,760,760,0.35948847696307196,0.3271152044595587,0.39218346399752346,
legacy,native_joint,all,1190,0,delta_legacy_f1,macro,1190,1190,0.313111791718928,0.287733089508524,0.338883691911005,"[""hotpot"",""2wiki""]"
legacy,native_joint,all,1190,0,delta_input_tokens,hotpot,430,430,-479.8581395348837,-499.7096511627907,-460.5186046511628,
legacy,native_joint,all,1190,0,delta_input_tokens,2wiki,760,760,-270.9013157894737,-285.51549342105267,-257.07759868421056,
legacy,native_joint,all,1190,0,delta_input_tokens,macro,1190,1190,-375.3797276621787,-387.70658965728273,-363.2481219400245,"[""hotpot"",""2wiki""]"
legacy,native_joint,all,1190,0,delta_paragraph_count,hotpot,430,430,-2.730232558139535,-2.7837209302325583,-2.6744186046511627,
legacy,native_joint,all,1190,0,delta_paragraph_count,2wiki,760,760,-2.3539473684210526,-2.4210526315789473,-2.2855263157894736,
legacy,native_joint,all,1190,0,delta_paragraph_count,macro,1190,1190,-2.5420899632802936,-2.585191248470012,-2.4978274173806607,"[""hotpot"",""2wiki""]"
legacy,native_joint,all,1190,0,delta_word_count,hotpot,430,430,-306.86976744186046,-320.2791279069767,-293.86726744186046,
legacy,native_joint,all,1190,0,delta_word_count,2wiki,760,760,-162.16315789473686,-171.38950657894736,-153.3906907894737,
legacy,native_joint,all,1190,0,delta_word_count,macro,1190,1190,-234.51646266829866,-242.629158124235,-226.556785878213,"[""hotpot"",""2wiki""]"
legacy,native_joint,anchor_failure,1187,0,delta_em,hotpot,429,429,0.2564102564102564,0.21678321678321677,0.29836829836829837,
legacy,native_joint,anchor_failure,1187,0,delta_em,2wiki,758,758,0.36675461741424803,0.3324538258575198,0.40105540897097625,
legacy,native_joint,anchor_failure,1187,0,delta_em,macro,1187,1187,0.3115824369122522,0.284820500519709,0.3379487871407396,"[""hotpot"",""2wiki""]"
legacy,native_joint,anchor_failure,1187,0,delta_f1,hotpot,429,429,0.2697726326818667,0.23094813931081598,0.31022176634271637,
legacy,native_joint,anchor_failure,1187,0,delta_f1,2wiki,758,758,0.3617562565856658,0.3284986220720097,0.3936954986885287,
legacy,native_joint,anchor_failure,1187,0,delta_f1,macro,1187,1187,0.31576444463376624,0.2905966225519839,0.3408983915018658,"[""hotpot"",""2wiki""]"
legacy,native_joint,anchor_failure,1187,0,delta_legacy_em,hotpot,429,429,0.2564102564102564,0.21678321678321677,0.29836829836829837,
legacy,native_joint,anchor_failure,1187,0,delta_legacy_em,2wiki,758,758,0.36675461741424803,0.3324538258575198,0.40105540897097625,
legacy,native_joint,anchor_failure,1187,0,delta_legacy_em,macro,1187,1187,0.3115824369122522,0.284820500519709,0.3379487871407396,"[""hotpot"",""2wiki""]"
legacy,native_joint,anchor_failure,1187,0,delta_legacy_f1,hotpot,429,429,0.2696878689607393,0.23084668519405907,0.31008545353861716,
legacy,native_joint,anchor_failure,1187,0,delta_legacy_f1,2wiki,758,758,0.3617562565856658,0.3284986220720097,0.3936954986885287,
legacy,native_joint,anchor_failure,1187,0,delta_legacy_f1,macro,1187,1187,0.3157220627732026,0.2905826219587898,0.34088025547616846,"[""hotpot"",""2wiki""]"
legacy,native_joint,anchor_failure,1187,0,delta_input_tokens,hotpot,429,429,-480.3053613053613,-499.92331002331,-460.7201631701632,
legacy,native_joint,anchor_failure,1187,0,delta_input_tokens,2wiki,758,758,-271.37203166226914,-286.06487467018474,-257.589709762533,
legacy,native_joint,anchor_failure,1187,0,delta_input_tokens,macro,1187,1187,-375.8386964838152,-388.0861140453653,-363.8660832626037,"[""hotpot"",""2wiki""]"
legacy,native_joint,anchor_failure,1187,0,delta_paragraph_count,hotpot,429,429,-2.731934731934732,-2.7832167832167833,-2.675990675990676,
legacy,native_joint,anchor_failure,1187,0,delta_paragraph_count,2wiki,758,758,-2.3588390501319263,-2.424802110817942,-2.29287598944591,
legacy,native_joint,anchor_failure,1187,0,delta_paragraph_count,macro,1187,1187,-2.545386891033329,-2.587563771979999,-2.502418376478403,"[""hotpot"",""2wiki""]"
legacy,native_joint,anchor_failure,1187,0,delta_word_count,hotpot,429,429,-307.1748251748252,-320.53449883449883,-293.9857226107226,
legacy,native_joint,anchor_failure,1187,0,delta_word_count,2wiki,758,758,-162.4551451187335,-171.71645778364118,-153.66352242744065,
legacy,native_joint,anchor_failure,1187,0,delta_word_count,macro,1187,1187,-234.81498514677935,-242.91681938883457,-226.94306815106617,"[""hotpot"",""2wiki""]"
legacy,replacement,all,1190,0,delta_em,hotpot,430,430,0.1,0.07209302325581396,0.12796511627906892,
legacy,replacement,all,1190,0,delta_em,2wiki,760,760,0.0868421052631579,0.06710526315789474,0.10789473684210527,
legacy,replacement,all,1190,0,delta_em,macro,1190,1190,0.09342105263157896,0.07602509179926562,0.1111704406364749,"[""hotpot"",""2wiki""]"
legacy,replacement,all,1190,0,delta_f1,hotpot,430,430,0.09261669707037014,0.0650342181108212,0.12137422521758441,
legacy,replacement,all,1190,0,delta_f1,2wiki,760,760,0.08240838182189116,0.06199089737010678,0.1035787459398694,
legacy,replacement,all,1190,0,delta_f1,macro,1190,1190,0.08751253944613065,0.06964638658480295,0.10546237786283454,"[""hotpot"",""2wiki""]"
legacy,replacement,all,1190,0,delta_legacy_em,hotpot,430,430,0.1,0.07209302325581396,0.12796511627906892,
legacy,replacement,all,1190,0,delta_legacy_em,2wiki,760,760,0.0868421052631579,0.06710526315789474,0.10789473684210527,
legacy,replacement,all,1190,0,delta_legacy_em,macro,1190,1190,0.09342105263157896,0.07602509179926562,0.1111704406364749,"[""hotpot"",""2wiki""]"
legacy,replacement,all,1190,0,delta_legacy_f1,hotpot,430,430,0.09253213047417563,0.06501699739987625,0.12132812747992926,
legacy,replacement,all,1190,0,delta_legacy_f1,2wiki,760,760,0.08240838182189116,0.06199089737010678,0.1035787459398694,
legacy,replacement,all,1190,0,delta_legacy_f1,macro,1190,1190,0.08747025614803339,0.06964131033935198,0.10541433452432862,"[""hotpot"",""2wiki""]"
legacy,replacement,all,1190,0,delta_input_tokens,hotpot,430,430,-0.037209302325581395,-0.08372093023255814,0.009302325581395349,
legacy,replacement,all,1190,0,delta_input_tokens,2wiki,760,760,-0.031578947368421054,-0.06578947368421052,0.003947368421052632,
legacy,replacement,all,1190,0,delta_input_tokens,macro,1190,1190,-0.034394124847001224,-0.06361689106487148,-0.005047047123623039,"[""hotpot"",""2wiki""]"
legacy,replacement,all,1190,0,delta_paragraph_count,hotpot,430,430,0.0,0.0,0.0,
legacy,replacement,all,1190,0,delta_paragraph_count,2wiki,760,760,0.0,0.0,0.0,
legacy,replacement,all,1190,0,delta_paragraph_count,macro,1190,1190,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
legacy,replacement,all,1190,0,delta_word_count,hotpot,430,430,4.311627906976744,1.206744186046512,7.369767441860465,
legacy,replacement,all,1190,0,delta_word_count,2wiki,760,760,-2.9526315789473685,-4.889506578947368,-1.0315789473684212,
legacy,replacement,all,1190,0,delta_word_count,macro,1190,1190,0.6794981640146878,-1.1780278457772337,2.523663555691554,"[""hotpot"",""2wiki""]"
legacy,replacement,anchor_failure,1187,0,delta_em,hotpot,429,429,0.10023310023310024,0.07226107226107226,0.13053613053613053,
legacy,replacement,anchor_failure,1187,0,delta_em,2wiki,758,758,0.08839050131926121,0.06860158311345646,0.10949868073878628,
legacy,replacement,anchor_failure,1187,0,delta_em,macro,1187,1187,0.09431180077618073,0.07742321991992177,0.11205836270150253,"[""hotpot"",""2wiki""]"
legacy,replacement,anchor_failure,1187,0,delta_f1,hotpot,429,429,0.09283258680713091,0.06465551146592276,0.12195358534427654,
legacy,replacement,anchor_failure,1187,0,delta_f1,2wiki,758,758,0.08394507939925763,0.06393062869960438,0.10499710826093964,
legacy,replacement,anchor_failure,1187,0,delta_f1,macro,1187,1187,0.08838883310319427,0.07086964907485858,0.10658000036963242,"[""hotpot"",""2wiki""]"
legacy,replacement,anchor_failure,1187,0,delta_legacy_em,hotpot,429,429,0.10023310023310024,0.07226107226107226,0.13053613053613053,
legacy,replacement,anchor_failure,1187,0,delta_legacy_em,2wiki,758,758,0.08839050131926121,0.06860158311345646,0.10949868073878628,
legacy,replacement,anchor_failure,1187,0,delta_legacy_em,macro,1187,1187,0.09431180077618073,0.07742321991992177,0.11205836270150253,"[""hotpot"",""2wiki""]"
legacy,replacement,anchor_failure,1187,0,delta_legacy_f1,hotpot,429,429,0.09274782308600356,0.06461002130270445,0.12178749700465297,
legacy,replacement,anchor_failure,1187,0,delta_legacy_f1,2wiki,758,758,0.08394507939925763,0.06393062869960438,0.10499710826093964,
legacy,replacement,anchor_failure,1187,0,delta_legacy_f1,macro,1187,1187,0.0883464512426306,0.07085031911826045,0.10653521797652798,"[""hotpot"",""2wiki""]"
legacy,replacement,anchor_failure,1187,0,delta_input_tokens,hotpot,429,429,-0.037296037296037296,-0.08391608391608392,0.009324009324009324,
legacy,replacement,anchor_failure,1187,0,delta_input_tokens,2wiki,758,758,-0.032981530343007916,-0.06860158311345646,0.002638522427440633,
legacy,replacement,anchor_failure,1187,0,delta_input_tokens,macro,1187,1187,-0.03513878381952261,-0.06414254171510109,-0.0058469949136176124,"[""hotpot"",""2wiki""]"
legacy,replacement,anchor_failure,1187,0,delta_paragraph_count,hotpot,429,429,0.0,0.0,0.0,
legacy,replacement,anchor_failure,1187,0,delta_paragraph_count,2wiki,758,758,0.0,0.0,0.0,
legacy,replacement,anchor_failure,1187,0,delta_paragraph_count,macro,1187,1187,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
legacy,replacement,anchor_failure,1187,0,delta_word_count,hotpot,429,429,4.282051282051282,1.1468531468531469,7.389393939393937,
legacy,replacement,anchor_failure,1187,0,delta_word_count,2wiki,758,758,-2.9934036939313984,-4.9511873350923485,-1.0012532981530353,
legacy,replacement,anchor_failure,1187,0,delta_word_count,macro,1187,1187,0.6443237940599418,-1.1949451384147955,2.4668604427674348,"[""hotpot"",""2wiki""]"
legacy,sham_add,all,1190,0,delta_em,hotpot,172,172,0.01744186046511628,0.0,0.040697674418604654,
legacy,sham_add,all,1190,0,delta_em,2wiki,428,428,0.016355140186915886,0.004672897196261682,0.030373831775700934,
legacy,sham_add,all,1190,0,delta_em,macro,600,600,0.016898500326016083,0.0064116496413823085,0.029694631601825693,"[""hotpot"",""2wiki""]"
legacy,sham_add,all,1190,0,delta_f1,hotpot,172,172,0.008026947694459623,-0.012073253543841778,0.030603138258517626,
legacy,sham_add,all,1190,0,delta_f1,2wiki,428,428,0.022109270647836042,0.009222187105100903,0.03682542157694091,
legacy,sham_add,all,1190,0,delta_f1,macro,600,600,0.015068109171147832,0.0030471003128090673,0.028634869276295143,"[""hotpot"",""2wiki""]"
legacy,sham_add,all,1190,0,delta_legacy_em,hotpot,172,172,0.01744186046511628,0.0,0.040697674418604654,
legacy,sham_add,all,1190,0,delta_legacy_em,2wiki,428,428,0.016355140186915886,0.004672897196261682,0.030373831775700934,
legacy,sham_add,all,1190,0,delta_legacy_em,macro,600,600,0.016898500326016083,0.0064116496413823085,0.029694631601825693,"[""hotpot"",""2wiki""]"
legacy,sham_add,all,1190,0,delta_legacy_f1,hotpot,172,172,0.008026947694459623,-0.012073253543841778,0.030603138258517626,
legacy,sham_add,all,1190,0,delta_legacy_f1,2wiki,428,428,0.022109270647836042,0.009222187105100903,0.03682542157694091,
legacy,sham_add,all,1190,0,delta_legacy_f1,macro,600,600,0.015068109171147832,0.0030471003128090673,0.028634869276295143,"[""hotpot"",""2wiki""]"
legacy,sham_add,all,1190,0,delta_input_tokens,hotpot,172,172,54.098837209302324,50.47674418604651,57.877906976744185,
legacy,sham_add,all,1190,0,delta_input_tokens,2wiki,428,428,55.203271028037385,52.76623831775701,57.67295560747663,
legacy,sham_add,all,1190,0,delta_input_tokens,macro,600,600,54.651054118669855,52.48377866224734,56.85808859487068,"[""hotpot"",""2wiki""]"
legacy,sham_add,all,1190,0,delta_paragraph_count,hotpot,172,172,1.0406976744186047,1.0116279069767442,1.069767441860465,
legacy,sham_add,all,1190,0,delta_paragraph_count,2wiki,428,428,1.1378504672897196,1.105140186915888,1.1728971962616823,
legacy,sham_add,all,1190,0,delta_paragraph_count,macro,600,600,1.0892740708541622,1.0677026733318844,1.1120136926755055,"[""hotpot"",""2wiki""]"
legacy,sham_add,all,1190,0,delta_word_count,hotpot,172,172,30.959302325581394,28.4359011627907,33.5406976744186,
legacy,sham_add,all,1190,0,delta_word_count,2wiki,428,428,28.47429906542056,26.962616822429908,30.02570093457944,
legacy,sham_add,all,1190,0,delta_word_count,macro,600,600,29.71680069550098,28.255623777439688,31.22088472614649,"[""hotpot"",""2wiki""]"
legacy,sham_add,anchor_failure,1187,0,delta_em,hotpot,172,172,0.01744186046511628,0.0,0.040697674418604654,
legacy,sham_add,anchor_failure,1187,0,delta_em,2wiki,427,427,0.01639344262295082,0.00468384074941452,0.03044496487119438,
legacy,sham_add,anchor_failure,1187,0,delta_em,macro,599,599,0.01691765154403355,0.00702473993791188,0.029716518708131367,"[""hotpot"",""2wiki""]"
legacy,sham_add,anchor_failure,1187,0,delta_f1,hotpot,172,172,0.008026947694459623,-0.012073253543841778,0.030603138258517626,
legacy,sham_add,anchor_failure,1187,0,delta_f1,2wiki,427,427,0.022161048799236128,0.009278516007303702,0.03701742097691583,
legacy,sham_add,anchor_failure,1187,0,delta_f1,macro,599,599,0.015093998246847876,0.0030525689591778806,0.02856078620348294,"[""hotpot"",""2wiki""]"
legacy,sham_add,anchor_failure,1187,0,delta_legacy_em,hotpot,172,172,0.01744186046511628,0.0,0.040697674418604654,
legacy,sham_add,anchor_failure,1187,0,delta_legacy_em,2wiki,427,427,0.01639344262295082,0.00468384074941452,0.03044496487119438,
legacy,sham_add,anchor_failure,1187,0,delta_legacy_em,macro,599,599,0.01691765154403355,0.00702473993791188,0.029716518708131367,"[""hotpot"",""2wiki""]"
legacy,sham_add,anchor_failure,1187,0,delta_legacy_f1,hotpot,172,172,0.008026947694459623,-0.012073253543841778,0.030603138258517626,
legacy,sham_add,anchor_failure,1187,0,delta_legacy_f1,2wiki,427,427,0.022161048799236128,0.009278516007303702,0.03701742097691583,
legacy,sham_add,anchor_failure,1187,0,delta_legacy_f1,macro,599,599,0.015093998246847876,0.0030525689591778806,0.02856078620348294,"[""hotpot"",""2wiki""]"
legacy,sham_add,anchor_failure,1187,0,delta_input_tokens,hotpot,172,172,54.098837209302324,50.47674418604651,57.877906976744185,
legacy,sham_add,anchor_failure,1187,0,delta_input_tokens,2wiki,427,427,55.0655737704918,52.70954332552693,57.478044496487115,
legacy,sham_add,anchor_failure,1187,0,delta_input_tokens,macro,599,599,54.58220548989706,52.40382264037906,56.77457246337345,"[""hotpot"",""2wiki""]"
legacy,sham_add,anchor_failure,1187,0,delta_paragraph_count,hotpot,172,172,1.0406976744186047,1.0116279069767442,1.069767441860465,
legacy,sham_add,anchor_failure,1187,0,delta_paragraph_count,2wiki,427,427,1.1334894613583137,1.100702576112412,1.1662763466042154,
legacy,sham_add,anchor_failure,1187,0,delta_paragraph_count,macro,599,599,1.0870935678884592,1.066097979412886,1.1103902292903436,"[""hotpot"",""2wiki""]"
legacy,sham_add,anchor_failure,1187,0,delta_word_count,hotpot,172,172,30.959302325581394,28.4359011627907,33.5406976744186,
legacy,sham_add,anchor_failure,1187,0,delta_word_count,2wiki,427,427,28.407494145199063,26.932025761124123,29.92043325526932,
legacy,sham_add,anchor_failure,1187,0,delta_word_count,macro,599,599,29.68339823539023,28.221558091879526,31.170312755296553,"[""hotpot"",""2wiki""]"


==> anc/r17_main_effects.csv <==
reader,population,cell,metric,dataset,n,groups,mean,lower,upper,datasets
qwen,all,base,em,hotpot,256,224,0.38671875,0.32841049919933163,0.4457831325301205,
qwen,all,base,em,2wiki,256,197,0.21484375,0.16602278450104538,0.2672123623011015,
qwen,all,base,em,macro,512,421,0.30078125,0.26287960937687166,0.34091323072443236,"[""hotpot"",""2wiki""]"
qwen,all,base,f1,hotpot,256,224,0.4860820354707186,0.4324423695696452,0.5408447298397115,
qwen,all,base,f1,2wiki,256,197,0.298200655271165,0.24891062924864446,0.35137532057397625,
qwen,all,base,f1,macro,512,421,0.3921413453709418,0.3551567982091058,0.43031975809805934,"[""hotpot"",""2wiki""]"
qwen,all,base,net_em,hotpot,256,224,0.0,0.0,0.0,
qwen,all,base,net_em,2wiki,256,197,0.0,0.0,0.0,
qwen,all,base,net_em,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
qwen,all,base,net_f1,hotpot,256,224,0.0,0.0,0.0,
qwen,all,base,net_f1,2wiki,256,197,0.0,0.0,0.0,
qwen,all,base,net_f1,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
qwen,all,oracle_add,em,hotpot,256,224,0.5546875,0.4945434417980544,0.6157024793388429,
qwen,all,oracle_add,em,2wiki,256,197,0.421875,0.359504132231405,0.4826254826254826,
qwen,all,oracle_add,em,macro,512,421,0.48828125,0.44497449362853925,0.5311159593410535,"[""hotpot"",""2wiki""]"
qwen,all,oracle_add,f1,hotpot,256,224,0.6850005592886861,0.6357689090730991,0.7332126115246548,
qwen,all,oracle_add,f1,2wiki,256,197,0.550163414241122,0.49524659185153225,0.6025957744323946,
qwen,all,oracle_add,f1,macro,512,421,0.6175819867649041,0.5808234693091233,0.6532508535476635,"[""hotpot"",""2wiki""]"
qwen,all,oracle_add,net_em,hotpot,256,224,0.16796875,0.11923076923076924,0.2196969696969697,
qwen,all,oracle_add,net_em,2wiki,256,197,0.20703125,0.14919354838709678,0.26423114662181096,
qwen,all,oracle_add,net_em,macro,512,421,0.1875,0.14963926567619318,0.22571279219045642,"[""hotpot"",""2wiki""]"
qwen,all,oracle_add,net_f1,hotpot,256,224,0.19891852381796749,0.15194427905640345,0.2488165983676459,
qwen,all,oracle_add,net_f1,2wiki,256,197,0.251962758969957,0.19376757357871843,0.3084529129745322,
qwen,all,oracle_add,net_f1,macro,512,421,0.22544064139396225,0.18805951437636798,0.26250119788582954,"[""hotpot"",""2wiki""]"
qwen,all,oracle_delete,em,hotpot,256,224,0.44921875,0.39003949118057,0.510042193063753,
qwen,all,oracle_delete,em,2wiki,256,197,0.265625,0.21126479995510913,0.3244324655349207,
qwen,all,oracle_delete,em,macro,512,421,0.357421875,0.3154835978075873,0.40052168164563123,"[""hotpot"",""2wiki""]"
qwen,all,oracle_delete,f1,hotpot,256,224,0.558407738095238,0.5049308780934421,0.611236556487241,
qwen,all,oracle_delete,f1,2wiki,256,197,0.3437364011321478,0.2888479008257966,0.4021916570504424,
qwen,all,oracle_delete,f1,macro,512,421,0.45107206961369295,0.4116520441921281,0.4912886434468059,"[""hotpot"",""2wiki""]"
qwen,all,oracle_delete,net_em,hotpot,256,224,0.0625,0.023807171089779786,0.10236220472440945,
qwen,all,oracle_delete,net_em,2wiki,256,197,0.05078125,0.01532567049808429,0.088,
qwen,all,oracle_delete,net_em,macro,512,421,0.056640625,0.03092600876029306,0.0838258564002374,"[""hotpot"",""2wiki""]"
qwen,all,oracle_delete,net_f1,hotpot,256,224,0.07232570262451948,0.039978881877647074,0.10681011252989842,
qwen,all,oracle_delete,net_f1,2wiki,256,197,0.04553574586098279,0.0082701029325668,0.08285728223545405,
qwen,all,oracle_delete,net_f1,macro,512,421,0.058930724242751135,0.03426305981679047,0.08370646276096709,"[""hotpot"",""2wiki""]"
qwen,all,oracle_joint,em,hotpot,256,224,0.66796875,0.612,0.7241379310344828,
qwen,all,oracle_joint,em,2wiki,256,197,0.5078125,0.4444444444444444,0.5691699604743083,
qwen,all,oracle_joint,em,macro,512,421,0.587890625,0.5456577218108052,0.6291121982898872,"[""hotpot"",""2wiki""]"
qwen,all,oracle_joint,f1,hotpot,256,224,0.781984335708939,0.7386413868054681,0.8238521435584178,
qwen,all,oracle_joint,f1,2wiki,256,197,0.6197145915542992,0.5649549440814162,0.6721057913293523,
qwen,all,oracle_joint,f1,macro,512,421,0.7008494636316192,0.665624605967298,0.7339583631908333,"[""hotpot"",""2wiki""]"
qwen,all,oracle_joint,net_em,hotpot,256,224,0.28125,0.22352829768270946,0.34178298118111355,
qwen,all,oracle_joint,net_em,2wiki,256,197,0.29296875,0.2277953040148162,0.356065973500184,
qwen,all,oracle_joint,net_em,macro,512,421,0.287109375,0.2436458791464396,0.33100450897442496,"[""hotpot"",""2wiki""]"
qwen,all,oracle_joint,net_f1,hotpot,256,224,0.2959023002382204,0.23947893568809825,0.35313988862086915,
qwen,all,oracle_joint,net_f1,2wiki,256,197,0.32151393628313407,0.2578458328896076,0.38413167197795983,
qwen,all,oracle_joint,net_f1,macro,512,421,0.30870811826067723,0.2660976989465229,0.35089815097182325,"[""hotpot"",""2wiki""]"
qwen,all,practical_add,em,hotpot,256,224,0.42578125,0.3632804153311966,0.4900398406374502,
qwen,all,practical_add,em,2wiki,256,197,0.21484375,0.16393442622950818,0.26953570733921156,
qwen,all,practical_add,em,macro,512,421,0.3203125,0.2791635129596449,0.3626966312445145,"[""hotpot"",""2wiki""]"
qwen,all,practical_add,f1,hotpot,256,224,0.5460105580864203,0.4930088819257864,0.5999206659119557,
qwen,all,practical_add,f1,2wiki,256,197,0.31132692742959944,0.2593430200388319,0.3669737755746566,
qwen,all,practical_add,f1,macro,512,421,0.42866874275800987,0.391688258678901,0.46831963280983513,"[""hotpot"",""2wiki""]"
qwen,all,practical_add,net_em,hotpot,256,224,0.0390625,-0.007633587786259542,0.08871201270394816,
qwen,all,practical_add,net_em,2wiki,256,197,0.0,-0.03448607427055703,0.03461538461538462,
qwen,all,practical_add,net_em,macro,512,421,0.01953125,-0.009859456005184331,0.04948824144479278,"[""hotpot"",""2wiki""]"
qwen,all,practical_add,net_f1,hotpot,256,224,0.059928522615701696,0.02012653761895408,0.10224073095101108,
qwen,all,practical_add,net_f1,2wiki,256,197,0.013126272158434472,-0.02414912995507828,0.05004283956555855,
qwen,all,practical_add,net_f1,macro,512,421,0.03652739738706808,0.00907958319431852,0.0644152267876072,"[""hotpot"",""2wiki""]"
qwen,all,practical_delete,em,hotpot,256,224,0.39453125,0.3370360195360195,0.453125,
qwen,all,practical_delete,em,2wiki,256,197,0.2421875,0.18702290076335878,0.30000988142292473,
qwen,all,practical_delete,em,macro,512,421,0.318359375,0.2773474091407282,0.35991714015151516,"[""hotpot"",""2wiki""]"
qwen,all,practical_delete,f1,hotpot,256,224,0.49573401598455125,0.44208961677865427,0.5496912687110602,
qwen,all,practical_delete,f1,2wiki,256,197,0.33614749282582324,0.28155809047811725,0.393782404718576,
qwen,all,practical_delete,f1,macro,512,421,0.41594075440518724,0.37679475378510124,0.45606650301656954,"[""hotpot"",""2wiki""]"
qwen,all,practical_delete,net_em,hotpot,256,224,0.0078125,-0.01606425702811245,0.03225806451612903,
qwen,all,practical_delete,net_em,2wiki,256,197,0.02734375,-0.008,0.06477732793522267,
qwen,all,practical_delete,net_em,macro,512,421,0.017578125,-0.003952783868924313,0.03977840916393546,"[""hotpot"",""2wiki""]"
qwen,all,practical_delete,net_f1,hotpot,256,224,0.009651980513832724,-0.013375126973093968,0.03272893797099168,
qwen,all,practical_delete,net_f1,2wiki,256,197,0.037946837554658296,0.0008398512949010687,0.07509348215387464,
qwen,all,practical_delete,net_f1,macro,512,421,0.02379940903424551,0.002076753893427799,0.045531832974367595,"[""hotpot"",""2wiki""]"
qwen,all,practical_joint,em,hotpot,256,224,0.44921875,0.3884259679714225,0.5138339920948617,
qwen,all,practical_joint,em,2wiki,256,197,0.25390625,0.19776119402985073,0.31557416006981237,
qwen,all,practical_joint,em,macro,512,421,0.3515625,0.30940565881322724,0.396087146549103,"[""hotpot"",""2wiki""]"
qwen,all,practical_joint,f1,hotpot,256,224,0.5606156596587664,0.5069397057018649,0.6153761687467928,
qwen,all,practical_joint,f1,2wiki,256,197,0.3503580928731166,0.29422675278198107,0.41081194692152956,
qwen,all,practical_joint,f1,macro,512,421,0.4554868762659415,0.416672511023946,0.4963848319765,"[""hotpot"",""2wiki""]"
qwen,all,practical_joint,net_em,hotpot,256,224,0.0625,0.018448488712828306,0.1106561426812674,
qwen,all,practical_joint,net_em,2wiki,256,197,0.0390625,0.004201680672268907,0.07279887384243099,
qwen,all,practical_joint,net_em,macro,512,421,0.05078125,0.022605265495848407,0.07972859828262772,"[""hotpot"",""2wiki""]"
qwen,all,practical_joint,net_f1,hotpot,256,224,0.07453362418804774,0.034982071063920005,0.11733938080763304,
qwen,all,practical_joint,net_f1,2wiki,256,197,0.052157437601951614,0.016084484777438048,0.08777179462491468,
qwen,all,practical_joint,net_f1,macro,512,421,0.06334553089499967,0.03645555841101898,0.0907262689747779,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,base,em,hotpot,157,140,0.0,0.0,0.0,
qwen,anchor_failure,base,em,2wiki,201,154,0.0,0.0,0.0,
qwen,anchor_failure,base,em,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,base,f1,hotpot,157,140,0.16201911516244566,0.12439657322605385,0.20153165417133964,
qwen,anchor_failure,base,f1,2wiki,201,154,0.10616600870357333,0.07992569153175273,0.1351193630361581,
qwen,anchor_failure,base,f1,macro,358,294,0.1340925619330095,0.11076547521148304,0.1586060655862865,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,base,net_em,hotpot,157,140,0.0,0.0,0.0,
qwen,anchor_failure,base,net_em,2wiki,201,154,0.0,0.0,0.0,
qwen,anchor_failure,base,net_em,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,base,net_f1,hotpot,157,140,0.0,0.0,0.0,
qwen,anchor_failure,base,net_f1,2wiki,201,154,0.0,0.0,0.0,
qwen,anchor_failure,base,net_f1,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,oracle_add,em,hotpot,157,140,0.2929936305732484,0.22085889570552147,0.3673469387755102,
qwen,anchor_failure,oracle_add,em,2wiki,201,154,0.2835820895522388,0.21782178217821782,0.34848832360300247,
qwen,anchor_failure,oracle_add,em,macro,358,294,0.2882878600627436,0.239259710175933,0.3366123176875101,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,oracle_add,f1,hotpot,157,140,0.5002524226585403,0.43574879728453264,0.5656017398847842,
qwen,anchor_failure,oracle_add,f1,2wiki,201,154,0.4469742987349614,0.387120818060919,0.5052419859386522,
qwen,anchor_failure,oracle_add,f1,macro,358,294,0.47361336069675086,0.4295196307512924,0.5168278852166414,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,oracle_add,net_em,hotpot,157,140,0.2929936305732484,0.22085889570552147,0.3673469387755102,
qwen,anchor_failure,oracle_add,net_em,2wiki,201,154,0.2835820895522388,0.21782178217821782,0.34848832360300247,
qwen,anchor_failure,oracle_add,net_em,macro,358,294,0.2882878600627436,0.239259710175933,0.3366123176875101,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,oracle_add,net_f1,hotpot,157,140,0.33823330749609465,0.27082146197164425,0.40514836543669297,
qwen,anchor_failure,oracle_add,net_f1,2wiki,201,154,0.340808290031388,0.27663525413267337,0.40332264481407226,
qwen,anchor_failure,oracle_add,net_f1,macro,358,294,0.3395207987637413,0.2930216399213734,0.3851395718240967,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,oracle_delete,em,hotpot,157,140,0.14012738853503184,0.08843037214885954,0.1949685534591195,
qwen,anchor_failure,oracle_delete,em,2wiki,201,154,0.08955223880597014,0.052350437954393196,0.13157894736842105,
qwen,anchor_failure,oracle_delete,em,macro,358,294,0.114839813670501,0.08280366084180665,0.1489795906196555,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,oracle_delete,f1,hotpot,157,140,0.30266909311495305,0.24459542756072844,0.36193950395214325,
qwen,anchor_failure,oracle_delete,f1,2wiki,201,154,0.18903740641706382,0.14337353569554523,0.23869809811577283,
qwen,anchor_failure,oracle_delete,f1,macro,358,294,0.24585324976600842,0.20941124429141675,0.28487193431053,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,oracle_delete,net_em,hotpot,157,140,0.14012738853503184,0.08843037214885954,0.1949685534591195,
qwen,anchor_failure,oracle_delete,net_em,2wiki,201,154,0.08955223880597014,0.052350437954393196,0.13157894736842105,
qwen,anchor_failure,oracle_delete,net_em,macro,358,294,0.114839813670501,0.08280366084180665,0.1489795906196555,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,oracle_delete,net_f1,hotpot,157,140,0.14064997795250736,0.09468206422962996,0.1911305724977074,
qwen,anchor_failure,oracle_delete,net_f1,2wiki,201,154,0.08287139771349053,0.04569429369527079,0.12453702601907408,
qwen,anchor_failure,oracle_delete,net_f1,macro,358,294,0.11176068783299895,0.08216123254865426,0.14410296426353705,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,oracle_joint,em,hotpot,157,140,0.49044585987261147,0.4161073825503356,0.5652238612836438,
qwen,anchor_failure,oracle_joint,em,2wiki,201,154,0.39800995024875624,0.328356324438414,0.46766169154228854,
qwen,anchor_failure,oracle_joint,em,macro,358,294,0.4442279050606839,0.3933198761714896,0.4949119120475288,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,oracle_joint,f1,hotpot,157,140,0.6651039699033231,0.6027010782961069,0.725405460845012,
qwen,anchor_failure,oracle_joint,f1,2wiki,201,154,0.5405320171039829,0.4784601911072552,0.5999851966744864,
qwen,anchor_failure,oracle_joint,f1,macro,358,294,0.6028179935036531,0.5586546696195315,0.6442182054722578,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,oracle_joint,net_em,hotpot,157,140,0.49044585987261147,0.4161073825503356,0.5652238612836438,
qwen,anchor_failure,oracle_joint,net_em,2wiki,201,154,0.39800995024875624,0.328356324438414,0.46766169154228854,
qwen,anchor_failure,oracle_joint,net_em,macro,358,294,0.4442279050606839,0.3933198761714896,0.4949119120475288,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,oracle_joint,net_f1,hotpot,157,140,0.5030848547408774,0.43159131206261153,0.574181194203738,
qwen,anchor_failure,oracle_joint,net_f1,2wiki,201,154,0.43436600840040973,0.36622006056645323,0.49941377096575656,
qwen,anchor_failure,oracle_joint,net_f1,macro,358,294,0.46872543157064356,0.418882713710184,0.5164403675562164,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,practical_add,em,hotpot,157,140,0.14012738853503184,0.08641975308641975,0.2,
qwen,anchor_failure,practical_add,em,2wiki,201,154,0.04975124378109453,0.0213903743315508,0.08064923427826648,
qwen,anchor_failure,practical_add,em,macro,358,294,0.09493931615806318,0.06401066380862892,0.12770607521553798,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,practical_add,f1,hotpot,157,140,0.31701148192498974,0.25847287826312415,0.3764131462412758,
qwen,anchor_failure,practical_add,f1,2wiki,201,154,0.1726352906566043,0.13239794742169084,0.2155589558604404,
qwen,anchor_failure,practical_add,f1,macro,358,294,0.24482338629079703,0.20979475405086567,0.2814418679758012,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,practical_add,net_em,hotpot,157,140,0.14012738853503184,0.08641975308641975,0.2,
qwen,anchor_failure,practical_add,net_em,2wiki,201,154,0.04975124378109453,0.0213903743315508,0.08064923427826648,
qwen,anchor_failure,practical_add,net_em,macro,358,294,0.09493931615806318,0.06401066380862892,0.12770607521553798,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,practical_add,net_f1,hotpot,157,140,0.15499236676254413,0.10436828396228924,0.20886709824888494,
qwen,anchor_failure,practical_add,net_f1,2wiki,201,154,0.06646928195303098,0.033958253360195055,0.10079292259266316,
qwen,anchor_failure,practical_add,net_f1,macro,358,294,0.11073082435778756,0.08014981345914117,0.1424438150828431,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,practical_delete,em,hotpot,157,140,0.044585987261146494,0.017961398631308814,0.07831620600047244,
qwen,anchor_failure,practical_delete,em,2wiki,201,154,0.06965174129353234,0.034653465346534656,0.10952380952380952,
qwen,anchor_failure,practical_delete,em,macro,358,294,0.05711886427733942,0.033959127577859675,0.08317350263707747,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,practical_delete,f1,hotpot,157,140,0.20176734591997736,0.15622062240374937,0.2497905867524809,
qwen,anchor_failure,practical_delete,f1,2wiki,201,154,0.18932217991746647,0.14498105371279488,0.2385495875216776,
qwen,anchor_failure,practical_delete,f1,macro,358,294,0.19554476291872191,0.16358938261391134,0.2301467413341937,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,practical_delete,net_em,hotpot,157,140,0.044585987261146494,0.017961398631308814,0.07831620600047244,
qwen,anchor_failure,practical_delete,net_em,2wiki,201,154,0.06965174129353234,0.034653465346534656,0.10952380952380952,
qwen,anchor_failure,practical_delete,net_em,macro,358,294,0.05711886427733942,0.033959127577859675,0.08317350263707747,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,practical_delete,net_f1,hotpot,157,140,0.03974823075753172,0.011902174673748586,0.0726456651770747,
qwen,anchor_failure,practical_delete,net_f1,2wiki,201,154,0.08315617121389314,0.047275961888044137,0.12388531454991224,
qwen,anchor_failure,practical_delete,net_f1,macro,358,294,0.06145220098571243,0.03806189897330312,0.08763130804904554,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,practical_joint,em,hotpot,157,140,0.1592356687898089,0.10256410256410256,0.2214765100671141,
qwen,anchor_failure,practical_joint,em,2wiki,201,154,0.07462686567164178,0.04090909090909091,0.11290322580645161,
qwen,anchor_failure,practical_joint,em,macro,358,294,0.11693126723072535,0.0837973139857981,0.15311927626109476,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,practical_joint,f1,hotpot,157,140,0.3295631744997052,0.27052566900277747,0.39094012712208265,
qwen,anchor_failure,practical_joint,f1,2wiki,201,154,0.19747100385829774,0.15344337832206337,0.2449058352903222,
qwen,anchor_failure,practical_joint,f1,macro,358,294,0.26351708917900146,0.2258476508813332,0.30255789078658524,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,practical_joint,net_em,hotpot,157,140,0.1592356687898089,0.10256410256410256,0.2214765100671141,
qwen,anchor_failure,practical_joint,net_em,2wiki,201,154,0.07462686567164178,0.04090909090909091,0.11290322580645161,
qwen,anchor_failure,practical_joint,net_em,macro,358,294,0.11693126723072535,0.0837973139857981,0.15311927626109476,"[""hotpot"",""2wiki""]"
qwen,anchor_failure,practical_joint,net_f1,hotpot,157,140,0.1675440593372595,0.11481875451363517,0.2237850018349104,
qwen,anchor_failure,practical_joint,net_f1,2wiki,201,154,0.09130499515472444,0.054181973327293825,0.13123198326752072,
qwen,anchor_failure,practical_joint,net_f1,macro,358,294,0.12942452724599196,0.09664125681831431,0.16394385187236069,"[""hotpot"",""2wiki""]"
qwen,common_failure,base,em,hotpot,147,132,0.0,0.0,0.0,
qwen,common_failure,base,em,2wiki,201,154,0.0,0.0,0.0,
qwen,common_failure,base,em,macro,348,286,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
qwen,common_failure,base,f1,hotpot,147,132,0.14232294646390073,0.10493856012748554,0.18060319132221123,
qwen,common_failure,base,f1,2wiki,201,154,0.10616600870357333,0.07946685249901554,0.1348856272694599,
qwen,common_failure,base,f1,macro,348,286,0.12424447758373702,0.10082780141304871,0.14851884416109676,"[""hotpot"",""2wiki""]"
qwen,common_failure,base,net_em,hotpot,147,132,0.0,0.0,0.0,
qwen,common_failure,base,net_em,2wiki,201,154,0.0,0.0,0.0,
qwen,common_failure,base,net_em,macro,348,286,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
qwen,common_failure,base,net_f1,hotpot,147,132,0.0,0.0,0.0,
qwen,common_failure,base,net_f1,2wiki,201,154,0.0,0.0,0.0,
qwen,common_failure,base,net_f1,macro,348,286,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
qwen,common_failure,oracle_add,em,hotpot,147,132,0.29931972789115646,0.22602739726027396,0.375,
qwen,common_failure,oracle_add,em,2wiki,201,154,0.2835820895522388,0.22042174718320728,0.35,
qwen,common_failure,oracle_add,em,macro,348,286,0.29145090872169765,0.24350550765024448,0.34120818348173265,"[""hotpot"",""2wiki""]"
qwen,common_failure,oracle_add,f1,hotpot,147,132,0.49903017510485437,0.4328863839152002,0.5669079560899176,
qwen,common_failure,oracle_add,f1,2wiki,201,154,0.4469742987349614,0.3882924645799776,0.5062751360896983,
qwen,common_failure,oracle_add,f1,macro,348,286,0.4730022369199079,0.4292205736823137,0.5170869978658976,"[""hotpot"",""2wiki""]"
qwen,common_failure,oracle_add,net_em,hotpot,147,132,0.29931972789115646,0.22602739726027396,0.375,
qwen,common_failure,oracle_add,net_em,2wiki,201,154,0.2835820895522388,0.22042174718320728,0.35,
qwen,common_failure,oracle_add,net_em,macro,348,286,0.29145090872169765,0.24350550765024448,0.34120818348173265,"[""hotpot"",""2wiki""]"
qwen,common_failure,oracle_add,net_f1,hotpot,147,132,0.3567072286409537,0.2877696856240872,0.4274273761068239,
qwen,common_failure,oracle_add,net_f1,2wiki,201,154,0.340808290031388,0.27640581490502275,0.4043266214312414,
qwen,common_failure,oracle_add,net_f1,macro,348,286,0.34875775933617087,0.30188460274987755,0.39550414476188583,"[""hotpot"",""2wiki""]"
qwen,common_failure,oracle_delete,em,hotpot,147,132,0.1292517006802721,0.0784313725490196,0.18354430379746836,
qwen,common_failure,oracle_delete,em,2wiki,201,154,0.08955223880597014,0.052132701421800945,0.13090062932994856,
qwen,common_failure,oracle_delete,em,macro,348,286,0.10940196974312114,0.07701062312821434,0.14329957408471855,"[""hotpot"",""2wiki""]"
qwen,common_failure,oracle_delete,f1,hotpot,147,132,0.2796350286146205,0.22230967489965334,0.3405325716341191,
qwen,common_failure,oracle_delete,f1,2wiki,201,154,0.18903740641706382,0.14360926683726769,0.238500640211679,
qwen,common_failure,oracle_delete,f1,macro,348,286,0.23433621751584216,0.19674723490259108,0.2726894514672364,"[""hotpot"",""2wiki""]"
qwen,common_failure,oracle_delete,net_em,hotpot,147,132,0.1292517006802721,0.0784313725490196,0.18354430379746836,
qwen,common_failure,oracle_delete,net_em,2wiki,201,154,0.08955223880597014,0.052132701421800945,0.13090062932994856,
qwen,common_failure,oracle_delete,net_em,macro,348,286,0.10940196974312114,0.07701062312821434,0.14329957408471855,"[""hotpot"",""2wiki""]"
qwen,common_failure,oracle_delete,net_f1,hotpot,147,132,0.13731208215071974,0.08943116438610232,0.18799559251535658,
qwen,common_failure,oracle_delete,net_f1,2wiki,201,154,0.08287139771349053,0.04650968941076713,0.12330588215552059,
qwen,common_failure,oracle_delete,net_f1,macro,348,286,0.11009173993210514,0.07977235689141082,0.1424302752802847,"[""hotpot"",""2wiki""]"
qwen,common_failure,oracle_joint,em,hotpot,147,132,0.4897959183673469,0.4125874125874126,0.5684931506849316,
qwen,common_failure,oracle_joint,em,2wiki,201,154,0.39800995024875624,0.3282828282828283,0.46733804894035397,
qwen,common_failure,oracle_joint,em,macro,348,286,0.4439029343080516,0.3920400048744091,0.4963473901301256,"[""hotpot"",""2wiki""]"
qwen,common_failure,oracle_joint,f1,hotpot,147,132,0.6656455421999534,0.6022234844244322,0.7285938264729828,
qwen,common_failure,oracle_joint,f1,2wiki,201,154,0.5405320171039829,0.4785797872240766,0.6008586179113091,
qwen,common_failure,oracle_joint,f1,macro,348,286,0.6030887796519682,0.5586882507591066,0.6460830330376198,"[""hotpot"",""2wiki""]"
qwen,common_failure,oracle_joint,net_em,hotpot,147,132,0.4897959183673469,0.4125874125874126,0.5684931506849316,
qwen,common_failure,oracle_joint,net_em,2wiki,201,154,0.39800995024875624,0.3282828282828283,0.46733804894035397,
qwen,common_failure,oracle_joint,net_em,macro,348,286,0.4439029343080516,0.3920400048744091,0.4963473901301256,"[""hotpot"",""2wiki""]"
qwen,common_failure,oracle_joint,net_f1,hotpot,147,132,0.5233225957360528,0.44853887445804974,0.5988384183635681,
qwen,common_failure,oracle_joint,net_f1,2wiki,201,154,0.43436600840040973,0.3666861359621734,0.49972240248145355,
qwen,common_failure,oracle_joint,net_f1,macro,348,286,0.47884430206823125,0.42833698576695056,0.5287655221082457,"[""hotpot"",""2wiki""]"
qwen,common_failure,practical_add,em,hotpot,147,132,0.1292517006802721,0.07432432432432433,0.1895424836601307,
qwen,common_failure,practical_add,em,2wiki,201,154,0.04975124378109453,0.021502501293772645,0.08163265306122448,
qwen,common_failure,practical_add,em,macro,348,286,0.08950147223068332,0.05803351834316333,0.12312185313593203,"[""hotpot"",""2wiki""]"
qwen,common_failure,practical_add,f1,hotpot,147,132,0.2972206638289681,0.23953926411720844,0.35749663854837016,
qwen,common_failure,practical_add,f1,2wiki,201,154,0.1726352906566043,0.1327648625361948,0.21511397120598527,
qwen,common_failure,practical_add,f1,macro,348,286,0.2349279772427862,0.1997246502659729,0.2713905515513982,"[""hotpot"",""2wiki""]"
qwen,common_failure,practical_add,net_em,hotpot,147,132,0.1292517006802721,0.07432432432432433,0.1895424836601307,
qwen,common_failure,practical_add,net_em,2wiki,201,154,0.04975124378109453,0.021502501293772645,0.08163265306122448,
qwen,common_failure,practical_add,net_em,macro,348,286,0.08950147223068332,0.05803351834316333,0.12312185313593203,"[""hotpot"",""2wiki""]"
qwen,common_failure,practical_add,net_f1,hotpot,147,132,0.15489771736506738,0.10149388934992644,0.21237179192036357,
qwen,common_failure,practical_add,net_f1,2wiki,201,154,0.06646928195303098,0.03498073542566196,0.10103757594152855,
qwen,common_failure,practical_add,net_f1,macro,348,286,0.11068349965904918,0.07996071022770074,0.14385129604840177,"[""hotpot"",""2wiki""]"
qwen,common_failure,practical_delete,em,hotpot,147,132,0.034013605442176874,0.006993006993006993,0.06410714285714278,
qwen,common_failure,practical_delete,em,2wiki,201,154,0.06965174129353234,0.034653465346534656,0.11000119617224878,
qwen,common_failure,practical_delete,em,macro,348,286,0.051832673367854604,0.029999813014210917,0.07692368797603356,"[""hotpot"",""2wiki""]"
qwen,common_failure,practical_delete,f1,hotpot,147,132,0.17721655951030457,0.13324111569526095,0.22310414909954634,
qwen,common_failure,practical_delete,f1,2wiki,201,154,0.18932217991746647,0.14457298947373493,0.23903655894667292,
qwen,common_failure,practical_delete,f1,macro,348,286,0.18326936971388552,0.1510570958136607,0.21603825122728915,"[""hotpot"",""2wiki""]"
qwen,common_failure,practical_delete,net_em,hotpot,147,132,0.034013605442176874,0.006993006993006993,0.06410714285714278,
qwen,common_failure,practical_delete,net_em,2wiki,201,154,0.06965174129353234,0.034653465346534656,0.11000119617224878,
qwen,common_failure,practical_delete,net_em,macro,348,286,0.051832673367854604,0.029999813014210917,0.07692368797603356,"[""hotpot"",""2wiki""]"
qwen,common_failure,practical_delete,net_f1,hotpot,147,132,0.03489361304640388,0.006506556183348985,0.06631728313683699,
qwen,common_failure,practical_delete,net_f1,2wiki,201,154,0.08315617121389314,0.04783067607461555,0.12368145713328924,
qwen,common_failure,practical_delete,net_f1,macro,348,286,0.05902489213014851,0.035625210759738894,0.0846016825252477,"[""hotpot"",""2wiki""]"
qwen,common_failure,practical_joint,em,hotpot,147,132,0.14965986394557823,0.09027777777777778,0.21232876712328766,
qwen,common_failure,practical_joint,em,2wiki,201,154,0.07462686567164178,0.04081632653061224,0.11386138613861387,
qwen,common_failure,practical_joint,em,macro,348,286,0.11214336480861001,0.07793954844016313,0.14869073782141376,"[""hotpot"",""2wiki""]"
qwen,common_failure,practical_joint,f1,hotpot,147,132,0.31232689331352803,0.25315282601718214,0.37508231554739924,
qwen,common_failure,practical_joint,f1,2wiki,201,154,0.19747100385829774,0.15395793697184837,0.24530370888397113,
qwen,common_failure,practical_joint,f1,macro,348,286,0.2548989485859129,0.2178325710728452,0.2936198491436473,"[""hotpot"",""2wiki""]"
qwen,common_failure,practical_joint,net_em,hotpot,147,132,0.14965986394557823,0.09027777777777778,0.21232876712328766,
qwen,common_failure,practical_joint,net_em,2wiki,201,154,0.07462686567164178,0.04081632653061224,0.11386138613861387,
qwen,common_failure,practical_joint,net_em,macro,348,286,0.11214336480861001,0.07793954844016313,0.14869073782141376,"[""hotpot"",""2wiki""]"
qwen,common_failure,practical_joint,net_f1,hotpot,147,132,0.17000394684962736,0.1139784652101358,0.22915253197776367,
qwen,common_failure,practical_joint,net_f1,2wiki,201,154,0.09130499515472444,0.05447561680418297,0.13195337462563814,
qwen,common_failure,practical_joint,net_f1,macro,348,286,0.1306544710021759,0.0972789127350681,0.1666164039844919,"[""hotpot"",""2wiki""]"
qwen,anchor_success,base,em,hotpot,99,95,1.0,1.0,1.0,
qwen,anchor_success,base,em,2wiki,55,55,1.0,1.0,1.0,
qwen,anchor_success,base,em,macro,154,150,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
qwen,anchor_success,base,f1,hotpot,99,95,1.0,1.0,1.0,
qwen,anchor_success,base,f1,2wiki,55,55,1.0,1.0,1.0,
qwen,anchor_success,base,f1,macro,154,150,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
qwen,anchor_success,base,net_em,hotpot,99,95,0.0,0.0,0.0,
qwen,anchor_success,base,net_em,2wiki,55,55,0.0,0.0,0.0,
qwen,anchor_success,base,net_em,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
qwen,anchor_success,base,net_f1,hotpot,99,95,0.0,0.0,0.0,
qwen,anchor_success,base,net_f1,2wiki,55,55,0.0,0.0,0.0,
qwen,anchor_success,base,net_f1,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
qwen,anchor_success,oracle_add,em,hotpot,99,95,0.9696969696969697,0.9306930693069307,1.0,
qwen,anchor_success,oracle_add,em,2wiki,55,55,0.9272727272727272,0.8545454545454545,0.9818181818181818,
qwen,anchor_success,oracle_add,em,macro,154,150,0.9484848484848485,0.908080808080808,0.9818181818181818,"[""hotpot"",""2wiki""]"
qwen,anchor_success,oracle_add,f1,hotpot,99,95,0.977984977984978,0.9482196913119244,1.0,
qwen,anchor_success,oracle_add,f1,2wiki,55,55,0.9272727272727272,0.8545454545454545,0.9818181818181818,
qwen,anchor_success,oracle_add,f1,macro,154,150,0.9526288526288527,0.9138959722697092,0.9858585858585859,"[""hotpot"",""2wiki""]"
qwen,anchor_success,oracle_add,net_em,hotpot,99,95,-0.030303030303030304,-0.06930693069306931,0.0,
qwen,anchor_success,oracle_add,net_em,2wiki,55,55,-0.07272727272727272,-0.14545454545454545,-0.01818181818181818,
qwen,anchor_success,oracle_add,net_em,macro,154,150,-0.051515151515151514,-0.09191919191919191,-0.01818181818181818,"[""hotpot"",""2wiki""]"
qwen,anchor_success,oracle_add,net_f1,hotpot,99,95,-0.022015022015022017,-0.05178030868807568,0.0,
qwen,anchor_success,oracle_add,net_f1,2wiki,55,55,-0.07272727272727272,-0.14545454545454545,-0.01818181818181818,
qwen,anchor_success,oracle_add,net_f1,macro,154,150,-0.04737114737114737,-0.08610402773029087,-0.014141414141414142,"[""hotpot"",""2wiki""]"
qwen,anchor_success,oracle_delete,em,hotpot,99,95,0.9393939393939394,0.89,0.98,
qwen,anchor_success,oracle_delete,em,2wiki,55,55,0.9090909090909091,0.8363636363636363,0.9818181818181818,
qwen,anchor_success,oracle_delete,em,macro,154,150,0.9242424242424243,0.8765113636363636,0.9663542642924086,"[""hotpot"",""2wiki""]"
qwen,anchor_success,oracle_delete,f1,hotpot,99,95,0.963973063973064,0.9289115646258503,0.9911764705882352,
qwen,anchor_success,oracle_delete,f1,2wiki,55,55,0.9090909090909091,0.8363636363636363,0.9818181818181818,
qwen,anchor_success,oracle_delete,f1,macro,154,150,0.9365319865319865,0.8919160353535354,0.9740740740740741,"[""hotpot"",""2wiki""]"
qwen,anchor_success,oracle_delete,net_em,hotpot,99,95,-0.06060606060606061,-0.11,-0.02,
qwen,anchor_success,oracle_delete,net_em,2wiki,55,55,-0.09090909090909091,-0.16363636363636364,-0.01818181818181818,
qwen,anchor_success,oracle_delete,net_em,macro,154,150,-0.07575757575757576,-0.12348863636363636,-0.03364573570759138,"[""hotpot"",""2wiki""]"
qwen,anchor_success,oracle_delete,net_f1,hotpot,99,95,-0.03602693602693603,-0.07108843537414966,-0.008823529411764706,
qwen,anchor_success,oracle_delete,net_f1,2wiki,55,55,-0.09090909090909091,-0.16363636363636364,-0.01818181818181818,
qwen,anchor_success,oracle_delete,net_f1,macro,154,150,-0.06346801346801348,-0.10808396464646465,-0.025925925925925925,"[""hotpot"",""2wiki""]"
qwen,anchor_success,oracle_joint,em,hotpot,99,95,0.9494949494949495,0.9019365171811299,0.9897959183673469,
qwen,anchor_success,oracle_joint,em,2wiki,55,55,0.9090909090909091,0.8363636363636363,0.9818181818181818,
qwen,anchor_success,oracle_joint,em,macro,154,150,0.9292929292929293,0.8824675324675324,0.9700018939393938,"[""hotpot"",""2wiki""]"
qwen,anchor_success,oracle_joint,f1,hotpot,99,95,0.9673400673400673,0.9333333333333332,0.9931972789115646,
qwen,anchor_success,oracle_joint,f1,2wiki,55,55,0.9090909090909091,0.8363636363636363,0.9818181818181818,
qwen,anchor_success,oracle_joint,f1,macro,154,150,0.9382154882154882,0.8939820075757576,0.9757587472664793,"[""hotpot"",""2wiki""]"
qwen,anchor_success,oracle_joint,net_em,hotpot,99,95,-0.050505050505050504,-0.0980634828188701,-0.01020408163265306,
qwen,anchor_success,oracle_joint,net_em,2wiki,55,55,-0.09090909090909091,-0.16363636363636364,-0.01818181818181818,
qwen,anchor_success,oracle_joint,net_em,macro,154,150,-0.0707070707070707,-0.11753246753246753,-0.029998106060606086,"[""hotpot"",""2wiki""]"
qwen,anchor_success,oracle_joint,net_f1,hotpot,99,95,-0.03265993265993266,-0.06666666666666667,-0.006802721088435375,
qwen,anchor_success,oracle_joint,net_f1,2wiki,55,55,-0.09090909090909091,-0.16363636363636364,-0.01818181818181818,
qwen,anchor_success,oracle_joint,net_f1,macro,154,150,-0.06178451178451179,-0.10601799242424242,-0.02424125273352079,"[""hotpot"",""2wiki""]"
qwen,anchor_success,practical_add,em,hotpot,99,95,0.8787878787878788,0.8061224489795918,0.94,
qwen,anchor_success,practical_add,em,2wiki,55,55,0.8181818181818182,0.7090909090909091,0.9090909090909091,
qwen,anchor_success,practical_add,em,macro,154,150,0.8484848484848485,0.786048604860486,0.9081537019681349,"[""hotpot"",""2wiki""]"
qwen,anchor_success,practical_add,f1,hotpot,99,95,0.9091707091707092,0.8533397495346025,0.9581641783315891,
qwen,anchor_success,practical_add,f1,2wiki,55,55,0.8181818181818182,0.7090909090909091,0.9090909090909091,
qwen,anchor_success,practical_add,f1,macro,154,150,0.8636762636762637,0.8058821328628887,0.9187403987985173,"[""hotpot"",""2wiki""]"
qwen,anchor_success,practical_add,net_em,hotpot,99,95,-0.12121212121212122,-0.19387755102040816,-0.06,
qwen,anchor_success,practical_add,net_em,2wiki,55,55,-0.18181818181818182,-0.2909090909090909,-0.09090909090909091,
qwen,anchor_success,practical_add,net_em,macro,154,150,-0.15151515151515152,-0.21395139513951394,-0.09184629803186505,"[""hotpot"",""2wiki""]"
qwen,anchor_success,practical_add,net_f1,hotpot,99,95,-0.09082929082929082,-0.14666025046539752,-0.04183582166841096,
qwen,anchor_success,practical_add,net_f1,2wiki,55,55,-0.18181818181818182,-0.2909090909090909,-0.09090909090909091,
qwen,anchor_success,practical_add,net_f1,macro,154,150,-0.13632373632373632,-0.1941178671371112,-0.08125960120148265,"[""hotpot"",""2wiki""]"
qwen,anchor_success,practical_delete,em,hotpot,99,95,0.9494949494949495,0.900990099009901,0.9897959183673469,
qwen,anchor_success,practical_delete,em,2wiki,55,55,0.8727272727272727,0.7818181818181819,0.9454545454545454,
qwen,anchor_success,practical_delete,em,macro,154,150,0.9111111111111111,0.8612059582246884,0.9574211502782931,"[""hotpot"",""2wiki""]"
qwen,anchor_success,practical_delete,f1,hotpot,99,95,0.9619235836627141,0.924060504324749,0.9911268855368234,
qwen,anchor_success,practical_delete,f1,2wiki,55,55,0.8727272727272727,0.7818181818181819,0.9454545454545454,
qwen,anchor_success,practical_delete,f1,macro,154,150,0.9173254281949934,0.8689373216554408,0.9612272727272727,"[""hotpot"",""2wiki""]"
qwen,anchor_success,practical_delete,net_em,hotpot,99,95,-0.050505050505050504,-0.09900990099009901,-0.01020408163265306,
qwen,anchor_success,practical_delete,net_em,2wiki,55,55,-0.12727272727272726,-0.21818181818181817,-0.05454545454545454,
qwen,anchor_success,practical_delete,net_em,macro,154,150,-0.08888888888888888,-0.13879404177531157,-0.04257884972170686,"[""hotpot"",""2wiki""]"
qwen,anchor_success,practical_delete,net_f1,hotpot,99,95,-0.0380764163372859,-0.07593949567525107,-0.008873114463176575,
qwen,anchor_success,practical_delete,net_f1,2wiki,55,55,-0.12727272727272726,-0.21818181818181817,-0.05454545454545454,
qwen,anchor_success,practical_delete,net_f1,macro,154,150,-0.08267457180500658,-0.13106267834455917,-0.03877272727272727,"[""hotpot"",""2wiki""]"
qwen,anchor_success,practical_joint,em,hotpot,99,95,0.9090909090909091,0.85,0.9595959595959596,
qwen,anchor_success,practical_joint,em,2wiki,55,55,0.9090909090909091,0.8363636363636363,0.9818181818181818,
qwen,anchor_success,practical_joint,em,macro,154,150,0.9090909090909091,0.8609461966604823,0.9548266166822867,"[""hotpot"",""2wiki""]"
qwen,anchor_success,practical_joint,f1,hotpot,99,95,0.9270322270322271,0.8776333648989899,0.970245765832106,
qwen,anchor_success,practical_joint,f1,2wiki,55,55,0.9090909090909091,0.8363636363636363,0.9818181818181818,
qwen,anchor_success,practical_joint,f1,macro,154,150,0.918061568061568,0.8715667660616082,0.9605635033369408,"[""hotpot"",""2wiki""]"
qwen,anchor_success,practical_joint,net_em,hotpot,99,95,-0.09090909090909091,-0.15,-0.04040404040404041,
qwen,anchor_success,practical_joint,net_em,2wiki,55,55,-0.09090909090909091,-0.16363636363636364,-0.01818181818181818,
qwen,anchor_success,practical_joint,net_em,macro,154,150,-0.09090909090909091,-0.1390538033395176,-0.045173383317713214,"[""hotpot"",""2wiki""]"
qwen,anchor_success,practical_joint,net_f1,hotpot,99,95,-0.07296777296777297,-0.12236663510101012,-0.029754234167894075,
qwen,anchor_success,practical_joint,net_f1,2wiki,55,55,-0.09090909090909091,-0.16363636363636364,-0.01818181818181818,
qwen,anchor_success,practical_joint,net_f1,macro,154,150,-0.08193843193843195,-0.12843323393839173,-0.039436496663059165,"[""hotpot"",""2wiki""]"
mistral,all,base,em,hotpot,256,224,0.265625,0.21311179499319405,0.3201581027667984,
mistral,all,base,em,2wiki,256,197,0.01171875,0.0,0.02681992337164751,
mistral,all,base,em,macro,512,421,0.138671875,0.11163442932138745,0.16679132993404633,"[""hotpot"",""2wiki""]"
mistral,all,base,f1,hotpot,256,224,0.4165751459601571,0.3693672411817586,0.4650434471292699,
mistral,all,base,f1,2wiki,256,197,0.12423385279464758,0.0952916359585316,0.1552735529902008,
mistral,all,base,f1,macro,512,421,0.27040449937740235,0.24288374280722652,0.2993476978366048,"[""hotpot"",""2wiki""]"
mistral,all,base,net_em,hotpot,256,224,0.0,0.0,0.0,
mistral,all,base,net_em,2wiki,256,197,0.0,0.0,0.0,
mistral,all,base,net_em,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
mistral,all,base,net_f1,hotpot,256,224,0.0,0.0,0.0,
mistral,all,base,net_f1,2wiki,256,197,0.0,0.0,0.0,
mistral,all,base,net_f1,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
mistral,all,oracle_add,em,hotpot,256,224,0.359375,0.3035019455252918,0.41762567511425014,
mistral,all,oracle_add,em,2wiki,256,197,0.12890625,0.08203125,0.17829457364341086,
mistral,all,oracle_add,em,macro,512,421,0.244140625,0.206916976739633,0.2821717598271969,"[""hotpot"",""2wiki""]"
mistral,all,oracle_add,f1,hotpot,256,224,0.5666933550265669,0.5225604512043327,0.611308583673053,
mistral,all,oracle_add,f1,2wiki,256,197,0.3404207324949097,0.29149562167244464,0.38886211160726053,
mistral,all,oracle_add,f1,macro,512,421,0.4535570437607383,0.42046592159363294,0.4866070961004671,"[""hotpot"",""2wiki""]"
mistral,all,oracle_add,net_em,hotpot,256,224,0.09375,0.05660377358490566,0.13333333333333333,
mistral,all,oracle_add,net_em,2wiki,256,197,0.1171875,0.07246068455134136,0.16608002406738848,
mistral,all,oracle_add,net_em,macro,512,421,0.10546875,0.07546938810415736,0.13744513516295548,"[""hotpot"",""2wiki""]"
mistral,all,oracle_add,net_f1,hotpot,256,224,0.15011820906640988,0.11139528037250308,0.1910841672542044,
mistral,all,oracle_add,net_f1,2wiki,256,197,0.21618687970026212,0.1677616472438935,0.2660281007528101,
mistral,all,oracle_add,net_f1,macro,512,421,0.183152544383336,0.1516566630621671,0.2152490616090388,"[""hotpot"",""2wiki""]"
mistral,all,oracle_delete,em,hotpot,256,224,0.3203125,0.26254483967249925,0.3794466403162055,
mistral,all,oracle_delete,em,2wiki,256,197,0.01953125,0.004,0.03787878787878788,
mistral,all,oracle_delete,em,macro,512,421,0.169921875,0.13978472397611438,0.20096343643348863,"[""hotpot"",""2wiki""]"
mistral,all,oracle_delete,f1,hotpot,256,224,0.4757887308021547,0.4248477058939024,0.5272085050158841,
mistral,all,oracle_delete,f1,2wiki,256,197,0.14018720798252524,0.10957238996993579,0.17315598613648578,
mistral,all,oracle_delete,f1,macro,512,421,0.30798796939233997,0.2777483525427196,0.33812538765817146,"[""hotpot"",""2wiki""]"
mistral,all,oracle_delete,net_em,hotpot,256,224,0.0546875,0.019157088122605363,0.09236947791164658,
mistral,all,oracle_delete,net_em,2wiki,256,197,0.0078125,0.0,0.01984126984126984,
mistral,all,oracle_delete,net_em,macro,512,421,0.03125,0.013096816151638668,0.050561324121350046,"[""hotpot"",""2wiki""]"
mistral,all,oracle_delete,net_f1,hotpot,256,224,0.05921358484199767,0.02623466003402253,0.09353274526629834,
mistral,all,oracle_delete,net_f1,2wiki,256,197,0.015953355187877664,-0.002300389608173788,0.033497481534089345,
mistral,all,oracle_delete,net_f1,macro,512,421,0.03758347001493767,0.0191270840611391,0.05683582726315086,"[""hotpot"",""2wiki""]"
mistral,all,oracle_joint,em,hotpot,256,224,0.46484375,0.4015740431094762,0.528957528957529,
mistral,all,oracle_joint,em,2wiki,256,197,0.1875,0.13537035820993534,0.24031007751937986,
mistral,all,oracle_joint,em,macro,512,421,0.326171875,0.2855651011380284,0.3676723119593083,"[""hotpot"",""2wiki""]"
mistral,all,oracle_joint,f1,hotpot,256,224,0.663657570764945,0.6181720539378668,0.7098647702449749,
mistral,all,oracle_joint,f1,2wiki,256,197,0.39572035599929606,0.34243920464280575,0.4478985160934696,
mistral,all,oracle_joint,f1,macro,512,421,0.5296889633821206,0.4948485242644066,0.564901547553016,"[""hotpot"",""2wiki""]"
mistral,all,oracle_joint,net_em,hotpot,256,224,0.19921875,0.14393939393939395,0.2570281124497992,
mistral,all,oracle_joint,net_em,2wiki,256,197,0.17578125,0.1240594218103398,0.22924901185770752,
mistral,all,oracle_joint,net_em,macro,512,421,0.1875,0.14957847890672496,0.22612403138256207,"[""hotpot"",""2wiki""]"
mistral,all,oracle_joint,net_f1,hotpot,256,224,0.24708242480478798,0.1959038767035299,0.30007928175350473,
mistral,all,oracle_joint,net_f1,2wiki,256,197,0.2714865032046485,0.2147392710301598,0.32810435644872443,
mistral,all,oracle_joint,net_f1,macro,512,421,0.2592844640047183,0.22144137993093438,0.29755247262155915,"[""hotpot"",""2wiki""]"
mistral,all,practical_add,em,hotpot,256,224,0.28125,0.2277992277992278,0.33716586474204757,
mistral,all,practical_add,em,2wiki,256,197,0.01953125,0.003952569169960474,0.03802281368821293,
mistral,all,practical_add,em,macro,512,421,0.150390625,0.1221289276604843,0.1798395632155223,"[""hotpot"",""2wiki""]"
mistral,all,practical_add,f1,hotpot,256,224,0.4577620344244254,0.410599402332407,0.506054437169829,
mistral,all,practical_add,f1,2wiki,256,197,0.14025139721444735,0.10983019613432037,0.17349033018663376,
mistral,all,practical_add,f1,macro,512,421,0.2990067158194364,0.2708588672925005,0.3284760469858759,"[""hotpot"",""2wiki""]"
mistral,all,practical_add,net_em,hotpot,256,224,0.015625,-0.023624381438486195,0.05494938132733402,
mistral,all,practical_add,net_em,2wiki,256,197,0.0078125,0.0,0.020080321285140562,
mistral,all,practical_add,net_em,macro,512,421,0.01171875,-0.008105395286598687,0.03240037098188992,"[""hotpot"",""2wiki""]"
mistral,all,practical_add,net_f1,hotpot,256,224,0.04118688846426829,0.00599317103094398,0.07715843564377917,
mistral,all,practical_add,net_f1,2wiki,256,197,0.016017544419799745,0.0008442257240499618,0.033234490483796605,
mistral,all,practical_add,net_f1,macro,512,421,0.028602216442034017,0.009530716433811755,0.04848132748936149,"[""hotpot"",""2wiki""]"
mistral,all,practical_delete,em,hotpot,256,224,0.29296875,0.2388663967611336,0.34902427637721745,
mistral,all,practical_delete,em,2wiki,256,197,0.01953125,0.003968253968253968,0.03816793893129771,
mistral,all,practical_delete,em,macro,512,421,0.15625,0.12747824780469807,0.18553654227764202,"[""hotpot"",""2wiki""]"
mistral,all,practical_delete,f1,hotpot,256,224,0.43316682007107093,0.3829695914469568,0.48272507125042596,
mistral,all,practical_delete,f1,2wiki,256,197,0.1241327580244258,0.09432032915714758,0.15747790485796476,
mistral,all,practical_delete,f1,macro,512,421,0.2786497890477484,0.2489047607705341,0.30875986358198126,"[""hotpot"",""2wiki""]"
mistral,all,practical_delete,net_em,hotpot,256,224,0.02734375,-0.003875968992248062,0.05905511811023622,
mistral,all,practical_delete,net_em,2wiki,256,197,0.0078125,0.0,0.01984126984126984,
mistral,all,practical_delete,net_em,macro,512,421,0.017578125,0.0019011406844106464,0.03431859694999352,"[""hotpot"",""2wiki""]"
mistral,all,practical_delete,net_f1,hotpot,256,224,0.016591674110913855,-0.00826974363484491,0.042208554475008625,
mistral,all,practical_delete,net_f1,2wiki,256,197,-0.00010109477022178081,-0.017407342777392705,0.016269499714511342,
mistral,all,practical_delete,net_f1,macro,512,421,0.008245289670346037,-0.007076947154565194,0.023490265460142688,"[""hotpot"",""2wiki""]"
mistral,all,practical_joint,em,hotpot,256,224,0.30859375,0.2545996914887182,0.36567381961786394,
mistral,all,practical_joint,em,2wiki,256,197,0.01953125,0.00398406374501992,0.03781671759612933,
mistral,all,practical_joint,em,macro,512,421,0.1640625,0.1356808724277434,0.1936927601848402,"[""hotpot"",""2wiki""]"
mistral,all,practical_joint,f1,hotpot,256,224,0.47818400006522044,0.4294947519436952,0.5287525094037149,
mistral,all,practical_joint,f1,2wiki,256,197,0.1334679225324137,0.10350240941095107,0.16580826331005735,
mistral,all,practical_joint,f1,macro,512,421,0.30582596129881706,0.2768530707466366,0.33573537586563346,"[""hotpot"",""2wiki""]"
mistral,all,practical_joint,net_em,hotpot,256,224,0.04296875,0.007517394231848279,0.08196721311475409,
mistral,all,practical_joint,net_em,2wiki,256,197,0.0078125,0.0,0.01984126984126984,
mistral,all,practical_joint,net_em,macro,512,421,0.025390625,0.005939988676187673,0.04550271564229462,"[""hotpot"",""2wiki""]"
mistral,all,practical_joint,net_f1,hotpot,256,224,0.06160885410506333,0.026184437561775305,0.09930646438780913,
mistral,all,practical_joint,net_f1,2wiki,256,197,0.009234069737766134,-0.01001415380822215,0.028590110784690634,
mistral,all,practical_joint,net_f1,macro,512,421,0.03542146192141473,0.015553188894987543,0.05661869236278209,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,base,em,hotpot,188,167,0.0,0.0,0.0,
mistral,anchor_failure,base,em,2wiki,253,195,0.0,0.0,0.0,
mistral,anchor_failure,base,em,macro,441,362,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,base,f1,hotpot,188,167,0.20554913492446925,0.17064709439664558,0.24027480022272849,
mistral,anchor_failure,base,f1,2wiki,253,195,0.11384927397403075,0.08776641151401454,0.1424434761050607,
mistral,anchor_failure,base,f1,macro,441,362,0.15969920444925,0.13791828989322116,0.18220602995465543,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,base,net_em,hotpot,188,167,0.0,0.0,0.0,
mistral,anchor_failure,base,net_em,2wiki,253,195,0.0,0.0,0.0,
mistral,anchor_failure,base,net_em,macro,441,362,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,base,net_f1,hotpot,188,167,0.0,0.0,0.0,
mistral,anchor_failure,base,net_f1,2wiki,253,195,0.0,0.0,0.0,
mistral,anchor_failure,base,net_f1,macro,441,362,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,oracle_add,em,hotpot,188,167,0.13829787234042554,0.09133522727272728,0.18848167539267016,
mistral,anchor_failure,oracle_add,em,2wiki,253,195,0.11857707509881422,0.07251908396946564,0.168,
mistral,anchor_failure,oracle_add,em,macro,441,362,0.1284374737196199,0.09574917561397078,0.16353789834625074,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,oracle_add,f1,hotpot,188,167,0.4179441430148998,0.3719903064400233,0.4659573401504019,
mistral,anchor_failure,oracle_add,f1,2wiki,253,195,0.33259963446125246,0.28424762570381534,0.38096871265454624,
mistral,anchor_failure,oracle_add,f1,macro,441,362,0.37527188873807615,0.3421815240249129,0.40923421761428785,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,oracle_add,net_em,hotpot,188,167,0.13829787234042554,0.09133522727272728,0.18848167539267016,
mistral,anchor_failure,oracle_add,net_em,2wiki,253,195,0.11857707509881422,0.07251908396946564,0.168,
mistral,anchor_failure,oracle_add,net_em,macro,441,362,0.1284374737196199,0.09574917561397078,0.16353789834625074,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,oracle_add,net_f1,hotpot,188,167,0.21239500809043052,0.16439566409248135,0.263039590557582,
mistral,anchor_failure,oracle_add,net_f1,2wiki,253,195,0.21875036048722177,0.1691724128761386,0.26852443152066047,
mistral,anchor_failure,oracle_add,net_f1,macro,441,362,0.21557268428882614,0.18139469159745927,0.25111662925218986,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,oracle_delete,em,hotpot,188,167,0.10106382978723404,0.06077348066298342,0.14594594594594595,
mistral,anchor_failure,oracle_delete,em,2wiki,253,195,0.007905138339920948,0.0,0.020002008032128486,
mistral,anchor_failure,oracle_delete,em,macro,441,362,0.05448448406357749,0.03381399590857195,0.0777009025998254,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,oracle_delete,f1,hotpot,188,167,0.30296837997994047,0.2544511279870334,0.3534943356654851,
mistral,anchor_failure,oracle_delete,f1,2wiki,253,195,0.12999179938152755,0.10210883193862001,0.16026231649799066,
mistral,anchor_failure,oracle_delete,f1,macro,441,362,0.216480089680734,0.18818472540561615,0.2457406430261163,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,oracle_delete,net_em,hotpot,188,167,0.10106382978723404,0.06077348066298342,0.14594594594594595,
mistral,anchor_failure,oracle_delete,net_em,2wiki,253,195,0.007905138339920948,0.0,0.020002008032128486,
mistral,anchor_failure,oracle_delete,net_em,macro,441,362,0.05448448406357749,0.03381399590857195,0.0777009025998254,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,oracle_delete,net_f1,hotpot,188,167,0.09741924505547125,0.05743213704414027,0.14100709691750934,
mistral,anchor_failure,oracle_delete,net_f1,2wiki,253,195,0.016142525407496767,-0.002979234550549955,0.034316029248362453,
mistral,anchor_failure,oracle_delete,net_f1,macro,441,362,0.05678088523148401,0.03472134715606082,0.08015034738443075,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,oracle_joint,em,hotpot,188,167,0.2978723404255319,0.23204419889502761,0.3659829023716973,
mistral,anchor_failure,oracle_joint,em,2wiki,253,195,0.17786561264822134,0.125,0.23107569721115537,
mistral,anchor_failure,oracle_joint,em,macro,441,362,0.2378689765368766,0.19524657356701522,0.2801071343356327,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,oracle_joint,f1,hotpot,188,167,0.5577819403324075,0.5040671454515624,0.6109761541292901,
mistral,anchor_failure,oracle_joint,f1,2wiki,253,195,0.38855498472656047,0.3335274284286497,0.44100517266313827,
mistral,anchor_failure,oracle_joint,f1,macro,441,362,0.47316846252948397,0.43484444693252244,0.5102414848589372,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,oracle_joint,net_em,hotpot,188,167,0.2978723404255319,0.23204419889502761,0.3659829023716973,
mistral,anchor_failure,oracle_joint,net_em,2wiki,253,195,0.17786561264822134,0.125,0.23107569721115537,
mistral,anchor_failure,oracle_joint,net_em,macro,441,362,0.2378689765368766,0.19524657356701522,0.2801071343356327,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,oracle_joint,net_f1,hotpot,188,167,0.3522328054079383,0.29197114224723086,0.41443285347607806,
mistral,anchor_failure,oracle_joint,net_f1,2wiki,253,195,0.2747057107525297,0.21670213315576126,0.33131034821386257,
mistral,anchor_failure,oracle_joint,net_f1,macro,441,362,0.31346925808023396,0.27171677973884395,0.3550634883848831,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,practical_add,em,hotpot,188,167,0.0797872340425532,0.04419889502762431,0.12021857923497267,
mistral,anchor_failure,practical_add,em,2wiki,253,195,0.007905138339920948,0.0,0.020161290322580645,
mistral,anchor_failure,practical_add,em,macro,441,362,0.04384618619123707,0.02525247948861577,0.06473138848610802,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,practical_add,f1,hotpot,188,167,0.2980822434310311,0.25517343701943035,0.3428536550448145,
mistral,anchor_failure,practical_add,f1,2wiki,253,195,0.13005674975058704,0.10175470974361443,0.16031665555350905,
mistral,anchor_failure,practical_add,f1,macro,441,362,0.2140694965908091,0.18863422178378314,0.2409058493143208,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,practical_add,net_em,hotpot,188,167,0.0797872340425532,0.04419889502762431,0.12021857923497267,
mistral,anchor_failure,practical_add,net_em,2wiki,253,195,0.007905138339920948,0.0,0.020161290322580645,
mistral,anchor_failure,practical_add,net_em,macro,441,362,0.04384618619123707,0.02525247948861577,0.06473138848610802,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,practical_add,net_f1,hotpot,188,167,0.09253310850656189,0.05255122080613543,0.1349559623089524,
mistral,anchor_failure,practical_add,net_f1,2wiki,253,195,0.016207475776556266,0.0008106520198984042,0.03306455077180676,
mistral,anchor_failure,practical_add,net_f1,macro,441,362,0.05437029214155908,0.032892513064998116,0.07744659603046027,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,practical_delete,em,hotpot,188,167,0.06382978723404255,0.031914893617021274,0.1005586592178771,
mistral,anchor_failure,practical_delete,em,2wiki,253,195,0.007905138339920948,0.0,0.020080321285140562,
mistral,anchor_failure,practical_delete,em,macro,441,362,0.035867462786981746,0.01891891891891892,0.055204799813356985,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,practical_delete,f1,hotpot,188,167,0.24238555168070178,0.1971897997371335,0.28858221817706314,
mistral,anchor_failure,practical_delete,f1,2wiki,253,195,0.11374698045159291,0.08569303003846589,0.14384772940316454,
mistral,anchor_failure,practical_delete,f1,macro,441,362,0.17806626606614734,0.15187252676333476,0.20576739828003618,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,practical_delete,net_em,hotpot,188,167,0.06382978723404255,0.031914893617021274,0.1005586592178771,
mistral,anchor_failure,practical_delete,net_em,2wiki,253,195,0.007905138339920948,0.0,0.020080321285140562,
mistral,anchor_failure,practical_delete,net_em,macro,441,362,0.035867462786981746,0.01891891891891892,0.055204799813356985,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,practical_delete,net_f1,hotpot,188,167,0.03683641675623258,0.007838043087571356,0.06791211659225935,
mistral,anchor_failure,practical_delete,net_f1,2wiki,253,195,-0.0001022935224378498,-0.01732032988255481,0.016682909695029623,
mistral,anchor_failure,practical_delete,net_f1,macro,441,362,0.018367061616897364,0.0013797280337903971,0.03580068946825124,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,practical_joint,em,hotpot,188,167,0.09042553191489362,0.05,0.13612565445026178,
mistral,anchor_failure,practical_joint,em,2wiki,253,195,0.007905138339920948,0.0,0.020161290322580645,
mistral,anchor_failure,practical_joint,em,macro,441,362,0.049165335127407284,0.028339773603660735,0.07261185260877327,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,practical_joint,f1,hotpot,188,167,0.3127323161982333,0.2661003253396282,0.3609194171906722,
mistral,anchor_failure,practical_joint,f1,2wiki,253,195,0.12319283860987318,0.09514090897710392,0.15341683970818262,
mistral,anchor_failure,practical_joint,f1,macro,441,362,0.21796257740405323,0.19088818560278378,0.2461642611966695,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,practical_joint,net_em,hotpot,188,167,0.09042553191489362,0.05,0.13612565445026178,
mistral,anchor_failure,practical_joint,net_em,2wiki,253,195,0.007905138339920948,0.0,0.020161290322580645,
mistral,anchor_failure,practical_joint,net_em,macro,441,362,0.049165335127407284,0.028339773603660735,0.07261185260877327,"[""hotpot"",""2wiki""]"
mistral,anchor_failure,practical_joint,net_f1,hotpot,188,167,0.10718318127376404,0.06573256220588197,0.15255546095348302,
mistral,anchor_failure,practical_joint,net_f1,2wiki,253,195,0.009343564635842412,-0.009974911270092614,0.029148742720973304,
mistral,anchor_failure,practical_joint,net_f1,macro,441,362,0.05826337295480323,0.035315941326233904,0.08303458546688298,"[""hotpot"",""2wiki""]"
mistral,common_failure,base,em,hotpot,147,132,0.0,0.0,0.0,
mistral,common_failure,base,em,2wiki,201,154,0.0,0.0,0.0,
mistral,common_failure,base,em,macro,348,286,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
mistral,common_failure,base,f1,hotpot,147,132,0.17712356312225952,0.13822995839350014,0.2173959298520198,
mistral,common_failure,base,f1,2wiki,201,154,0.13137402445328755,0.09921880151791033,0.16573459751536038,
mistral,common_failure,base,f1,macro,348,286,0.15424879378777354,0.1285907499888358,0.1803759313673056,"[""hotpot"",""2wiki""]"
mistral,common_failure,base,net_em,hotpot,147,132,0.0,0.0,0.0,
mistral,common_failure,base,net_em,2wiki,201,154,0.0,0.0,0.0,
mistral,common_failure,base,net_em,macro,348,286,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
mistral,common_failure,base,net_f1,hotpot,147,132,0.0,0.0,0.0,
mistral,common_failure,base,net_f1,2wiki,201,154,0.0,0.0,0.0,
mistral,common_failure,base,net_f1,macro,348,286,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
mistral,common_failure,oracle_add,em,hotpot,147,132,0.1564625850340136,0.10273972602739725,0.2152777777777778,
mistral,common_failure,oracle_add,em,2wiki,201,154,0.14427860696517414,0.08780487804878048,0.20313946759259238,
mistral,common_failure,oracle_add,em,macro,348,286,0.15037059599959388,0.11098537343930413,0.19169091274110522,"[""hotpot"",""2wiki""]"
mistral,common_failure,oracle_add,f1,hotpot,147,132,0.4236613833596311,0.36952358296509136,0.4775888167785499,
mistral,common_failure,oracle_add,f1,2wiki,201,154,0.39998859462038244,0.34551528958502553,0.4542708524857505,
mistral,common_failure,oracle_add,f1,macro,348,286,0.41182498899000675,0.37262509785394254,0.4499889118372864,"[""hotpot"",""2wiki""]"
mistral,common_failure,oracle_add,net_em,hotpot,147,132,0.1564625850340136,0.10273972602739725,0.2152777777777778,
mistral,common_failure,oracle_add,net_em,2wiki,201,154,0.14427860696517414,0.08780487804878048,0.20313946759259238,
mistral,common_failure,oracle_add,net_em,macro,348,286,0.15037059599959388,0.11098537343930413,0.19169091274110522,"[""hotpot"",""2wiki""]"
mistral,common_failure,oracle_add,net_f1,hotpot,147,132,0.24653782023737156,0.19111918319910887,0.3053788480606111,
mistral,common_failure,oracle_add,net_f1,2wiki,201,154,0.2686145701670949,0.21082959327725503,0.3254109356137879,
mistral,common_failure,oracle_add,net_f1,macro,348,286,0.25757619520223324,0.21801186866034736,0.2972373194458173,"[""hotpot"",""2wiki""]"
mistral,common_failure,oracle_delete,em,hotpot,147,132,0.047619047619047616,0.013793103448275862,0.0851063829787234,
mistral,common_failure,oracle_delete,em,2wiki,201,154,0.009950248756218905,0.0,0.024875621890547265,
mistral,common_failure,oracle_delete,em,macro,348,286,0.02878464818763326,0.011618385334903192,0.048833659108075834,"[""hotpot"",""2wiki""]"
mistral,common_failure,oracle_delete,f1,hotpot,147,132,0.2466501697752093,0.19676855540589677,0.2967212128108912,
mistral,common_failure,oracle_delete,f1,2wiki,201,154,0.1567690516622018,0.12153288095871909,0.19376987363684336,
mistral,common_failure,oracle_delete,f1,macro,348,286,0.20170961071870555,0.1708022550605625,0.23226043998364646,"[""hotpot"",""2wiki""]"
mistral,common_failure,oracle_delete,net_em,hotpot,147,132,0.047619047619047616,0.013793103448275862,0.0851063829787234,
mistral,common_failure,oracle_delete,net_em,2wiki,201,154,0.009950248756218905,0.0,0.024875621890547265,
mistral,common_failure,oracle_delete,net_em,macro,348,286,0.02878464818763326,0.011618385334903192,0.048833659108075834,"[""hotpot"",""2wiki""]"
mistral,common_failure,oracle_delete,net_f1,hotpot,147,132,0.06952660665294973,0.02874786608521075,0.1133417953994677,
mistral,common_failure,oracle_delete,net_f1,2wiki,201,154,0.025395027208914234,0.004476082907648922,0.04555822573555859,
mistral,common_failure,oracle_delete,net_f1,macro,348,286,0.04746081693093198,0.024125141446593786,0.07183067011708702,"[""hotpot"",""2wiki""]"
mistral,common_failure,oracle_joint,em,hotpot,147,132,0.2857142857142857,0.21322985555168814,0.3617021276595745,
mistral,common_failure,oracle_joint,em,2wiki,201,154,0.21890547263681592,0.15735309750976692,0.2814070351758794,
mistral,common_failure,oracle_joint,em,macro,348,286,0.2523098791755508,0.20349945175896028,0.3013859556792973,"[""hotpot"",""2wiki""]"
mistral,common_failure,oracle_joint,f1,hotpot,147,132,0.5611135939092293,0.501888317687714,0.6203088574953438,
mistral,common_failure,oracle_joint,f1,2wiki,201,154,0.46965366352247734,0.4112348418345998,0.526255955064751,
mistral,common_failure,oracle_joint,f1,macro,348,286,0.5153836287158533,0.47306165382269716,0.55596065103317,"[""hotpot"",""2wiki""]"
mistral,common_failure,oracle_joint,net_em,hotpot,147,132,0.2857142857142857,0.21322985555168814,0.3617021276595745,
mistral,common_failure,oracle_joint,net_em,2wiki,201,154,0.21890547263681592,0.15735309750976692,0.2814070351758794,
mistral,common_failure,oracle_joint,net_em,macro,348,286,0.2523098791755508,0.20349945175896028,0.3013859556792973,"[""hotpot"",""2wiki""]"
mistral,common_failure,oracle_joint,net_f1,hotpot,147,132,0.38399003078696975,0.31502694927409713,0.45387619389621225,
mistral,common_failure,oracle_joint,net_f1,2wiki,201,154,0.3382796390691898,0.2727572935410369,0.40175521663603225,
mistral,common_failure,oracle_joint,net_f1,macro,348,286,0.36113483492807974,0.3126800438428676,0.40754094214894826,"[""hotpot"",""2wiki""]"
mistral,common_failure,practical_add,em,hotpot,147,132,0.061224489795918366,0.026845637583892617,0.10204081632653061,
mistral,common_failure,practical_add,em,2wiki,201,154,0.0,0.0,0.0,
mistral,common_failure,practical_add,em,macro,348,286,0.030612244897959183,0.013422818791946308,0.05102040816326531,"[""hotpot"",""2wiki""]"
mistral,common_failure,practical_add,f1,hotpot,147,132,0.2748243130611867,0.2253441506183628,0.32510671798374563,
mistral,common_failure,practical_add,f1,2wiki,201,154,0.14728307884324532,0.11372385759727606,0.18377872830510497,
mistral,common_failure,practical_add,f1,macro,348,286,0.211053695952216,0.18082686236407253,0.24203471481002364,"[""hotpot"",""2wiki""]"
mistral,common_failure,practical_add,net_em,hotpot,147,132,0.061224489795918366,0.026845637583892617,0.10204081632653061,
mistral,common_failure,practical_add,net_em,2wiki,201,154,0.0,0.0,0.0,
mistral,common_failure,practical_add,net_em,macro,348,286,0.030612244897959183,0.013422818791946308,0.05102040816326531,"[""hotpot"",""2wiki""]"
mistral,common_failure,practical_add,net_f1,hotpot,147,132,0.09770074993892723,0.05089526260713681,0.14602985621906628,
mistral,common_failure,practical_add,net_f1,2wiki,201,154,0.01590905438995775,-0.00026007563326512986,0.03387339847560456,
mistral,common_failure,practical_add,net_f1,macro,348,286,0.05680490216444249,0.03180085319377857,0.08307969232716635,"[""hotpot"",""2wiki""]"
mistral,common_failure,practical_delete,em,hotpot,147,132,0.006802721088435374,0.0,0.02127659574468085,
mistral,common_failure,practical_delete,em,2wiki,201,154,0.009950248756218905,0.0,0.02577319587628866,
mistral,common_failure,practical_delete,em,macro,348,286,0.00837648492232714,0.0,0.019146460488321422,"[""hotpot"",""2wiki""]"
mistral,common_failure,practical_delete,f1,hotpot,147,132,0.17340835373731828,0.1326920029799417,0.21508597635469479,
mistral,common_failure,practical_delete,f1,2wiki,201,154,0.12952986834214172,0.09695757823744909,0.16602043050666154,
mistral,common_failure,practical_delete,f1,macro,348,286,0.15146911103973,0.12487531911523554,0.17898656070402885,"[""hotpot"",""2wiki""]"
mistral,common_failure,practical_delete,net_em,hotpot,147,132,0.006802721088435374,0.0,0.02127659574468085,
mistral,common_failure,practical_delete,net_em,2wiki,201,154,0.009950248756218905,0.0,0.02577319587628866,
mistral,common_failure,practical_delete,net_em,macro,348,286,0.00837648492232714,0.0,0.019146460488321422,"[""hotpot"",""2wiki""]"
mistral,common_failure,practical_delete,net_f1,hotpot,147,132,-0.003715209384941253,-0.025380938480328057,0.01938682904077152,
mistral,common_failure,practical_delete,net_f1,2wiki,201,154,-0.0018441561111458412,-0.02253454673224997,0.018153758599294245,
mistral,common_failure,practical_delete,net_f1,macro,348,286,-0.002779682748043547,-0.017748741104599123,0.012539500965469411,"[""hotpot"",""2wiki""]"
mistral,common_failure,practical_joint,em,hotpot,147,132,0.08163265306122448,0.038461538461538464,0.13286713286713286,
mistral,common_failure,practical_joint,em,2wiki,201,154,0.004975124378109453,0.0,0.015789473684210527,
mistral,common_failure,practical_joint,em,macro,348,286,0.04330388871966697,0.02054794520547945,0.06962711296639867,"[""hotpot"",""2wiki""]"
mistral,common_failure,practical_joint,f1,hotpot,147,132,0.28095992644895046,0.22799236249100768,0.3364704173570592,
mistral,common_failure,practical_joint,f1,2wiki,201,154,0.14364110384264486,0.11032524292180138,0.17958484277551487,
mistral,common_failure,practical_joint,f1,macro,348,286,0.21230051514579767,0.1808026560589708,0.245059440194868,"[""hotpot"",""2wiki""]"
mistral,common_failure,practical_joint,net_em,hotpot,147,132,0.08163265306122448,0.038461538461538464,0.13286713286713286,
mistral,common_failure,practical_joint,net_em,2wiki,201,154,0.004975124378109453,0.0,0.015789473684210527,
mistral,common_failure,practical_joint,net_em,macro,348,286,0.04330388871966697,0.02054794520547945,0.06962711296639867,"[""hotpot"",""2wiki""]"
mistral,common_failure,practical_joint,net_f1,hotpot,147,132,0.10383636332669091,0.05595876187285154,0.15639684391694242,
mistral,common_failure,practical_joint,net_f1,2wiki,201,154,0.01226707938935728,-0.010038288724196981,0.03444074381701866,
mistral,common_failure,practical_joint,net_f1,macro,348,286,0.0580517213580241,0.03126462594566096,0.08621260628728458,"[""hotpot"",""2wiki""]"
mistral,anchor_success,base,em,hotpot,68,67,1.0,1.0,1.0,
mistral,anchor_success,base,em,2wiki,3,3,1.0,1.0,1.0,
mistral,anchor_success,base,em,macro,71,70,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
mistral,anchor_success,base,f1,hotpot,68,67,1.0,1.0,1.0,
mistral,anchor_success,base,f1,2wiki,3,3,1.0,1.0,1.0,
mistral,anchor_success,base,f1,macro,71,70,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
mistral,anchor_success,base,net_em,hotpot,68,67,0.0,0.0,0.0,
mistral,anchor_success,base,net_em,2wiki,3,3,0.0,0.0,0.0,
mistral,anchor_success,base,net_em,macro,71,70,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
mistral,anchor_success,base,net_f1,hotpot,68,67,0.0,0.0,0.0,
mistral,anchor_success,base,net_f1,2wiki,3,3,0.0,0.0,0.0,
mistral,anchor_success,base,net_f1,macro,71,70,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
mistral,anchor_success,oracle_add,em,hotpot,68,67,0.9705882352941176,0.9253731343283582,1.0,
mistral,anchor_success,oracle_add,em,2wiki,3,3,1.0,1.0,1.0,
mistral,anchor_success,oracle_add,em,macro,71,70,0.9852941176470589,0.9626865671641791,1.0,"[""hotpot"",""2wiki""]"
mistral,anchor_success,oracle_add,f1,hotpot,68,67,0.9779411764705882,0.9411764705882353,1.0,
mistral,anchor_success,oracle_add,f1,2wiki,3,3,1.0,1.0,1.0,
mistral,anchor_success,oracle_add,f1,macro,71,70,0.9889705882352942,0.9705882352941176,1.0,"[""hotpot"",""2wiki""]"
mistral,anchor_success,oracle_add,net_em,hotpot,68,67,-0.029411764705882353,-0.07462686567164178,0.0,
mistral,anchor_success,oracle_add,net_em,2wiki,3,3,0.0,0.0,0.0,
mistral,anchor_success,oracle_add,net_em,macro,71,70,-0.014705882352941176,-0.03731343283582089,0.0,"[""hotpot"",""2wiki""]"
mistral,anchor_success,oracle_add,net_f1,hotpot,68,67,-0.022058823529411766,-0.058823529411764705,0.0,
mistral,anchor_success,oracle_add,net_f1,2wiki,3,3,0.0,0.0,0.0,
mistral,anchor_success,oracle_add,net_f1,macro,71,70,-0.011029411764705883,-0.029411764705882353,0.0,"[""hotpot"",""2wiki""]"
mistral,anchor_success,oracle_delete,em,hotpot,68,67,0.9264705882352942,0.855072463768116,0.9852941176470589,
mistral,anchor_success,oracle_delete,em,2wiki,3,3,1.0,1.0,1.0,
mistral,anchor_success,oracle_delete,em,macro,71,70,0.9632352941176471,0.927536231884058,0.9926470588235294,"[""hotpot"",""2wiki""]"
mistral,anchor_success,oracle_delete,f1,hotpot,68,67,0.9535861713106295,0.9068627450980392,0.9901960784313727,
mistral,anchor_success,oracle_delete,f1,2wiki,3,3,1.0,1.0,1.0,
mistral,anchor_success,oracle_delete,f1,macro,71,70,0.9767930856553148,0.9534313725490196,0.9950980392156863,"[""hotpot"",""2wiki""]"
mistral,anchor_success,oracle_delete,net_em,hotpot,68,67,-0.07352941176470588,-0.14492753623188406,-0.014705882352941176,
mistral,anchor_success,oracle_delete,net_em,2wiki,3,3,0.0,0.0,0.0,
mistral,anchor_success,oracle_delete,net_em,macro,71,70,-0.03676470588235294,-0.07246376811594203,-0.007352941176470588,"[""hotpot"",""2wiki""]"
mistral,anchor_success,oracle_delete,net_f1,hotpot,68,67,-0.04641382868937048,-0.09313725490196079,-0.00980392156862745,
mistral,anchor_success,oracle_delete,net_f1,2wiki,3,3,0.0,0.0,0.0,
mistral,anchor_success,oracle_delete,net_f1,macro,71,70,-0.02320691434468524,-0.04656862745098039,-0.004901960784313725,"[""hotpot"",""2wiki""]"
mistral,anchor_success,oracle_joint,em,hotpot,68,67,0.9264705882352942,0.855072463768116,0.9852941176470589,
mistral,anchor_success,oracle_joint,em,2wiki,3,3,1.0,1.0,1.0,
mistral,anchor_success,oracle_joint,em,macro,71,70,0.9632352941176471,0.927536231884058,0.9926470588235294,"[""hotpot"",""2wiki""]"
mistral,anchor_success,oracle_joint,f1,hotpot,68,67,0.9563725490196078,0.9112745098039216,0.9911764705882353,
mistral,anchor_success,oracle_joint,f1,2wiki,3,3,1.0,1.0,1.0,
mistral,anchor_success,oracle_joint,f1,macro,71,70,0.9781862745098039,0.9556372549019607,0.9955882352941177,"[""hotpot"",""2wiki""]"
mistral,anchor_success,oracle_joint,net_em,hotpot,68,67,-0.07352941176470588,-0.14492753623188406,-0.014705882352941176,
mistral,anchor_success,oracle_joint,net_em,2wiki,3,3,0.0,0.0,0.0,
mistral,anchor_success,oracle_joint,net_em,macro,71,70,-0.03676470588235294,-0.07246376811594203,-0.007352941176470588,"[""hotpot"",""2wiki""]"
mistral,anchor_success,oracle_joint,net_f1,hotpot,68,67,-0.04362745098039216,-0.08872549019607844,-0.008823529411764706,
mistral,anchor_success,oracle_joint,net_f1,2wiki,3,3,0.0,0.0,0.0,
mistral,anchor_success,oracle_joint,net_f1,macro,71,70,-0.02181372549019608,-0.04436274509803922,-0.004411764705882353,"[""hotpot"",""2wiki""]"
mistral,anchor_success,practical_add,em,hotpot,68,67,0.8382352941176471,0.746268656716418,0.9253731343283582,
mistral,anchor_success,practical_add,em,2wiki,3,3,1.0,1.0,1.0,
mistral,anchor_success,practical_add,em,macro,71,70,0.9191176470588236,0.8731343283582089,0.9626865671641791,"[""hotpot"",""2wiki""]"
mistral,anchor_success,practical_add,f1,hotpot,68,67,0.8992296918767506,0.8380251839541787,0.9543157806600902,
mistral,anchor_success,practical_add,f1,2wiki,3,3,1.0,1.0,1.0,
mistral,anchor_success,practical_add,f1,macro,71,70,0.9496148459383753,0.9190125919770894,0.977157890330045,"[""hotpot"",""2wiki""]"
mistral,anchor_success,practical_add,net_em,hotpot,68,67,-0.16176470588235295,-0.2537313432835821,-0.07462686567164178,
mistral,anchor_success,practical_add,net_em,2wiki,3,3,0.0,0.0,0.0,
mistral,anchor_success,practical_add,net_em,macro,71,70,-0.08088235294117647,-0.12686567164179105,-0.03731343283582089,"[""hotpot"",""2wiki""]"
mistral,anchor_success,practical_add,net_f1,hotpot,68,67,-0.1007703081232493,-0.1619748160458213,-0.04568421933990991,
mistral,anchor_success,practical_add,net_f1,2wiki,3,3,0.0,0.0,0.0,
mistral,anchor_success,practical_add,net_f1,macro,71,70,-0.05038515406162465,-0.08098740802291066,-0.022842109669954955,"[""hotpot"",""2wiki""]"
mistral,anchor_success,practical_delete,em,hotpot,68,67,0.9264705882352942,0.855072463768116,0.9850746268656716,
mistral,anchor_success,practical_delete,em,2wiki,3,3,1.0,1.0,1.0,
mistral,anchor_success,practical_delete,em,macro,71,70,0.9632352941176471,0.927536231884058,0.9925373134328358,"[""hotpot"",""2wiki""]"
mistral,anchor_success,practical_delete,f1,hotpot,68,67,0.9606209150326798,0.9153569163984001,0.9940298507462686,
mistral,anchor_success,practical_delete,f1,2wiki,3,3,1.0,1.0,1.0,
mistral,anchor_success,practical_delete,f1,macro,71,70,0.9803104575163399,0.9576784581992001,0.9970149253731343,"[""hotpot"",""2wiki""]"
mistral,anchor_success,practical_delete,net_em,hotpot,68,67,-0.07352941176470588,-0.14492753623188406,-0.014925373134328358,
mistral,anchor_success,practical_delete,net_em,2wiki,3,3,0.0,0.0,0.0,
mistral,anchor_success,practical_delete,net_em,macro,71,70,-0.03676470588235294,-0.07246376811594203,-0.007462686567164179,"[""hotpot"",""2wiki""]"
mistral,anchor_success,practical_delete,net_f1,hotpot,68,67,-0.03937908496732027,-0.08464308360159985,-0.005970149253731342,
mistral,anchor_success,practical_delete,net_f1,2wiki,3,3,0.0,0.0,0.0,
mistral,anchor_success,practical_delete,net_f1,macro,71,70,-0.019689542483660134,-0.042321541800799924,-0.002985074626865671,"[""hotpot"",""2wiki""]"
mistral,anchor_success,practical_joint,em,hotpot,68,67,0.9117647058823529,0.8382352941176471,0.9710144927536232,
mistral,anchor_success,practical_joint,em,2wiki,3,3,1.0,1.0,1.0,
mistral,anchor_success,practical_joint,em,macro,71,70,0.9558823529411764,0.9191176470588236,0.9855072463768115,"[""hotpot"",""2wiki""]"
mistral,anchor_success,practical_joint,f1,hotpot,68,67,0.9356092436974789,0.8760127931769723,0.984679089026915,
mistral,anchor_success,practical_joint,f1,2wiki,3,3,1.0,1.0,1.0,
mistral,anchor_success,practical_joint,f1,macro,71,70,0.9678046218487395,0.9380063965884862,0.9923395445134575,"[""hotpot"",""2wiki""]"
mistral,anchor_success,practical_joint,net_em,hotpot,68,67,-0.08823529411764706,-0.16176470588235295,-0.028985507246376812,
mistral,anchor_success,practical_joint,net_em,2wiki,3,3,0.0,0.0,0.0,
mistral,anchor_success,practical_joint,net_em,macro,71,70,-0.04411764705882353,-0.08088235294117647,-0.014492753623188406,"[""hotpot"",""2wiki""]"
mistral,anchor_success,practical_joint,net_f1,hotpot,68,67,-0.064390756302521,-0.12398720682302772,-0.015320910973084884,
mistral,anchor_success,practical_joint,net_f1,2wiki,3,3,0.0,0.0,0.0,
mistral,anchor_success,practical_joint,net_f1,macro,71,70,-0.0321953781512605,-0.06199360341151386,-0.007660455486542442,"[""hotpot"",""2wiki""]"


==> anc/r17_policy_effects_and_costs.csv <==
policy,seed,population,metric,dataset,n,groups,mean,lower,upper,datasets
always_none,,all,em,hotpot,256,224,0.38671875,0.32841049919933163,0.4457831325301205,
always_none,,all,em,2wiki,256,197,0.21484375,0.16602278450104538,0.2672123623011015,
always_none,,all,em,macro,512,421,0.30078125,0.26287960937687166,0.34091323072443236,"[""hotpot"",""2wiki""]"
always_none,,all,f1,hotpot,256,224,0.4860820354707186,0.4324423695696452,0.5408447298397115,
always_none,,all,f1,2wiki,256,197,0.298200655271165,0.24891062924864446,0.35137532057397625,
always_none,,all,f1,macro,512,421,0.3921413453709418,0.3551567982091058,0.43031975809805934,"[""hotpot"",""2wiki""]"
always_none,,all,em_minus_joint,hotpot,256,224,-0.0625,-0.11065614268126742,-0.01844848871282833,
always_none,,all,em_minus_joint,2wiki,256,197,-0.0390625,-0.07279887384243101,-0.004201680672268907,
always_none,,all,em_minus_joint,macro,512,421,-0.05078125,-0.07972859828262774,-0.02260526549584841,"[""hotpot"",""2wiki""]"
always_none,,all,f1_minus_joint,hotpot,256,224,-0.07453362418804774,-0.11733938080763305,-0.034982071063920026,
always_none,,all,f1_minus_joint,2wiki,256,197,-0.052157437601951614,-0.08777179462491476,-0.01608448477743805,
always_none,,all,f1_minus_joint,macro,512,421,-0.06334553089499967,-0.0907262689747779,-0.036455558411018996,"[""hotpot"",""2wiki""]"
always_none,,all,em_minus_fixed,hotpot,256,224,-0.0625,-0.11065614268126742,-0.01844848871282833,
always_none,,all,em_minus_fixed,2wiki,256,197,-0.0390625,-0.07279887384243101,-0.004201680672268907,
always_none,,all,em_minus_fixed,macro,512,421,-0.05078125,-0.07972859828262774,-0.02260526549584841,"[""hotpot"",""2wiki""]"
always_none,,all,f1_minus_fixed,hotpot,256,224,-0.07453362418804774,-0.11733938080763305,-0.034982071063920026,
always_none,,all,f1_minus_fixed,2wiki,256,197,-0.052157437601951614,-0.08777179462491476,-0.01608448477743805,
always_none,,all,f1_minus_fixed,macro,512,421,-0.06334553089499967,-0.0907262689747779,-0.036455558411018996,"[""hotpot"",""2wiki""]"
always_none,,all,extra_reader_calls,hotpot,256,224,0.0,0.0,0.0,
always_none,,all,extra_reader_calls,2wiki,256,197,0.0,0.0,0.0,
always_none,,all,extra_reader_calls,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,all,extra_reader_input_tokens,hotpot,256,224,0.0,0.0,0.0,
always_none,,all,extra_reader_input_tokens,2wiki,256,197,0.0,0.0,0.0,
always_none,,all,extra_reader_input_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,all,extra_reader_output_tokens,hotpot,256,224,0.0,0.0,0.0,
always_none,,all,extra_reader_output_tokens,2wiki,256,197,0.0,0.0,0.0,
always_none,,all,extra_reader_output_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,all,relevance_windows,hotpot,256,224,0.0,0.0,0.0,
always_none,,all,relevance_windows,2wiki,256,197,0.0,0.0,0.0,
always_none,,all,relevance_windows,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,all,extra_reader_gpu_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
always_none,,all,extra_reader_gpu_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
always_none,,all,extra_reader_gpu_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,all,predictor_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
always_none,,all,predictor_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
always_none,,all,predictor_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,all,reranker_gpu_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
always_none,,all,reranker_gpu_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
always_none,,all,reranker_gpu_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,all,gpu_seconds_allocated_total,hotpot,256,224,0.1418485143372531,0.13617634492817604,0.14744708451907768,
always_none,,all,gpu_seconds_allocated_total,2wiki,256,197,0.16940643976610092,0.1625650938557988,0.17678692417442865,
always_none,,all,gpu_seconds_allocated_total,macro,512,421,0.155627477051677,0.15109083988976985,0.16028112992191978,"[""hotpot"",""2wiki""]"
always_none,,all,retrieval_cpu_seconds,hotpot,256,224,0.0049845753924273595,0.00469808838703741,0.005287329543234067,
always_none,,all,retrieval_cpu_seconds,2wiki,256,197,0.0032356343735955306,0.0030741873666650667,0.003403887677266664,
always_none,,all,retrieval_cpu_seconds,macro,512,421,0.004110104883011445,0.003944997614661777,0.0042854997219985355,"[""hotpot"",""2wiki""]"
always_none,,all,privileged_extra_calls,hotpot,256,224,0.0,0.0,0.0,
always_none,,all,privileged_extra_calls,2wiki,256,197,0.0,0.0,0.0,
always_none,,all,privileged_extra_calls,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,all,privileged_input_tokens,hotpot,256,224,0.0,0.0,0.0,
always_none,,all,privileged_input_tokens,2wiki,256,197,0.0,0.0,0.0,
always_none,,all,privileged_input_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,all,privileged_output_tokens,hotpot,256,224,0.0,0.0,0.0,
always_none,,all,privileged_output_tokens,2wiki,256,197,0.0,0.0,0.0,
always_none,,all,privileged_output_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,all,privileged_label_reader_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
always_none,,all,privileged_label_reader_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
always_none,,all,privileged_label_reader_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,all,privileged_nli_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
always_none,,all,privileged_nli_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
always_none,,all,privileged_nli_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,all,allocated_service_elapsed_seconds,hotpot,256,224,0.14683308972968045,0.14116387133624275,0.152441796542553,
always_none,,all,allocated_service_elapsed_seconds,2wiki,256,197,0.17264207413969646,0.16578484490499168,0.1799873815833892,
always_none,,all,allocated_service_elapsed_seconds,macro,512,421,0.15973758193468846,0.15518334237263662,0.16440132327864784,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,em,hotpot,157,140,0.0,0.0,0.0,
always_none,,anchor_failure,em,2wiki,201,154,0.0,0.0,0.0,
always_none,,anchor_failure,em,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,f1,hotpot,157,140,0.16201911516244566,0.12439657322605385,0.20153165417133964,
always_none,,anchor_failure,f1,2wiki,201,154,0.10616600870357333,0.07992569153175273,0.1351193630361581,
always_none,,anchor_failure,f1,macro,358,294,0.1340925619330095,0.11076547521148304,0.1586060655862865,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,em_minus_joint,hotpot,157,140,-0.1592356687898089,-0.2214765100671141,-0.10256410256410256,
always_none,,anchor_failure,em_minus_joint,2wiki,201,154,-0.07462686567164178,-0.11290322580645161,-0.04090909090909091,
always_none,,anchor_failure,em_minus_joint,macro,358,294,-0.11693126723072535,-0.15311927626109476,-0.0837973139857981,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,f1_minus_joint,hotpot,157,140,-0.1675440593372595,-0.2237850018349104,-0.11481875451363521,
always_none,,anchor_failure,f1_minus_joint,2wiki,201,154,-0.09130499515472444,-0.13123198326752072,-0.05418197332729384,
always_none,,anchor_failure,f1_minus_joint,macro,358,294,-0.12942452724599196,-0.16394385187236069,-0.09664125681831433,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,em_minus_fixed,hotpot,157,140,-0.1592356687898089,-0.2214765100671141,-0.10256410256410256,
always_none,,anchor_failure,em_minus_fixed,2wiki,201,154,-0.07462686567164178,-0.11290322580645161,-0.04090909090909091,
always_none,,anchor_failure,em_minus_fixed,macro,358,294,-0.11693126723072535,-0.15311927626109476,-0.0837973139857981,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,f1_minus_fixed,hotpot,157,140,-0.1675440593372595,-0.2237850018349104,-0.11481875451363521,
always_none,,anchor_failure,f1_minus_fixed,2wiki,201,154,-0.09130499515472444,-0.13123198326752072,-0.05418197332729384,
always_none,,anchor_failure,f1_minus_fixed,macro,358,294,-0.12942452724599196,-0.16394385187236069,-0.09664125681831433,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,extra_reader_calls,hotpot,157,140,0.0,0.0,0.0,
always_none,,anchor_failure,extra_reader_calls,2wiki,201,154,0.0,0.0,0.0,
always_none,,anchor_failure,extra_reader_calls,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,extra_reader_input_tokens,hotpot,157,140,0.0,0.0,0.0,
always_none,,anchor_failure,extra_reader_input_tokens,2wiki,201,154,0.0,0.0,0.0,
always_none,,anchor_failure,extra_reader_input_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,extra_reader_output_tokens,hotpot,157,140,0.0,0.0,0.0,
always_none,,anchor_failure,extra_reader_output_tokens,2wiki,201,154,0.0,0.0,0.0,
always_none,,anchor_failure,extra_reader_output_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,relevance_windows,hotpot,157,140,0.0,0.0,0.0,
always_none,,anchor_failure,relevance_windows,2wiki,201,154,0.0,0.0,0.0,
always_none,,anchor_failure,relevance_windows,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,extra_reader_gpu_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
always_none,,anchor_failure,extra_reader_gpu_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
always_none,,anchor_failure,extra_reader_gpu_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,predictor_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
always_none,,anchor_failure,predictor_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
always_none,,anchor_failure,predictor_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,reranker_gpu_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
always_none,,anchor_failure,reranker_gpu_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
always_none,,anchor_failure,reranker_gpu_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,gpu_seconds_allocated_total,hotpot,157,140,0.1406714430329676,0.1334513101440352,0.14782054007711407,
always_none,,anchor_failure,gpu_seconds_allocated_total,2wiki,201,154,0.17078086348922794,0.16260713541246666,0.17950235309215531,
always_none,,anchor_failure,gpu_seconds_allocated_total,macro,358,294,0.1557261532610978,0.15019321654679701,0.16135703523257947,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,retrieval_cpu_seconds,hotpot,157,140,0.004732968154434518,0.004411649706519514,0.005059708866308523,
always_none,,anchor_failure,retrieval_cpu_seconds,2wiki,201,154,0.0033061532315274526,0.0031161991925345144,0.0035047188916990848,
always_none,,anchor_failure,retrieval_cpu_seconds,macro,358,294,0.004019560692980985,0.0038293304755578927,0.004211523621065053,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,privileged_extra_calls,hotpot,157,140,0.0,0.0,0.0,
always_none,,anchor_failure,privileged_extra_calls,2wiki,201,154,0.0,0.0,0.0,
always_none,,anchor_failure,privileged_extra_calls,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,privileged_input_tokens,hotpot,157,140,0.0,0.0,0.0,
always_none,,anchor_failure,privileged_input_tokens,2wiki,201,154,0.0,0.0,0.0,
always_none,,anchor_failure,privileged_input_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,privileged_output_tokens,hotpot,157,140,0.0,0.0,0.0,
always_none,,anchor_failure,privileged_output_tokens,2wiki,201,154,0.0,0.0,0.0,
always_none,,anchor_failure,privileged_output_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,privileged_label_reader_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
always_none,,anchor_failure,privileged_label_reader_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
always_none,,anchor_failure,privileged_label_reader_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,privileged_nli_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
always_none,,anchor_failure,privileged_nli_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
always_none,,anchor_failure,privileged_nli_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_failure,allocated_service_elapsed_seconds,hotpot,157,140,0.14540441118740213,0.13815595271956954,0.1526248785348865,
always_none,,anchor_failure,allocated_service_elapsed_seconds,2wiki,201,154,0.1740870167207554,0.16590012327241402,0.18276436267517004,
always_none,,anchor_failure,allocated_service_elapsed_seconds,macro,358,294,0.15974571395407877,0.15420188728938417,0.1653641226598927,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,em,hotpot,99,95,1.0,1.0,1.0,
always_none,,anchor_success,em,2wiki,55,55,1.0,1.0,1.0,
always_none,,anchor_success,em,macro,154,150,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,f1,hotpot,99,95,1.0,1.0,1.0,
always_none,,anchor_success,f1,2wiki,55,55,1.0,1.0,1.0,
always_none,,anchor_success,f1,macro,154,150,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,em_minus_joint,hotpot,99,95,0.09090909090909091,0.04040404040404041,0.15,
always_none,,anchor_success,em_minus_joint,2wiki,55,55,0.09090909090909091,0.01818181818181818,0.16363636363636364,
always_none,,anchor_success,em_minus_joint,macro,154,150,0.09090909090909091,0.045173383317713214,0.1390538033395176,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,f1_minus_joint,hotpot,99,95,0.07296777296777297,0.02975423416789397,0.12236663510101012,
always_none,,anchor_success,f1_minus_joint,2wiki,55,55,0.09090909090909091,0.01818181818181818,0.16363636363636364,
always_none,,anchor_success,f1_minus_joint,macro,154,150,0.08193843193843195,0.039436496663059165,0.1284332339383917,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,em_minus_fixed,hotpot,99,95,0.09090909090909091,0.04040404040404041,0.15,
always_none,,anchor_success,em_minus_fixed,2wiki,55,55,0.09090909090909091,0.01818181818181818,0.16363636363636364,
always_none,,anchor_success,em_minus_fixed,macro,154,150,0.09090909090909091,0.045173383317713214,0.1390538033395176,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,f1_minus_fixed,hotpot,99,95,0.07296777296777297,0.02975423416789397,0.12236663510101012,
always_none,,anchor_success,f1_minus_fixed,2wiki,55,55,0.09090909090909091,0.01818181818181818,0.16363636363636364,
always_none,,anchor_success,f1_minus_fixed,macro,154,150,0.08193843193843195,0.039436496663059165,0.1284332339383917,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,extra_reader_calls,hotpot,99,95,0.0,0.0,0.0,
always_none,,anchor_success,extra_reader_calls,2wiki,55,55,0.0,0.0,0.0,
always_none,,anchor_success,extra_reader_calls,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,extra_reader_input_tokens,hotpot,99,95,0.0,0.0,0.0,
always_none,,anchor_success,extra_reader_input_tokens,2wiki,55,55,0.0,0.0,0.0,
always_none,,anchor_success,extra_reader_input_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,extra_reader_output_tokens,hotpot,99,95,0.0,0.0,0.0,
always_none,,anchor_success,extra_reader_output_tokens,2wiki,55,55,0.0,0.0,0.0,
always_none,,anchor_success,extra_reader_output_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,relevance_windows,hotpot,99,95,0.0,0.0,0.0,
always_none,,anchor_success,relevance_windows,2wiki,55,55,0.0,0.0,0.0,
always_none,,anchor_success,relevance_windows,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,extra_reader_gpu_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
always_none,,anchor_success,extra_reader_gpu_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
always_none,,anchor_success,extra_reader_gpu_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,predictor_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
always_none,,anchor_success,predictor_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
always_none,,anchor_success,predictor_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,reranker_gpu_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
always_none,,anchor_success,reranker_gpu_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
always_none,,anchor_success,reranker_gpu_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,gpu_seconds_allocated_total,hotpot,99,95,0.143715182971322,0.1355164916586667,0.15189130441053905,
always_none,,anchor_success,gpu_seconds_allocated_total,2wiki,55,55,0.1643835457961276,0.15599627793255919,0.17239351666852598,
always_none,,anchor_success,gpu_seconds_allocated_total,macro,154,150,0.1540493643837248,0.1481672669874636,0.15978021436335027,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,retrieval_cpu_seconds,hotpot,99,95,0.005383588891062472,0.004810681075604884,0.005982486748856533,
always_none,,anchor_success,retrieval_cpu_seconds,2wiki,55,55,0.002977920001880689,0.0027991040984951805,0.003166556639639153,
always_none,,anchor_success,retrieval_cpu_seconds,macro,154,150,0.00418075444647158,0.0038784912652737183,0.0045000691312647315,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,privileged_extra_calls,hotpot,99,95,0.0,0.0,0.0,
always_none,,anchor_success,privileged_extra_calls,2wiki,55,55,0.0,0.0,0.0,
always_none,,anchor_success,privileged_extra_calls,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,privileged_input_tokens,hotpot,99,95,0.0,0.0,0.0,
always_none,,anchor_success,privileged_input_tokens,2wiki,55,55,0.0,0.0,0.0,
always_none,,anchor_success,privileged_input_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,privileged_output_tokens,hotpot,99,95,0.0,0.0,0.0,
always_none,,anchor_success,privileged_output_tokens,2wiki,55,55,0.0,0.0,0.0,
always_none,,anchor_success,privileged_output_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,privileged_label_reader_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
always_none,,anchor_success,privileged_label_reader_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
always_none,,anchor_success,privileged_label_reader_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,privileged_nli_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
always_none,,anchor_success,privileged_nli_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
always_none,,anchor_success,privileged_nli_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_none,,anchor_success,allocated_service_elapsed_seconds,hotpot,99,95,0.14909877186238446,0.14083301720634492,0.15730585110839304,
always_none,,anchor_success,allocated_service_elapsed_seconds,2wiki,55,55,0.16736146579800829,0.15897891630494335,0.17536499832738295,
always_none,,anchor_success,allocated_service_elapsed_seconds,macro,154,150,0.1582301188301964,0.1522895668826045,0.163970489779133,"[""hotpot"",""2wiki""]"
always_add,,all,em,hotpot,256,224,0.42578125,0.3632804153311966,0.4900398406374502,
always_add,,all,em,2wiki,256,197,0.21484375,0.16393442622950818,0.26953570733921156,
always_add,,all,em,macro,512,421,0.3203125,0.2791635129596449,0.3626966312445145,"[""hotpot"",""2wiki""]"
always_add,,all,f1,hotpot,256,224,0.5460105580864203,0.4930088819257864,0.5999206659119557,
always_add,,all,f1,2wiki,256,197,0.31132692742959944,0.2593430200388319,0.3669737755746566,
always_add,,all,f1,macro,512,421,0.42866874275800987,0.391688258678901,0.46831963280983513,"[""hotpot"",""2wiki""]"
always_add,,all,em_minus_joint,hotpot,256,224,-0.0234375,-0.04597701149425287,-0.00392156862745098,
always_add,,all,em_minus_joint,2wiki,256,197,-0.0390625,-0.07539869721473494,-0.007691570881226064,
always_add,,all,em_minus_joint,macro,512,421,-0.03125,-0.05200844258146226,-0.01197627018290634,"[""hotpot"",""2wiki""]"
always_add,,all,f1_minus_joint,hotpot,256,224,-0.014605101572346029,-0.034634766512437846,0.004165877930817699,
always_add,,all,f1_minus_joint,2wiki,256,197,-0.039031165443517146,-0.07477303363095313,-0.006565742446567615,
always_add,,all,f1_minus_joint,macro,512,421,-0.026818133507931587,-0.04712389706969391,-0.007603501830128021,"[""hotpot"",""2wiki""]"
always_add,,all,em_minus_fixed,hotpot,256,224,-0.0234375,-0.04597701149425287,-0.00392156862745098,
always_add,,all,em_minus_fixed,2wiki,256,197,-0.0390625,-0.07539869721473494,-0.007691570881226064,
always_add,,all,em_minus_fixed,macro,512,421,-0.03125,-0.05200844258146226,-0.01197627018290634,"[""hotpot"",""2wiki""]"
always_add,,all,f1_minus_fixed,hotpot,256,224,-0.014605101572346029,-0.034634766512437846,0.004165877930817699,
always_add,,all,f1_minus_fixed,2wiki,256,197,-0.039031165443517146,-0.07477303363095313,-0.006565742446567615,
always_add,,all,f1_minus_fixed,macro,512,421,-0.026818133507931587,-0.04712389706969391,-0.007603501830128021,"[""hotpot"",""2wiki""]"
always_add,,all,extra_reader_calls,hotpot,256,224,1.0,1.0,1.0,
always_add,,all,extra_reader_calls,2wiki,256,197,1.0,1.0,1.0,
always_add,,all,extra_reader_calls,macro,512,421,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
always_add,,all,extra_reader_input_tokens,hotpot,256,224,894.23046875,868.8567414174972,919.9685811444652,
always_add,,all,extra_reader_input_tokens,2wiki,256,197,925.0625,877.3751502267573,979.5378944539303,
always_add,,all,extra_reader_input_tokens,macro,512,421,909.646484375,882.0877568047736,939.614754750405,"[""hotpot"",""2wiki""]"
always_add,,all,extra_reader_output_tokens,hotpot,256,224,11.625,9.984126984126984,13.375023496240601,
always_add,,all,extra_reader_output_tokens,2wiki,256,197,18.390625,15.898380408653846,20.967887297220376,
always_add,,all,extra_reader_output_tokens,macro,512,421,15.0078125,13.494188438103281,16.571955706591474,"[""hotpot"",""2wiki""]"
always_add,,all,relevance_windows,hotpot,256,224,45.0078125,45.0,45.02008032128514,
always_add,,all,relevance_windows,2wiki,256,197,45.359375,45.24901185770751,45.48518518518519,
always_add,,all,relevance_windows,macro,512,421,45.18359375,45.12839582262319,45.246851433741774,"[""hotpot"",""2wiki""]"
always_add,,all,extra_reader_gpu_seconds_allocated,hotpot,256,224,0.16717659041444705,0.1583265992286052,0.17629136573624968,
always_add,,all,extra_reader_gpu_seconds_allocated,2wiki,256,197,0.21773348722740488,0.2062601415463728,0.23070964249407916,
always_add,,all,extra_reader_gpu_seconds_allocated,macro,512,421,0.19245503882092596,0.18522288044493623,0.20021518315348133,"[""hotpot"",""2wiki""]"
always_add,,all,predictor_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
always_add,,all,predictor_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
always_add,,all,predictor_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,all,reranker_gpu_seconds_allocated,hotpot,256,224,0.009563607919001054,0.009341504745563438,0.009785143940601915,
always_add,,all,reranker_gpu_seconds_allocated,2wiki,256,197,0.008561280516556365,0.008301796810627034,0.008827167750136703,
always_add,,all,reranker_gpu_seconds_allocated,macro,512,421,0.00906244421777871,0.00889300897878439,0.009235727851952388,"[""hotpot"",""2wiki""]"
always_add,,all,gpu_seconds_allocated_total,hotpot,256,224,0.3185887126707012,0.30730149062770895,0.32991867720257473,
always_add,,all,gpu_seconds_allocated_total,2wiki,256,197,0.39570120751006216,0.3793808392800753,0.41377240711901186,
always_add,,all,gpu_seconds_allocated_total,macro,512,421,0.35714496009038166,0.347049214801831,0.3675685074865104,"[""hotpot"",""2wiki""]"
always_add,,all,retrieval_cpu_seconds,hotpot,256,224,0.0049845753924273595,0.00469808838703741,0.005287329543234067,
always_add,,all,retrieval_cpu_seconds,2wiki,256,197,0.0032356343735955306,0.0030741873666650667,0.003403887677266664,
always_add,,all,retrieval_cpu_seconds,macro,512,421,0.004110104883011445,0.003944997614661777,0.0042854997219985355,"[""hotpot"",""2wiki""]"
always_add,,all,privileged_extra_calls,hotpot,256,224,0.0,0.0,0.0,
always_add,,all,privileged_extra_calls,2wiki,256,197,0.0,0.0,0.0,
always_add,,all,privileged_extra_calls,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,all,privileged_input_tokens,hotpot,256,224,0.0,0.0,0.0,
always_add,,all,privileged_input_tokens,2wiki,256,197,0.0,0.0,0.0,
always_add,,all,privileged_input_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,all,privileged_output_tokens,hotpot,256,224,0.0,0.0,0.0,
always_add,,all,privileged_output_tokens,2wiki,256,197,0.0,0.0,0.0,
always_add,,all,privileged_output_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,all,privileged_label_reader_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
always_add,,all,privileged_label_reader_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
always_add,,all,privileged_label_reader_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,all,privileged_nli_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
always_add,,all,privileged_nli_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
always_add,,all,privileged_nli_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,all,allocated_service_elapsed_seconds,hotpot,256,224,0.3235732880631286,0.3122716964130207,0.33490229474577277,
always_add,,all,allocated_service_elapsed_seconds,2wiki,256,197,0.3989368418836577,0.38264613915117934,0.4169645017515841,
always_add,,all,allocated_service_elapsed_seconds,macro,512,421,0.3612550649733931,0.3511480337630781,0.37170598329549964,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,em,hotpot,157,140,0.14012738853503184,0.08641975308641975,0.2,
always_add,,anchor_failure,em,2wiki,201,154,0.04975124378109453,0.0213903743315508,0.08064923427826648,
always_add,,anchor_failure,em,macro,358,294,0.09493931615806318,0.06401066380862892,0.12770607521553798,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,f1,hotpot,157,140,0.31701148192498974,0.25847287826312415,0.3764131462412758,
always_add,,anchor_failure,f1,2wiki,201,154,0.1726352906566043,0.13239794742169084,0.2155589558604404,
always_add,,anchor_failure,f1,macro,358,294,0.24482338629079703,0.20979475405086567,0.2814418679758012,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,em_minus_joint,hotpot,157,140,-0.01910828025477707,-0.0440251572327044,0.0,
always_add,,anchor_failure,em_minus_joint,2wiki,201,154,-0.024875621890547265,-0.055,0.004761904761904762,
always_add,,anchor_failure,em_minus_joint,macro,358,294,-0.021991951072662167,-0.04070383417833509,-0.005050505050505051,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,f1_minus_joint,hotpot,157,140,-0.01255169257471539,-0.037197938348458824,0.009221346837279785,
always_add,,anchor_failure,f1_minus_joint,2wiki,201,154,-0.024835713201693477,-0.056526852794575866,0.004198353773760941,
always_add,,anchor_failure,f1_minus_joint,macro,358,294,-0.018693702888204433,-0.038276064129770894,4.795233161131302e-05,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,em_minus_fixed,hotpot,157,140,-0.01910828025477707,-0.0440251572327044,0.0,
always_add,,anchor_failure,em_minus_fixed,2wiki,201,154,-0.024875621890547265,-0.055,0.004761904761904762,
always_add,,anchor_failure,em_minus_fixed,macro,358,294,-0.021991951072662167,-0.04070383417833509,-0.005050505050505051,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,f1_minus_fixed,hotpot,157,140,-0.01255169257471539,-0.037197938348458824,0.009221346837279785,
always_add,,anchor_failure,f1_minus_fixed,2wiki,201,154,-0.024835713201693477,-0.056526852794575866,0.004198353773760941,
always_add,,anchor_failure,f1_minus_fixed,macro,358,294,-0.018693702888204433,-0.038276064129770894,4.795233161131302e-05,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,extra_reader_calls,hotpot,157,140,1.0,1.0,1.0,
always_add,,anchor_failure,extra_reader_calls,2wiki,201,154,1.0,1.0,1.0,
always_add,,anchor_failure,extra_reader_calls,macro,358,294,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,extra_reader_input_tokens,hotpot,157,140,893.8025477707006,862.9252055646917,925.1542741053289,
always_add,,anchor_failure,extra_reader_input_tokens,2wiki,201,154,932.1592039800995,875.3227971462195,997.5613922018349,
always_add,,anchor_failure,extra_reader_input_tokens,macro,358,294,912.9808758754,880.2769878607107,948.9837444153867,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,extra_reader_output_tokens,hotpot,157,140,14.993630573248408,12.585526315789474,17.651004016064253,
always_add,,anchor_failure,extra_reader_output_tokens,2wiki,201,154,21.318407960199004,18.52471236707004,24.1467163408425,
always_add,,anchor_failure,extra_reader_output_tokens,macro,358,294,18.156019266723707,16.270191213114135,20.10262501130491,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,relevance_windows,hotpot,157,140,45.01273885350319,45.0,45.032679738562095,
always_add,,anchor_failure,relevance_windows,2wiki,201,154,45.35820895522388,45.22993948775682,45.50926142263759,
always_add,,anchor_failure,relevance_windows,macro,358,294,45.18547390436353,45.121062517245,45.26138869662182,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,extra_reader_gpu_seconds_allocated,hotpot,157,140,0.17207113634389684,0.1600138816211621,0.18435743816584596,
always_add,,anchor_failure,extra_reader_gpu_seconds_allocated,2wiki,201,154,0.22228212538331682,0.20845852321894734,0.23781821929448987,
always_add,,anchor_failure,extra_reader_gpu_seconds_allocated,macro,358,294,0.19717663086360682,0.18799892835736542,0.20693200032649786,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,predictor_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
always_add,,anchor_failure,predictor_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
always_add,,anchor_failure,predictor_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,reranker_gpu_seconds_allocated,hotpot,157,140,0.009469017161217137,0.009215039862703793,0.009731386189495319,
always_add,,anchor_failure,reranker_gpu_seconds_allocated,2wiki,201,154,0.008553765332716137,0.008250257274348149,0.008865233974705872,
always_add,,anchor_failure,reranker_gpu_seconds_allocated,macro,358,294,0.009011391246966637,0.00880929908173038,0.009215040296870118,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,gpu_seconds_allocated_total,hotpot,157,140,0.32221159653808157,0.30780095721418343,0.33722821780514045,
always_add,,anchor_failure,gpu_seconds_allocated_total,2wiki,201,154,0.40161675420526094,0.38197886706927564,0.4234462652391443,
always_add,,anchor_failure,gpu_seconds_allocated_total,macro,358,294,0.36191417537167125,0.3496981647198515,0.37484427741227483,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,retrieval_cpu_seconds,hotpot,157,140,0.004732968154434518,0.004411649706519514,0.005059708866308523,
always_add,,anchor_failure,retrieval_cpu_seconds,2wiki,201,154,0.0033061532315274526,0.0031161991925345144,0.0035047188916990848,
always_add,,anchor_failure,retrieval_cpu_seconds,macro,358,294,0.004019560692980985,0.0038293304755578927,0.004211523621065053,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,privileged_extra_calls,hotpot,157,140,0.0,0.0,0.0,
always_add,,anchor_failure,privileged_extra_calls,2wiki,201,154,0.0,0.0,0.0,
always_add,,anchor_failure,privileged_extra_calls,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,privileged_input_tokens,hotpot,157,140,0.0,0.0,0.0,
always_add,,anchor_failure,privileged_input_tokens,2wiki,201,154,0.0,0.0,0.0,
always_add,,anchor_failure,privileged_input_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,privileged_output_tokens,hotpot,157,140,0.0,0.0,0.0,
always_add,,anchor_failure,privileged_output_tokens,2wiki,201,154,0.0,0.0,0.0,
always_add,,anchor_failure,privileged_output_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,privileged_label_reader_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
always_add,,anchor_failure,privileged_label_reader_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
always_add,,anchor_failure,privileged_label_reader_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,privileged_nli_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
always_add,,anchor_failure,privileged_nli_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
always_add,,anchor_failure,privileged_nli_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,anchor_failure,allocated_service_elapsed_seconds,hotpot,157,140,0.3269445646925161,0.31253904609300054,0.34199466356930974,
always_add,,anchor_failure,allocated_service_elapsed_seconds,2wiki,201,154,0.40492290743678844,0.3853132180532856,0.4267373578379151,
always_add,,anchor_failure,allocated_service_elapsed_seconds,macro,358,294,0.3659337360646523,0.3537141317872359,0.3788876224839276,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,em,hotpot,99,95,0.8787878787878788,0.8061224489795918,0.94,
always_add,,anchor_success,em,2wiki,55,55,0.8181818181818182,0.7090909090909091,0.9090909090909091,
always_add,,anchor_success,em,macro,154,150,0.8484848484848485,0.786048604860486,0.9081537019681349,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,f1,hotpot,99,95,0.9091707091707092,0.8533397495346025,0.9581641783315891,
always_add,,anchor_success,f1,2wiki,55,55,0.8181818181818182,0.7090909090909091,0.9090909090909091,
always_add,,anchor_success,f1,macro,154,150,0.8636762636762637,0.8058821328628887,0.9187403987985173,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,em_minus_joint,hotpot,99,95,-0.030303030303030304,-0.07766990291262135,0.010309278350515464,
always_add,,anchor_success,em_minus_joint,2wiki,55,55,-0.09090909090909091,-0.18181818181818182,0.0,
always_add,,anchor_success,em_minus_joint,macro,154,150,-0.06060606060606061,-0.11212121212121212,-0.011527485222749082,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,f1_minus_joint,hotpot,99,95,-0.01786151786151786,-0.052560753885753896,0.016650420043277183,
always_add,,anchor_success,f1_minus_joint,2wiki,55,55,-0.09090909090909091,-0.18181818181818182,0.0,
always_add,,anchor_success,f1_minus_joint,macro,154,150,-0.05438530438530439,-0.10435306865999937,-0.0076680278937048,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,em_minus_fixed,hotpot,99,95,-0.030303030303030304,-0.07766990291262135,0.010309278350515464,
always_add,,anchor_success,em_minus_fixed,2wiki,55,55,-0.09090909090909091,-0.18181818181818182,0.0,
always_add,,anchor_success,em_minus_fixed,macro,154,150,-0.06060606060606061,-0.11212121212121212,-0.011527485222749082,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,f1_minus_fixed,hotpot,99,95,-0.01786151786151786,-0.052560753885753896,0.016650420043277183,
always_add,,anchor_success,f1_minus_fixed,2wiki,55,55,-0.09090909090909091,-0.18181818181818182,0.0,
always_add,,anchor_success,f1_minus_fixed,macro,154,150,-0.05438530438530439,-0.10435306865999937,-0.0076680278937048,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,extra_reader_calls,hotpot,99,95,1.0,1.0,1.0,
always_add,,anchor_success,extra_reader_calls,2wiki,55,55,1.0,1.0,1.0,
always_add,,anchor_success,extra_reader_calls,macro,154,150,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,extra_reader_input_tokens,hotpot,99,95,894.9090909090909,863.8682932263814,928.3138823529413,
always_add,,anchor_success,extra_reader_input_tokens,2wiki,55,55,899.1272727272727,837.6177272727273,966.8736363636364,
always_add,,anchor_success,extra_reader_input_tokens,macro,154,150,897.0181818181818,862.5578477707859,934.0373051948052,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,extra_reader_output_tokens,hotpot,99,95,6.282828282828283,5.224489795918367,7.657214285714285,
always_add,,anchor_success,extra_reader_output_tokens,2wiki,55,55,7.6909090909090905,4.654545454545454,11.38227272727272,
always_add,,anchor_success,extra_reader_output_tokens,macro,154,150,6.986868686868687,5.333341143392689,8.94455681818182,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,relevance_windows,hotpot,99,95,45.0,45.0,45.0,
always_add,,anchor_success,relevance_windows,2wiki,55,55,45.36363636363637,45.21818181818182,45.527272727272724,
always_add,,anchor_success,relevance_windows,macro,154,150,45.18181818181819,45.10909090909091,45.263636363636365,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,extra_reader_gpu_seconds_allocated,hotpot,99,95,0.15941453272834993,0.14815090832435587,0.17107727664451838,
always_add,,anchor_success,extra_reader_gpu_seconds_allocated,2wiki,55,55,0.20111028233034486,0.1896505532961433,0.2129967880295431,
always_add,,anchor_success,extra_reader_gpu_seconds_allocated,macro,154,150,0.1802624075293474,0.1721303125749296,0.18869003575828264,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,predictor_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
always_add,,anchor_success,predictor_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
always_add,,anchor_success,predictor_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,reranker_gpu_seconds_allocated,hotpot,99,95,0.009713615484375545,0.009378822694555559,0.01005956518818491,
always_add,,anchor_success,reranker_gpu_seconds_allocated,2wiki,55,55,0.00858874509749975,0.008177065530545863,0.008994359180030288,
always_add,,anchor_success,reranker_gpu_seconds_allocated,macro,154,150,0.009151180290937647,0.008890568354178858,0.00941591167894433,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,gpu_seconds_allocated_total,hotpot,99,95,0.31284333118404745,0.2979036526398226,0.32853257671833364,
always_add,,anchor_success,gpu_seconds_allocated_total,2wiki,55,55,0.37408257322397226,0.3580870304970685,0.3904631682122543,
always_add,,anchor_success,gpu_seconds_allocated_total,macro,154,150,0.34346295220400985,0.3323749026709019,0.3547260538998508,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,retrieval_cpu_seconds,hotpot,99,95,0.005383588891062472,0.004810681075604884,0.005982486748856533,
always_add,,anchor_success,retrieval_cpu_seconds,2wiki,55,55,0.002977920001880689,0.0027991040984951805,0.003166556639639153,
always_add,,anchor_success,retrieval_cpu_seconds,macro,154,150,0.00418075444647158,0.0038784912652737183,0.0045000691312647315,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,privileged_extra_calls,hotpot,99,95,0.0,0.0,0.0,
always_add,,anchor_success,privileged_extra_calls,2wiki,55,55,0.0,0.0,0.0,
always_add,,anchor_success,privileged_extra_calls,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,privileged_input_tokens,hotpot,99,95,0.0,0.0,0.0,
always_add,,anchor_success,privileged_input_tokens,2wiki,55,55,0.0,0.0,0.0,
always_add,,anchor_success,privileged_input_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,privileged_output_tokens,hotpot,99,95,0.0,0.0,0.0,
always_add,,anchor_success,privileged_output_tokens,2wiki,55,55,0.0,0.0,0.0,
always_add,,anchor_success,privileged_output_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,privileged_label_reader_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
always_add,,anchor_success,privileged_label_reader_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
always_add,,anchor_success,privileged_label_reader_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,privileged_nli_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
always_add,,anchor_success,privileged_nli_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
always_add,,anchor_success,privileged_nli_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_add,,anchor_success,allocated_service_elapsed_seconds,hotpot,99,95,0.31822692007510994,0.30326751701403415,0.3339420014090032,
always_add,,anchor_success,allocated_service_elapsed_seconds,2wiki,55,55,0.37706049322585294,0.36103499958279844,0.3934129504612071,
always_add,,anchor_success,allocated_service_elapsed_seconds,macro,154,150,0.34764370665048144,0.33655561694695685,0.35891029109878714,"[""hotpot"",""2wiki""]"
always_delete,,all,em,hotpot,256,224,0.39453125,0.3370360195360195,0.453125,
always_delete,,all,em,2wiki,256,197,0.2421875,0.18702290076335878,0.30000988142292473,
always_delete,,all,em,macro,512,421,0.318359375,0.2773474091407282,0.35991714015151516,"[""hotpot"",""2wiki""]"
always_delete,,all,f1,hotpot,256,224,0.49573401598455125,0.44208961677865427,0.5496912687110602,
always_delete,,all,f1,2wiki,256,197,0.33614749282582324,0.28155809047811725,0.393782404718576,
always_delete,,all,f1,macro,512,421,0.41594075440518724,0.37679475378510124,0.45606650301656954,"[""hotpot"",""2wiki""]"
always_delete,,all,em_minus_joint,hotpot,256,224,-0.0546875,-0.10074699178525974,-0.011537356321839097,
always_delete,,all,em_minus_joint,2wiki,256,197,-0.01171875,-0.04379634745688778,0.01773526271638825,
always_delete,,all,em_minus_joint,macro,512,421,-0.033203125,-0.06171696406768821,-0.007016347128325218,"[""hotpot"",""2wiki""]"
always_delete,,all,f1_minus_joint,hotpot,256,224,-0.064881643674215,-0.10683681113958736,-0.02435545462219481,
always_delete,,all,f1_minus_joint,2wiki,256,197,-0.014210600047293324,-0.04837957431903767,0.017955817442755633,
always_delete,,all,f1_minus_joint,macro,512,421,-0.039546121860754166,-0.06744117113418181,-0.013902071515125965,"[""hotpot"",""2wiki""]"
always_delete,,all,em_minus_fixed,hotpot,256,224,-0.0546875,-0.10074699178525974,-0.011537356321839097,
always_delete,,all,em_minus_fixed,2wiki,256,197,-0.01171875,-0.04379634745688778,0.01773526271638825,
always_delete,,all,em_minus_fixed,macro,512,421,-0.033203125,-0.06171696406768821,-0.007016347128325218,"[""hotpot"",""2wiki""]"
always_delete,,all,f1_minus_fixed,hotpot,256,224,-0.064881643674215,-0.10683681113958736,-0.02435545462219481,
always_delete,,all,f1_minus_fixed,2wiki,256,197,-0.014210600047293324,-0.04837957431903767,0.017955817442755633,
always_delete,,all,f1_minus_fixed,macro,512,421,-0.039546121860754166,-0.06744117113418181,-0.013902071515125965,"[""hotpot"",""2wiki""]"
always_delete,,all,extra_reader_calls,hotpot,256,224,1.0,1.0,1.0,
always_delete,,all,extra_reader_calls,2wiki,256,197,1.0,1.0,1.0,
always_delete,,all,extra_reader_calls,macro,512,421,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
always_delete,,all,extra_reader_input_tokens,hotpot,256,224,415.1953125,401.0278034799577,429.79121093749995,
always_delete,,all,extra_reader_input_tokens,2wiki,256,197,421.74609375,400.26524209683873,444.7242070866142,
always_delete,,all,extra_reader_input_tokens,macro,512,421,418.470703125,405.55212462823425,432.1607926536756,"[""hotpot"",""2wiki""]"
always_delete,,all,extra_reader_output_tokens,hotpot,256,224,11.55859375,9.84297719087635,13.347528578999167,
always_delete,,all,extra_reader_output_tokens,2wiki,256,197,18.328125,15.86109496124031,20.80954263128176,
always_delete,,all,extra_reader_output_tokens,macro,512,421,14.943359375,13.452324737179762,16.45830210262348,"[""hotpot"",""2wiki""]"
always_delete,,all,relevance_windows,hotpot,256,224,5.0,5.0,5.0,
always_delete,,all,relevance_windows,2wiki,256,197,5.0390625,5.015748031496063,5.066406610355166,
always_delete,,all,relevance_windows,macro,512,421,5.01953125,5.0078740157480315,5.033203305177583,"[""hotpot"",""2wiki""]"
always_delete,,all,extra_reader_gpu_seconds_allocated,hotpot,256,224,0.1112636633057491,0.10568871691943904,0.11693105317241534,
always_delete,,all,extra_reader_gpu_seconds_allocated,2wiki,256,197,0.14544111350099342,0.13967997212930122,0.1511745102398618,
always_delete,,all,extra_reader_gpu_seconds_allocated,macro,512,421,0.12835238840337126,0.12427636304678129,0.13250328241745082,"[""hotpot"",""2wiki""]"
always_delete,,all,predictor_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
always_delete,,all,predictor_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
always_delete,,all,predictor_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,all,reranker_gpu_seconds_allocated,hotpot,256,224,0.0009715433866688272,0.0009397299627371803,0.0010036188911679484,
always_delete,,all,reranker_gpu_seconds_allocated,2wiki,256,197,0.0009521752043713993,0.0009037834902641481,0.001005209342711465,
always_delete,,all,reranker_gpu_seconds_allocated,macro,512,421,0.0009618592955201133,0.0009324988270064205,0.0009931308070920382,"[""hotpot"",""2wiki""]"
always_delete,,all,gpu_seconds_allocated_total,hotpot,256,224,0.25408372102967103,0.24497703625018324,0.26318974864787364,
always_delete,,all,gpu_seconds_allocated_total,2wiki,256,197,0.31579972847146576,0.30632624919730045,0.32608294497460283,
always_delete,,all,gpu_seconds_allocated_total,macro,512,421,0.2849417247505684,0.27824118872784787,0.291901390988683,"[""hotpot"",""2wiki""]"
always_delete,,all,retrieval_cpu_seconds,hotpot,256,224,0.0049845753924273595,0.00469808838703741,0.005287329543234067,
always_delete,,all,retrieval_cpu_seconds,2wiki,256,197,0.0032356343735955306,0.0030741873666650667,0.003403887677266664,
always_delete,,all,retrieval_cpu_seconds,macro,512,421,0.004110104883011445,0.003944997614661777,0.0042854997219985355,"[""hotpot"",""2wiki""]"
always_delete,,all,privileged_extra_calls,hotpot,256,224,0.0,0.0,0.0,
always_delete,,all,privileged_extra_calls,2wiki,256,197,0.0,0.0,0.0,
always_delete,,all,privileged_extra_calls,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,all,privileged_input_tokens,hotpot,256,224,0.0,0.0,0.0,
always_delete,,all,privileged_input_tokens,2wiki,256,197,0.0,0.0,0.0,
always_delete,,all,privileged_input_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,all,privileged_output_tokens,hotpot,256,224,0.0,0.0,0.0,
always_delete,,all,privileged_output_tokens,2wiki,256,197,0.0,0.0,0.0,
always_delete,,all,privileged_output_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,all,privileged_label_reader_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
always_delete,,all,privileged_label_reader_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
always_delete,,all,privileged_label_reader_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,all,privileged_nli_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
always_delete,,all,privileged_nli_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
always_delete,,all,privileged_nli_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,all,allocated_service_elapsed_seconds,hotpot,256,224,0.2590682964220984,0.24998548720704405,0.2682230655009775,
always_delete,,all,allocated_service_elapsed_seconds,2wiki,256,197,0.3190353628450613,0.3095255546735907,0.32936924523321387,
always_delete,,all,allocated_service_elapsed_seconds,macro,512,421,0.28905182963357984,0.2823616765944602,0.29601181808394195,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,em,hotpot,157,140,0.044585987261146494,0.017961398631308814,0.07831620600047244,
always_delete,,anchor_failure,em,2wiki,201,154,0.06965174129353234,0.034653465346534656,0.10952380952380952,
always_delete,,anchor_failure,em,macro,358,294,0.05711886427733942,0.033959127577859675,0.08317350263707747,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,f1,hotpot,157,140,0.20176734591997736,0.15622062240374937,0.2497905867524809,
always_delete,,anchor_failure,f1,2wiki,201,154,0.18932217991746647,0.14498105371279488,0.2385495875216776,
always_delete,,anchor_failure,f1,macro,358,294,0.19554476291872191,0.16358938261391134,0.2301467413341937,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,em_minus_joint,hotpot,157,140,-0.11464968152866242,-0.18125,-0.050955414012738856,
always_delete,,anchor_failure,em_minus_joint,2wiki,201,154,-0.004975124378109453,-0.0380952380952381,0.0273299519971016,
always_delete,,anchor_failure,em_minus_joint,macro,358,294,-0.05981240295338594,-0.09695709754949977,-0.024354358306283058,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,f1_minus_joint,hotpot,157,140,-0.1277958285797278,-0.1875691232592024,-0.07027897617187147,
always_delete,,anchor_failure,f1_minus_joint,2wiki,201,154,-0.008148823940831298,-0.04351538533595697,0.02732739005625726,
always_delete,,anchor_failure,f1_minus_joint,macro,358,294,-0.06797232626027955,-0.10372632341340138,-0.03456697476590265,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,em_minus_fixed,hotpot,157,140,-0.11464968152866242,-0.18125,-0.050955414012738856,
always_delete,,anchor_failure,em_minus_fixed,2wiki,201,154,-0.004975124378109453,-0.0380952380952381,0.0273299519971016,
always_delete,,anchor_failure,em_minus_fixed,macro,358,294,-0.05981240295338594,-0.09695709754949977,-0.024354358306283058,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,f1_minus_fixed,hotpot,157,140,-0.1277958285797278,-0.1875691232592024,-0.07027897617187147,
always_delete,,anchor_failure,f1_minus_fixed,2wiki,201,154,-0.008148823940831298,-0.04351538533595697,0.02732739005625726,
always_delete,,anchor_failure,f1_minus_fixed,macro,358,294,-0.06797232626027955,-0.10372632341340138,-0.03456697476590265,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,extra_reader_calls,hotpot,157,140,1.0,1.0,1.0,
always_delete,,anchor_failure,extra_reader_calls,2wiki,201,154,1.0,1.0,1.0,
always_delete,,anchor_failure,extra_reader_calls,macro,358,294,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,extra_reader_input_tokens,hotpot,157,140,409.7643312101911,391.85090021515856,427.74259075361357,
always_delete,,anchor_failure,extra_reader_input_tokens,2wiki,201,154,424.4726368159204,398.6819154228856,452.29073778345577,
always_delete,,anchor_failure,extra_reader_input_tokens,macro,358,294,417.11848401305576,401.4151972569898,433.6767770575114,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,extra_reader_output_tokens,hotpot,157,140,15.21656050955414,12.727818565400844,17.842481648786,
always_delete,,anchor_failure,extra_reader_output_tokens,2wiki,201,154,22.029850746268657,19.15872825091575,24.960438271315283,
always_delete,,anchor_failure,extra_reader_output_tokens,macro,358,294,18.6232056279114,16.688790942156277,20.574264585097907,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,relevance_windows,hotpot,157,140,5.0,5.0,5.0,
always_delete,,anchor_failure,relevance_windows,2wiki,201,154,5.0497512437810945,5.0199975124378104,5.0855614973262036,
always_delete,,anchor_failure,relevance_windows,macro,358,294,5.024875621890548,5.009998756218906,5.042780748663102,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,extra_reader_gpu_seconds_allocated,hotpot,157,140,0.11515113252411029,0.10843224573179584,0.12200635937245483,
always_delete,,anchor_failure,extra_reader_gpu_seconds_allocated,2wiki,201,154,0.14740939679727466,0.14093161778747956,0.15378188292055625,
always_delete,,anchor_failure,extra_reader_gpu_seconds_allocated,macro,358,294,0.13128026466069248,0.12660237432570404,0.13588742208713642,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,predictor_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
always_delete,,anchor_failure,predictor_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
always_delete,,anchor_failure,predictor_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,reranker_gpu_seconds_allocated,hotpot,157,140,0.0009638682432914997,0.000924617342496699,0.0010042579148979648,
always_delete,,anchor_failure,reranker_gpu_seconds_allocated,2wiki,201,154,0.0009640721332562015,0.0009052925027636989,0.0010277338362871008,
always_delete,,anchor_failure,reranker_gpu_seconds_allocated,macro,358,294,0.0009639701882738506,0.0009283273607628441,0.0010015390579933905,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,gpu_seconds_allocated_total,hotpot,157,140,0.25678644380036936,0.24538042631359555,0.2683303806057729,
always_delete,,anchor_failure,gpu_seconds_allocated_total,2wiki,201,154,0.3191543324197588,0.30776000738432147,0.33156082081222,
always_delete,,anchor_failure,gpu_seconds_allocated_total,macro,358,294,0.2879703881100641,0.27990158393785114,0.2963440327053659,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,retrieval_cpu_seconds,hotpot,157,140,0.004732968154434518,0.004411649706519514,0.005059708866308523,
always_delete,,anchor_failure,retrieval_cpu_seconds,2wiki,201,154,0.0033061532315274526,0.0031161991925345144,0.0035047188916990848,
always_delete,,anchor_failure,retrieval_cpu_seconds,macro,358,294,0.004019560692980985,0.0038293304755578927,0.004211523621065053,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,privileged_extra_calls,hotpot,157,140,0.0,0.0,0.0,
always_delete,,anchor_failure,privileged_extra_calls,2wiki,201,154,0.0,0.0,0.0,
always_delete,,anchor_failure,privileged_extra_calls,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,privileged_input_tokens,hotpot,157,140,0.0,0.0,0.0,
always_delete,,anchor_failure,privileged_input_tokens,2wiki,201,154,0.0,0.0,0.0,
always_delete,,anchor_failure,privileged_input_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,privileged_output_tokens,hotpot,157,140,0.0,0.0,0.0,
always_delete,,anchor_failure,privileged_output_tokens,2wiki,201,154,0.0,0.0,0.0,
always_delete,,anchor_failure,privileged_output_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,privileged_label_reader_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
always_delete,,anchor_failure,privileged_label_reader_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
always_delete,,anchor_failure,privileged_label_reader_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,privileged_nli_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
always_delete,,anchor_failure,privileged_nli_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
always_delete,,anchor_failure,privileged_nli_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,anchor_failure,allocated_service_elapsed_seconds,hotpot,157,140,0.2615194119548039,0.2500560867497211,0.2731148887270414,
always_delete,,anchor_failure,allocated_service_elapsed_seconds,2wiki,201,154,0.32246048565128627,0.31105334576763527,0.33489067054737776,
always_delete,,anchor_failure,allocated_service_elapsed_seconds,macro,358,294,0.2919899488030451,0.2839100982980857,0.3003685774439232,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,em,hotpot,99,95,0.9494949494949495,0.900990099009901,0.9897959183673469,
always_delete,,anchor_success,em,2wiki,55,55,0.8727272727272727,0.7818181818181819,0.9454545454545454,
always_delete,,anchor_success,em,macro,154,150,0.9111111111111111,0.8612059582246884,0.9574211502782931,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,f1,hotpot,99,95,0.9619235836627141,0.924060504324749,0.9911268855368234,
always_delete,,anchor_success,f1,2wiki,55,55,0.8727272727272727,0.7818181818181819,0.9454545454545454,
always_delete,,anchor_success,f1,macro,154,150,0.9173254281949934,0.8689373216554408,0.9612272727272727,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,em_minus_joint,hotpot,99,95,0.04040404040404041,0.0,0.09090909090909091,
always_delete,,anchor_success,em_minus_joint,2wiki,55,55,-0.03636363636363636,-0.10909090909090909,0.03636363636363636,
always_delete,,anchor_success,em_minus_joint,macro,154,150,0.002020202020202023,-0.040552584670231734,0.0440909090909091,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,f1_minus_joint,hotpot,99,95,0.034891356630487064,-0.008261288893498298,0.08013828763828759,
always_delete,,anchor_success,f1_minus_joint,2wiki,55,55,-0.03636363636363636,-0.10909090909090909,0.03636363636363636,
always_delete,,anchor_success,f1_minus_joint,macro,154,150,-0.0007361398665746491,-0.04371923834093965,0.04016802889139845,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,em_minus_fixed,hotpot,99,95,0.04040404040404041,0.0,0.09090909090909091,
always_delete,,anchor_success,em_minus_fixed,2wiki,55,55,-0.03636363636363636,-0.10909090909090909,0.03636363636363636,
always_delete,,anchor_success,em_minus_fixed,macro,154,150,0.002020202020202023,-0.040552584670231734,0.0440909090909091,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,f1_minus_fixed,hotpot,99,95,0.034891356630487064,-0.008261288893498298,0.08013828763828759,
always_delete,,anchor_success,f1_minus_fixed,2wiki,55,55,-0.03636363636363636,-0.10909090909090909,0.03636363636363636,
always_delete,,anchor_success,f1_minus_fixed,macro,154,150,-0.0007361398665746491,-0.04371923834093965,0.04016802889139845,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,extra_reader_calls,hotpot,99,95,1.0,1.0,1.0,
always_delete,,anchor_success,extra_reader_calls,2wiki,55,55,1.0,1.0,1.0,
always_delete,,anchor_success,extra_reader_calls,macro,154,150,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,extra_reader_input_tokens,hotpot,99,95,423.80808080808083,403.78768181818185,444.2407010309278,
always_delete,,anchor_success,extra_reader_input_tokens,2wiki,55,55,411.7818181818182,378.3263636363636,446.1131818181818,
always_delete,,anchor_success,extra_reader_input_tokens,macro,154,150,417.7949494949495,398.5352002164503,438.20806829896907,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,extra_reader_output_tokens,hotpot,99,95,5.757575757575758,4.838383838383838,7.188213821382137,
always_delete,,anchor_success,extra_reader_output_tokens,2wiki,55,55,4.8,3.327272727272727,6.6,
always_delete,,anchor_success,extra_reader_output_tokens,macro,154,150,5.278787878787879,4.345322356215213,6.378049007325517,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,relevance_windows,hotpot,99,95,5.0,5.0,5.0,
always_delete,,anchor_success,relevance_windows,2wiki,55,55,5.0,5.0,5.0,
always_delete,,anchor_success,relevance_windows,macro,154,150,5.0,5.0,5.0,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,extra_reader_gpu_seconds_allocated,hotpot,99,95,0.10509868686855006,0.09620339047700698,0.11379045934756134,
always_delete,,anchor_success,extra_reader_gpu_seconds_allocated,2wiki,55,55,0.13824793272731106,0.12566134390927222,0.1499791288890827,
always_delete,,anchor_success,extra_reader_gpu_seconds_allocated,macro,154,150,0.12167330979793056,0.11399128563982432,0.1289586181144298,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,predictor_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
always_delete,,anchor_success,predictor_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
always_delete,,anchor_success,predictor_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,reranker_gpu_seconds_allocated,hotpot,99,95,0.0009837150786914577,0.0009382910140934669,0.0010321894796542887,
always_delete,,anchor_success,reranker_gpu_seconds_allocated,2wiki,55,55,0.0009086973369923957,0.0008451356460101023,0.0009751654105725491,
always_delete,,anchor_success,reranker_gpu_seconds_allocated,macro,154,150,0.0009462062078419266,0.0009067370857729024,0.0009874981376302556,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,gpu_seconds_allocated_total,hotpot,99,95,0.24979758491856352,0.2372356991536932,0.2624090525148166,
always_delete,,anchor_success,gpu_seconds_allocated_total,2wiki,55,55,0.3035401758604311,0.2884284599259558,0.31846795193608635,
always_delete,,anchor_success,gpu_seconds_allocated_total,macro,154,150,0.27666888038949733,0.266712824368638,0.2862105005089654,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,retrieval_cpu_seconds,hotpot,99,95,0.005383588891062472,0.004810681075604884,0.005982486748856533,
always_delete,,anchor_success,retrieval_cpu_seconds,2wiki,55,55,0.002977920001880689,0.0027991040984951805,0.003166556639639153,
always_delete,,anchor_success,retrieval_cpu_seconds,macro,154,150,0.00418075444647158,0.0038784912652737183,0.0045000691312647315,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,privileged_extra_calls,hotpot,99,95,0.0,0.0,0.0,
always_delete,,anchor_success,privileged_extra_calls,2wiki,55,55,0.0,0.0,0.0,
always_delete,,anchor_success,privileged_extra_calls,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,privileged_input_tokens,hotpot,99,95,0.0,0.0,0.0,
always_delete,,anchor_success,privileged_input_tokens,2wiki,55,55,0.0,0.0,0.0,
always_delete,,anchor_success,privileged_input_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,privileged_output_tokens,hotpot,99,95,0.0,0.0,0.0,
always_delete,,anchor_success,privileged_output_tokens,2wiki,55,55,0.0,0.0,0.0,
always_delete,,anchor_success,privileged_output_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,privileged_label_reader_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
always_delete,,anchor_success,privileged_label_reader_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
always_delete,,anchor_success,privileged_label_reader_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,privileged_nli_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
always_delete,,anchor_success,privileged_nli_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
always_delete,,anchor_success,privileged_nli_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_delete,,anchor_success,allocated_service_elapsed_seconds,hotpot,99,95,0.25518117380962596,0.24246117051200844,0.2678113688485807,
always_delete,,anchor_success,allocated_service_elapsed_seconds,2wiki,55,55,0.3065180958623118,0.29138514280223154,0.3214513287872711,
always_delete,,anchor_success,allocated_service_elapsed_seconds,macro,154,150,0.2808496348359689,0.27086185310017324,0.2903756146420067,"[""hotpot"",""2wiki""]"
always_joint,,all,em,hotpot,256,224,0.44921875,0.3884259679714225,0.5138339920948617,
always_joint,,all,em,2wiki,256,197,0.25390625,0.19776119402985073,0.31557416006981237,
always_joint,,all,em,macro,512,421,0.3515625,0.30940565881322724,0.396087146549103,"[""hotpot"",""2wiki""]"
always_joint,,all,f1,hotpot,256,224,0.5606156596587664,0.5069397057018649,0.6153761687467928,
always_joint,,all,f1,2wiki,256,197,0.3503580928731166,0.29422675278198107,0.41081194692152956,
always_joint,,all,f1,macro,512,421,0.4554868762659415,0.416672511023946,0.4963848319765,"[""hotpot"",""2wiki""]"
always_joint,,all,em_minus_joint,hotpot,256,224,0.0,0.0,0.0,
always_joint,,all,em_minus_joint,2wiki,256,197,0.0,0.0,0.0,
always_joint,,all,em_minus_joint,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,all,f1_minus_joint,hotpot,256,224,0.0,0.0,0.0,
always_joint,,all,f1_minus_joint,2wiki,256,197,0.0,0.0,0.0,
always_joint,,all,f1_minus_joint,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,all,em_minus_fixed,hotpot,256,224,0.0,0.0,0.0,
always_joint,,all,em_minus_fixed,2wiki,256,197,0.0,0.0,0.0,
always_joint,,all,em_minus_fixed,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,all,f1_minus_fixed,hotpot,256,224,0.0,0.0,0.0,
always_joint,,all,f1_minus_fixed,2wiki,256,197,0.0,0.0,0.0,
always_joint,,all,f1_minus_fixed,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,all,extra_reader_calls,hotpot,256,224,1.0,1.0,1.0,
always_joint,,all,extra_reader_calls,2wiki,256,197,1.0,1.0,1.0,
always_joint,,all,extra_reader_calls,macro,512,421,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
always_joint,,all,extra_reader_input_tokens,hotpot,256,224,676.125,656.1291504482834,696.9186408547794,
always_joint,,all,extra_reader_input_tokens,2wiki,256,197,729.98046875,690.2068725099601,773.3562302503645,
always_joint,,all,extra_reader_input_tokens,macro,512,421,703.052734375,680.4533910617045,726.8917118206224,"[""hotpot"",""2wiki""]"
always_joint,,all,extra_reader_output_tokens,hotpot,256,224,10.69140625,9.179672924440299,12.311821576931925,
always_joint,,all,extra_reader_output_tokens,2wiki,256,197,15.703125,13.578740157480315,17.938040859816546,
always_joint,,all,extra_reader_output_tokens,macro,512,421,13.197265625,11.9077503639929,14.57911334707384,"[""hotpot"",""2wiki""]"
always_joint,,all,relevance_windows,hotpot,256,224,50.0078125,50.0,50.02008032128514,
always_joint,,all,relevance_windows,2wiki,256,197,50.3984375,50.2798503623856,50.53310095036038,
always_joint,,all,relevance_windows,macro,512,421,50.203125,50.143932058232004,50.27117296755472,"[""hotpot"",""2wiki""]"
always_joint,,all,extra_reader_gpu_seconds_allocated,hotpot,256,224,0.14681327066039102,0.14095294634270777,0.1525384160186038,
always_joint,,all,extra_reader_gpu_seconds_allocated,2wiki,256,197,0.1872417722139706,0.1787893888388208,0.19667223592098768,
always_joint,,all,extra_reader_gpu_seconds_allocated,macro,512,421,0.1670275214371808,0.16192495167492477,0.17261614707618303,"[""hotpot"",""2wiki""]"
always_joint,,all,predictor_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
always_joint,,all,predictor_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
always_joint,,all,predictor_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,all,reranker_gpu_seconds_allocated,hotpot,256,224,0.010535151305669881,0.010289557703602839,0.010778829969998543,
always_joint,,all,reranker_gpu_seconds_allocated,2wiki,256,197,0.009513455720927766,0.00922997666542978,0.009807163802024826,
always_joint,,all,reranker_gpu_seconds_allocated,macro,512,421,0.010024303513298824,0.009837529634201862,0.01021522427842838,"[""hotpot"",""2wiki""]"
always_joint,,all,gpu_seconds_allocated_total,hotpot,256,224,0.299196936303314,0.28917725445506254,0.3090363282684974,
always_joint,,all,gpu_seconds_allocated_total,2wiki,256,197,0.36616166770099934,0.3528104333270349,0.38088674798461714,
always_joint,,all,gpu_seconds_allocated_total,macro,512,421,0.3326793020021567,0.32427375972144934,0.34173041841174134,"[""hotpot"",""2wiki""]"
always_joint,,all,retrieval_cpu_seconds,hotpot,256,224,0.0049845753924273595,0.00469808838703741,0.005287329543234067,
always_joint,,all,retrieval_cpu_seconds,2wiki,256,197,0.0032356343735955306,0.0030741873666650667,0.003403887677266664,
always_joint,,all,retrieval_cpu_seconds,macro,512,421,0.004110104883011445,0.003944997614661777,0.0042854997219985355,"[""hotpot"",""2wiki""]"
always_joint,,all,privileged_extra_calls,hotpot,256,224,0.0,0.0,0.0,
always_joint,,all,privileged_extra_calls,2wiki,256,197,0.0,0.0,0.0,
always_joint,,all,privileged_extra_calls,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,all,privileged_input_tokens,hotpot,256,224,0.0,0.0,0.0,
always_joint,,all,privileged_input_tokens,2wiki,256,197,0.0,0.0,0.0,
always_joint,,all,privileged_input_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,all,privileged_output_tokens,hotpot,256,224,0.0,0.0,0.0,
always_joint,,all,privileged_output_tokens,2wiki,256,197,0.0,0.0,0.0,
always_joint,,all,privileged_output_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,all,privileged_label_reader_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
always_joint,,all,privileged_label_reader_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
always_joint,,all,privileged_label_reader_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,all,privileged_nli_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
always_joint,,all,privileged_nli_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
always_joint,,all,privileged_nli_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,all,allocated_service_elapsed_seconds,hotpot,256,224,0.30418151169574137,0.29414729469915224,0.3140286939492538,
always_joint,,all,allocated_service_elapsed_seconds,2wiki,256,197,0.36939730207459487,0.35606049844408333,0.3841149862573084,
always_joint,,all,allocated_service_elapsed_seconds,macro,512,421,0.3367894068851681,0.328371278920127,0.34589213328810664,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,em,hotpot,157,140,0.1592356687898089,0.10256410256410256,0.2214765100671141,
always_joint,,anchor_failure,em,2wiki,201,154,0.07462686567164178,0.04090909090909091,0.11290322580645161,
always_joint,,anchor_failure,em,macro,358,294,0.11693126723072535,0.0837973139857981,0.15311927626109476,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,f1,hotpot,157,140,0.3295631744997052,0.27052566900277747,0.39094012712208265,
always_joint,,anchor_failure,f1,2wiki,201,154,0.19747100385829774,0.15344337832206337,0.2449058352903222,
always_joint,,anchor_failure,f1,macro,358,294,0.26351708917900146,0.2258476508813332,0.30255789078658524,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,em_minus_joint,hotpot,157,140,0.0,0.0,0.0,
always_joint,,anchor_failure,em_minus_joint,2wiki,201,154,0.0,0.0,0.0,
always_joint,,anchor_failure,em_minus_joint,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,f1_minus_joint,hotpot,157,140,0.0,0.0,0.0,
always_joint,,anchor_failure,f1_minus_joint,2wiki,201,154,0.0,0.0,0.0,
always_joint,,anchor_failure,f1_minus_joint,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,em_minus_fixed,hotpot,157,140,0.0,0.0,0.0,
always_joint,,anchor_failure,em_minus_fixed,2wiki,201,154,0.0,0.0,0.0,
always_joint,,anchor_failure,em_minus_fixed,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,f1_minus_fixed,hotpot,157,140,0.0,0.0,0.0,
always_joint,,anchor_failure,f1_minus_fixed,2wiki,201,154,0.0,0.0,0.0,
always_joint,,anchor_failure,f1_minus_fixed,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,extra_reader_calls,hotpot,157,140,1.0,1.0,1.0,
always_joint,,anchor_failure,extra_reader_calls,2wiki,201,154,1.0,1.0,1.0,
always_joint,,anchor_failure,extra_reader_calls,macro,358,294,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,extra_reader_input_tokens,hotpot,157,140,671.0700636942676,646.384289367921,695.9291871077123,
always_joint,,anchor_failure,extra_reader_input_tokens,2wiki,201,154,735.9502487562189,689.9037798194713,787.5824646208076,
always_joint,,anchor_failure,extra_reader_input_tokens,macro,358,294,703.5101562252432,677.1950845151551,732.1393562054888,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,extra_reader_output_tokens,hotpot,157,140,13.624203821656051,11.373377150275884,16.05772058823529,
always_joint,,anchor_failure,extra_reader_output_tokens,2wiki,201,154,18.83582089552239,16.285696428571427,21.4218141765978,
always_joint,,anchor_failure,extra_reader_output_tokens,macro,358,294,16.23001235858922,14.523227610334123,17.993821030828677,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,relevance_windows,hotpot,157,140,50.01273885350319,50.0,50.032679738562095,
always_joint,,anchor_failure,relevance_windows,2wiki,201,154,50.407960199004975,50.2680412371134,50.573606064654015,
always_joint,,anchor_failure,relevance_windows,macro,358,294,50.21034952625408,50.13943637172535,50.29340955743983,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,extra_reader_gpu_seconds_allocated,hotpot,157,140,0.14422692109835253,0.1369749821767841,0.1513152110399011,
always_joint,,anchor_failure,extra_reader_gpu_seconds_allocated,2wiki,201,154,0.1896984569054956,0.1796385844783648,0.20112120305557218,
always_joint,,anchor_failure,extra_reader_gpu_seconds_allocated,macro,358,294,0.16696268900192407,0.16073085768016634,0.17356621639139022,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,predictor_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
always_joint,,anchor_failure,predictor_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
always_joint,,anchor_failure,predictor_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,reranker_gpu_seconds_allocated,hotpot,157,140,0.010432885404508636,0.0101548652039377,0.01071950892928642,
always_joint,,anchor_failure,reranker_gpu_seconds_allocated,2wiki,201,154,0.009517837465972338,0.009183999956781683,0.009859494054316699,
always_joint,,anchor_failure,reranker_gpu_seconds_allocated,macro,358,294,0.009975361435240488,0.00975257046989806,0.010196616719381836,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,gpu_seconds_allocated_total,hotpot,157,140,0.29533124953582873,0.28274155173672194,0.3078485278041471,
always_joint,,anchor_failure,gpu_seconds_allocated_total,2wiki,201,154,0.36999715786069587,0.35409200701478843,0.3879127552606659,
always_joint,,anchor_failure,gpu_seconds_allocated_total,macro,358,294,0.33266420369826233,0.3223439333057944,0.34354339354815944,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,retrieval_cpu_seconds,hotpot,157,140,0.004732968154434518,0.004411649706519514,0.005059708866308523,
always_joint,,anchor_failure,retrieval_cpu_seconds,2wiki,201,154,0.0033061532315274526,0.0031161991925345144,0.0035047188916990848,
always_joint,,anchor_failure,retrieval_cpu_seconds,macro,358,294,0.004019560692980985,0.0038293304755578927,0.004211523621065053,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,privileged_extra_calls,hotpot,157,140,0.0,0.0,0.0,
always_joint,,anchor_failure,privileged_extra_calls,2wiki,201,154,0.0,0.0,0.0,
always_joint,,anchor_failure,privileged_extra_calls,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,privileged_input_tokens,hotpot,157,140,0.0,0.0,0.0,
always_joint,,anchor_failure,privileged_input_tokens,2wiki,201,154,0.0,0.0,0.0,
always_joint,,anchor_failure,privileged_input_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,privileged_output_tokens,hotpot,157,140,0.0,0.0,0.0,
always_joint,,anchor_failure,privileged_output_tokens,2wiki,201,154,0.0,0.0,0.0,
always_joint,,anchor_failure,privileged_output_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,privileged_label_reader_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
always_joint,,anchor_failure,privileged_label_reader_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
always_joint,,anchor_failure,privileged_label_reader_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,privileged_nli_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
always_joint,,anchor_failure,privileged_nli_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
always_joint,,anchor_failure,privileged_nli_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_failure,allocated_service_elapsed_seconds,hotpot,157,140,0.30006421769026326,0.2874372028977739,0.3126748966079069,
always_joint,,anchor_failure,allocated_service_elapsed_seconds,2wiki,201,154,0.3733033110922233,0.3574491502475488,0.39124806304685905,
always_joint,,anchor_failure,allocated_service_elapsed_seconds,macro,358,294,0.33668376439124326,0.32638324828972287,0.34757029290560226,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,em,hotpot,99,95,0.9090909090909091,0.85,0.9595959595959596,
always_joint,,anchor_success,em,2wiki,55,55,0.9090909090909091,0.8363636363636363,0.9818181818181818,
always_joint,,anchor_success,em,macro,154,150,0.9090909090909091,0.8609461966604823,0.9548266166822867,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,f1,hotpot,99,95,0.9270322270322271,0.8776333648989899,0.970245765832106,
always_joint,,anchor_success,f1,2wiki,55,55,0.9090909090909091,0.8363636363636363,0.9818181818181818,
always_joint,,anchor_success,f1,macro,154,150,0.918061568061568,0.8715667660616082,0.9605635033369408,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,em_minus_joint,hotpot,99,95,0.0,0.0,0.0,
always_joint,,anchor_success,em_minus_joint,2wiki,55,55,0.0,0.0,0.0,
always_joint,,anchor_success,em_minus_joint,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,f1_minus_joint,hotpot,99,95,0.0,0.0,0.0,
always_joint,,anchor_success,f1_minus_joint,2wiki,55,55,0.0,0.0,0.0,
always_joint,,anchor_success,f1_minus_joint,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,em_minus_fixed,hotpot,99,95,0.0,0.0,0.0,
always_joint,,anchor_success,em_minus_fixed,2wiki,55,55,0.0,0.0,0.0,
always_joint,,anchor_success,em_minus_fixed,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,f1_minus_fixed,hotpot,99,95,0.0,0.0,0.0,
always_joint,,anchor_success,f1_minus_fixed,2wiki,55,55,0.0,0.0,0.0,
always_joint,,anchor_success,f1_minus_fixed,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,extra_reader_calls,hotpot,99,95,1.0,1.0,1.0,
always_joint,,anchor_success,extra_reader_calls,2wiki,55,55,1.0,1.0,1.0,
always_joint,,anchor_success,extra_reader_calls,macro,154,150,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,extra_reader_input_tokens,hotpot,99,95,684.1414141414141,657.8299132653061,712.3131461675579,
always_joint,,anchor_success,extra_reader_input_tokens,2wiki,55,55,708.1636363636363,647.4363636363636,776.1827272727272,
always_joint,,anchor_success,extra_reader_input_tokens,macro,154,150,696.1525252525253,662.9123211966604,732.5785484449759,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,extra_reader_output_tokens,hotpot,99,95,6.040404040404041,5.100984848484849,7.21570648878108,
always_joint,,anchor_success,extra_reader_output_tokens,2wiki,55,55,4.254545454545455,3.2545454545454544,5.5636363636363635,
always_joint,,anchor_success,extra_reader_output_tokens,macro,154,150,5.147474747474748,4.418419052842784,6.0140076144094,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,relevance_windows,hotpot,99,95,50.0,50.0,50.0,
always_joint,,anchor_success,relevance_windows,2wiki,55,55,50.36363636363637,50.21818181818182,50.527272727272724,
always_joint,,anchor_success,relevance_windows,macro,154,150,50.18181818181819,50.10909090909091,50.263636363636365,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,extra_reader_gpu_seconds_allocated,hotpot,99,95,0.15091485531938142,0.1424698644581611,0.15946882602117826,
always_joint,,anchor_success,extra_reader_gpu_seconds_allocated,2wiki,55,55,0.17826370634130645,0.16767482392465835,0.1887047576778277,
always_joint,,anchor_success,extra_reader_gpu_seconds_allocated,macro,154,150,0.16458928083034394,0.15785796892938278,0.17131873565341885,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,predictor_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
always_joint,,anchor_success,predictor_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
always_joint,,anchor_success,predictor_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,reranker_gpu_seconds_allocated,hotpot,99,95,0.010697330563067006,0.01033288857143787,0.011079265981394849,
always_joint,,anchor_success,reranker_gpu_seconds_allocated,2wiki,55,55,0.009497442434492145,0.009066387911500776,0.009927419019171225,
always_joint,,anchor_success,reranker_gpu_seconds_allocated,macro,154,150,0.010097386498779577,0.009817349864012283,0.010382556662554514,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,gpu_seconds_allocated_total,hotpot,99,95,0.30532736885377043,0.29183993652128987,0.3195751622597735,
always_joint,,anchor_success,gpu_seconds_allocated_total,2wiki,55,55,0.3521446945719262,0.3367510453435802,0.36759629515535114,
always_joint,,anchor_success,gpu_seconds_allocated_total,macro,154,150,0.3287360317128483,0.31830755199164695,0.33907238822475877,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,retrieval_cpu_seconds,hotpot,99,95,0.005383588891062472,0.004810681075604884,0.005982486748856533,
always_joint,,anchor_success,retrieval_cpu_seconds,2wiki,55,55,0.002977920001880689,0.0027991040984951805,0.003166556639639153,
always_joint,,anchor_success,retrieval_cpu_seconds,macro,154,150,0.00418075444647158,0.0038784912652737183,0.0045000691312647315,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,privileged_extra_calls,hotpot,99,95,0.0,0.0,0.0,
always_joint,,anchor_success,privileged_extra_calls,2wiki,55,55,0.0,0.0,0.0,
always_joint,,anchor_success,privileged_extra_calls,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,privileged_input_tokens,hotpot,99,95,0.0,0.0,0.0,
always_joint,,anchor_success,privileged_input_tokens,2wiki,55,55,0.0,0.0,0.0,
always_joint,,anchor_success,privileged_input_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,privileged_output_tokens,hotpot,99,95,0.0,0.0,0.0,
always_joint,,anchor_success,privileged_output_tokens,2wiki,55,55,0.0,0.0,0.0,
always_joint,,anchor_success,privileged_output_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,privileged_label_reader_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
always_joint,,anchor_success,privileged_label_reader_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
always_joint,,anchor_success,privileged_label_reader_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,privileged_nli_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
always_joint,,anchor_success,privileged_nli_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
always_joint,,anchor_success,privileged_nli_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
always_joint,,anchor_success,allocated_service_elapsed_seconds,hotpot,99,95,0.31071095774483287,0.2971720113326304,0.3249645198219616,
always_joint,,anchor_success,allocated_service_elapsed_seconds,2wiki,55,55,0.3551226145738069,0.3397429427833541,0.3705483854209816,
always_joint,,anchor_success,allocated_service_elapsed_seconds,macro,154,150,0.33291678615931986,0.3224044187638112,0.34324301686915093,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,em,hotpot,256,224,0.44921875,0.3884259679714225,0.5138339920948617,
validation_best_fixed,,all,em,2wiki,256,197,0.25390625,0.19776119402985073,0.31557416006981237,
validation_best_fixed,,all,em,macro,512,421,0.3515625,0.30940565881322724,0.396087146549103,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,f1,hotpot,256,224,0.5606156596587664,0.5069397057018649,0.6153761687467928,
validation_best_fixed,,all,f1,2wiki,256,197,0.3503580928731166,0.29422675278198107,0.41081194692152956,
validation_best_fixed,,all,f1,macro,512,421,0.4554868762659415,0.416672511023946,0.4963848319765,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,em_minus_joint,hotpot,256,224,0.0,0.0,0.0,
validation_best_fixed,,all,em_minus_joint,2wiki,256,197,0.0,0.0,0.0,
validation_best_fixed,,all,em_minus_joint,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,f1_minus_joint,hotpot,256,224,0.0,0.0,0.0,
validation_best_fixed,,all,f1_minus_joint,2wiki,256,197,0.0,0.0,0.0,
validation_best_fixed,,all,f1_minus_joint,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,em_minus_fixed,hotpot,256,224,0.0,0.0,0.0,
validation_best_fixed,,all,em_minus_fixed,2wiki,256,197,0.0,0.0,0.0,
validation_best_fixed,,all,em_minus_fixed,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,f1_minus_fixed,hotpot,256,224,0.0,0.0,0.0,
validation_best_fixed,,all,f1_minus_fixed,2wiki,256,197,0.0,0.0,0.0,
validation_best_fixed,,all,f1_minus_fixed,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,extra_reader_calls,hotpot,256,224,1.0,1.0,1.0,
validation_best_fixed,,all,extra_reader_calls,2wiki,256,197,1.0,1.0,1.0,
validation_best_fixed,,all,extra_reader_calls,macro,512,421,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,extra_reader_input_tokens,hotpot,256,224,676.125,656.1291504482834,696.9186408547794,
validation_best_fixed,,all,extra_reader_input_tokens,2wiki,256,197,729.98046875,690.2068725099601,773.3562302503645,
validation_best_fixed,,all,extra_reader_input_tokens,macro,512,421,703.052734375,680.4533910617045,726.8917118206224,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,extra_reader_output_tokens,hotpot,256,224,10.69140625,9.179672924440299,12.311821576931925,
validation_best_fixed,,all,extra_reader_output_tokens,2wiki,256,197,15.703125,13.578740157480315,17.938040859816546,
validation_best_fixed,,all,extra_reader_output_tokens,macro,512,421,13.197265625,11.9077503639929,14.57911334707384,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,relevance_windows,hotpot,256,224,50.0078125,50.0,50.02008032128514,
validation_best_fixed,,all,relevance_windows,2wiki,256,197,50.3984375,50.2798503623856,50.53310095036038,
validation_best_fixed,,all,relevance_windows,macro,512,421,50.203125,50.143932058232004,50.27117296755472,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,extra_reader_gpu_seconds_allocated,hotpot,256,224,0.14681327066039102,0.14095294634270777,0.1525384160186038,
validation_best_fixed,,all,extra_reader_gpu_seconds_allocated,2wiki,256,197,0.1872417722139706,0.1787893888388208,0.19667223592098768,
validation_best_fixed,,all,extra_reader_gpu_seconds_allocated,macro,512,421,0.1670275214371808,0.16192495167492477,0.17261614707618303,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,predictor_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
validation_best_fixed,,all,predictor_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
validation_best_fixed,,all,predictor_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,reranker_gpu_seconds_allocated,hotpot,256,224,0.010535151305669881,0.010289557703602839,0.010778829969998543,
validation_best_fixed,,all,reranker_gpu_seconds_allocated,2wiki,256,197,0.009513455720927766,0.00922997666542978,0.009807163802024826,
validation_best_fixed,,all,reranker_gpu_seconds_allocated,macro,512,421,0.010024303513298824,0.009837529634201862,0.01021522427842838,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,gpu_seconds_allocated_total,hotpot,256,224,0.299196936303314,0.28917725445506254,0.3090363282684974,
validation_best_fixed,,all,gpu_seconds_allocated_total,2wiki,256,197,0.36616166770099934,0.3528104333270349,0.38088674798461714,
validation_best_fixed,,all,gpu_seconds_allocated_total,macro,512,421,0.3326793020021567,0.32427375972144934,0.34173041841174134,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,retrieval_cpu_seconds,hotpot,256,224,0.0049845753924273595,0.00469808838703741,0.005287329543234067,
validation_best_fixed,,all,retrieval_cpu_seconds,2wiki,256,197,0.0032356343735955306,0.0030741873666650667,0.003403887677266664,
validation_best_fixed,,all,retrieval_cpu_seconds,macro,512,421,0.004110104883011445,0.003944997614661777,0.0042854997219985355,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,privileged_extra_calls,hotpot,256,224,0.0,0.0,0.0,
validation_best_fixed,,all,privileged_extra_calls,2wiki,256,197,0.0,0.0,0.0,
validation_best_fixed,,all,privileged_extra_calls,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,privileged_input_tokens,hotpot,256,224,0.0,0.0,0.0,
validation_best_fixed,,all,privileged_input_tokens,2wiki,256,197,0.0,0.0,0.0,
validation_best_fixed,,all,privileged_input_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,privileged_output_tokens,hotpot,256,224,0.0,0.0,0.0,
validation_best_fixed,,all,privileged_output_tokens,2wiki,256,197,0.0,0.0,0.0,
validation_best_fixed,,all,privileged_output_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,privileged_label_reader_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
validation_best_fixed,,all,privileged_label_reader_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
validation_best_fixed,,all,privileged_label_reader_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,privileged_nli_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
validation_best_fixed,,all,privileged_nli_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
validation_best_fixed,,all,privileged_nli_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,all,allocated_service_elapsed_seconds,hotpot,256,224,0.30418151169574137,0.29414729469915224,0.3140286939492538,
validation_best_fixed,,all,allocated_service_elapsed_seconds,2wiki,256,197,0.36939730207459487,0.35606049844408333,0.3841149862573084,
validation_best_fixed,,all,allocated_service_elapsed_seconds,macro,512,421,0.3367894068851681,0.328371278920127,0.34589213328810664,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,em,hotpot,157,140,0.1592356687898089,0.10256410256410256,0.2214765100671141,
validation_best_fixed,,anchor_failure,em,2wiki,201,154,0.07462686567164178,0.04090909090909091,0.11290322580645161,
validation_best_fixed,,anchor_failure,em,macro,358,294,0.11693126723072535,0.0837973139857981,0.15311927626109476,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,f1,hotpot,157,140,0.3295631744997052,0.27052566900277747,0.39094012712208265,
validation_best_fixed,,anchor_failure,f1,2wiki,201,154,0.19747100385829774,0.15344337832206337,0.2449058352903222,
validation_best_fixed,,anchor_failure,f1,macro,358,294,0.26351708917900146,0.2258476508813332,0.30255789078658524,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,em_minus_joint,hotpot,157,140,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,em_minus_joint,2wiki,201,154,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,em_minus_joint,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,f1_minus_joint,hotpot,157,140,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,f1_minus_joint,2wiki,201,154,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,f1_minus_joint,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,em_minus_fixed,hotpot,157,140,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,em_minus_fixed,2wiki,201,154,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,em_minus_fixed,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,f1_minus_fixed,hotpot,157,140,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,f1_minus_fixed,2wiki,201,154,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,f1_minus_fixed,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,extra_reader_calls,hotpot,157,140,1.0,1.0,1.0,
validation_best_fixed,,anchor_failure,extra_reader_calls,2wiki,201,154,1.0,1.0,1.0,
validation_best_fixed,,anchor_failure,extra_reader_calls,macro,358,294,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,extra_reader_input_tokens,hotpot,157,140,671.0700636942676,646.384289367921,695.9291871077123,
validation_best_fixed,,anchor_failure,extra_reader_input_tokens,2wiki,201,154,735.9502487562189,689.9037798194713,787.5824646208076,
validation_best_fixed,,anchor_failure,extra_reader_input_tokens,macro,358,294,703.5101562252432,677.1950845151551,732.1393562054888,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,extra_reader_output_tokens,hotpot,157,140,13.624203821656051,11.373377150275884,16.05772058823529,
validation_best_fixed,,anchor_failure,extra_reader_output_tokens,2wiki,201,154,18.83582089552239,16.285696428571427,21.4218141765978,
validation_best_fixed,,anchor_failure,extra_reader_output_tokens,macro,358,294,16.23001235858922,14.523227610334123,17.993821030828677,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,relevance_windows,hotpot,157,140,50.01273885350319,50.0,50.032679738562095,
validation_best_fixed,,anchor_failure,relevance_windows,2wiki,201,154,50.407960199004975,50.2680412371134,50.573606064654015,
validation_best_fixed,,anchor_failure,relevance_windows,macro,358,294,50.21034952625408,50.13943637172535,50.29340955743983,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,extra_reader_gpu_seconds_allocated,hotpot,157,140,0.14422692109835253,0.1369749821767841,0.1513152110399011,
validation_best_fixed,,anchor_failure,extra_reader_gpu_seconds_allocated,2wiki,201,154,0.1896984569054956,0.1796385844783648,0.20112120305557218,
validation_best_fixed,,anchor_failure,extra_reader_gpu_seconds_allocated,macro,358,294,0.16696268900192407,0.16073085768016634,0.17356621639139022,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,predictor_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,predictor_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,predictor_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,reranker_gpu_seconds_allocated,hotpot,157,140,0.010432885404508636,0.0101548652039377,0.01071950892928642,
validation_best_fixed,,anchor_failure,reranker_gpu_seconds_allocated,2wiki,201,154,0.009517837465972338,0.009183999956781683,0.009859494054316699,
validation_best_fixed,,anchor_failure,reranker_gpu_seconds_allocated,macro,358,294,0.009975361435240488,0.00975257046989806,0.010196616719381836,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,gpu_seconds_allocated_total,hotpot,157,140,0.29533124953582873,0.28274155173672194,0.3078485278041471,
validation_best_fixed,,anchor_failure,gpu_seconds_allocated_total,2wiki,201,154,0.36999715786069587,0.35409200701478843,0.3879127552606659,
validation_best_fixed,,anchor_failure,gpu_seconds_allocated_total,macro,358,294,0.33266420369826233,0.3223439333057944,0.34354339354815944,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,retrieval_cpu_seconds,hotpot,157,140,0.004732968154434518,0.004411649706519514,0.005059708866308523,
validation_best_fixed,,anchor_failure,retrieval_cpu_seconds,2wiki,201,154,0.0033061532315274526,0.0031161991925345144,0.0035047188916990848,
validation_best_fixed,,anchor_failure,retrieval_cpu_seconds,macro,358,294,0.004019560692980985,0.0038293304755578927,0.004211523621065053,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,privileged_extra_calls,hotpot,157,140,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,privileged_extra_calls,2wiki,201,154,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,privileged_extra_calls,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,privileged_input_tokens,hotpot,157,140,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,privileged_input_tokens,2wiki,201,154,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,privileged_input_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,privileged_output_tokens,hotpot,157,140,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,privileged_output_tokens,2wiki,201,154,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,privileged_output_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,privileged_label_reader_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,privileged_label_reader_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,privileged_label_reader_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,privileged_nli_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,privileged_nli_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
validation_best_fixed,,anchor_failure,privileged_nli_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_failure,allocated_service_elapsed_seconds,hotpot,157,140,0.30006421769026326,0.2874372028977739,0.3126748966079069,
validation_best_fixed,,anchor_failure,allocated_service_elapsed_seconds,2wiki,201,154,0.3733033110922233,0.3574491502475488,0.39124806304685905,
validation_best_fixed,,anchor_failure,allocated_service_elapsed_seconds,macro,358,294,0.33668376439124326,0.32638324828972287,0.34757029290560226,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,em,hotpot,99,95,0.9090909090909091,0.85,0.9595959595959596,
validation_best_fixed,,anchor_success,em,2wiki,55,55,0.9090909090909091,0.8363636363636363,0.9818181818181818,
validation_best_fixed,,anchor_success,em,macro,154,150,0.9090909090909091,0.8609461966604823,0.9548266166822867,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,f1,hotpot,99,95,0.9270322270322271,0.8776333648989899,0.970245765832106,
validation_best_fixed,,anchor_success,f1,2wiki,55,55,0.9090909090909091,0.8363636363636363,0.9818181818181818,
validation_best_fixed,,anchor_success,f1,macro,154,150,0.918061568061568,0.8715667660616082,0.9605635033369408,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,em_minus_joint,hotpot,99,95,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,em_minus_joint,2wiki,55,55,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,em_minus_joint,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,f1_minus_joint,hotpot,99,95,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,f1_minus_joint,2wiki,55,55,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,f1_minus_joint,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,em_minus_fixed,hotpot,99,95,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,em_minus_fixed,2wiki,55,55,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,em_minus_fixed,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,f1_minus_fixed,hotpot,99,95,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,f1_minus_fixed,2wiki,55,55,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,f1_minus_fixed,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,extra_reader_calls,hotpot,99,95,1.0,1.0,1.0,
validation_best_fixed,,anchor_success,extra_reader_calls,2wiki,55,55,1.0,1.0,1.0,
validation_best_fixed,,anchor_success,extra_reader_calls,macro,154,150,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,extra_reader_input_tokens,hotpot,99,95,684.1414141414141,657.8299132653061,712.3131461675579,
validation_best_fixed,,anchor_success,extra_reader_input_tokens,2wiki,55,55,708.1636363636363,647.4363636363636,776.1827272727272,
validation_best_fixed,,anchor_success,extra_reader_input_tokens,macro,154,150,696.1525252525253,662.9123211966604,732.5785484449759,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,extra_reader_output_tokens,hotpot,99,95,6.040404040404041,5.100984848484849,7.21570648878108,
validation_best_fixed,,anchor_success,extra_reader_output_tokens,2wiki,55,55,4.254545454545455,3.2545454545454544,5.5636363636363635,
validation_best_fixed,,anchor_success,extra_reader_output_tokens,macro,154,150,5.147474747474748,4.418419052842784,6.0140076144094,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,relevance_windows,hotpot,99,95,50.0,50.0,50.0,
validation_best_fixed,,anchor_success,relevance_windows,2wiki,55,55,50.36363636363637,50.21818181818182,50.527272727272724,
validation_best_fixed,,anchor_success,relevance_windows,macro,154,150,50.18181818181819,50.10909090909091,50.263636363636365,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,extra_reader_gpu_seconds_allocated,hotpot,99,95,0.15091485531938142,0.1424698644581611,0.15946882602117826,
validation_best_fixed,,anchor_success,extra_reader_gpu_seconds_allocated,2wiki,55,55,0.17826370634130645,0.16767482392465835,0.1887047576778277,
validation_best_fixed,,anchor_success,extra_reader_gpu_seconds_allocated,macro,154,150,0.16458928083034394,0.15785796892938278,0.17131873565341885,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,predictor_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,predictor_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,predictor_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,reranker_gpu_seconds_allocated,hotpot,99,95,0.010697330563067006,0.01033288857143787,0.011079265981394849,
validation_best_fixed,,anchor_success,reranker_gpu_seconds_allocated,2wiki,55,55,0.009497442434492145,0.009066387911500776,0.009927419019171225,
validation_best_fixed,,anchor_success,reranker_gpu_seconds_allocated,macro,154,150,0.010097386498779577,0.009817349864012283,0.010382556662554514,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,gpu_seconds_allocated_total,hotpot,99,95,0.30532736885377043,0.29183993652128987,0.3195751622597735,
validation_best_fixed,,anchor_success,gpu_seconds_allocated_total,2wiki,55,55,0.3521446945719262,0.3367510453435802,0.36759629515535114,
validation_best_fixed,,anchor_success,gpu_seconds_allocated_total,macro,154,150,0.3287360317128483,0.31830755199164695,0.33907238822475877,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,retrieval_cpu_seconds,hotpot,99,95,0.005383588891062472,0.004810681075604884,0.005982486748856533,
validation_best_fixed,,anchor_success,retrieval_cpu_seconds,2wiki,55,55,0.002977920001880689,0.0027991040984951805,0.003166556639639153,
validation_best_fixed,,anchor_success,retrieval_cpu_seconds,macro,154,150,0.00418075444647158,0.0038784912652737183,0.0045000691312647315,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,privileged_extra_calls,hotpot,99,95,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,privileged_extra_calls,2wiki,55,55,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,privileged_extra_calls,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,privileged_input_tokens,hotpot,99,95,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,privileged_input_tokens,2wiki,55,55,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,privileged_input_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,privileged_output_tokens,hotpot,99,95,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,privileged_output_tokens,2wiki,55,55,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,privileged_output_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,privileged_label_reader_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,privileged_label_reader_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,privileged_label_reader_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,privileged_nli_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,privileged_nli_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
validation_best_fixed,,anchor_success,privileged_nli_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
validation_best_fixed,,anchor_success,allocated_service_elapsed_seconds,hotpot,99,95,0.31071095774483287,0.2971720113326304,0.3249645198219616,
validation_best_fixed,,anchor_success,allocated_service_elapsed_seconds,2wiki,55,55,0.3551226145738069,0.3397429427833541,0.3705483854209816,
validation_best_fixed,,anchor_success,allocated_service_elapsed_seconds,macro,154,150,0.33291678615931986,0.3224044187638112,0.34324301686915093,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,em,hotpot,256,224,0.42578125,0.365756577036994,0.4883743291592128,
direct_feasible,1711,all,em,2wiki,256,197,0.20703125,0.15953307392996108,0.26016680104817574,
direct_feasible,1711,all,em,macro,512,421,0.31640625,0.27738229178944207,0.3573662375556234,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,f1,hotpot,256,224,0.5319534823920455,0.4773572887486264,0.5872602535356577,
direct_feasible,1711,all,f1,2wiki,256,197,0.3063520040124128,0.25749722132235403,0.35938139975269984,
direct_feasible,1711,all,f1,macro,512,421,0.41915274320222917,0.382400191173167,0.4576602683214024,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,em_minus_joint,hotpot,256,224,-0.0234375,-0.05555555555555555,0.004115651464136307,
direct_feasible,1711,all,em_minus_joint,2wiki,256,197,-0.046875,-0.08148148148148149,-0.015444015444015444,
direct_feasible,1711,all,em_minus_joint,macro,512,421,-0.03515625,-0.0586863773353568,-0.01339509096764736,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,f1_minus_joint,hotpot,256,224,-0.02866217726672085,-0.05770259477244521,-0.001640025587548392,
direct_feasible,1711,all,f1_minus_joint,2wiki,256,197,-0.044006088860703715,-0.07723852540896634,-0.012817947789468804,
direct_feasible,1711,all,f1_minus_joint,macro,512,421,-0.03633413306371228,-0.05844155336202242,-0.015324157846328105,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,em_minus_fixed,hotpot,256,224,-0.0234375,-0.05555555555555555,0.004115651464136307,
direct_feasible,1711,all,em_minus_fixed,2wiki,256,197,-0.046875,-0.08148148148148149,-0.015444015444015444,
direct_feasible,1711,all,em_minus_fixed,macro,512,421,-0.03515625,-0.0586863773353568,-0.01339509096764736,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,f1_minus_fixed,hotpot,256,224,-0.02866217726672085,-0.05770259477244521,-0.001640025587548392,
direct_feasible,1711,all,f1_minus_fixed,2wiki,256,197,-0.044006088860703715,-0.07723852540896634,-0.012817947789468804,
direct_feasible,1711,all,f1_minus_fixed,macro,512,421,-0.03633413306371228,-0.05844155336202242,-0.015324157846328105,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,extra_reader_calls,hotpot,256,224,0.96875,0.9457364341085271,0.9883268482490273,
direct_feasible,1711,all,extra_reader_calls,2wiki,256,197,0.73046875,0.6718146718146718,0.7868217054263565,
direct_feasible,1711,all,extra_reader_calls,macro,512,421,0.849609375,0.818253214709194,0.8799324685518303,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,extra_reader_input_tokens,hotpot,256,224,602.21484375,570.9776061820527,632.7267000586615,
direct_feasible,1711,all,extra_reader_input_tokens,2wiki,256,197,527.609375,465.59929501952496,588.9319590724316,
direct_feasible,1711,all,extra_reader_input_tokens,macro,512,421,564.912109375,531.0857378936128,599.8513118706409,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,extra_reader_output_tokens,hotpot,256,224,10.9296875,9.17576171875,12.771344585213468,
direct_feasible,1711,all,extra_reader_output_tokens,2wiki,256,197,12.45703125,10.269656042192159,14.903418331784387,
direct_feasible,1711,all,extra_reader_output_tokens,macro,512,421,11.693359375,10.247434579332767,13.208191319676114,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,relevance_windows,hotpot,256,224,32.234375,29.53812291969434,34.832729244114,
direct_feasible,1711,all,relevance_windows,2wiki,256,197,26.94140625,23.860382059800664,29.89316480796756,
direct_feasible,1711,all,relevance_windows,macro,512,421,29.587890625,27.571673833210813,31.577899546539207,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,extra_reader_gpu_seconds_allocated,hotpot,256,224,0.13011262457336747,0.12269587982295795,0.13736923161494735,
direct_feasible,1711,all,extra_reader_gpu_seconds_allocated,2wiki,256,197,0.13698382596234449,0.12277065971287524,0.1517250143891162,
direct_feasible,1711,all,extra_reader_gpu_seconds_allocated,macro,512,421,0.13354822526785598,0.1256270347370546,0.14190009507055482,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,predictor_seconds_allocated,hotpot,256,224,0.0016151053391695314,0.0015885476662604113,0.001639350516441803,
direct_feasible,1711,all,predictor_seconds_allocated,2wiki,256,197,0.001573810938225506,0.0015457361160211994,0.0016058855836377612,
direct_feasible,1711,all,predictor_seconds_allocated,macro,512,421,0.0015944581386975187,0.0015754803648497155,0.0016139777726028716,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,reranker_gpu_seconds_allocated,hotpot,256,224,0.006893026986454404,0.006271061959335064,0.007499237392345058,
direct_feasible,1711,all,reranker_gpu_seconds_allocated,2wiki,256,197,0.0049426548904045325,0.00432592779846043,0.005536972043977039,
direct_feasible,1711,all,reranker_gpu_seconds_allocated,macro,512,421,0.005917840938429468,0.005477897998891908,0.006350412977883964,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,gpu_seconds_allocated_total,hotpot,256,224,0.2804692712362445,0.269046516933222,0.2912433356362147,
direct_feasible,1711,all,gpu_seconds_allocated_total,2wiki,256,197,0.3129067315570754,0.2942158917717732,0.3320117679934946,
direct_feasible,1711,all,gpu_seconds_allocated_total,macro,512,421,0.29668800139665996,0.28582005486482825,0.30796429680711895,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,retrieval_cpu_seconds,hotpot,256,224,0.0049845753924273595,0.00469808838703741,0.005287329543234067,
direct_feasible,1711,all,retrieval_cpu_seconds,2wiki,256,197,0.0032356343735955306,0.0030741873666650667,0.003403887677266664,
direct_feasible,1711,all,retrieval_cpu_seconds,macro,512,421,0.004110104883011445,0.003944997614661777,0.0042854997219985355,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,privileged_extra_calls,hotpot,256,224,0.0,0.0,0.0,
direct_feasible,1711,all,privileged_extra_calls,2wiki,256,197,0.0,0.0,0.0,
direct_feasible,1711,all,privileged_extra_calls,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,privileged_input_tokens,hotpot,256,224,0.0,0.0,0.0,
direct_feasible,1711,all,privileged_input_tokens,2wiki,256,197,0.0,0.0,0.0,
direct_feasible,1711,all,privileged_input_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,privileged_output_tokens,hotpot,256,224,0.0,0.0,0.0,
direct_feasible,1711,all,privileged_output_tokens,2wiki,256,197,0.0,0.0,0.0,
direct_feasible,1711,all,privileged_output_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,privileged_label_reader_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
direct_feasible,1711,all,privileged_label_reader_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
direct_feasible,1711,all,privileged_label_reader_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,privileged_nli_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
direct_feasible,1711,all,privileged_nli_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
direct_feasible,1711,all,privileged_nli_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1711,all,allocated_service_elapsed_seconds,hotpot,256,224,0.28545384662867185,0.27400092325241837,0.2962792507900503,
direct_feasible,1711,all,allocated_service_elapsed_seconds,2wiki,256,197,0.3161423659306709,0.29743351114269,0.3352189281317551,
direct_feasible,1711,all,allocated_service_elapsed_seconds,macro,512,421,0.3007981062796714,0.28997613384682486,0.3120660704055043,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,em,hotpot,157,140,0.12101910828025478,0.07227931333175841,0.17647058823529413,
direct_feasible,1711,anchor_failure,em,2wiki,201,154,0.024875621890547265,0.005,0.048783197831978285,
direct_feasible,1711,anchor_failure,em,macro,358,294,0.07294736508540102,0.04696950705082653,0.1027511191092556,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,f1,hotpot,157,140,0.2856481411403205,0.23112779021754057,0.34425138544756556,
direct_feasible,1711,anchor_failure,f1,2wiki,201,154,0.15137369665262534,0.1152357315457071,0.19142750190543847,
direct_feasible,1711,anchor_failure,f1,macro,358,294,0.21851091889647292,0.18600218872311483,0.25349359623428364,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,em_minus_joint,hotpot,157,140,-0.03821656050955414,-0.08334580838323352,0.0,
direct_feasible,1711,anchor_failure,em_minus_joint,2wiki,201,154,-0.04975124378109453,-0.08696209587513934,-0.015306122448979591,
direct_feasible,1711,anchor_failure,em_minus_joint,macro,358,294,-0.043983902145324334,-0.07292803095868475,-0.017812474310376327,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,f1_minus_joint,hotpot,157,140,-0.04391503335938468,-0.08524404605389327,-0.006316336557933204,
direct_feasible,1711,anchor_failure,f1_minus_joint,2wiki,201,154,-0.046097307205672414,-0.08088941820896696,-0.014528790958385532,
direct_feasible,1711,anchor_failure,f1_minus_joint,macro,358,294,-0.04500617028252855,-0.07151584498423248,-0.01971328714853102,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,em_minus_fixed,hotpot,157,140,-0.03821656050955414,-0.08334580838323352,0.0,
direct_feasible,1711,anchor_failure,em_minus_fixed,2wiki,201,154,-0.04975124378109453,-0.08696209587513934,-0.015306122448979591,
direct_feasible,1711,anchor_failure,em_minus_fixed,macro,358,294,-0.043983902145324334,-0.07292803095868475,-0.017812474310376327,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,f1_minus_fixed,hotpot,157,140,-0.04391503335938468,-0.08524404605389327,-0.006316336557933204,
direct_feasible,1711,anchor_failure,f1_minus_fixed,2wiki,201,154,-0.046097307205672414,-0.08088941820896696,-0.014528790958385532,
direct_feasible,1711,anchor_failure,f1_minus_fixed,macro,358,294,-0.04500617028252855,-0.07151584498423248,-0.01971328714853102,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,extra_reader_calls,hotpot,157,140,0.9872611464968153,0.967741935483871,1.0,
direct_feasible,1711,anchor_failure,extra_reader_calls,2wiki,201,154,0.736318407960199,0.6715686274509803,0.798941798941799,
direct_feasible,1711,anchor_failure,extra_reader_calls,macro,358,294,0.8617897772285071,0.827734716396572,0.8939729013173122,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,extra_reader_input_tokens,hotpot,157,140,623.3503184713376,584.9553773466309,661.1227531397174,
direct_feasible,1711,anchor_failure,extra_reader_input_tokens,2wiki,201,154,564.5074626865671,494.4161057692308,637.1924796472185,
direct_feasible,1711,anchor_failure,extra_reader_input_tokens,macro,358,294,593.9288905789524,553.1525496095421,635.1822007391378,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,extra_reader_output_tokens,hotpot,157,140,14.522292993630574,11.895424836601308,17.29495033112583,
direct_feasible,1711,anchor_failure,extra_reader_output_tokens,2wiki,201,154,14.691542288557214,11.975108760876088,17.649781607838506,
direct_feasible,1711,anchor_failure,extra_reader_output_tokens,macro,358,294,14.606917641093894,12.704254078776962,16.63214525881555,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,relevance_windows,hotpot,157,140,33.261146496815286,29.84313725490196,36.53048780487805,
direct_feasible,1711,anchor_failure,relevance_windows,2wiki,201,154,30.81592039800995,27.364472773265877,34.07247256226256,
direct_feasible,1711,anchor_failure,relevance_windows,macro,358,294,32.03853344741262,29.6427537948602,34.357183103244104,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,extra_reader_gpu_seconds_allocated,hotpot,157,140,0.131472252308689,0.1225738443680643,0.14037565494450702,
direct_feasible,1711,anchor_failure,extra_reader_gpu_seconds_allocated,2wiki,201,154,0.14563183308500163,0.12852215338058104,0.16326582404339723,
direct_feasible,1711,anchor_failure,extra_reader_gpu_seconds_allocated,macro,358,294,0.13855204269684532,0.12893583373187234,0.14830580725638884,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,predictor_seconds_allocated,hotpot,157,140,0.0016152046714398233,0.001582071815661682,0.0016466541010566103,
direct_feasible,1711,anchor_failure,predictor_seconds_allocated,2wiki,201,154,0.0015749898429297429,0.001542480454150702,0.0016115911130836357,
direct_feasible,1711,anchor_failure,predictor_seconds_allocated,macro,358,294,0.0015950972571847832,0.0015721017751702162,0.0016188984222197127,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,reranker_gpu_seconds_allocated,hotpot,157,140,0.007029670831469741,0.0062545319381138815,0.007778769516783265,
direct_feasible,1711,anchor_failure,reranker_gpu_seconds_allocated,2wiki,201,154,0.0056248037175033105,0.004925498926325815,0.006304587666035945,
direct_feasible,1711,anchor_failure,reranker_gpu_seconds_allocated,macro,358,294,0.006327237274486526,0.005800017396718622,0.006832390558422292,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,gpu_seconds_allocated_total,hotpot,157,140,0.28078857084456615,0.26724953941279705,0.29436299820836354,
direct_feasible,1711,anchor_failure,gpu_seconds_allocated_total,2wiki,201,154,0.3236124901346626,0.3019045306217266,0.34686446884746386,
direct_feasible,1711,anchor_failure,gpu_seconds_allocated_total,macro,358,294,0.30220053048961437,0.28935805972553325,0.31562785449245206,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,retrieval_cpu_seconds,hotpot,157,140,0.004732968154434518,0.004411649706519514,0.005059708866308523,
direct_feasible,1711,anchor_failure,retrieval_cpu_seconds,2wiki,201,154,0.0033061532315274526,0.0031161991925345144,0.0035047188916990848,
direct_feasible,1711,anchor_failure,retrieval_cpu_seconds,macro,358,294,0.004019560692980985,0.0038293304755578927,0.004211523621065053,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,privileged_extra_calls,hotpot,157,140,0.0,0.0,0.0,
direct_feasible,1711,anchor_failure,privileged_extra_calls,2wiki,201,154,0.0,0.0,0.0,
direct_feasible,1711,anchor_failure,privileged_extra_calls,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,privileged_input_tokens,hotpot,157,140,0.0,0.0,0.0,
direct_feasible,1711,anchor_failure,privileged_input_tokens,2wiki,201,154,0.0,0.0,0.0,
direct_feasible,1711,anchor_failure,privileged_input_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,privileged_output_tokens,hotpot,157,140,0.0,0.0,0.0,
direct_feasible,1711,anchor_failure,privileged_output_tokens,2wiki,201,154,0.0,0.0,0.0,
direct_feasible,1711,anchor_failure,privileged_output_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,privileged_label_reader_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
direct_feasible,1711,anchor_failure,privileged_label_reader_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
direct_feasible,1711,anchor_failure,privileged_label_reader_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,privileged_nli_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
direct_feasible,1711,anchor_failure,privileged_nli_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
direct_feasible,1711,anchor_failure,privileged_nli_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_failure,allocated_service_elapsed_seconds,hotpot,157,140,0.2855215389990007,0.2719730147696352,0.29913215844869,
direct_feasible,1711,anchor_failure,allocated_service_elapsed_seconds,2wiki,201,154,0.32691864336619003,0.305284573135926,0.3501264431458538,
direct_feasible,1711,anchor_failure,allocated_service_elapsed_seconds,macro,358,294,0.30622009118259536,0.29339712044330113,0.31963708903798926,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,em,hotpot,99,95,0.9090909090909091,0.85,0.9595959595959596,
direct_feasible,1711,anchor_success,em,2wiki,55,55,0.8727272727272727,0.7818181818181819,0.9636363636363636,
direct_feasible,1711,anchor_success,em,macro,154,150,0.8909090909090909,0.837859770384255,0.9410018552875696,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,f1,hotpot,99,95,0.9225589225589227,0.8694158075601374,0.9690721649484536,
direct_feasible,1711,anchor_success,f1,2wiki,55,55,0.8727272727272727,0.7818181818181819,0.9636363636363636,
direct_feasible,1711,anchor_success,f1,macro,154,150,0.8976430976430977,0.846127344877345,0.9455218713539774,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,em_minus_joint,hotpot,99,95,0.0,-0.04040404040404041,0.04040404040404041,
direct_feasible,1711,anchor_success,em_minus_joint,2wiki,55,55,-0.03636363636363636,-0.10909090909090909,0.03636363636363636,
direct_feasible,1711,anchor_success,em_minus_joint,macro,154,150,-0.01818181818181818,-0.05964749536178107,0.01950757575757576,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,f1_minus_joint,hotpot,99,95,-0.0044733044733044755,-0.041428571428571426,0.03015913508260446,
direct_feasible,1711,anchor_success,f1_minus_joint,2wiki,55,55,-0.03636363636363636,-0.10909090909090909,0.03636363636363636,
direct_feasible,1711,anchor_success,f1_minus_joint,macro,154,150,-0.02041847041847042,-0.06079451585829136,0.01672446034690932,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,em_minus_fixed,hotpot,99,95,0.0,-0.04040404040404041,0.04040404040404041,
direct_feasible,1711,anchor_success,em_minus_fixed,2wiki,55,55,-0.03636363636363636,-0.10909090909090909,0.03636363636363636,
direct_feasible,1711,anchor_success,em_minus_fixed,macro,154,150,-0.01818181818181818,-0.05964749536178107,0.01950757575757576,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,f1_minus_fixed,hotpot,99,95,-0.0044733044733044755,-0.041428571428571426,0.03015913508260446,
direct_feasible,1711,anchor_success,f1_minus_fixed,2wiki,55,55,-0.03636363636363636,-0.10909090909090909,0.03636363636363636,
direct_feasible,1711,anchor_success,f1_minus_fixed,macro,154,150,-0.02041847041847042,-0.06079451585829136,0.01672446034690932,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,extra_reader_calls,hotpot,99,95,0.9393939393939394,0.8877551020408163,0.9801980198019802,
direct_feasible,1711,anchor_success,extra_reader_calls,2wiki,55,55,0.7090909090909091,0.5818181818181818,0.8181818181818182,
direct_feasible,1711,anchor_success,extra_reader_calls,macro,154,150,0.8242424242424242,0.7569538497217069,0.886456400742115,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,extra_reader_input_tokens,hotpot,99,95,568.6969696969697,520.919894736842,617.5729876893939,
direct_feasible,1711,anchor_success,extra_reader_input_tokens,2wiki,55,55,392.76363636363635,299.90818181818184,490.2377272727273,
direct_feasible,1711,anchor_success,extra_reader_input_tokens,macro,154,150,480.73030303030305,427.84487486820524,534.9776759785353,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,extra_reader_output_tokens,hotpot,99,95,5.232323232323233,4.540816326530612,6.090909090909091,
direct_feasible,1711,anchor_success,extra_reader_output_tokens,2wiki,55,55,4.290909090909091,2.635909090909091,6.2727272727272725,
direct_feasible,1711,anchor_success,extra_reader_output_tokens,macro,154,150,4.761616161616162,3.8472011217795457,5.828238636363635,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,relevance_windows,hotpot,99,95,30.606060606060606,26.286838250151547,34.896907216494846,
direct_feasible,1711,anchor_success,relevance_windows,2wiki,55,55,12.781818181818181,8.127272727272727,17.836363636363636,
direct_feasible,1711,anchor_success,relevance_windows,macro,154,150,21.693939393939395,18.51724257884972,24.933498537353735,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,extra_reader_gpu_seconds_allocated,hotpot,99,95,0.12795644725573635,0.11575003190475956,0.1399405501354129,
direct_feasible,1711,anchor_success,extra_reader_gpu_seconds_allocated,2wiki,55,55,0.10537929084136108,0.08305657741480403,0.12712144302489137,
direct_feasible,1711,anchor_success,extra_reader_gpu_seconds_allocated,macro,154,150,0.11666786904854871,0.1041062117440631,0.1290919179452454,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,predictor_seconds_allocated,hotpot,99,95,0.0016149478122358355,0.0015813321573109706,0.001647308368414059,
direct_feasible,1711,anchor_success,predictor_seconds_allocated,2wiki,55,55,0.001569502577397295,0.0015325337867993353,0.001610018887449493,
direct_feasible,1711,anchor_success,predictor_seconds_allocated,macro,154,150,0.0015922251948165653,0.0015670308685196933,0.0016184528026097426,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,reranker_gpu_seconds_allocated,hotpot,99,95,0.006676329171632103,0.005668657026760834,0.007665226457709814,
direct_feasible,1711,anchor_success,reranker_gpu_seconds_allocated,2wiki,55,55,0.0024497109950071803,0.0015318004990648524,0.00345914918277209,
direct_feasible,1711,anchor_success,reranker_gpu_seconds_allocated,macro,154,150,0.004563020083319641,0.0038745726693188193,0.005263892418651133,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,gpu_seconds_allocated_total,hotpot,99,95,0.27996290721092626,0.26343079556932,0.2966421560941779,
direct_feasible,1711,anchor_success,gpu_seconds_allocated_total,2wiki,55,55,0.27378205020989316,0.24831443869221795,0.29910623629986527,
direct_feasible,1711,anchor_success,gpu_seconds_allocated_total,macro,154,150,0.2768724787104097,0.26152365240242675,0.2918511165446578,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,retrieval_cpu_seconds,hotpot,99,95,0.005383588891062472,0.004810681075604884,0.005982486748856533,
direct_feasible,1711,anchor_success,retrieval_cpu_seconds,2wiki,55,55,0.002977920001880689,0.0027991040984951805,0.003166556639639153,
direct_feasible,1711,anchor_success,retrieval_cpu_seconds,macro,154,150,0.00418075444647158,0.0038784912652737183,0.0045000691312647315,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,privileged_extra_calls,hotpot,99,95,0.0,0.0,0.0,
direct_feasible,1711,anchor_success,privileged_extra_calls,2wiki,55,55,0.0,0.0,0.0,
direct_feasible,1711,anchor_success,privileged_extra_calls,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,privileged_input_tokens,hotpot,99,95,0.0,0.0,0.0,
direct_feasible,1711,anchor_success,privileged_input_tokens,2wiki,55,55,0.0,0.0,0.0,
direct_feasible,1711,anchor_success,privileged_input_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,privileged_output_tokens,hotpot,99,95,0.0,0.0,0.0,
direct_feasible,1711,anchor_success,privileged_output_tokens,2wiki,55,55,0.0,0.0,0.0,
direct_feasible,1711,anchor_success,privileged_output_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,privileged_label_reader_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
direct_feasible,1711,anchor_success,privileged_label_reader_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
direct_feasible,1711,anchor_success,privileged_label_reader_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,privileged_nli_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
direct_feasible,1711,anchor_success,privileged_nli_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
direct_feasible,1711,anchor_success,privileged_nli_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1711,anchor_success,allocated_service_elapsed_seconds,hotpot,99,95,0.2853464961019887,0.2688193349048783,0.30214380201991803,
direct_feasible,1711,anchor_success,allocated_service_elapsed_seconds,2wiki,55,55,0.27675997021177384,0.25133763575887674,0.30201487411980443,
direct_feasible,1711,anchor_success,allocated_service_elapsed_seconds,macro,154,150,0.28105323315688124,0.26564649851561706,0.29602745398030944,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,em,hotpot,256,224,0.44921875,0.3884259679714225,0.5138339920948617,
predicted_oracle_profile,1711,all,em,2wiki,256,197,0.25390625,0.19776119402985073,0.31557416006981237,
predicted_oracle_profile,1711,all,em,macro,512,421,0.3515625,0.30940565881322724,0.396087146549103,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,f1,hotpot,256,224,0.5606156596587664,0.5069397057018649,0.6153761687467928,
predicted_oracle_profile,1711,all,f1,2wiki,256,197,0.3503580928731166,0.29422675278198107,0.41081194692152956,
predicted_oracle_profile,1711,all,f1,macro,512,421,0.4554868762659415,0.416672511023946,0.4963848319765,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,em_minus_joint,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,em_minus_joint,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,em_minus_joint,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,f1_minus_joint,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,f1_minus_joint,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,f1_minus_joint,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,em_minus_fixed,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,em_minus_fixed,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,em_minus_fixed,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,f1_minus_fixed,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,f1_minus_fixed,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,f1_minus_fixed,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,extra_reader_calls,hotpot,256,224,1.0,1.0,1.0,
predicted_oracle_profile,1711,all,extra_reader_calls,2wiki,256,197,1.0,1.0,1.0,
predicted_oracle_profile,1711,all,extra_reader_calls,macro,512,421,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,extra_reader_input_tokens,hotpot,256,224,676.125,656.1291504482834,696.9186408547794,
predicted_oracle_profile,1711,all,extra_reader_input_tokens,2wiki,256,197,729.98046875,690.2068725099601,773.3562302503645,
predicted_oracle_profile,1711,all,extra_reader_input_tokens,macro,512,421,703.052734375,680.4533910617045,726.8917118206224,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,extra_reader_output_tokens,hotpot,256,224,10.69140625,9.179672924440299,12.311821576931925,
predicted_oracle_profile,1711,all,extra_reader_output_tokens,2wiki,256,197,15.703125,13.578740157480315,17.938040859816546,
predicted_oracle_profile,1711,all,extra_reader_output_tokens,macro,512,421,13.197265625,11.9077503639929,14.57911334707384,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,relevance_windows,hotpot,256,224,50.0078125,50.0,50.02008032128514,
predicted_oracle_profile,1711,all,relevance_windows,2wiki,256,197,50.3984375,50.2798503623856,50.53310095036038,
predicted_oracle_profile,1711,all,relevance_windows,macro,512,421,50.203125,50.143932058232004,50.27117296755472,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,extra_reader_gpu_seconds_allocated,hotpot,256,224,0.14681327066039102,0.14095294634270777,0.1525384160186038,
predicted_oracle_profile,1711,all,extra_reader_gpu_seconds_allocated,2wiki,256,197,0.1872417722139706,0.1787893888388208,0.19667223592098768,
predicted_oracle_profile,1711,all,extra_reader_gpu_seconds_allocated,macro,512,421,0.1670275214371808,0.16192495167492477,0.17261614707618303,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,predictor_seconds_allocated,hotpot,256,224,0.0016151053391695314,0.0015885476662604113,0.001639350516441803,
predicted_oracle_profile,1711,all,predictor_seconds_allocated,2wiki,256,197,0.001573810938225506,0.0015457361160211994,0.0016058855836377612,
predicted_oracle_profile,1711,all,predictor_seconds_allocated,macro,512,421,0.0015944581386975187,0.0015754803648497155,0.0016139777726028716,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,reranker_gpu_seconds_allocated,hotpot,256,224,0.010535151305669881,0.010289557703602839,0.010778829969998543,
predicted_oracle_profile,1711,all,reranker_gpu_seconds_allocated,2wiki,256,197,0.009513455720927766,0.00922997666542978,0.009807163802024826,
predicted_oracle_profile,1711,all,reranker_gpu_seconds_allocated,macro,512,421,0.010024303513298824,0.009837529634201862,0.01021522427842838,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,gpu_seconds_allocated_total,hotpot,256,224,0.30081204164248354,0.29077695835641454,0.31065343682893964,
predicted_oracle_profile,1711,all,gpu_seconds_allocated_total,2wiki,256,197,0.36773547863922473,0.3543858079107407,0.3824937440475132,
predicted_oracle_profile,1711,all,gpu_seconds_allocated_total,macro,512,421,0.33427376014085414,0.3258547906546115,0.3433331839269686,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,retrieval_cpu_seconds,hotpot,256,224,0.0049845753924273595,0.00469808838703741,0.005287329543234067,
predicted_oracle_profile,1711,all,retrieval_cpu_seconds,2wiki,256,197,0.0032356343735955306,0.0030741873666650667,0.003403887677266664,
predicted_oracle_profile,1711,all,retrieval_cpu_seconds,macro,512,421,0.004110104883011445,0.003944997614661777,0.0042854997219985355,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,privileged_extra_calls,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,privileged_extra_calls,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,privileged_extra_calls,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,privileged_input_tokens,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,privileged_input_tokens,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,privileged_input_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,privileged_output_tokens,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,privileged_output_tokens,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,privileged_output_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,privileged_label_reader_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,privileged_label_reader_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,privileged_label_reader_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,privileged_nli_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,privileged_nli_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1711,all,privileged_nli_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,all,allocated_service_elapsed_seconds,hotpot,256,224,0.3057966170349109,0.29574756822698145,0.3156414623452991,
predicted_oracle_profile,1711,all,allocated_service_elapsed_seconds,2wiki,256,197,0.37097111301282026,0.35762163511126405,0.38572175407121884,
predicted_oracle_profile,1711,all,allocated_service_elapsed_seconds,macro,512,421,0.3383838650238656,0.329964811651807,0.347475464023709,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,em,hotpot,157,140,0.1592356687898089,0.10256410256410256,0.2214765100671141,
predicted_oracle_profile,1711,anchor_failure,em,2wiki,201,154,0.07462686567164178,0.04090909090909091,0.11290322580645161,
predicted_oracle_profile,1711,anchor_failure,em,macro,358,294,0.11693126723072535,0.0837973139857981,0.15311927626109476,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,f1,hotpot,157,140,0.3295631744997052,0.27052566900277747,0.39094012712208265,
predicted_oracle_profile,1711,anchor_failure,f1,2wiki,201,154,0.19747100385829774,0.15344337832206337,0.2449058352903222,
predicted_oracle_profile,1711,anchor_failure,f1,macro,358,294,0.26351708917900146,0.2258476508813332,0.30255789078658524,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,em_minus_joint,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,em_minus_joint,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,em_minus_joint,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,f1_minus_joint,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,f1_minus_joint,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,f1_minus_joint,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,em_minus_fixed,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,em_minus_fixed,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,em_minus_fixed,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,f1_minus_fixed,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,f1_minus_fixed,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,f1_minus_fixed,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,extra_reader_calls,hotpot,157,140,1.0,1.0,1.0,
predicted_oracle_profile,1711,anchor_failure,extra_reader_calls,2wiki,201,154,1.0,1.0,1.0,
predicted_oracle_profile,1711,anchor_failure,extra_reader_calls,macro,358,294,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,extra_reader_input_tokens,hotpot,157,140,671.0700636942676,646.384289367921,695.9291871077123,
predicted_oracle_profile,1711,anchor_failure,extra_reader_input_tokens,2wiki,201,154,735.9502487562189,689.9037798194713,787.5824646208076,
predicted_oracle_profile,1711,anchor_failure,extra_reader_input_tokens,macro,358,294,703.5101562252432,677.1950845151551,732.1393562054888,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,extra_reader_output_tokens,hotpot,157,140,13.624203821656051,11.373377150275884,16.05772058823529,
predicted_oracle_profile,1711,anchor_failure,extra_reader_output_tokens,2wiki,201,154,18.83582089552239,16.285696428571427,21.4218141765978,
predicted_oracle_profile,1711,anchor_failure,extra_reader_output_tokens,macro,358,294,16.23001235858922,14.523227610334123,17.993821030828677,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,relevance_windows,hotpot,157,140,50.01273885350319,50.0,50.032679738562095,
predicted_oracle_profile,1711,anchor_failure,relevance_windows,2wiki,201,154,50.407960199004975,50.2680412371134,50.573606064654015,
predicted_oracle_profile,1711,anchor_failure,relevance_windows,macro,358,294,50.21034952625408,50.13943637172535,50.29340955743983,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,extra_reader_gpu_seconds_allocated,hotpot,157,140,0.14422692109835253,0.1369749821767841,0.1513152110399011,
predicted_oracle_profile,1711,anchor_failure,extra_reader_gpu_seconds_allocated,2wiki,201,154,0.1896984569054956,0.1796385844783648,0.20112120305557218,
predicted_oracle_profile,1711,anchor_failure,extra_reader_gpu_seconds_allocated,macro,358,294,0.16696268900192407,0.16073085768016634,0.17356621639139022,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,predictor_seconds_allocated,hotpot,157,140,0.0016152046714398233,0.001582071815661682,0.0016466541010566103,
predicted_oracle_profile,1711,anchor_failure,predictor_seconds_allocated,2wiki,201,154,0.0015749898429297429,0.001542480454150702,0.0016115911130836357,
predicted_oracle_profile,1711,anchor_failure,predictor_seconds_allocated,macro,358,294,0.0015950972571847832,0.0015721017751702162,0.0016188984222197127,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,reranker_gpu_seconds_allocated,hotpot,157,140,0.010432885404508636,0.0101548652039377,0.01071950892928642,
predicted_oracle_profile,1711,anchor_failure,reranker_gpu_seconds_allocated,2wiki,201,154,0.009517837465972338,0.009183999956781683,0.009859494054316699,
predicted_oracle_profile,1711,anchor_failure,reranker_gpu_seconds_allocated,macro,358,294,0.009975361435240488,0.00975257046989806,0.010196616719381836,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,gpu_seconds_allocated_total,hotpot,157,140,0.29694645420726856,0.28434568451487874,0.30947099017746754,
predicted_oracle_profile,1711,anchor_failure,gpu_seconds_allocated_total,2wiki,201,154,0.3715721477036256,0.3556555258406436,0.3894835963427981,
predicted_oracle_profile,1711,anchor_failure,gpu_seconds_allocated_total,macro,358,294,0.3342593009554471,0.32393238489623816,0.34513226326821256,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,retrieval_cpu_seconds,hotpot,157,140,0.004732968154434518,0.004411649706519514,0.005059708866308523,
predicted_oracle_profile,1711,anchor_failure,retrieval_cpu_seconds,2wiki,201,154,0.0033061532315274526,0.0031161991925345144,0.0035047188916990848,
predicted_oracle_profile,1711,anchor_failure,retrieval_cpu_seconds,macro,358,294,0.004019560692980985,0.0038293304755578927,0.004211523621065053,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,privileged_extra_calls,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,privileged_extra_calls,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,privileged_extra_calls,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,privileged_input_tokens,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,privileged_input_tokens,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,privileged_input_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,privileged_output_tokens,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,privileged_output_tokens,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,privileged_output_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,privileged_label_reader_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,privileged_label_reader_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,privileged_label_reader_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,privileged_nli_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,privileged_nli_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_failure,privileged_nli_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_failure,allocated_service_elapsed_seconds,hotpot,157,140,0.3016794223617031,0.28905001409322906,0.31428665221029495,
predicted_oracle_profile,1711,anchor_failure,allocated_service_elapsed_seconds,2wiki,201,154,0.37487830093515306,0.35898864731109725,0.3928260563465552,
predicted_oracle_profile,1711,anchor_failure,allocated_service_elapsed_seconds,macro,358,294,0.3382788616484281,0.32796600490394057,0.3491706344514226,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,em,hotpot,99,95,0.9090909090909091,0.85,0.9595959595959596,
predicted_oracle_profile,1711,anchor_success,em,2wiki,55,55,0.9090909090909091,0.8363636363636363,0.9818181818181818,
predicted_oracle_profile,1711,anchor_success,em,macro,154,150,0.9090909090909091,0.8609461966604823,0.9548266166822867,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,f1,hotpot,99,95,0.9270322270322271,0.8776333648989899,0.970245765832106,
predicted_oracle_profile,1711,anchor_success,f1,2wiki,55,55,0.9090909090909091,0.8363636363636363,0.9818181818181818,
predicted_oracle_profile,1711,anchor_success,f1,macro,154,150,0.918061568061568,0.8715667660616082,0.9605635033369408,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,em_minus_joint,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,em_minus_joint,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,em_minus_joint,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,f1_minus_joint,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,f1_minus_joint,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,f1_minus_joint,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,em_minus_fixed,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,em_minus_fixed,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,em_minus_fixed,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,f1_minus_fixed,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,f1_minus_fixed,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,f1_minus_fixed,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,extra_reader_calls,hotpot,99,95,1.0,1.0,1.0,
predicted_oracle_profile,1711,anchor_success,extra_reader_calls,2wiki,55,55,1.0,1.0,1.0,
predicted_oracle_profile,1711,anchor_success,extra_reader_calls,macro,154,150,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,extra_reader_input_tokens,hotpot,99,95,684.1414141414141,657.8299132653061,712.3131461675579,
predicted_oracle_profile,1711,anchor_success,extra_reader_input_tokens,2wiki,55,55,708.1636363636363,647.4363636363636,776.1827272727272,
predicted_oracle_profile,1711,anchor_success,extra_reader_input_tokens,macro,154,150,696.1525252525253,662.9123211966604,732.5785484449759,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,extra_reader_output_tokens,hotpot,99,95,6.040404040404041,5.100984848484849,7.21570648878108,
predicted_oracle_profile,1711,anchor_success,extra_reader_output_tokens,2wiki,55,55,4.254545454545455,3.2545454545454544,5.5636363636363635,
predicted_oracle_profile,1711,anchor_success,extra_reader_output_tokens,macro,154,150,5.147474747474748,4.418419052842784,6.0140076144094,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,relevance_windows,hotpot,99,95,50.0,50.0,50.0,
predicted_oracle_profile,1711,anchor_success,relevance_windows,2wiki,55,55,50.36363636363637,50.21818181818182,50.527272727272724,
predicted_oracle_profile,1711,anchor_success,relevance_windows,macro,154,150,50.18181818181819,50.10909090909091,50.263636363636365,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,extra_reader_gpu_seconds_allocated,hotpot,99,95,0.15091485531938142,0.1424698644581611,0.15946882602117826,
predicted_oracle_profile,1711,anchor_success,extra_reader_gpu_seconds_allocated,2wiki,55,55,0.17826370634130645,0.16767482392465835,0.1887047576778277,
predicted_oracle_profile,1711,anchor_success,extra_reader_gpu_seconds_allocated,macro,154,150,0.16458928083034394,0.15785796892938278,0.17131873565341885,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,predictor_seconds_allocated,hotpot,99,95,0.0016149478122358355,0.0015813321573109706,0.001647308368414059,
predicted_oracle_profile,1711,anchor_success,predictor_seconds_allocated,2wiki,55,55,0.001569502577397295,0.0015325337867993353,0.001610018887449493,
predicted_oracle_profile,1711,anchor_success,predictor_seconds_allocated,macro,154,150,0.0015922251948165653,0.0015670308685196933,0.0016184528026097426,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,reranker_gpu_seconds_allocated,hotpot,99,95,0.010697330563067006,0.01033288857143787,0.011079265981394849,
predicted_oracle_profile,1711,anchor_success,reranker_gpu_seconds_allocated,2wiki,55,55,0.009497442434492145,0.009066387911500776,0.009927419019171225,
predicted_oracle_profile,1711,anchor_success,reranker_gpu_seconds_allocated,macro,154,150,0.010097386498779577,0.009817349864012283,0.010382556662554514,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,gpu_seconds_allocated_total,hotpot,99,95,0.30694231666600624,0.2934678961207257,0.3211830775960654,
predicted_oracle_profile,1711,anchor_success,gpu_seconds_allocated_total,2wiki,55,55,0.3537141971493235,0.3383278632256481,0.36918716938746143,
predicted_oracle_profile,1711,anchor_success,gpu_seconds_allocated_total,macro,154,150,0.3303282569076649,0.31989667310082925,0.3406647090920649,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,retrieval_cpu_seconds,hotpot,99,95,0.005383588891062472,0.004810681075604884,0.005982486748856533,
predicted_oracle_profile,1711,anchor_success,retrieval_cpu_seconds,2wiki,55,55,0.002977920001880689,0.0027991040984951805,0.003166556639639153,
predicted_oracle_profile,1711,anchor_success,retrieval_cpu_seconds,macro,154,150,0.00418075444647158,0.0038784912652737183,0.0045000691312647315,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,privileged_extra_calls,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,privileged_extra_calls,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,privileged_extra_calls,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,privileged_input_tokens,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,privileged_input_tokens,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,privileged_input_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,privileged_output_tokens,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,privileged_output_tokens,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,privileged_output_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,privileged_label_reader_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,privileged_label_reader_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,privileged_label_reader_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,privileged_nli_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,privileged_nli_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1711,anchor_success,privileged_nli_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1711,anchor_success,allocated_service_elapsed_seconds,hotpot,99,95,0.31232590555706874,0.29878675434368696,0.3265711289052739,
predicted_oracle_profile,1711,anchor_success,allocated_service_elapsed_seconds,2wiki,55,55,0.3566921171512042,0.3412847636864917,0.37212815307815883,
predicted_oracle_profile,1711,anchor_success,allocated_service_elapsed_seconds,macro,154,150,0.33450901135413647,0.3239872004540267,0.3448401798872306,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,em,hotpot,256,224,0.4140625,0.3558702200541139,0.4739000446229361,
direct_feasible,1729,all,em,2wiki,256,197,0.25390625,0.1992619926199262,0.3130081300813008,
direct_feasible,1729,all,em,macro,512,421,0.333984375,0.29382319318550076,0.3770104993977013,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,f1,hotpot,256,224,0.5184460131650759,0.46475918327832644,0.571214827516841,
direct_feasible,1729,all,f1,2wiki,256,197,0.3398344904058339,0.28465799071368675,0.39863103510333253,
direct_feasible,1729,all,f1,macro,512,421,0.4291402517854549,0.390673432928489,0.4690076725530448,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,em_minus_joint,hotpot,256,224,-0.03515625,-0.07171314741035857,0.0,
direct_feasible,1729,all,em_minus_joint,2wiki,256,197,0.0,-0.023715415019762844,0.024291497975708502,
direct_feasible,1729,all,em_minus_joint,macro,512,421,-0.017578125,-0.039342674557023685,0.0037882512224617433,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,f1_minus_joint,hotpot,256,224,-0.042169646493690476,-0.0743598741870963,-0.011919785249658504,
direct_feasible,1729,all,f1_minus_joint,2wiki,256,197,-0.010523602467282739,-0.03610496125476714,0.01631491628041257,
direct_feasible,1729,all,f1_minus_joint,macro,512,421,-0.026346624480486608,-0.04706063533680705,-0.006030884108628714,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,em_minus_fixed,hotpot,256,224,-0.03515625,-0.07171314741035857,0.0,
direct_feasible,1729,all,em_minus_fixed,2wiki,256,197,0.0,-0.023715415019762844,0.024291497975708502,
direct_feasible,1729,all,em_minus_fixed,macro,512,421,-0.017578125,-0.039342674557023685,0.0037882512224617433,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,f1_minus_fixed,hotpot,256,224,-0.042169646493690476,-0.0743598741870963,-0.011919785249658504,
direct_feasible,1729,all,f1_minus_fixed,2wiki,256,197,-0.010523602467282739,-0.03610496125476714,0.01631491628041257,
direct_feasible,1729,all,f1_minus_fixed,macro,512,421,-0.026346624480486608,-0.04706063533680705,-0.006030884108628714,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,extra_reader_calls,hotpot,256,224,0.85546875,0.8063241106719368,0.8996375464684013,
direct_feasible,1729,all,extra_reader_calls,2wiki,256,197,0.88671875,0.8448979591836735,0.9243044628209849,
direct_feasible,1729,all,extra_reader_calls,macro,512,421,0.87109375,0.8389619579945798,0.9004828979615233,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,extra_reader_input_tokens,hotpot,256,224,559.40625,519.6173124452508,598.1134264330047,
direct_feasible,1729,all,extra_reader_input_tokens,2wiki,256,197,550.8984375,498.5700850542267,607.0353492280876,
direct_feasible,1729,all,extra_reader_input_tokens,macro,512,421,555.15234375,522.9704494568098,589.0769800871842,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,extra_reader_output_tokens,hotpot,256,224,10.4765625,8.762189317821258,12.24606072766185,
direct_feasible,1729,all,extra_reader_output_tokens,2wiki,256,197,15.8515625,13.481417624521072,18.342640387355686,
direct_feasible,1729,all,extra_reader_output_tokens,macro,512,421,13.1640625,11.681064010574403,14.683671673187007,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,relevance_windows,hotpot,256,224,28.578125,25.69018923848609,31.431374525616697,
direct_feasible,1729,all,relevance_windows,2wiki,256,197,26.14453125,22.99243230441304,29.328065306122447,
direct_feasible,1729,all,relevance_windows,macro,512,421,27.361328125,25.21969379818986,29.47460285719047,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,extra_reader_gpu_seconds_allocated,hotpot,256,224,0.12281227683465176,0.11329993049812803,0.13213746694876385,
direct_feasible,1729,all,extra_reader_gpu_seconds_allocated,2wiki,256,197,0.154964111799494,0.14316382581041479,0.16730452366073237,
direct_feasible,1729,all,extra_reader_gpu_seconds_allocated,macro,512,421,0.1388881943170729,0.1313374776625626,0.1466122440114861,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,predictor_seconds_allocated,hotpot,256,224,0.0015952416647451173,0.0015707764913431002,0.0016181212194354253,
direct_feasible,1729,all,predictor_seconds_allocated,2wiki,256,197,0.0015809152350811928,0.0015536575841034674,0.0016117723155311442,
direct_feasible,1729,all,predictor_seconds_allocated,macro,512,421,0.001588078449913155,0.0015699944027562694,0.0016067241391145364,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,reranker_gpu_seconds_allocated,hotpot,256,224,0.006092107453347045,0.005451542971815325,0.006735214615576377,
direct_feasible,1729,all,reranker_gpu_seconds_allocated,2wiki,256,197,0.004998542048908215,0.0043533022230349714,0.005651381191340445,
direct_feasible,1729,all,reranker_gpu_seconds_allocated,macro,512,421,0.00554532475112763,0.005089414658538587,0.005991242683892727,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,gpu_seconds_allocated_total,hotpot,256,224,0.27234814028999704,0.25958723560010405,0.2845576140735622,
direct_feasible,1729,all,gpu_seconds_allocated_total,2wiki,256,197,0.3309500088495843,0.3149515736981455,0.3483603942035196,
direct_feasible,1729,all,gpu_seconds_allocated_total,macro,512,421,0.3016490745697907,0.29144843344264326,0.3123876694208554,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,retrieval_cpu_seconds,hotpot,256,224,0.0049845753924273595,0.00469808838703741,0.005287329543234067,
direct_feasible,1729,all,retrieval_cpu_seconds,2wiki,256,197,0.0032356343735955306,0.0030741873666650667,0.003403887677266664,
direct_feasible,1729,all,retrieval_cpu_seconds,macro,512,421,0.004110104883011445,0.003944997614661777,0.0042854997219985355,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,privileged_extra_calls,hotpot,256,224,0.0,0.0,0.0,
direct_feasible,1729,all,privileged_extra_calls,2wiki,256,197,0.0,0.0,0.0,
direct_feasible,1729,all,privileged_extra_calls,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,privileged_input_tokens,hotpot,256,224,0.0,0.0,0.0,
direct_feasible,1729,all,privileged_input_tokens,2wiki,256,197,0.0,0.0,0.0,
direct_feasible,1729,all,privileged_input_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,privileged_output_tokens,hotpot,256,224,0.0,0.0,0.0,
direct_feasible,1729,all,privileged_output_tokens,2wiki,256,197,0.0,0.0,0.0,
direct_feasible,1729,all,privileged_output_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,privileged_label_reader_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
direct_feasible,1729,all,privileged_label_reader_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
direct_feasible,1729,all,privileged_label_reader_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,privileged_nli_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
direct_feasible,1729,all,privileged_nli_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
direct_feasible,1729,all,privileged_nli_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1729,all,allocated_service_elapsed_seconds,hotpot,256,224,0.2773327156824244,0.2645694439802092,0.2895137285750039,
direct_feasible,1729,all,allocated_service_elapsed_seconds,2wiki,256,197,0.33418564322317984,0.3181852945789595,0.35158737503077475,
direct_feasible,1729,all,allocated_service_elapsed_seconds,macro,512,421,0.3057591794528021,0.29556164867579343,0.31648961478034776,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,em,hotpot,157,140,0.08917197452229299,0.04878048780487805,0.13636363636363635,
direct_feasible,1729,anchor_failure,em,2wiki,201,154,0.06467661691542288,0.03333333333333333,0.10101144422952932,
direct_feasible,1729,anchor_failure,em,macro,358,294,0.07692429571885794,0.05046029164212847,0.10626595704738304,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,f1,hotpot,157,140,0.2518956209916723,0.20174479329663916,0.3046821148676334,
direct_feasible,1729,anchor_failure,f1,2wiki,201,154,0.174117559919868,0.1325977340134069,0.2199674097679651,
direct_feasible,1729,anchor_failure,f1,macro,358,294,0.21300659045577014,0.17977212887555435,0.24804099967552354,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,em_minus_joint,hotpot,157,140,-0.07006369426751592,-0.12179878048780488,-0.019867549668874173,
direct_feasible,1729,anchor_failure,em_minus_joint,2wiki,201,154,-0.009950248756218905,-0.03864734299516908,0.015789473684210527,
direct_feasible,1729,anchor_failure,em_minus_joint,macro,358,294,-0.04000697151186741,-0.06927940335990762,-0.012233133671808581,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,f1_minus_joint,hotpot,157,140,-0.07766755350803287,-0.12289148162638533,-0.035411811418691604,
direct_feasible,1729,anchor_failure,f1_minus_joint,2wiki,201,154,-0.02335344393842976,-0.054287607301989296,0.006107439766104913,
direct_feasible,1729,anchor_failure,f1_minus_joint,macro,358,294,-0.05051049872323131,-0.0780968561254598,-0.024151293143464595,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,em_minus_fixed,hotpot,157,140,-0.07006369426751592,-0.12179878048780488,-0.019867549668874173,
direct_feasible,1729,anchor_failure,em_minus_fixed,2wiki,201,154,-0.009950248756218905,-0.03864734299516908,0.015789473684210527,
direct_feasible,1729,anchor_failure,em_minus_fixed,macro,358,294,-0.04000697151186741,-0.06927940335990762,-0.012233133671808581,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,f1_minus_fixed,hotpot,157,140,-0.07766755350803287,-0.12289148162638533,-0.035411811418691604,
direct_feasible,1729,anchor_failure,f1_minus_fixed,2wiki,201,154,-0.02335344393842976,-0.054287607301989296,0.006107439766104913,
direct_feasible,1729,anchor_failure,f1_minus_fixed,macro,358,294,-0.05051049872323131,-0.0780968561254598,-0.024151293143464595,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,extra_reader_calls,hotpot,157,140,0.8789808917197452,0.8193548387096774,0.9312544642857142,
direct_feasible,1729,anchor_failure,extra_reader_calls,2wiki,201,154,0.900497512437811,0.8571428571428571,0.9390862944162437,
direct_feasible,1729,anchor_failure,extra_reader_calls,macro,358,294,0.8897392020787781,0.85416647123202,0.9221737718966169,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,extra_reader_input_tokens,hotpot,157,140,553.6305732484077,503.4218654801988,602.2102097533268,
direct_feasible,1729,anchor_failure,extra_reader_input_tokens,2wiki,201,154,561.044776119403,502.96720495682297,624.4912262006252,
direct_feasible,1729,anchor_failure,extra_reader_input_tokens,macro,358,294,557.3376746839053,519.524438912847,597.1676828812347,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,extra_reader_output_tokens,hotpot,157,140,13.713375796178344,11.130420666290231,16.42784124302086,
direct_feasible,1729,anchor_failure,extra_reader_output_tokens,2wiki,201,154,19.1592039800995,16.308010366826156,22.0,
direct_feasible,1729,anchor_failure,extra_reader_output_tokens,macro,358,294,16.436289888138923,14.525714683830646,18.353448977579443,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,relevance_windows,hotpot,157,140,27.745222929936304,24.046313325178215,31.46289861751152,
direct_feasible,1729,anchor_failure,relevance_windows,2wiki,201,154,25.860696517412936,22.47816001792918,29.347028192720384,
direct_feasible,1729,anchor_failure,relevance_windows,macro,358,294,26.80295972367462,24.222507421666208,29.311585637118096,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,extra_reader_gpu_seconds_allocated,hotpot,157,140,0.12406767110164817,0.11278127833642454,0.1353282762290769,
direct_feasible,1729,anchor_failure,extra_reader_gpu_seconds_allocated,2wiki,201,154,0.16006582577546177,0.14658280381664748,0.17431395484274706,
direct_feasible,1729,anchor_failure,extra_reader_gpu_seconds_allocated,macro,358,294,0.14206674843855496,0.1333594757413454,0.1508600385632739,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,predictor_seconds_allocated,hotpot,157,140,0.00159628274735615,0.0015654872610611405,0.0016261598082501752,
direct_feasible,1729,anchor_failure,predictor_seconds_allocated,2wiki,201,154,0.0015814708132462058,0.001549996256126954,0.0016171398364484837,
direct_feasible,1729,anchor_failure,predictor_seconds_allocated,macro,358,294,0.0015888767803011778,0.0015667868526990404,0.0016117407837859246,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,reranker_gpu_seconds_allocated,hotpot,157,140,0.005869135108290099,0.005063057312165339,0.0067008223248357646,
direct_feasible,1729,anchor_failure,reranker_gpu_seconds_allocated,2wiki,201,154,0.0049751600995574215,0.00428577189982906,0.005695577119991962,
direct_feasible,1729,anchor_failure,reranker_gpu_seconds_allocated,macro,358,294,0.00542214760392376,0.004879091853877125,0.00596290672675699,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,gpu_seconds_allocated_total,hotpot,157,140,0.272204531990262,0.2573868542395981,0.28695914344778073,
direct_feasible,1729,anchor_failure,gpu_seconds_allocated_total,2wiki,201,154,0.33740332017749336,0.31881471914666515,0.3579732072705949,
direct_feasible,1729,anchor_failure,gpu_seconds_allocated_total,macro,358,294,0.3048039260838777,0.29299950409174136,0.31750666014176776,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,retrieval_cpu_seconds,hotpot,157,140,0.004732968154434518,0.004411649706519514,0.005059708866308523,
direct_feasible,1729,anchor_failure,retrieval_cpu_seconds,2wiki,201,154,0.0033061532315274526,0.0031161991925345144,0.0035047188916990848,
direct_feasible,1729,anchor_failure,retrieval_cpu_seconds,macro,358,294,0.004019560692980985,0.0038293304755578927,0.004211523621065053,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,privileged_extra_calls,hotpot,157,140,0.0,0.0,0.0,
direct_feasible,1729,anchor_failure,privileged_extra_calls,2wiki,201,154,0.0,0.0,0.0,
direct_feasible,1729,anchor_failure,privileged_extra_calls,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,privileged_input_tokens,hotpot,157,140,0.0,0.0,0.0,
direct_feasible,1729,anchor_failure,privileged_input_tokens,2wiki,201,154,0.0,0.0,0.0,
direct_feasible,1729,anchor_failure,privileged_input_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,privileged_output_tokens,hotpot,157,140,0.0,0.0,0.0,
direct_feasible,1729,anchor_failure,privileged_output_tokens,2wiki,201,154,0.0,0.0,0.0,
direct_feasible,1729,anchor_failure,privileged_output_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,privileged_label_reader_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
direct_feasible,1729,anchor_failure,privileged_label_reader_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
direct_feasible,1729,anchor_failure,privileged_label_reader_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,privileged_nli_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
direct_feasible,1729,anchor_failure,privileged_nli_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
direct_feasible,1729,anchor_failure,privileged_nli_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_failure,allocated_service_elapsed_seconds,hotpot,157,140,0.27693750014469654,0.26208163781618504,0.29165829103392105,
direct_feasible,1729,anchor_failure,allocated_service_elapsed_seconds,2wiki,201,154,0.3407094734090208,0.3221133592334089,0.36125361866386474,
direct_feasible,1729,anchor_failure,allocated_service_elapsed_seconds,macro,358,294,0.30882348677685867,0.2969528590468739,0.32154070453681594,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,em,hotpot,99,95,0.9292929292929293,0.8775510204081632,0.9791666666666666,
direct_feasible,1729,anchor_success,em,2wiki,55,55,0.9454545454545454,0.8727272727272727,1.0,
direct_feasible,1729,anchor_success,em,macro,154,150,0.9373737373737374,0.8962930273609886,0.974496237889095,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,f1,hotpot,99,95,0.9411572411572412,0.8949261309828319,0.9807332084559808,
direct_feasible,1729,anchor_success,f1,2wiki,55,55,0.9454545454545454,0.8727272727272727,1.0,
direct_feasible,1729,anchor_success,f1,macro,154,150,0.9433058933058933,0.9042410098401127,0.9769917704567639,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,em_minus_joint,hotpot,99,95,0.020202020202020204,-0.020202020202020204,0.06060606060606061,
direct_feasible,1729,anchor_success,em_minus_joint,2wiki,55,55,0.03636363636363636,0.0,0.09090909090909091,
direct_feasible,1729,anchor_success,em_minus_joint,macro,154,150,0.028282828282828285,0.0,0.06136363636363636,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,f1_minus_joint,hotpot,99,95,0.014125014125014126,-0.019856591285162716,0.05014894123805015,
direct_feasible,1729,anchor_success,f1_minus_joint,2wiki,55,55,0.03636363636363636,0.0,0.09090909090909091,
direct_feasible,1729,anchor_success,f1_minus_joint,macro,154,150,0.025244325244325246,-0.0016446138895118486,0.05754196696246782,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,em_minus_fixed,hotpot,99,95,0.020202020202020204,-0.020202020202020204,0.06060606060606061,
direct_feasible,1729,anchor_success,em_minus_fixed,2wiki,55,55,0.03636363636363636,0.0,0.09090909090909091,
direct_feasible,1729,anchor_success,em_minus_fixed,macro,154,150,0.028282828282828285,0.0,0.06136363636363636,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,f1_minus_fixed,hotpot,99,95,0.014125014125014126,-0.019856591285162716,0.05014894123805015,
direct_feasible,1729,anchor_success,f1_minus_fixed,2wiki,55,55,0.03636363636363636,0.0,0.09090909090909091,
direct_feasible,1729,anchor_success,f1_minus_fixed,macro,154,150,0.025244325244325246,-0.0016446138895118486,0.05754196696246782,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,extra_reader_calls,hotpot,99,95,0.8181818181818182,0.7368034055727554,0.8910891089108911,
direct_feasible,1729,anchor_success,extra_reader_calls,2wiki,55,55,0.8363636363636363,0.7272727272727273,0.9272727272727272,
direct_feasible,1729,anchor_success,extra_reader_calls,macro,154,150,0.8272727272727273,0.7620213068181818,0.8872104439450049,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,extra_reader_input_tokens,hotpot,99,95,568.5656565656566,501.8246817799284,633.1960298864938,
direct_feasible,1729,anchor_success,extra_reader_input_tokens,2wiki,55,55,513.8181818181819,424.23454545454547,606.3281818181819,
direct_feasible,1729,anchor_success,extra_reader_input_tokens,macro,154,150,541.1919191919192,484.95949698515767,597.2944444444444,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,extra_reader_output_tokens,hotpot,99,95,5.343434343434343,4.175257731958763,6.82,
direct_feasible,1729,anchor_success,extra_reader_output_tokens,2wiki,55,55,3.7636363636363637,2.4909090909090907,5.472727272727273,
direct_feasible,1729,anchor_success,extra_reader_output_tokens,macro,154,150,4.553535353535354,3.6495441919191918,5.652955773218378,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,relevance_windows,hotpot,99,95,29.8989898989899,25.459067717996287,34.3,
direct_feasible,1729,anchor_success,relevance_windows,2wiki,55,55,27.181818181818183,21.30818181818182,33.236363636363635,
direct_feasible,1729,anchor_success,relevance_windows,macro,154,150,28.54040404040404,24.889140125747264,32.315731235744934,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,extra_reader_gpu_seconds_allocated,hotpot,99,95,0.12082139905769791,0.10589433217264609,0.1356803799430924,
direct_feasible,1729,anchor_success,extra_reader_gpu_seconds_allocated,2wiki,55,55,0.13631966617822996,0.1148788458694571,0.15716306461006163,
direct_feasible,1729,anchor_success,extra_reader_gpu_seconds_allocated,macro,154,150,0.12857053261796395,0.1155839970178977,0.14133356492568422,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,predictor_seconds_allocated,hotpot,99,95,0.0015935906549478232,0.0015625050358323547,0.0016244299979021586,
direct_feasible,1729,anchor_success,predictor_seconds_allocated,2wiki,55,55,0.001578884849423599,0.0015419487470926746,0.001619940849632258,
direct_feasible,1729,anchor_success,predictor_seconds_allocated,macro,154,150,0.0015862377521857112,0.001561851210080805,0.0016117116959988005,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,reranker_gpu_seconds_allocated,hotpot,99,95,0.006445710061164627,0.005442323907973235,0.007454464201210253,
direct_feasible,1729,anchor_success,reranker_gpu_seconds_allocated,2wiki,55,55,0.005083992445626571,0.003909713612117564,0.006291938143060783,
direct_feasible,1729,anchor_success,reranker_gpu_seconds_allocated,macro,154,150,0.005764851253395599,0.0049927230010020284,0.006551044269146575,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,gpu_seconds_allocated_total,hotpot,99,95,0.2725758827451323,0.2537894639406948,0.29142201930682643,
direct_feasible,1729,anchor_success,gpu_seconds_allocated_total,2wiki,55,55,0.3073660892694078,0.2825704627066081,0.3319680732996716,
direct_feasible,1729,anchor_success,gpu_seconds_allocated_total,macro,154,150,0.28997098600727,0.2744857770812051,0.305208994338131,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,retrieval_cpu_seconds,hotpot,99,95,0.005383588891062472,0.004810681075604884,0.005982486748856533,
direct_feasible,1729,anchor_success,retrieval_cpu_seconds,2wiki,55,55,0.002977920001880689,0.0027991040984951805,0.003166556639639153,
direct_feasible,1729,anchor_success,retrieval_cpu_seconds,macro,154,150,0.00418075444647158,0.0038784912652737183,0.0045000691312647315,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,privileged_extra_calls,hotpot,99,95,0.0,0.0,0.0,
direct_feasible,1729,anchor_success,privileged_extra_calls,2wiki,55,55,0.0,0.0,0.0,
direct_feasible,1729,anchor_success,privileged_extra_calls,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,privileged_input_tokens,hotpot,99,95,0.0,0.0,0.0,
direct_feasible,1729,anchor_success,privileged_input_tokens,2wiki,55,55,0.0,0.0,0.0,
direct_feasible,1729,anchor_success,privileged_input_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,privileged_output_tokens,hotpot,99,95,0.0,0.0,0.0,
direct_feasible,1729,anchor_success,privileged_output_tokens,2wiki,55,55,0.0,0.0,0.0,
direct_feasible,1729,anchor_success,privileged_output_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,privileged_label_reader_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
direct_feasible,1729,anchor_success,privileged_label_reader_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
direct_feasible,1729,anchor_success,privileged_label_reader_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,privileged_nli_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
direct_feasible,1729,anchor_success,privileged_nli_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
direct_feasible,1729,anchor_success,privileged_nli_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1729,anchor_success,allocated_service_elapsed_seconds,hotpot,99,95,0.2779594716361948,0.2592769707023874,0.2967692690267414,
direct_feasible,1729,anchor_success,allocated_service_elapsed_seconds,2wiki,55,55,0.31034400927128847,0.2855639459699992,0.33498092796159024,
direct_feasible,1729,anchor_success,allocated_service_elapsed_seconds,macro,154,150,0.2941517404537416,0.2786918809839729,0.3093645181479319,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,em,hotpot,256,224,0.44921875,0.3884259679714225,0.5138339920948617,
predicted_oracle_profile,1729,all,em,2wiki,256,197,0.25390625,0.19776119402985073,0.31557416006981237,
predicted_oracle_profile,1729,all,em,macro,512,421,0.3515625,0.30940565881322724,0.396087146549103,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,f1,hotpot,256,224,0.5606156596587664,0.5069397057018649,0.6153761687467928,
predicted_oracle_profile,1729,all,f1,2wiki,256,197,0.34735935549937924,0.29149466147560166,0.4073835813857586,
predicted_oracle_profile,1729,all,f1,macro,512,421,0.4539875075790728,0.41491551925028874,0.4948818414918459,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,em_minus_joint,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1729,all,em_minus_joint,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1729,all,em_minus_joint,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,f1_minus_joint,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1729,all,f1_minus_joint,2wiki,256,197,-0.002998737373737373,-0.008359787729133473,0.0,
predicted_oracle_profile,1729,all,f1_minus_joint,macro,512,421,-0.0014993686868686865,-0.004179893864566736,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,em_minus_fixed,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1729,all,em_minus_fixed,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1729,all,em_minus_fixed,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,f1_minus_fixed,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1729,all,f1_minus_fixed,2wiki,256,197,-0.002998737373737373,-0.008359787729133473,0.0,
predicted_oracle_profile,1729,all,f1_minus_fixed,macro,512,421,-0.0014993686868686865,-0.004179893864566736,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,extra_reader_calls,hotpot,256,224,1.0,1.0,1.0,
predicted_oracle_profile,1729,all,extra_reader_calls,2wiki,256,197,0.98828125,0.9728682170542635,1.0,
predicted_oracle_profile,1729,all,extra_reader_calls,macro,512,421,0.994140625,0.9864341085271318,1.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,extra_reader_input_tokens,hotpot,256,224,676.125,656.1291504482834,696.9186408547794,
predicted_oracle_profile,1729,all,extra_reader_input_tokens,2wiki,256,197,724.09765625,683.8227651515151,768.0573770309204,
predicted_oracle_profile,1729,all,extra_reader_input_tokens,macro,512,421,700.111328125,677.0468920595098,724.5042100859926,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,extra_reader_output_tokens,hotpot,256,224,10.69140625,9.179672924440299,12.311821576931925,
predicted_oracle_profile,1729,all,extra_reader_output_tokens,2wiki,256,197,15.55078125,13.4169253095693,17.789888095167374,
predicted_oracle_profile,1729,all,extra_reader_output_tokens,macro,512,421,13.12109375,11.82976346749226,14.504438780232917,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,relevance_windows,hotpot,256,224,50.0078125,50.0,50.02008032128514,
predicted_oracle_profile,1729,all,relevance_windows,2wiki,256,197,49.8125,49.049755896280985,50.40160810606442,
predicted_oracle_profile,1729,all,relevance_windows,macro,512,421,49.91015625,49.52745511340592,50.20463737981687,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,extra_reader_gpu_seconds_allocated,hotpot,256,224,0.14681327066039102,0.14095294634270777,0.1525384160186038,
predicted_oracle_profile,1729,all,extra_reader_gpu_seconds_allocated,2wiki,256,197,0.1852967238497077,0.17659184397816388,0.19486105682992147,
predicted_oracle_profile,1729,all,extra_reader_gpu_seconds_allocated,macro,512,421,0.16605499725504935,0.16084029002305658,0.171719746046364,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,predictor_seconds_allocated,hotpot,256,224,0.0015952416647451173,0.0015707764913431002,0.0016181212194354253,
predicted_oracle_profile,1729,all,predictor_seconds_allocated,2wiki,256,197,0.0015809152350811928,0.0015536575841034674,0.0016117723155311442,
predicted_oracle_profile,1729,all,predictor_seconds_allocated,macro,512,421,0.001588078449913155,0.0015699944027562694,0.0016067241391145364,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,reranker_gpu_seconds_allocated,hotpot,256,224,0.010535151305669881,0.010289557703602839,0.010778829969998543,
predicted_oracle_profile,1729,all,reranker_gpu_seconds_allocated,2wiki,256,197,0.009434131941596036,0.009123698402208742,0.00975424787001649,
predicted_oracle_profile,1729,all,reranker_gpu_seconds_allocated,macro,512,421,0.009984641623632958,0.00978665439952426,0.010183396656814113,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,gpu_seconds_allocated_total,hotpot,256,224,0.3007921779680591,0.29076264880309516,0.3106339844843258,
predicted_oracle_profile,1729,all,gpu_seconds_allocated_total,2wiki,256,197,0.36571821079248584,0.35207595143513765,0.38075407138816647,
predicted_oracle_profile,1729,all,gpu_seconds_allocated_total,macro,512,421,0.3332551943802725,0.3247375984521297,0.342535926941055,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,retrieval_cpu_seconds,hotpot,256,224,0.0049845753924273595,0.00469808838703741,0.005287329543234067,
predicted_oracle_profile,1729,all,retrieval_cpu_seconds,2wiki,256,197,0.0032356343735955306,0.0030741873666650667,0.003403887677266664,
predicted_oracle_profile,1729,all,retrieval_cpu_seconds,macro,512,421,0.004110104883011445,0.003944997614661777,0.0042854997219985355,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,privileged_extra_calls,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1729,all,privileged_extra_calls,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1729,all,privileged_extra_calls,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,privileged_input_tokens,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1729,all,privileged_input_tokens,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1729,all,privileged_input_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,privileged_output_tokens,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1729,all,privileged_output_tokens,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1729,all,privileged_output_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,privileged_label_reader_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1729,all,privileged_label_reader_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1729,all,privileged_label_reader_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,privileged_nli_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1729,all,privileged_nli_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1729,all,privileged_nli_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,all,allocated_service_elapsed_seconds,hotpot,256,224,0.3057767533604865,0.29572787818673363,0.31562201810967455,
predicted_oracle_profile,1729,all,allocated_service_elapsed_seconds,2wiki,256,197,0.3689538451660814,0.3552929513929473,0.3839602965147357,
predicted_oracle_profile,1729,all,allocated_service_elapsed_seconds,macro,512,421,0.33736529926328396,0.32882243445698484,0.3466445822788826,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,em,hotpot,157,140,0.1592356687898089,0.10256410256410256,0.2214765100671141,
predicted_oracle_profile,1729,anchor_failure,em,2wiki,201,154,0.07462686567164178,0.04090909090909091,0.11290322580645161,
predicted_oracle_profile,1729,anchor_failure,em,macro,358,294,0.11693126723072535,0.0837973139857981,0.15311927626109476,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,f1,hotpot,157,140,0.3295631744997052,0.27052566900277747,0.39094012712208265,
predicted_oracle_profile,1729,anchor_failure,f1,2wiki,201,154,0.19365171645692084,0.1492151819916373,0.24104087201340454,
predicted_oracle_profile,1729,anchor_failure,f1,macro,358,294,0.261607445478313,0.2241386539608928,0.30067853264519984,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,em_minus_joint,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_failure,em_minus_joint,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_failure,em_minus_joint,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,f1_minus_joint,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_failure,f1_minus_joint,2wiki,201,154,-0.0038192874013769527,-0.0106163677592249,0.0,
predicted_oracle_profile,1729,anchor_failure,f1_minus_joint,macro,358,294,-0.0019096437006884764,-0.00530818387961245,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,em_minus_fixed,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_failure,em_minus_fixed,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_failure,em_minus_fixed,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,f1_minus_fixed,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_failure,f1_minus_fixed,2wiki,201,154,-0.0038192874013769527,-0.0106163677592249,0.0,
predicted_oracle_profile,1729,anchor_failure,f1_minus_fixed,macro,358,294,-0.0019096437006884764,-0.00530818387961245,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,extra_reader_calls,hotpot,157,140,1.0,1.0,1.0,
predicted_oracle_profile,1729,anchor_failure,extra_reader_calls,2wiki,201,154,0.9850746268656716,0.9655172413793104,1.0,
predicted_oracle_profile,1729,anchor_failure,extra_reader_calls,macro,358,294,0.9925373134328358,0.9827586206896552,1.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,extra_reader_input_tokens,hotpot,157,140,671.0700636942676,646.384289367921,695.9291871077123,
predicted_oracle_profile,1729,anchor_failure,extra_reader_input_tokens,2wiki,201,154,728.457711442786,680.3341708542713,781.6126544622425,
predicted_oracle_profile,1729,anchor_failure,extra_reader_input_tokens,macro,358,294,699.7638875685268,672.6643060840184,729.267727891793,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,extra_reader_output_tokens,hotpot,157,140,13.624203821656051,11.373377150275884,16.05772058823529,
predicted_oracle_profile,1729,anchor_failure,extra_reader_output_tokens,2wiki,201,154,18.64179104477612,16.05998514851485,21.25393696436903,
predicted_oracle_profile,1729,anchor_failure,extra_reader_output_tokens,macro,358,294,16.132997433216087,14.418773120500315,17.897073928005806,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,relevance_windows,hotpot,157,140,50.01273885350319,50.0,50.032679738562095,
predicted_oracle_profile,1729,anchor_failure,relevance_windows,2wiki,201,154,49.66169154228856,48.67538285340314,50.40952961672474,
predicted_oracle_profile,1729,anchor_failure,relevance_windows,macro,358,294,49.83721519789587,49.34431285402817,50.2115797578397,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,extra_reader_gpu_seconds_allocated,hotpot,157,140,0.14422692109835253,0.1369749821767841,0.1513152110399011,
predicted_oracle_profile,1729,anchor_failure,extra_reader_gpu_seconds_allocated,2wiki,201,154,0.18722118137688218,0.17654215042514526,0.1990506975449176,
predicted_oracle_profile,1729,anchor_failure,extra_reader_gpu_seconds_allocated,macro,358,294,0.16572405123761735,0.15927619255932515,0.17256185829590145,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,predictor_seconds_allocated,hotpot,157,140,0.00159628274735615,0.0015654872610611405,0.0016261598082501752,
predicted_oracle_profile,1729,anchor_failure,predictor_seconds_allocated,2wiki,201,154,0.0015814708132462058,0.001549996256126954,0.0016171398364484837,
predicted_oracle_profile,1729,anchor_failure,predictor_seconds_allocated,macro,358,294,0.0015888767803011778,0.0015667868526990404,0.0016117407837859246,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,reranker_gpu_seconds_allocated,hotpot,157,140,0.010432885404508636,0.0101548652039377,0.01071950892928642,
predicted_oracle_profile,1729,anchor_failure,reranker_gpu_seconds_allocated,2wiki,201,154,0.00941680817488317,0.009044126922132427,0.00978426553709634,
predicted_oracle_profile,1729,anchor_failure,reranker_gpu_seconds_allocated,macro,358,294,0.009924846789695903,0.009687001714764347,0.01015997629472621,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,gpu_seconds_allocated_total,hotpot,157,140,0.29692753228318486,0.2843275309208702,0.30945187919098194,
predicted_oracle_profile,1729,anchor_failure,gpu_seconds_allocated_total,2wiki,201,154,0.3690003238542395,0.352749998056963,0.3872710954171733,
predicted_oracle_profile,1729,anchor_failure,gpu_seconds_allocated_total,macro,358,294,0.33296392806871217,0.3225389126354571,0.3439168373461514,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,retrieval_cpu_seconds,hotpot,157,140,0.004732968154434518,0.004411649706519514,0.005059708866308523,
predicted_oracle_profile,1729,anchor_failure,retrieval_cpu_seconds,2wiki,201,154,0.0033061532315274526,0.0031161991925345144,0.0035047188916990848,
predicted_oracle_profile,1729,anchor_failure,retrieval_cpu_seconds,macro,358,294,0.004019560692980985,0.0038293304755578927,0.004211523621065053,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,privileged_extra_calls,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_failure,privileged_extra_calls,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_failure,privileged_extra_calls,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,privileged_input_tokens,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_failure,privileged_input_tokens,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_failure,privileged_input_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,privileged_output_tokens,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_failure,privileged_output_tokens,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_failure,privileged_output_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,privileged_label_reader_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_failure,privileged_label_reader_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_failure,privileged_label_reader_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,privileged_nli_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_failure,privileged_nli_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_failure,privileged_nli_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_failure,allocated_service_elapsed_seconds,hotpot,157,140,0.3016605004376194,0.28903405360644113,0.314266694743828,
predicted_oracle_profile,1729,anchor_failure,allocated_service_elapsed_seconds,2wiki,201,154,0.3723064770857669,0.356077092272534,0.39053719058195646,
predicted_oracle_profile,1729,anchor_failure,allocated_service_elapsed_seconds,macro,358,294,0.33698348876169315,0.3265273163853956,0.3479720477429131,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,em,hotpot,99,95,0.9090909090909091,0.85,0.9595959595959596,
predicted_oracle_profile,1729,anchor_success,em,2wiki,55,55,0.9090909090909091,0.8363636363636363,0.9818181818181818,
predicted_oracle_profile,1729,anchor_success,em,macro,154,150,0.9090909090909091,0.8609461966604823,0.9548266166822867,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,f1,hotpot,99,95,0.9270322270322271,0.8776333648989899,0.970245765832106,
predicted_oracle_profile,1729,anchor_success,f1,2wiki,55,55,0.9090909090909091,0.8363636363636363,0.9818181818181818,
predicted_oracle_profile,1729,anchor_success,f1,macro,154,150,0.918061568061568,0.8715667660616082,0.9605635033369408,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,em_minus_joint,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,em_minus_joint,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,em_minus_joint,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,f1_minus_joint,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,f1_minus_joint,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,f1_minus_joint,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,em_minus_fixed,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,em_minus_fixed,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,em_minus_fixed,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,f1_minus_fixed,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,f1_minus_fixed,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,f1_minus_fixed,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,extra_reader_calls,hotpot,99,95,1.0,1.0,1.0,
predicted_oracle_profile,1729,anchor_success,extra_reader_calls,2wiki,55,55,1.0,1.0,1.0,
predicted_oracle_profile,1729,anchor_success,extra_reader_calls,macro,154,150,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,extra_reader_input_tokens,hotpot,99,95,684.1414141414141,657.8299132653061,712.3131461675579,
predicted_oracle_profile,1729,anchor_success,extra_reader_input_tokens,2wiki,55,55,708.1636363636363,647.4363636363636,776.1827272727272,
predicted_oracle_profile,1729,anchor_success,extra_reader_input_tokens,macro,154,150,696.1525252525253,662.9123211966604,732.5785484449759,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,extra_reader_output_tokens,hotpot,99,95,6.040404040404041,5.100984848484849,7.21570648878108,
predicted_oracle_profile,1729,anchor_success,extra_reader_output_tokens,2wiki,55,55,4.254545454545455,3.2545454545454544,5.5636363636363635,
predicted_oracle_profile,1729,anchor_success,extra_reader_output_tokens,macro,154,150,5.147474747474748,4.418419052842784,6.0140076144094,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,relevance_windows,hotpot,99,95,50.0,50.0,50.0,
predicted_oracle_profile,1729,anchor_success,relevance_windows,2wiki,55,55,50.36363636363637,50.21818181818182,50.527272727272724,
predicted_oracle_profile,1729,anchor_success,relevance_windows,macro,154,150,50.18181818181819,50.10909090909091,50.263636363636365,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,extra_reader_gpu_seconds_allocated,hotpot,99,95,0.15091485531938142,0.1424698644581611,0.15946882602117826,
predicted_oracle_profile,1729,anchor_success,extra_reader_gpu_seconds_allocated,2wiki,55,55,0.17826370634130645,0.16767482392465835,0.1887047576778277,
predicted_oracle_profile,1729,anchor_success,extra_reader_gpu_seconds_allocated,macro,154,150,0.16458928083034394,0.15785796892938278,0.17131873565341885,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,predictor_seconds_allocated,hotpot,99,95,0.0015935906549478232,0.0015625050358323547,0.0016244299979021586,
predicted_oracle_profile,1729,anchor_success,predictor_seconds_allocated,2wiki,55,55,0.001578884849423599,0.0015419487470926746,0.001619940849632258,
predicted_oracle_profile,1729,anchor_success,predictor_seconds_allocated,macro,154,150,0.0015862377521857112,0.001561851210080805,0.0016117116959988005,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,reranker_gpu_seconds_allocated,hotpot,99,95,0.010697330563067006,0.01033288857143787,0.011079265981394849,
predicted_oracle_profile,1729,anchor_success,reranker_gpu_seconds_allocated,2wiki,55,55,0.009497442434492145,0.009066387911500776,0.009927419019171225,
predicted_oracle_profile,1729,anchor_success,reranker_gpu_seconds_allocated,macro,154,150,0.010097386498779577,0.009817349864012283,0.010382556662554514,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,gpu_seconds_allocated_total,hotpot,99,95,0.30692095950871817,0.29344618185634624,0.3211687226823527,
predicted_oracle_profile,1729,anchor_success,gpu_seconds_allocated_total,2wiki,55,55,0.35372357942134985,0.33834238381323994,0.3691880392587414,
predicted_oracle_profile,1729,anchor_success,gpu_seconds_allocated_total,macro,154,150,0.330322269465034,0.3198905125554357,0.34065787522059965,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,retrieval_cpu_seconds,hotpot,99,95,0.005383588891062472,0.004810681075604884,0.005982486748856533,
predicted_oracle_profile,1729,anchor_success,retrieval_cpu_seconds,2wiki,55,55,0.002977920001880689,0.0027991040984951805,0.003166556639639153,
predicted_oracle_profile,1729,anchor_success,retrieval_cpu_seconds,macro,154,150,0.00418075444647158,0.0038784912652737183,0.0045000691312647315,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,privileged_extra_calls,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,privileged_extra_calls,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,privileged_extra_calls,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,privileged_input_tokens,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,privileged_input_tokens,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,privileged_input_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,privileged_output_tokens,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,privileged_output_tokens,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,privileged_output_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,privileged_label_reader_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,privileged_label_reader_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,privileged_label_reader_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,privileged_nli_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,privileged_nli_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1729,anchor_success,privileged_nli_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1729,anchor_success,allocated_service_elapsed_seconds,hotpot,99,95,0.3123045483997806,0.2987655874142119,0.32654699107426777,
predicted_oracle_profile,1729,anchor_success,allocated_service_elapsed_seconds,2wiki,55,55,0.35670149942323054,0.3412993479899574,0.3721326904252767,
predicted_oracle_profile,1729,anchor_success,allocated_service_elapsed_seconds,macro,154,150,0.33450302391150555,0.32398169426114476,0.34483571296624277,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,em,hotpot,256,224,0.44140625,0.38202247191011235,0.50199203187251,
direct_feasible,1747,all,em,2wiki,256,197,0.23828125,0.1843137254901961,0.2965821972858511,
direct_feasible,1747,all,em,macro,512,421,0.33984375,0.2997117290709682,0.3816366295754986,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,f1,hotpot,256,224,0.5526228419938422,0.4981139983111208,0.6060267737337002,
direct_feasible,1747,all,f1,2wiki,256,197,0.3361465736151245,0.28117067007241947,0.3933799378517583,
direct_feasible,1747,all,f1,macro,512,421,0.44438470780448336,0.40586443160761715,0.4835797132549393,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,em_minus_joint,hotpot,256,224,-0.0078125,-0.036290322580645164,0.021820172528201696,
direct_feasible,1747,all,em_minus_joint,2wiki,256,197,-0.015625,-0.04743083003952569,0.012713216732780364,
direct_feasible,1747,all,em_minus_joint,macro,512,421,-0.01171875,-0.03322451741037461,0.008851962099130958,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,f1_minus_joint,hotpot,256,224,-0.007992817664924117,-0.03662708806937301,0.020619046829369606,
direct_feasible,1747,all,f1_minus_joint,2wiki,256,197,-0.01421151925799207,-0.044039894628627216,0.013329479742189385,
direct_feasible,1747,all,f1_minus_joint,macro,512,421,-0.011102168461458093,-0.03144548719980146,0.008495817748264654,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,em_minus_fixed,hotpot,256,224,-0.0078125,-0.036290322580645164,0.021820172528201696,
direct_feasible,1747,all,em_minus_fixed,2wiki,256,197,-0.015625,-0.04743083003952569,0.012713216732780364,
direct_feasible,1747,all,em_minus_fixed,macro,512,421,-0.01171875,-0.03322451741037461,0.008851962099130958,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,f1_minus_fixed,hotpot,256,224,-0.007992817664924117,-0.03662708806937301,0.020619046829369606,
direct_feasible,1747,all,f1_minus_fixed,2wiki,256,197,-0.01421151925799207,-0.044039894628627216,0.013329479742189385,
direct_feasible,1747,all,f1_minus_fixed,macro,512,421,-0.011102168461458093,-0.03144548719980146,0.008495817748264654,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,extra_reader_calls,hotpot,256,224,0.84765625,0.8,0.8916991082493668,
direct_feasible,1747,all,extra_reader_calls,2wiki,256,197,0.78125,0.7261904761904762,0.833976833976834,
direct_feasible,1747,all,extra_reader_calls,macro,512,421,0.814453125,0.7782091496407222,0.8489180194604317,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,extra_reader_input_tokens,hotpot,256,224,591.8125,548.0870560049235,635.7113211382114,
direct_feasible,1747,all,extra_reader_input_tokens,2wiki,256,197,469.1484375,414.18296732088413,532.0040001844548,
direct_feasible,1747,all,extra_reader_input_tokens,macro,512,421,530.48046875,495.5472927360577,568.1245229702392,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,extra_reader_output_tokens,hotpot,256,224,9.9765625,8.338554324227989,11.737164823850664,
direct_feasible,1747,all,extra_reader_output_tokens,2wiki,256,197,13.33984375,11.227521641791045,15.600813729011403,
direct_feasible,1747,all,extra_reader_output_tokens,macro,512,421,11.658203125,10.304733586515985,13.071791682952565,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,relevance_windows,hotpot,256,224,33.93359375,31.105866873065015,36.68849137931034,
direct_feasible,1747,all,relevance_windows,2wiki,256,197,20.14453125,17.052285341555976,23.278571755550466,
direct_feasible,1747,all,relevance_windows,macro,512,421,27.0390625,24.983362875419118,29.13981211643788,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,extra_reader_gpu_seconds_allocated,hotpot,256,224,0.12808921755731803,0.11823418138545415,0.13770793435583709,
direct_feasible,1747,all,extra_reader_gpu_seconds_allocated,2wiki,256,197,0.1370470097096972,0.12379976197922576,0.15194316103270405,
direct_feasible,1747,all,extra_reader_gpu_seconds_allocated,macro,512,421,0.13256811363350762,0.1243333115391727,0.14143230062641693,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,predictor_seconds_allocated,hotpot,256,224,0.0015927989585785933,0.0015665768967033187,0.0016165510418293325,
direct_feasible,1747,all,predictor_seconds_allocated,2wiki,256,197,0.0015670410143684421,0.0015400925037792129,0.0015979165889165746,
direct_feasible,1747,all,predictor_seconds_allocated,macro,512,421,0.0015799199864735178,0.0015612653534980234,0.001598887363959253,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,reranker_gpu_seconds_allocated,hotpot,256,224,0.00730935501392077,0.006683024208894306,0.007925058851092816,
direct_feasible,1747,all,reranker_gpu_seconds_allocated,2wiki,256,197,0.003823517194011106,0.0031924367840477255,0.00447467605095698,
direct_feasible,1747,all,reranker_gpu_seconds_allocated,macro,512,421,0.0055664361039659375,0.005120696115343978,0.0060210093124705155,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,gpu_seconds_allocated_total,hotpot,256,224,0.2788398858670705,0.2660576945067341,0.29161567620589507,
direct_feasible,1747,all,gpu_seconds_allocated_total,2wiki,256,197,0.31184400768417764,0.2950191317547818,0.33083995589719045,
direct_feasible,1747,all,gpu_seconds_allocated_total,macro,512,421,0.2953419467756241,0.2845792624649552,0.3068756150716264,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,retrieval_cpu_seconds,hotpot,256,224,0.0049845753924273595,0.00469808838703741,0.005287329543234067,
direct_feasible,1747,all,retrieval_cpu_seconds,2wiki,256,197,0.0032356343735955306,0.0030741873666650667,0.003403887677266664,
direct_feasible,1747,all,retrieval_cpu_seconds,macro,512,421,0.004110104883011445,0.003944997614661777,0.0042854997219985355,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,privileged_extra_calls,hotpot,256,224,0.0,0.0,0.0,
direct_feasible,1747,all,privileged_extra_calls,2wiki,256,197,0.0,0.0,0.0,
direct_feasible,1747,all,privileged_extra_calls,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,privileged_input_tokens,hotpot,256,224,0.0,0.0,0.0,
direct_feasible,1747,all,privileged_input_tokens,2wiki,256,197,0.0,0.0,0.0,
direct_feasible,1747,all,privileged_input_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,privileged_output_tokens,hotpot,256,224,0.0,0.0,0.0,
direct_feasible,1747,all,privileged_output_tokens,2wiki,256,197,0.0,0.0,0.0,
direct_feasible,1747,all,privileged_output_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,privileged_label_reader_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
direct_feasible,1747,all,privileged_label_reader_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
direct_feasible,1747,all,privileged_label_reader_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,privileged_nli_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
direct_feasible,1747,all,privileged_nli_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
direct_feasible,1747,all,privileged_nli_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1747,all,allocated_service_elapsed_seconds,hotpot,256,224,0.28382446125949784,0.27095881006311157,0.29664693322680424,
direct_feasible,1747,all,allocated_service_elapsed_seconds,2wiki,256,197,0.31507964205777317,0.2982361365855879,0.3340408804428571,
direct_feasible,1747,all,allocated_service_elapsed_seconds,macro,512,421,0.29945205165863553,0.2886599955685221,0.3109795113220241,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,em,hotpot,157,140,0.1337579617834395,0.08227848101265822,0.1901840490797546,
direct_feasible,1747,anchor_failure,em,2wiki,201,154,0.04975124378109453,0.021975019516003128,0.08163265306122448,
direct_feasible,1747,anchor_failure,em,macro,358,294,0.091754602782267,0.061474229772530954,0.1232563421635484,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,f1,hotpot,157,140,0.30686264270214686,0.24851035945706326,0.36635734475198445,
direct_feasible,1747,anchor_failure,f1,2wiki,201,154,0.1743956360471238,0.13446410131176886,0.21777872209156984,
direct_feasible,1747,anchor_failure,f1,macro,358,294,0.24062913937463531,0.2043501289943231,0.2771376561472364,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,em_minus_joint,hotpot,157,140,-0.025477707006369428,-0.06623620309050772,0.01258060663959873,
direct_feasible,1747,anchor_failure,em_minus_joint,2wiki,201,154,-0.024875621890547265,-0.0582010582010582,0.005235602094240838,
direct_feasible,1747,anchor_failure,em_minus_joint,macro,358,294,-0.025176664448458348,-0.05141991991134354,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,f1_minus_joint,hotpot,157,140,-0.022700531797558324,-0.06258850366125428,0.01440021720435642,
direct_feasible,1747,anchor_failure,f1_minus_joint,2wiki,201,154,-0.02307536781117398,-0.05441288676220888,0.006271870349472731,
direct_feasible,1747,anchor_failure,f1_minus_joint,macro,358,294,-0.022887949804366155,-0.04768393232942642,0.0008564215039402537,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,em_minus_fixed,hotpot,157,140,-0.025477707006369428,-0.06623620309050772,0.01258060663959873,
direct_feasible,1747,anchor_failure,em_minus_fixed,2wiki,201,154,-0.024875621890547265,-0.0582010582010582,0.005235602094240838,
direct_feasible,1747,anchor_failure,em_minus_fixed,macro,358,294,-0.025176664448458348,-0.05141991991134354,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,f1_minus_fixed,hotpot,157,140,-0.022700531797558324,-0.06258850366125428,0.01440021720435642,
direct_feasible,1747,anchor_failure,f1_minus_fixed,2wiki,201,154,-0.02307536781117398,-0.05441288676220888,0.006271870349472731,
direct_feasible,1747,anchor_failure,f1_minus_fixed,macro,358,294,-0.022887949804366155,-0.04768393232942642,0.0008564215039402537,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,extra_reader_calls,hotpot,157,140,0.8535031847133758,0.7919463087248322,0.9096385542168675,
direct_feasible,1747,anchor_failure,extra_reader_calls,2wiki,201,154,0.7611940298507462,0.6954314720812182,0.8235294117647058,
direct_feasible,1747,anchor_failure,extra_reader_calls,macro,358,294,0.807348607282061,0.7631561615874419,0.8496635592547629,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,extra_reader_input_tokens,hotpot,157,140,594.2420382165606,539.8074675324675,648.0284800048375,
direct_feasible,1747,anchor_failure,extra_reader_input_tokens,2wiki,201,154,453.2636815920398,389.50509261811567,527.4999113623674,
direct_feasible,1747,anchor_failure,extra_reader_input_tokens,macro,358,294,523.7528599043002,482.35597929494804,568.9785343518861,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,extra_reader_output_tokens,hotpot,157,140,12.452229299363058,10.026841163310962,15.006371481405383,
direct_feasible,1747,anchor_failure,extra_reader_output_tokens,2wiki,201,154,15.895522388059701,13.25125,18.56159944581281,
direct_feasible,1747,anchor_failure,extra_reader_output_tokens,macro,358,294,14.173875843711379,12.376393404933163,16.039079287803673,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,relevance_windows,hotpot,157,140,33.802547770700635,30.166593567251464,37.33130208333333,
direct_feasible,1747,anchor_failure,relevance_windows,2wiki,201,154,19.35820895522388,15.957196537043767,22.895787468786626,
direct_feasible,1747,anchor_failure,relevance_windows,macro,358,294,26.580378362962257,24.109457289252095,29.05277858003505,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,extra_reader_gpu_seconds_allocated,hotpot,157,140,0.12935739838157295,0.1164455857228272,0.14258605904274452,
direct_feasible,1747,anchor_failure,extra_reader_gpu_seconds_allocated,2wiki,201,154,0.1345414309641635,0.11866731514340076,0.15226969956227987,
direct_feasible,1747,anchor_failure,extra_reader_gpu_seconds_allocated,macro,358,294,0.13194941467286822,0.12170244683952919,0.142886579213839,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,predictor_seconds_allocated,hotpot,157,140,0.0015931642784726174,0.0015611663782230196,0.0016236232231499161,
direct_feasible,1747,anchor_failure,predictor_seconds_allocated,2wiki,201,154,0.001566337602337356,0.001535299519444177,0.0016014648015959324,
direct_feasible,1747,anchor_failure,predictor_seconds_allocated,macro,358,294,0.0015797509404049867,0.0015576137324963813,0.0016029570237981517,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,reranker_gpu_seconds_allocated,hotpot,157,140,0.007188142392227165,0.006404472247772708,0.007966283372757904,
direct_feasible,1747,anchor_failure,reranker_gpu_seconds_allocated,2wiki,201,154,0.0037153486829293496,0.002998514573768161,0.0044781460737260415,
direct_feasible,1747,anchor_failure,reranker_gpu_seconds_allocated,macro,358,294,0.005451745537578257,0.0049211123108376074,0.005984995711963131,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,gpu_seconds_allocated_total,hotpot,157,140,0.27881014808524035,0.262049987201099,0.2957117896067864,
direct_feasible,1747,anchor_failure,gpu_seconds_allocated_total,2wiki,201,154,0.3106039807386581,0.28999122688199896,0.33341594024245325,
direct_feasible,1747,anchor_failure,gpu_seconds_allocated_total,macro,358,294,0.2947070644119492,0.28144043280166475,0.3087168258480854,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,retrieval_cpu_seconds,hotpot,157,140,0.004732968154434518,0.004411649706519514,0.005059708866308523,
direct_feasible,1747,anchor_failure,retrieval_cpu_seconds,2wiki,201,154,0.0033061532315274526,0.0031161991925345144,0.0035047188916990848,
direct_feasible,1747,anchor_failure,retrieval_cpu_seconds,macro,358,294,0.004019560692980985,0.0038293304755578927,0.004211523621065053,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,privileged_extra_calls,hotpot,157,140,0.0,0.0,0.0,
direct_feasible,1747,anchor_failure,privileged_extra_calls,2wiki,201,154,0.0,0.0,0.0,
direct_feasible,1747,anchor_failure,privileged_extra_calls,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,privileged_input_tokens,hotpot,157,140,0.0,0.0,0.0,
direct_feasible,1747,anchor_failure,privileged_input_tokens,2wiki,201,154,0.0,0.0,0.0,
direct_feasible,1747,anchor_failure,privileged_input_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,privileged_output_tokens,hotpot,157,140,0.0,0.0,0.0,
direct_feasible,1747,anchor_failure,privileged_output_tokens,2wiki,201,154,0.0,0.0,0.0,
direct_feasible,1747,anchor_failure,privileged_output_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,privileged_label_reader_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
direct_feasible,1747,anchor_failure,privileged_label_reader_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
direct_feasible,1747,anchor_failure,privileged_label_reader_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,privileged_nli_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
direct_feasible,1747,anchor_failure,privileged_nli_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
direct_feasible,1747,anchor_failure,privileged_nli_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_failure,allocated_service_elapsed_seconds,hotpot,157,140,0.2835431162396749,0.26671927941380846,0.3004745980918138,
direct_feasible,1747,anchor_failure,allocated_service_elapsed_seconds,2wiki,201,154,0.3139101339701855,0.293317186108401,0.3367740715775412,
direct_feasible,1747,anchor_failure,allocated_service_elapsed_seconds,macro,358,294,0.2987266251049302,0.28545300470334256,0.3126935486735895,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,em,hotpot,99,95,0.9292929292929293,0.8762886597938144,0.9708807879014189,
direct_feasible,1747,anchor_success,em,2wiki,55,55,0.9272727272727272,0.8545454545454545,0.9818181818181818,
direct_feasible,1747,anchor_success,em,macro,154,150,0.9282828282828283,0.8831811497326203,0.9666666666666667,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,f1,hotpot,99,95,0.9423637641028946,0.8964390299638836,0.9808550919375661,
direct_feasible,1747,anchor_success,f1,2wiki,55,55,0.9272727272727272,0.8545454545454545,0.9818181818181818,
direct_feasible,1747,anchor_success,f1,macro,154,150,0.9348182456878109,0.8920219089568024,0.9716374722757248,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,em_minus_joint,hotpot,99,95,0.020202020202020204,0.0,0.050505050505050504,
direct_feasible,1747,anchor_success,em_minus_joint,2wiki,55,55,0.01818181818181818,-0.03636363636363636,0.07272727272727272,
direct_feasible,1747,anchor_success,em_minus_joint,macro,154,150,0.01919191919191919,-0.01313131313131313,0.05535553555355536,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,f1_minus_joint,hotpot,99,95,0.015331537070667506,-0.01072463768115942,0.04954954954954955,
direct_feasible,1747,anchor_success,f1_minus_joint,2wiki,55,55,0.01818181818181818,-0.03636363636363636,0.07272727272727272,
direct_feasible,1747,anchor_success,f1_minus_joint,macro,154,150,0.016756677626242843,-0.01666974053802698,0.05229329660345587,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,em_minus_fixed,hotpot,99,95,0.020202020202020204,0.0,0.050505050505050504,
direct_feasible,1747,anchor_success,em_minus_fixed,2wiki,55,55,0.01818181818181818,-0.03636363636363636,0.07272727272727272,
direct_feasible,1747,anchor_success,em_minus_fixed,macro,154,150,0.01919191919191919,-0.01313131313131313,0.05535553555355536,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,f1_minus_fixed,hotpot,99,95,0.015331537070667506,-0.01072463768115942,0.04954954954954955,
direct_feasible,1747,anchor_success,f1_minus_fixed,2wiki,55,55,0.01818181818181818,-0.03636363636363636,0.07272727272727272,
direct_feasible,1747,anchor_success,f1_minus_fixed,macro,154,150,0.016756677626242843,-0.01666974053802698,0.05229329660345587,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,extra_reader_calls,hotpot,99,95,0.8383838383838383,0.7628865979381443,0.9090909090909091,
direct_feasible,1747,anchor_success,extra_reader_calls,2wiki,55,55,0.8545454545454545,0.7636363636363637,0.9454545454545454,
direct_feasible,1747,anchor_success,extra_reader_calls,macro,154,150,0.8464646464646464,0.7837662337662338,0.9035278293135436,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,extra_reader_input_tokens,hotpot,99,95,587.959595959596,524.8886054421769,653.8836482117599,
direct_feasible,1747,anchor_success,extra_reader_input_tokens,2wiki,55,55,527.2,437.18136363636364,619.9313636363636,
direct_feasible,1747,anchor_success,extra_reader_input_tokens,macro,154,150,557.5797979797981,501.37934343434347,615.4707977736549,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,extra_reader_output_tokens,hotpot,99,95,6.05050505050505,4.459979591836735,8.019422234913383,
direct_feasible,1747,anchor_success,extra_reader_output_tokens,2wiki,55,55,4.0,2.727272727272727,5.6909090909090905,
direct_feasible,1747,anchor_success,extra_reader_output_tokens,macro,154,150,5.025252525252525,3.956549938157081,6.275786178107606,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,relevance_windows,hotpot,99,95,34.14141414141414,29.846899326741006,38.385781249999994,
direct_feasible,1747,anchor_success,relevance_windows,2wiki,55,55,23.01818181818182,17.181818181818183,28.964090909090903,
direct_feasible,1747,anchor_success,relevance_windows,macro,154,150,28.57979797979798,24.92264370509216,32.341281286178955,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,extra_reader_gpu_seconds_allocated,hotpot,99,95,0.12607806210875216,0.1115692502068261,0.14012650083893322,
direct_feasible,1747,anchor_success,extra_reader_gpu_seconds_allocated,2wiki,55,55,0.146203761125193,0.1264736157741797,0.16463543994347252,
direct_feasible,1747,anchor_success,extra_reader_gpu_seconds_allocated,macro,154,150,0.1361409116169726,0.12391412160429241,0.14808547984939827,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,predictor_seconds_allocated,hotpot,99,95,0.0015922196128880697,0.0015595372684570577,0.0016237962216568641,
direct_feasible,1747,anchor_success,predictor_seconds_allocated,2wiki,55,55,0.001569611665609321,0.0015326677951485513,0.0016093602637402276,
direct_feasible,1747,anchor_success,predictor_seconds_allocated,macro,154,150,0.0015809156392486952,0.0015561008602110662,0.001606191849075842,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,reranker_gpu_seconds_allocated,hotpot,99,95,0.007501581090748001,0.006503013789579652,0.008505424295712355,
direct_feasible,1747,anchor_success,reranker_gpu_seconds_allocated,2wiki,55,55,0.004218823934509891,0.0031204923631783805,0.0053509367941348114,
direct_feasible,1747,anchor_success,reranker_gpu_seconds_allocated,macro,154,150,0.005860202512628946,0.005103855385750976,0.006629977202816568,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,gpu_seconds_allocated_total,hotpot,99,95,0.2788870457837102,0.2611975561103002,0.296457610145546,
direct_feasible,1747,anchor_success,gpu_seconds_allocated_total,2wiki,55,55,0.3163757425214398,0.2934720788920369,0.3371726485114952,
direct_feasible,1747,anchor_success,gpu_seconds_allocated_total,macro,154,150,0.297631394152575,0.28329063625114026,0.31125103572830926,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,retrieval_cpu_seconds,hotpot,99,95,0.005383588891062472,0.004810681075604884,0.005982486748856533,
direct_feasible,1747,anchor_success,retrieval_cpu_seconds,2wiki,55,55,0.002977920001880689,0.0027991040984951805,0.003166556639639153,
direct_feasible,1747,anchor_success,retrieval_cpu_seconds,macro,154,150,0.00418075444647158,0.0038784912652737183,0.0045000691312647315,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,privileged_extra_calls,hotpot,99,95,0.0,0.0,0.0,
direct_feasible,1747,anchor_success,privileged_extra_calls,2wiki,55,55,0.0,0.0,0.0,
direct_feasible,1747,anchor_success,privileged_extra_calls,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,privileged_input_tokens,hotpot,99,95,0.0,0.0,0.0,
direct_feasible,1747,anchor_success,privileged_input_tokens,2wiki,55,55,0.0,0.0,0.0,
direct_feasible,1747,anchor_success,privileged_input_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,privileged_output_tokens,hotpot,99,95,0.0,0.0,0.0,
direct_feasible,1747,anchor_success,privileged_output_tokens,2wiki,55,55,0.0,0.0,0.0,
direct_feasible,1747,anchor_success,privileged_output_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,privileged_label_reader_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
direct_feasible,1747,anchor_success,privileged_label_reader_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
direct_feasible,1747,anchor_success,privileged_label_reader_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,privileged_nli_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
direct_feasible,1747,anchor_success,privileged_nli_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
direct_feasible,1747,anchor_success,privileged_nli_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
direct_feasible,1747,anchor_success,allocated_service_elapsed_seconds,hotpot,99,95,0.2842706346747727,0.26641507781466034,0.30194405283318054,
direct_feasible,1747,anchor_success,allocated_service_elapsed_seconds,2wiki,55,55,0.31935366252332054,0.296432524429904,0.34016424258955463,
direct_feasible,1747,anchor_success,allocated_service_elapsed_seconds,macro,154,150,0.3018121485990466,0.287378512684387,0.31555471529515094,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,em,hotpot,256,224,0.44921875,0.3884259679714225,0.5138339920948617,
predicted_oracle_profile,1747,all,em,2wiki,256,197,0.25390625,0.19776119402985073,0.31557416006981237,
predicted_oracle_profile,1747,all,em,macro,512,421,0.3515625,0.30940565881322724,0.396087146549103,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,f1,hotpot,256,224,0.5583037075388728,0.5047938291189153,0.6135293434736225,
predicted_oracle_profile,1747,all,f1,2wiki,256,197,0.3510394662107399,0.2947981871453135,0.41191179298612113,
predicted_oracle_profile,1747,all,f1,macro,512,421,0.45467158687480635,0.4156459318199535,0.4957128748974724,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,em_minus_joint,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1747,all,em_minus_joint,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1747,all,em_minus_joint,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,f1_minus_joint,hotpot,256,224,-0.0023119521198935213,-0.006382753007789905,0.0009195542431155579,
predicted_oracle_profile,1747,all,f1_minus_joint,2wiki,256,197,0.000681373337623338,-0.0019121161978304826,0.0033996461151178125,
predicted_oracle_profile,1747,all,f1_minus_joint,macro,512,421,-0.0008152893911350916,-0.0032651082599011254,0.0013931800391203868,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,em_minus_fixed,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1747,all,em_minus_fixed,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1747,all,em_minus_fixed,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,f1_minus_fixed,hotpot,256,224,-0.0023119521198935213,-0.006382753007789905,0.0009195542431155579,
predicted_oracle_profile,1747,all,f1_minus_fixed,2wiki,256,197,0.000681373337623338,-0.0019121161978304826,0.0033996461151178125,
predicted_oracle_profile,1747,all,f1_minus_fixed,macro,512,421,-0.0008152893911350916,-0.0032651082599011254,0.0013931800391203868,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,extra_reader_calls,hotpot,256,224,0.9609375,0.9354838709677419,0.9838056680161943,
predicted_oracle_profile,1747,all,extra_reader_calls,2wiki,256,197,0.9765625,0.9566929133858267,0.9924528301886792,
predicted_oracle_profile,1747,all,extra_reader_calls,macro,512,421,0.96875,0.9526491568903318,0.9827999065453176,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,extra_reader_input_tokens,hotpot,256,224,654.80859375,628.1269219736087,680.5279739776952,
predicted_oracle_profile,1747,all,extra_reader_input_tokens,2wiki,256,197,716.9453125,675.0228475884736,762.4808616114027,
predicted_oracle_profile,1747,all,extra_reader_input_tokens,macro,512,421,685.876953125,660.8298574571803,711.7921672125651,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,extra_reader_output_tokens,hotpot,256,224,10.11328125,8.586845123665208,11.714285714285714,
predicted_oracle_profile,1747,all,extra_reader_output_tokens,2wiki,256,197,15.234375,13.105210944026734,17.484378028100775,
predicted_oracle_profile,1747,all,extra_reader_output_tokens,macro,512,421,12.673828125,11.392562991849045,14.043247079593282,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,relevance_windows,hotpot,256,224,48.0546875,46.786214813565564,49.19920731707317,
predicted_oracle_profile,1747,all,relevance_windows,2wiki,256,197,49.2265625,48.21258958701591,50.08949416342413,
predicted_oracle_profile,1747,all,relevance_windows,macro,512,421,48.640625,47.831080401305215,49.36231377724676,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,extra_reader_gpu_seconds_allocated,hotpot,256,224,0.14086038696904096,0.13410505557209795,0.14759678864764014,
predicted_oracle_profile,1747,all,extra_reader_gpu_seconds_allocated,2wiki,256,197,0.18304390229208894,0.17407810492648557,0.1930013182764523,
predicted_oracle_profile,1747,all,extra_reader_gpu_seconds_allocated,macro,512,421,0.16195214463056495,0.15636813256983353,0.16816066722403342,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,predictor_seconds_allocated,hotpot,256,224,0.0015927989585785933,0.0015665768967033187,0.0016165510418293325,
predicted_oracle_profile,1747,all,predictor_seconds_allocated,2wiki,256,197,0.0015670410143684421,0.0015400925037792129,0.0015979165889165746,
predicted_oracle_profile,1747,all,predictor_seconds_allocated,macro,512,421,0.0015799199864735178,0.0015612653534980234,0.001598887363959253,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,reranker_gpu_seconds_allocated,hotpot,256,224,0.01017250761687431,0.00981229898903939,0.01051271500454279,
predicted_oracle_profile,1747,all,reranker_gpu_seconds_allocated,2wiki,256,197,0.009341226542960832,0.009000718859205881,0.009687655210751878,
predicted_oracle_profile,1747,all,reranker_gpu_seconds_allocated,macro,512,421,0.009756867079917571,0.009503693545028358,0.009999511720190212,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,gpu_seconds_allocated_total,hotpot,256,224,0.294474207881747,0.28383953512220444,0.3048992316124492,
predicted_oracle_profile,1747,all,gpu_seconds_allocated_total,2wiki,256,197,0.36335860961551913,0.34956922202355245,0.37869170829798116,
predicted_oracle_profile,1747,all,gpu_seconds_allocated_total,macro,512,421,0.32891640874863304,0.32029974514715726,0.33850589035424866,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,retrieval_cpu_seconds,hotpot,256,224,0.0049845753924273595,0.00469808838703741,0.005287329543234067,
predicted_oracle_profile,1747,all,retrieval_cpu_seconds,2wiki,256,197,0.0032356343735955306,0.0030741873666650667,0.003403887677266664,
predicted_oracle_profile,1747,all,retrieval_cpu_seconds,macro,512,421,0.004110104883011445,0.003944997614661777,0.0042854997219985355,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,privileged_extra_calls,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1747,all,privileged_extra_calls,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1747,all,privileged_extra_calls,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,privileged_input_tokens,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1747,all,privileged_input_tokens,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1747,all,privileged_input_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,privileged_output_tokens,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1747,all,privileged_output_tokens,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1747,all,privileged_output_tokens,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,privileged_label_reader_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1747,all,privileged_label_reader_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1747,all,privileged_label_reader_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,privileged_nli_seconds_allocated,hotpot,256,224,0.0,0.0,0.0,
predicted_oracle_profile,1747,all,privileged_nli_seconds_allocated,2wiki,256,197,0.0,0.0,0.0,
predicted_oracle_profile,1747,all,privileged_nli_seconds_allocated,macro,512,421,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,all,allocated_service_elapsed_seconds,hotpot,256,224,0.29945878327417436,0.2888167452900367,0.30990804907215946,
predicted_oracle_profile,1747,all,allocated_service_elapsed_seconds,2wiki,256,197,0.36659424398911467,0.3527766937666259,0.38191995818983066,
predicted_oracle_profile,1747,all,allocated_service_elapsed_seconds,macro,512,421,0.3330265136316445,0.3243528783285872,0.342589254866502,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,em,hotpot,157,140,0.1592356687898089,0.10256410256410256,0.2214765100671141,
predicted_oracle_profile,1747,anchor_failure,em,2wiki,201,154,0.07462686567164178,0.04090909090909091,0.11290322580645161,
predicted_oracle_profile,1747,anchor_failure,em,macro,358,294,0.11693126723072535,0.0837973139857981,0.15311927626109476,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,f1,hotpot,157,140,0.3257933672214074,0.2665535142087515,0.38750221284459974,
predicted_oracle_profile,1747,anchor_failure,f1,2wiki,201,154,0.1983388226365643,0.1536364379668979,0.24605251158636657,
predicted_oracle_profile,1747,anchor_failure,f1,macro,358,294,0.26206609492898586,0.22428342941722548,0.30125185098002016,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,em_minus_joint,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_failure,em_minus_joint,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_failure,em_minus_joint,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,f1_minus_joint,hotpot,157,140,-0.003769807278297716,-0.010437814018611442,0.0018129093932025225,
predicted_oracle_profile,1747,anchor_failure,f1_minus_joint,2wiki,201,154,0.00086781877826654,-0.0025243435855680737,0.004418356507987176,
predicted_oracle_profile,1747,anchor_failure,f1_minus_joint,macro,358,294,-0.001450994250015588,-0.005168394121114051,0.0017954271253266475,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,em_minus_fixed,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_failure,em_minus_fixed,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_failure,em_minus_fixed,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,f1_minus_fixed,hotpot,157,140,-0.003769807278297716,-0.010437814018611442,0.0018129093932025225,
predicted_oracle_profile,1747,anchor_failure,f1_minus_fixed,2wiki,201,154,0.00086781877826654,-0.0025243435855680737,0.004418356507987176,
predicted_oracle_profile,1747,anchor_failure,f1_minus_fixed,macro,358,294,-0.001450994250015588,-0.005168394121114051,0.0017954271253266475,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,extra_reader_calls,hotpot,157,140,0.9617834394904459,0.9290322580645162,0.9876543209876543,
predicted_oracle_profile,1747,anchor_failure,extra_reader_calls,2wiki,201,154,0.9701492537313433,0.944437984496124,0.9903846153846154,
predicted_oracle_profile,1747,anchor_failure,extra_reader_calls,macro,358,294,0.9659663466108945,0.9452718420701613,0.9838084584363455,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,extra_reader_input_tokens,hotpot,157,140,650.0,616.9998355263158,681.2452160493826,
predicted_oracle_profile,1747,anchor_failure,extra_reader_input_tokens,2wiki,201,154,719.3482587064676,669.9749809625342,773.7096613619541,
predicted_oracle_profile,1747,anchor_failure,extra_reader_input_tokens,macro,358,294,684.6741293532339,654.5691720992069,716.2529599577928,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,extra_reader_output_tokens,hotpot,157,140,12.777070063694268,10.566830382992803,15.189024390243903,
predicted_oracle_profile,1747,anchor_failure,extra_reader_output_tokens,2wiki,201,154,18.238805970149254,15.68278309811828,20.85866810197191,
predicted_oracle_profile,1747,anchor_failure,extra_reader_output_tokens,macro,358,294,15.507938016921761,13.817118786826809,17.23684123835112,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,relevance_windows,hotpot,157,140,48.10191082802548,46.458064516129035,49.39396352055587,
predicted_oracle_profile,1747,anchor_failure,relevance_windows,2wiki,201,154,48.91542288557214,47.60203833960769,49.98515394832167,
predicted_oracle_profile,1747,anchor_failure,relevance_windows,macro,358,294,48.50866685679881,47.46433780243296,49.417316561634856,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,extra_reader_gpu_seconds_allocated,hotpot,157,140,0.13825893686268237,0.12961877088497314,0.14634710091643255,
predicted_oracle_profile,1747,anchor_failure,extra_reader_gpu_seconds_allocated,2wiki,201,154,0.18435191610946725,0.1734385490985071,0.1965026749116077,
predicted_oracle_profile,1747,anchor_failure,extra_reader_gpu_seconds_allocated,macro,358,294,0.16130542648607482,0.1543507243485196,0.16863720213134253,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,predictor_seconds_allocated,hotpot,157,140,0.0015931642784726174,0.0015611663782230196,0.0016236232231499161,
predicted_oracle_profile,1747,anchor_failure,predictor_seconds_allocated,2wiki,201,154,0.001566337602337356,0.001535299519444177,0.0016014648015959324,
predicted_oracle_profile,1747,anchor_failure,predictor_seconds_allocated,macro,358,294,0.0015797509404049867,0.0015576137324963813,0.0016029570237981517,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,reranker_gpu_seconds_allocated,hotpot,157,140,0.010086920164361407,0.009643123051185429,0.010497386923520168,
predicted_oracle_profile,1747,anchor_failure,reranker_gpu_seconds_allocated,2wiki,201,154,0.00929848090099953,0.008882045814745445,0.009709314102630628,
predicted_oracle_profile,1747,anchor_failure,reranker_gpu_seconds_allocated,macro,358,294,0.009692700532680468,0.009388576693548506,0.009993037881113529,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,gpu_seconds_allocated_total,hotpot,157,140,0.290610464338484,0.27696446460692864,0.30374688027625585,
predicted_oracle_profile,1747,anchor_failure,gpu_seconds_allocated_total,2wiki,201,154,0.36599759810203203,0.34947241085682623,0.3847723944497028,
predicted_oracle_profile,1747,anchor_failure,gpu_seconds_allocated_total,macro,358,294,0.328304031220258,0.3175193584190515,0.33972341318811294,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,retrieval_cpu_seconds,hotpot,157,140,0.004732968154434518,0.004411649706519514,0.005059708866308523,
predicted_oracle_profile,1747,anchor_failure,retrieval_cpu_seconds,2wiki,201,154,0.0033061532315274526,0.0031161991925345144,0.0035047188916990848,
predicted_oracle_profile,1747,anchor_failure,retrieval_cpu_seconds,macro,358,294,0.004019560692980985,0.0038293304755578927,0.004211523621065053,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,privileged_extra_calls,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_failure,privileged_extra_calls,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_failure,privileged_extra_calls,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,privileged_input_tokens,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_failure,privileged_input_tokens,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_failure,privileged_input_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,privileged_output_tokens,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_failure,privileged_output_tokens,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_failure,privileged_output_tokens,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,privileged_label_reader_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_failure,privileged_label_reader_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_failure,privileged_label_reader_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,privileged_nli_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_failure,privileged_nli_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_failure,privileged_nli_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_failure,allocated_service_elapsed_seconds,hotpot,157,140,0.2953434324929185,0.28165290544651866,0.3085849957733488,
predicted_oracle_profile,1747,anchor_failure,allocated_service_elapsed_seconds,2wiki,201,154,0.3693037513335595,0.35278627174281696,0.38804294904526143,
predicted_oracle_profile,1747,anchor_failure,allocated_service_elapsed_seconds,macro,358,294,0.332323591913239,0.3215074545322463,0.3437999315052351,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,em,hotpot,99,95,0.9090909090909091,0.85,0.9595959595959596,
predicted_oracle_profile,1747,anchor_success,em,2wiki,55,55,0.9090909090909091,0.8363636363636363,0.9818181818181818,
predicted_oracle_profile,1747,anchor_success,em,macro,154,150,0.9090909090909091,0.8609461966604823,0.9548266166822867,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,f1,hotpot,99,95,0.9270322270322271,0.8776333648989899,0.970245765832106,
predicted_oracle_profile,1747,anchor_success,f1,2wiki,55,55,0.9090909090909091,0.8363636363636363,0.9818181818181818,
predicted_oracle_profile,1747,anchor_success,f1,macro,154,150,0.918061568061568,0.8715667660616082,0.9605635033369408,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,em_minus_joint,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,em_minus_joint,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,em_minus_joint,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,f1_minus_joint,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,f1_minus_joint,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,f1_minus_joint,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,em_minus_fixed,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,em_minus_fixed,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,em_minus_fixed,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,f1_minus_fixed,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,f1_minus_fixed,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,f1_minus_fixed,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,extra_reader_calls,hotpot,99,95,0.9595959595959596,0.9175257731958762,0.9900990099009901,
predicted_oracle_profile,1747,anchor_success,extra_reader_calls,2wiki,55,55,1.0,1.0,1.0,
predicted_oracle_profile,1747,anchor_success,extra_reader_calls,macro,154,150,0.9797979797979798,0.9587628865979381,0.995049504950495,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,extra_reader_input_tokens,hotpot,99,95,662.4343434343434,623.5666700030026,699.2402500000001,
predicted_oracle_profile,1747,anchor_success,extra_reader_input_tokens,2wiki,55,55,708.1636363636363,647.4363636363636,776.1827272727272,
predicted_oracle_profile,1747,anchor_success,extra_reader_input_tokens,macro,154,150,685.2989898989899,649.3864569322047,724.1879628214922,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,extra_reader_output_tokens,hotpot,99,95,5.888888888888889,4.927835051546392,7.080020202020202,
predicted_oracle_profile,1747,anchor_success,extra_reader_output_tokens,2wiki,55,55,4.254545454545455,3.2545454545454544,5.5636363636363635,
predicted_oracle_profile,1747,anchor_success,extra_reader_output_tokens,macro,154,150,5.071717171717172,4.339387755102042,5.93387110904968,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,relevance_windows,hotpot,99,95,47.97979797979798,45.876288659793815,49.504950495049506,
predicted_oracle_profile,1747,anchor_success,relevance_windows,2wiki,55,55,50.36363636363637,50.21818181818182,50.527272727272724,
predicted_oracle_profile,1747,anchor_success,relevance_windows,macro,154,150,49.17171717171718,48.09468566566369,49.97727272727273,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,extra_reader_gpu_seconds_allocated,hotpot,99,95,0.14498591895589252,0.1344513786678715,0.15509376080188667,
predicted_oracle_profile,1747,anchor_success,extra_reader_gpu_seconds_allocated,2wiki,55,55,0.17826370634130645,0.16767482392465835,0.1887047576778277,
predicted_oracle_profile,1747,anchor_success,extra_reader_gpu_seconds_allocated,macro,154,150,0.1616248126485995,0.1542246804736857,0.1688036790784876,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,predictor_seconds_allocated,hotpot,99,95,0.0015922196128880697,0.0015595372684570577,0.0016237962216568641,
predicted_oracle_profile,1747,anchor_success,predictor_seconds_allocated,2wiki,55,55,0.001569611665609321,0.0015326677951485513,0.0016093602637402276,
predicted_oracle_profile,1747,anchor_success,predictor_seconds_allocated,macro,154,150,0.0015809156392486952,0.0015561008602110662,0.001606191849075842,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,reranker_gpu_seconds_allocated,hotpot,99,95,0.010308237213283658,0.009724760474304794,0.01085166882105835,
predicted_oracle_profile,1747,anchor_success,reranker_gpu_seconds_allocated,2wiki,55,55,0.009497442434492145,0.009066387911500776,0.009927419019171225,
predicted_oracle_profile,1747,anchor_success,reranker_gpu_seconds_allocated,macro,154,150,0.009902839823887902,0.009545642789001971,0.010249790222264207,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,gpu_seconds_allocated_total,hotpot,99,95,0.3006015587533862,0.28605768616918015,0.3156003480672165,
predicted_oracle_profile,1747,anchor_success,gpu_seconds_allocated_total,2wiki,55,55,0.3537143062375355,0.3383338684964295,0.3691822177135744,
predicted_oracle_profile,1747,anchor_success,gpu_seconds_allocated_total,macro,154,150,0.3271579324954609,0.31632020208911216,0.3377510469946941,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,retrieval_cpu_seconds,hotpot,99,95,0.005383588891062472,0.004810681075604884,0.005982486748856533,
predicted_oracle_profile,1747,anchor_success,retrieval_cpu_seconds,2wiki,55,55,0.002977920001880689,0.0027991040984951805,0.003166556639639153,
predicted_oracle_profile,1747,anchor_success,retrieval_cpu_seconds,macro,154,150,0.00418075444647158,0.0038784912652737183,0.0045000691312647315,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,privileged_extra_calls,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,privileged_extra_calls,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,privileged_extra_calls,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,privileged_input_tokens,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,privileged_input_tokens,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,privileged_input_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,privileged_output_tokens,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,privileged_output_tokens,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,privileged_output_tokens,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,privileged_label_reader_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,privileged_label_reader_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,privileged_label_reader_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,privileged_nli_seconds_allocated,hotpot,99,95,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,privileged_nli_seconds_allocated,2wiki,55,55,0.0,0.0,0.0,
predicted_oracle_profile,1747,anchor_success,privileged_nli_seconds_allocated,macro,154,150,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
predicted_oracle_profile,1747,anchor_success,allocated_service_elapsed_seconds,hotpot,99,95,0.3059851476444487,0.2913017945597255,0.3211690761733599,
predicted_oracle_profile,1747,anchor_success,allocated_service_elapsed_seconds,2wiki,55,55,0.35669222623941627,0.34129102602545003,0.37213218681671284,
predicted_oracle_profile,1747,anchor_success,allocated_service_elapsed_seconds,macro,154,150,0.33133868694193247,0.32048117338696985,0.3419852879667865,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,em,hotpot,157,140,0.12101910828025478,0.0738203565693581,0.1728395061728395,
actual_oracle_profile,,anchor_failure,em,2wiki,201,154,0.04477611940298507,0.018867924528301886,0.07537688442211055,
actual_oracle_profile,,anchor_failure,em,macro,358,294,0.08289761384161992,0.0556878647403533,0.11190874251849224,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,f1,hotpot,157,140,0.27742607168683064,0.22341920068548327,0.3334168790666785,
actual_oracle_profile,,anchor_failure,f1,2wiki,201,154,0.1533813284209496,0.11641956440268968,0.19311267568819607,
actual_oracle_profile,,anchor_failure,f1,macro,358,294,0.21540370005389012,0.18214117702895835,0.24952887227757223,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,em_minus_joint,hotpot,157,140,-0.03821656050955414,-0.08333333333333333,0.005988023952095809,
actual_oracle_profile,,anchor_failure,em_minus_joint,2wiki,201,154,-0.029850746268656716,-0.06467661691542288,0.004694835680751174,
actual_oracle_profile,,anchor_failure,em_minus_joint,macro,358,294,-0.034033653389105425,-0.06184217783841844,-0.006493506493506494,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,f1_minus_joint,hotpot,157,140,-0.05213710281287451,-0.09343183868535053,-0.013170537467499637,
actual_oracle_profile,,anchor_failure,f1_minus_joint,2wiki,201,154,-0.04408967543734819,-0.08177280597446823,-0.008474875079709133,
actual_oracle_profile,,anchor_failure,f1_minus_joint,macro,358,294,-0.048113389125111344,-0.07598967359019108,-0.020952968381142748,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,em_minus_fixed,hotpot,157,140,-0.03821656050955414,-0.08333333333333333,0.005988023952095809,
actual_oracle_profile,,anchor_failure,em_minus_fixed,2wiki,201,154,-0.029850746268656716,-0.06467661691542288,0.004694835680751174,
actual_oracle_profile,,anchor_failure,em_minus_fixed,macro,358,294,-0.034033653389105425,-0.06184217783841844,-0.006493506493506494,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,f1_minus_fixed,hotpot,157,140,-0.05213710281287451,-0.09343183868535053,-0.013170537467499637,
actual_oracle_profile,,anchor_failure,f1_minus_fixed,2wiki,201,154,-0.04408967543734819,-0.08177280597446823,-0.008474875079709133,
actual_oracle_profile,,anchor_failure,f1_minus_fixed,macro,358,294,-0.048113389125111344,-0.07598967359019108,-0.020952968381142748,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,extra_reader_calls,hotpot,157,140,0.5031847133757962,0.4276315789473684,0.5783132530120482,
actual_oracle_profile,,anchor_failure,extra_reader_calls,2wiki,201,154,0.4427860696517413,0.37244897959183676,0.5118483412322274,
actual_oracle_profile,,anchor_failure,extra_reader_calls,macro,358,294,0.4729853915137687,0.42244234995236135,0.5239926777220304,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,extra_reader_input_tokens,hotpot,157,140,361.2738853503185,300.81361518915867,422.3382165605096,
actual_oracle_profile,,anchor_failure,extra_reader_input_tokens,2wiki,201,154,334.8059701492537,272.34133537078196,400.342523364486,
actual_oracle_profile,,anchor_failure,extra_reader_input_tokens,macro,358,294,348.0399277497861,304.8524242884815,392.264232543482,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,extra_reader_output_tokens,hotpot,157,140,7.229299363057325,5.305166286416286,9.365427215189872,
actual_oracle_profile,,anchor_failure,extra_reader_output_tokens,2wiki,201,154,8.92039800995025,6.7499679487179485,11.236861646690985,
actual_oracle_profile,,anchor_failure,extra_reader_output_tokens,macro,358,294,8.074848686503787,6.598528857058591,9.619995402415622,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,relevance_windows,hotpot,157,140,17.70700636942675,14.350476866883117,21.148905942366206,
actual_oracle_profile,,anchor_failure,relevance_windows,2wiki,201,154,16.940298507462686,13.790663143247729,20.1151737804878,
actual_oracle_profile,,anchor_failure,relevance_windows,macro,358,294,17.323652438444718,15.009240542711604,19.651841275857425,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,extra_reader_gpu_seconds_allocated,hotpot,157,140,0.07889562172766271,0.06506559622381888,0.0930773372174543,
actual_oracle_profile,,anchor_failure,extra_reader_gpu_seconds_allocated,2wiki,201,154,0.08662882832124726,0.0708781484203772,0.10273190702983667,
actual_oracle_profile,,anchor_failure,extra_reader_gpu_seconds_allocated,macro,358,294,0.08276222502445499,0.07222101972216012,0.093555135041352,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,predictor_seconds_allocated,hotpot,157,140,0.0,0.0,0.0,
actual_oracle_profile,,anchor_failure,predictor_seconds_allocated,2wiki,201,154,0.0,0.0,0.0,
actual_oracle_profile,,anchor_failure,predictor_seconds_allocated,macro,358,294,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,reranker_gpu_seconds_allocated,hotpot,157,140,0.0036280286717125087,0.0029415951189306865,0.0043495491597710205,
actual_oracle_profile,,anchor_failure,reranker_gpu_seconds_allocated,2wiki,201,154,0.0030724905868968876,0.0024957377240649595,0.0036594784901444392,
actual_oracle_profile,,anchor_failure,reranker_gpu_seconds_allocated,macro,358,294,0.003350259629304698,0.0028994728053183226,0.003810194240369937,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,gpu_seconds_allocated_total,hotpot,157,140,0.5405182982207026,0.5071079337632,0.5746756448296245,
actual_oracle_profile,,anchor_failure,gpu_seconds_allocated_total,2wiki,201,154,0.6963262181516883,0.6527985689816675,0.7398941973039048,
actual_oracle_profile,,anchor_failure,gpu_seconds_allocated_total,macro,358,294,0.6184222581861955,0.5910337315023922,0.646444464160918,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,retrieval_cpu_seconds,hotpot,157,140,0.004732968154434518,0.004411649706519514,0.005059708866308523,
actual_oracle_profile,,anchor_failure,retrieval_cpu_seconds,2wiki,201,154,0.0033061532315274526,0.0031161991925345144,0.0035047188916990848,
actual_oracle_profile,,anchor_failure,retrieval_cpu_seconds,macro,358,294,0.004019560692980985,0.0038293304755578927,0.004211523621065053,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,privileged_extra_calls,hotpot,157,140,2.5095541401273884,2.3642373886027306,2.651898734177215,
actual_oracle_profile,,anchor_failure,privileged_extra_calls,2wiki,201,154,2.417910447761194,2.264705882352941,2.5576923076923075,
actual_oracle_profile,,anchor_failure,privileged_extra_calls,macro,358,294,2.4637322939442914,2.3590965794771583,2.564779154154154,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,privileged_input_tokens,hotpot,157,140,1122.3312101910828,1040.0890909090908,1209.597577499695,
actual_oracle_profile,,anchor_failure,privileged_input_tokens,2wiki,201,154,1418.402985074627,1274.2229415795555,1570.7650778985508,
actual_oracle_profile,,anchor_failure,privileged_input_tokens,macro,358,294,1270.367097632855,1185.673822291947,1359.7169065412402,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,privileged_output_tokens,hotpot,157,140,26.78980891719745,23.554140127388536,30.406321022727273,
actual_oracle_profile,,anchor_failure,privileged_output_tokens,2wiki,201,154,39.13930348258707,33.80780264574681,44.580850985584,
actual_oracle_profile,,anchor_failure,privileged_output_tokens,macro,358,294,32.96455619989226,29.79875630119105,36.20159259271079,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,privileged_label_reader_seconds_allocated,hotpot,157,140,0.3045216287743111,0.280565761016039,0.32815307531386134,
actual_oracle_profile,,anchor_failure,privileged_label_reader_seconds_allocated,2wiki,201,154,0.4224866761352816,0.3901156523746281,0.4557401765568119,
actual_oracle_profile,,anchor_failure,privileged_label_reader_seconds_allocated,macro,358,294,0.3635041524547964,0.34352416366216704,0.38380327009585424,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,privileged_nli_seconds_allocated,hotpot,157,140,0.012801576014048723,0.01177301673492693,0.013861336262149025,
actual_oracle_profile,,anchor_failure,privileged_nli_seconds_allocated,2wiki,201,154,0.013357359619034599,0.0119088989073424,0.014818674263716981,
actual_oracle_profile,,anchor_failure,privileged_nli_seconds_allocated,macro,358,294,0.013079467816541662,0.012180103310581437,0.013974729107914826,"[""hotpot"",""2wiki""]"
actual_oracle_profile,,anchor_failure,allocated_service_elapsed_seconds,hotpot,157,140,0.5452512663751372,0.5117714647635095,0.5794790104943799,
actual_oracle_profile,,anchor_failure,allocated_service_elapsed_seconds,2wiki,201,154,0.6996323713832158,0.6560688720786949,0.7432707787798423,
actual_oracle_profile,,anchor_failure,allocated_service_elapsed_seconds,macro,358,294,0.6224418188791765,0.5950009890266172,0.6504453258159455,"[""hotpot"",""2wiki""]"


==> anc/r17_privileged_transfer_brier.csv <==
seed,representation,primary,feature_variant,alias_scope,metric,dataset,n,groups,mean,lower,upper,datasets
1711,finetuned_epoch_2,True,O+V,all,brier_O,hotpot,157,140,0.2493796754617742,0.21658631602416875,0.2837060524911767,
1711,finetuned_epoch_2,True,O+V,all,brier_O,2wiki,201,154,0.10188188778358004,0.07903354580946297,0.12792380519948313,
1711,finetuned_epoch_2,True,O+V,all,brier_O,macro,358,294,0.17563078162267712,0.15532468462523885,0.19701148610357705,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+V,all,brier_alternative,hotpot,157,140,0.18658934724331455,0.15950907250940888,0.21515597441873224,
1711,finetuned_epoch_2,True,O+V,all,brier_alternative,2wiki,201,154,0.07977548636848396,0.060990489889078264,0.10158177196363143,
1711,finetuned_epoch_2,True,O+V,all,brier_alternative,macro,358,294,0.13318241680589926,0.1163977537222555,0.1510128713120017,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+V,all,brier_gain,hotpot,157,140,0.0627903282184596,0.04907287406207341,0.07682676587625921,
1711,finetuned_epoch_2,True,O+V,all,brier_gain,2wiki,201,154,0.02210640141509608,0.013290340812290665,0.03201683524849799,
1711,finetuned_epoch_2,True,O+V,all,brier_gain,macro,358,294,0.04244836481677784,0.03436564551973882,0.05101644990960243,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+V,all,f1_squared_error_O,hotpot,157,140,0.18685971917735605,0.16040427012057423,0.21497595658250548,
1711,finetuned_epoch_2,True,O+V,all,f1_squared_error_O,2wiki,201,154,0.1402948536304224,0.11377354880815503,0.1697248759737239,
1711,finetuned_epoch_2,True,O+V,all,f1_squared_error_O,macro,358,294,0.16357728640388924,0.14469563195190527,0.18376169759197605,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+V,all,f1_squared_error_alternative,hotpot,157,140,0.1555381177376856,0.13216210372196116,0.18024227139453772,
1711,finetuned_epoch_2,True,O+V,all,f1_squared_error_alternative,2wiki,201,154,0.12167152321483532,0.09791875676700428,0.14786620536468942,
1711,finetuned_epoch_2,True,O+V,all,f1_squared_error_alternative,macro,358,294,0.13860482047626047,0.12189170605738742,0.15672073430176503,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+V,all,f1_squared_error_gain,hotpot,157,140,0.03132160143967045,0.018459351346747536,0.04457650209853828,
1711,finetuned_epoch_2,True,O+V,all,f1_squared_error_gain,2wiki,201,154,0.01862333041558708,0.010169147987156409,0.02840575157475161,
1711,finetuned_epoch_2,True,O+V,all,f1_squared_error_gain,macro,358,294,0.024972465927628765,0.01709840646431672,0.033076245483078325,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+V,nonalias,brier_O,hotpot,157,140,0.2501539702270033,0.2172221707196493,0.2845628589180646,
1711,finetuned_epoch_2,True,O+V,nonalias,brier_O,2wiki,201,154,0.10340737182461134,0.07997015658209543,0.12991829841916094,
1711,finetuned_epoch_2,True,O+V,nonalias,brier_O,macro,358,294,0.17678067102580733,0.15610896706295285,0.19858349397328745,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+V,nonalias,brier_alternative,hotpot,157,140,0.1875513292296142,0.1601508207855796,0.21644755978432959,
1711,finetuned_epoch_2,True,O+V,nonalias,brier_alternative,2wiki,201,154,0.08133388022369682,0.061923716965230316,0.10383123311434683,
1711,finetuned_epoch_2,True,O+V,nonalias,brier_alternative,macro,358,294,0.1344426047266555,0.1173067394715942,0.15259284378228227,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+V,nonalias,brier_gain,hotpot,157,140,0.06260264099738913,0.04888359472976698,0.0766368284873536,
1711,finetuned_epoch_2,True,O+V,nonalias,brier_gain,2wiki,201,154,0.022073491600914506,0.013263312454688767,0.03200250249417612,
1711,finetuned_epoch_2,True,O+V,nonalias,brier_gain,macro,358,294,0.04233806629915182,0.03423436722589311,0.05093203574556774,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_O,hotpot,157,140,0.1880539143834939,0.16142742949097505,0.21641201384496658,
1711,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_O,2wiki,201,154,0.14198302997205073,0.11513443373132605,0.17217158470091817,
1711,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_O,macro,358,294,0.16501847217777232,0.14599266690680585,0.18538112595145928,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_alternative,hotpot,157,140,0.15684844206998963,0.13332843205445027,0.1816397513470937,
1711,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_alternative,2wiki,201,154,0.12314003824082671,0.0988486024528578,0.1499546974106151,
1711,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_alternative,macro,358,294,0.13999424015540818,0.12301592366264394,0.15843072051202997,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_gain,hotpot,157,140,0.031205472313504283,0.018279705742282423,0.044497348811048165,
1711,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_gain,2wiki,201,154,0.018842991731223998,0.010440409146695192,0.028596455135398754,
1711,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_gain,macro,358,294,0.02502423202236414,0.01719398467382147,0.03316142724274272,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+V,strict_nonalias,brier_O,hotpot,151,136,0.24817523862321078,0.21539349246972955,0.28280703213027886,
1711,finetuned_epoch_2,True,O+V,strict_nonalias,brier_O,2wiki,193,148,0.09874528359268821,0.07530503495639632,0.12523275009887824,
1711,finetuned_epoch_2,True,O+V,strict_nonalias,brier_O,macro,344,284,0.1734602611079495,0.15316964136121325,0.19516092838335522,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+V,strict_nonalias,brier_alternative,hotpot,151,136,0.18464962504070084,0.1575415925081873,0.21360214704314845,
1711,finetuned_epoch_2,True,O+V,strict_nonalias,brier_alternative,2wiki,193,148,0.07768784225329023,0.05832854444087561,0.09958997684255037,
1711,finetuned_epoch_2,True,O+V,strict_nonalias,brier_alternative,macro,344,284,0.13116873364699555,0.11425589078483908,0.14953895735892328,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+V,strict_nonalias,brier_gain,hotpot,151,136,0.06352561358250995,0.0492920304469219,0.0774377352509255,
1711,finetuned_epoch_2,True,O+V,strict_nonalias,brier_gain,2wiki,193,148,0.021057441339397992,0.012044465000059195,0.031136247136775184,
1711,finetuned_epoch_2,True,O+V,strict_nonalias,brier_gain,macro,344,284,0.04229152746095397,0.033932680620292005,0.05101190436940558,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.18892202969737698,0.162709280441839,0.2162172316465286,
1711,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.1376546228131897,0.11057640712004345,0.16687871161037854,
1711,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_O,macro,344,284,0.16328832625528333,0.1442825726933159,0.1830250331305431,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.15652941156838654,0.1331589272596991,0.1811186037515267,
1711,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.1196184584805619,0.09520640218204846,0.1463497391342098,
1711,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.13807393502447424,0.12120257759478388,0.15597092925418113,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.03239261812899042,0.019268642977914932,0.04626488431852567,
1711,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.018036164332627776,0.0093836729652438,0.02786212517653678,
1711,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_gain,macro,344,284,0.025214391230809097,0.01724495417855553,0.03368529230514198,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,all,brier_O,hotpot,157,140,0.2493796754617742,0.21658631602416875,0.2837060524911767,
1711,finetuned_epoch_2,True,O+count,all,brier_O,2wiki,201,154,0.10188188778358004,0.07903354580946297,0.12792380519948313,
1711,finetuned_epoch_2,True,O+count,all,brier_O,macro,358,294,0.17563078162267712,0.15532468462523885,0.19701148610357705,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,all,brier_alternative,hotpot,157,140,0.1489979996091672,0.12319559397212655,0.17656899720325,
1711,finetuned_epoch_2,True,O+count,all,brier_alternative,2wiki,201,154,0.06881566108020555,0.05042843015088739,0.08964814568186638,
1711,finetuned_epoch_2,True,O+count,all,brier_alternative,macro,358,294,0.10890683034468637,0.09318934132860497,0.12607601792435372,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,all,brier_gain,hotpot,157,140,0.10038167585260697,0.0759887075928554,0.12572261438042115,
1711,finetuned_epoch_2,True,O+count,all,brier_gain,2wiki,201,154,0.033066226703374495,0.01796333738011615,0.050256349174471505,
1711,finetuned_epoch_2,True,O+count,all,brier_gain,macro,358,294,0.06672395127799073,0.05249000359487977,0.0816264491133441,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,all,f1_squared_error_O,hotpot,157,140,0.18685971917735605,0.16040427012057423,0.21497595658250548,
1711,finetuned_epoch_2,True,O+count,all,f1_squared_error_O,2wiki,201,154,0.1402948536304224,0.11377354880815503,0.1697248759737239,
1711,finetuned_epoch_2,True,O+count,all,f1_squared_error_O,macro,358,294,0.16357728640388924,0.14469563195190527,0.18376169759197605,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,all,f1_squared_error_alternative,hotpot,157,140,0.14830264612773328,0.1229605842043182,0.17428237602050436,
1711,finetuned_epoch_2,True,O+count,all,f1_squared_error_alternative,2wiki,201,154,0.11332107434436359,0.08980573942657488,0.13966999011726625,
1711,finetuned_epoch_2,True,O+count,all,f1_squared_error_alternative,macro,358,294,0.13081186023604843,0.1135920510138832,0.1491588270067335,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,all,f1_squared_error_gain,hotpot,157,140,0.038557073049622775,0.015450934687245866,0.06208545804055656,
1711,finetuned_epoch_2,True,O+count,all,f1_squared_error_gain,2wiki,201,154,0.026973779286058795,0.012425821781077652,0.04375049282109891,
1711,finetuned_epoch_2,True,O+count,all,f1_squared_error_gain,macro,358,294,0.03276542616784078,0.018832136318914734,0.0468964744771842,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,nonalias,brier_O,hotpot,157,140,0.2501539702270033,0.2172221707196493,0.2845628589180646,
1711,finetuned_epoch_2,True,O+count,nonalias,brier_O,2wiki,201,154,0.10340737182461134,0.07997015658209543,0.12991829841916094,
1711,finetuned_epoch_2,True,O+count,nonalias,brier_O,macro,358,294,0.17678067102580733,0.15610896706295285,0.19858349397328745,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,nonalias,brier_alternative,hotpot,157,140,0.15013668671058508,0.12419134661804025,0.17821639708141274,
1711,finetuned_epoch_2,True,O+count,nonalias,brier_alternative,2wiki,201,154,0.0704097255657149,0.05163258654335537,0.09187159061500884,
1711,finetuned_epoch_2,True,O+count,nonalias,brier_alternative,macro,358,294,0.11027320613814999,0.09421201019457519,0.1279422874872846,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,nonalias,brier_gain,hotpot,157,140,0.10001728351641828,0.07564221316175793,0.12542498473339223,
1711,finetuned_epoch_2,True,O+count,nonalias,brier_gain,2wiki,201,154,0.03299764625889643,0.017778122439869468,0.05022693261362865,
1711,finetuned_epoch_2,True,O+count,nonalias,brier_gain,macro,358,294,0.06650746488765735,0.052197201418970336,0.08146501901433975,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_O,hotpot,157,140,0.1880539143834939,0.16142742949097505,0.21641201384496658,
1711,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_O,2wiki,201,154,0.14198302997205073,0.11513443373132605,0.17217158470091817,
1711,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_O,macro,358,294,0.16501847217777232,0.14599266690680585,0.18538112595145928,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_alternative,hotpot,157,140,0.149626765825157,0.12395465455946796,0.17582852768969365,
1711,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_alternative,2wiki,201,154,0.11462817934625769,0.09075889869202018,0.14135159830580263,
1711,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_alternative,macro,358,294,0.13212747258570734,0.11482061922386647,0.15073540993501974,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_gain,hotpot,157,140,0.03842714855833691,0.015282238195153768,0.062055638354363674,
1711,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_gain,2wiki,201,154,0.027354850625793035,0.01279589470252548,0.044297891101892056,
1711,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_gain,macro,358,294,0.03289099959206497,0.01899128659874277,0.047069785604489094,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,strict_nonalias,brier_O,hotpot,151,136,0.24817523862321078,0.21539349246972955,0.28280703213027886,
1711,finetuned_epoch_2,True,O+count,strict_nonalias,brier_O,2wiki,193,148,0.09874528359268821,0.07530503495639632,0.12523275009887824,
1711,finetuned_epoch_2,True,O+count,strict_nonalias,brier_O,macro,344,284,0.1734602611079495,0.15316964136121325,0.19516092838335522,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,strict_nonalias,brier_alternative,hotpot,151,136,0.14725538606579985,0.12097261654080571,0.1752497591217492,
1711,finetuned_epoch_2,True,O+count,strict_nonalias,brier_alternative,2wiki,193,148,0.06722536493619169,0.047985192526715154,0.08891915429871976,
1711,finetuned_epoch_2,True,O+count,strict_nonalias,brier_alternative,macro,344,284,0.10724037550099577,0.09070544076679322,0.12506891207969206,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,strict_nonalias,brier_gain,hotpot,151,136,0.10091985255741089,0.07548071265025247,0.12612850107770113,
1711,finetuned_epoch_2,True,O+count,strict_nonalias,brier_gain,2wiki,193,148,0.03151991865649652,0.01609032518198556,0.048599228516830274,
1711,finetuned_epoch_2,True,O+count,strict_nonalias,brier_gain,macro,344,284,0.0662198856069537,0.05141442123022248,0.08161740726622967,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.18892202969737698,0.162709280441839,0.2162172316465286,
1711,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.1376546228131897,0.11057640712004345,0.16687871161037854,
1711,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_O,macro,344,284,0.16328832625528333,0.1442825726933159,0.1830250331305431,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.1486715229263624,0.12346144424881068,0.1755713731876578,
1711,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.11147090553363695,0.08743332349212149,0.1383186861331932,
1711,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.13007121422999968,0.11273745873332185,0.14915955036793035,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.0402505067710146,0.016883423819859696,0.06502780224012646,
1711,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.026183717279552713,0.01117466799517126,0.04296168661205444,
1711,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_gain,macro,344,284,0.03321711202528366,0.019301469716467342,0.04816528183623652,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,all,brier_O,hotpot,157,140,0.2493796754617742,0.21658631602416875,0.2837060524911767,
1711,finetuned_epoch_2,True,O+joint,all,brier_O,2wiki,201,154,0.10188188778358004,0.07903354580946297,0.12792380519948313,
1711,finetuned_epoch_2,True,O+joint,all,brier_O,macro,358,294,0.17563078162267712,0.15532468462523885,0.19701148610357705,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,all,brier_alternative,hotpot,157,140,0.22969700988616581,0.1983153149175484,0.26234000726158446,
1711,finetuned_epoch_2,True,O+joint,all,brier_alternative,2wiki,201,154,0.09349087233226744,0.07220503630266022,0.11788043374728797,
1711,finetuned_epoch_2,True,O+joint,all,brier_alternative,macro,358,294,0.16159394110921663,0.14247375725102696,0.18171236478591676,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,all,brier_gain,hotpot,157,140,0.019682665575608358,0.014315129423679466,0.02524151534527406,
1711,finetuned_epoch_2,True,O+joint,all,brier_gain,2wiki,201,154,0.008391015451312605,0.004815325358017227,0.012448056021311894,
1711,finetuned_epoch_2,True,O+joint,all,brier_gain,macro,358,294,0.01403684051346048,0.010812110716787882,0.01743758155605813,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,all,f1_squared_error_O,hotpot,157,140,0.18685971917735605,0.16040427012057423,0.21497595658250548,
1711,finetuned_epoch_2,True,O+joint,all,f1_squared_error_O,2wiki,201,154,0.1402948536304224,0.11377354880815503,0.1697248759737239,
1711,finetuned_epoch_2,True,O+joint,all,f1_squared_error_O,macro,358,294,0.16357728640388924,0.14469563195190527,0.18376169759197605,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,all,f1_squared_error_alternative,hotpot,157,140,0.17801090047352602,0.15275237643458903,0.20491791560285957,
1711,finetuned_epoch_2,True,O+joint,all,f1_squared_error_alternative,2wiki,201,154,0.13349787401490243,0.1081985118345441,0.16181073479930894,
1711,finetuned_epoch_2,True,O+joint,all,f1_squared_error_alternative,macro,358,294,0.15575438724421423,0.13768447615416446,0.1750969250040569,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,all,f1_squared_error_gain,hotpot,157,140,0.008848818703830048,0.003790470669260263,0.014200812802186758,
1711,finetuned_epoch_2,True,O+joint,all,f1_squared_error_gain,2wiki,201,154,0.006796979615519987,0.0033731972310718974,0.01073280660371721,
1711,finetuned_epoch_2,True,O+joint,all,f1_squared_error_gain,macro,358,294,0.007822899159675017,0.004694406326341666,0.011110444408185663,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,nonalias,brier_O,hotpot,157,140,0.2501539702270033,0.2172221707196493,0.2845628589180646,
1711,finetuned_epoch_2,True,O+joint,nonalias,brier_O,2wiki,201,154,0.10340737182461134,0.07997015658209543,0.12991829841916094,
1711,finetuned_epoch_2,True,O+joint,nonalias,brier_O,macro,358,294,0.17678067102580733,0.15610896706295285,0.19858349397328745,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,nonalias,brier_alternative,hotpot,157,140,0.23049698423831372,0.1989596149666799,0.26328889787681975,
1711,finetuned_epoch_2,True,O+joint,nonalias,brier_alternative,2wiki,201,154,0.09501118664897822,0.07318911021539208,0.11991313651174229,
1711,finetuned_epoch_2,True,O+joint,nonalias,brier_alternative,macro,358,294,0.16275408544364597,0.14339044654570252,0.18328851928436338,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,nonalias,brier_gain,hotpot,157,140,0.01965698598868967,0.0143132166613173,0.02521998897038578,
1711,finetuned_epoch_2,True,O+joint,nonalias,brier_gain,2wiki,201,154,0.008396185175633107,0.004818765381409762,0.012469364272496536,
1711,finetuned_epoch_2,True,O+joint,nonalias,brier_gain,macro,358,294,0.01402658558216139,0.010801524700413258,0.017435676009338614,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_O,hotpot,157,140,0.1880539143834939,0.16142742949097505,0.21641201384496658,
1711,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_O,2wiki,201,154,0.14198302997205073,0.11513443373132605,0.17217158470091817,
1711,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_O,macro,358,294,0.16501847217777232,0.14599266690680585,0.18538112595145928,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_alternative,hotpot,157,140,0.17919318428908806,0.15362908108884415,0.20635193820170802,
1711,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_alternative,2wiki,201,154,0.13511949750715402,0.10932359691369478,0.16375335467386662,
1711,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_alternative,macro,358,294,0.15715634089812103,0.1389204774788147,0.17680371383520802,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_gain,hotpot,157,140,0.00886073009440586,0.003818423567774686,0.014232253016074493,
1711,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_gain,2wiki,201,154,0.006863532464896706,0.0034457254468542187,0.010807211366283351,
1711,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_gain,macro,358,294,0.007862131279651283,0.004726969159261516,0.01115291056430395,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_O,hotpot,151,136,0.24817523862321078,0.21539349246972955,0.28280703213027886,
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_O,2wiki,193,148,0.09874528359268821,0.07530503495639632,0.12523275009887824,
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_O,macro,344,284,0.1734602611079495,0.15316964136121325,0.19516092838335522,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_alternative,hotpot,151,136,0.22852764861365102,0.1977561648282017,0.26160952925775316,
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_alternative,2wiki,193,148,0.09081919215102419,0.0688868085475222,0.11569725036559285,
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_alternative,macro,344,284,0.15967342038233762,0.14057854893137686,0.1805210673869139,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_gain,hotpot,151,136,0.01964759000955973,0.013966328868380385,0.025342716123762155,
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_gain,2wiki,193,148,0.00792609144166402,0.004231038837960835,0.011943297409865893,
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_gain,macro,344,284,0.013786840725611874,0.010450681428484902,0.017229643136612894,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.18892202969737698,0.162709280441839,0.2162172316465286,
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.1376546228131897,0.11057640712004345,0.16687871161037854,
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_O,macro,344,284,0.16328832625528333,0.1442825726933159,0.1830250331305431,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.17989132164462968,0.1548052343754978,0.20587820066186097,
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.13117648763553696,0.10525229328867565,0.15943633182772507,
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.15553390464008332,0.1374473492473862,0.17453545561974965,"[""hotpot"",""2wiki""]"
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.009030708052747305,0.0038168591068810528,0.01460589065204121,
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.006478135177652726,0.002877847588956105,0.010422650873930473,
1711,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_gain,macro,344,284,0.007754421615200015,0.0045700527074469454,0.011228863207244255,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,all,brier_O,hotpot,157,140,0.23194328187817384,0.20184808920641867,0.26377840393603996,
1711,frozen_bge,False,O+V,all,brier_O,2wiki,201,154,0.1054641722507282,0.08588337227337399,0.12658623598147314,
1711,frozen_bge,False,O+V,all,brier_O,macro,358,294,0.16870372706445103,0.1505166670427179,0.18830843152951954,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,all,brier_alternative,hotpot,157,140,0.1608888896990984,0.13583122748878843,0.18865330619997903,
1711,frozen_bge,False,O+V,all,brier_alternative,2wiki,201,154,0.0741154773020128,0.05738896126331007,0.09275862802739258,
1711,frozen_bge,False,O+V,all,brier_alternative,macro,358,294,0.11750218350055561,0.10230279631495295,0.1340578833256101,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,all,brier_gain,hotpot,157,140,0.07105439217907546,0.054526969883927835,0.08847151121653506,
1711,frozen_bge,False,O+V,all,brier_gain,2wiki,201,154,0.03134869494871539,0.021692363525602422,0.041577741040844454,
1711,frozen_bge,False,O+V,all,brier_gain,macro,358,294,0.05120154356389542,0.04160823110932113,0.06124639418184436,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,all,f1_squared_error_O,hotpot,157,140,0.18382524870275124,0.15877430024882402,0.21065721982696647,
1711,frozen_bge,False,O+V,all,f1_squared_error_O,2wiki,201,154,0.11597070296132903,0.09546679799244358,0.13877503348085887,
1711,frozen_bge,False,O+V,all,f1_squared_error_O,macro,358,294,0.14989797583204012,0.13336693409014333,0.16721113594551365,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,all,f1_squared_error_alternative,hotpot,157,140,0.1539247666774304,0.12920065229494748,0.17997534794758704,
1711,frozen_bge,False,O+V,all,f1_squared_error_alternative,2wiki,201,154,0.10202445882561743,0.08211777958279401,0.12433258811586718,
1711,frozen_bge,False,O+V,all,f1_squared_error_alternative,macro,358,294,0.12797461275152391,0.11190365700448772,0.14476748824338104,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,all,f1_squared_error_gain,hotpot,157,140,0.02990048202532082,0.014302952059932966,0.045494717580504426,
1711,frozen_bge,False,O+V,all,f1_squared_error_gain,2wiki,201,154,0.013946244135711562,0.004524512630052775,0.023855143769163988,
1711,frozen_bge,False,O+V,all,f1_squared_error_gain,macro,358,294,0.021923363080516192,0.012836471316484415,0.031204419746280583,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,nonalias,brier_O,hotpot,157,140,0.23296800229406225,0.2027551688918239,0.26510571521042364,
1711,frozen_bge,False,O+V,nonalias,brier_O,2wiki,201,154,0.10668129192476818,0.08657369083839205,0.12840185493860143,
1711,frozen_bge,False,O+V,nonalias,brier_O,macro,358,294,0.16982464710941522,0.15138499786200857,0.18972749400221928,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,nonalias,brier_alternative,hotpot,157,140,0.1623244801974825,0.136938765283771,0.19029956312899612,
1711,frozen_bge,False,O+V,nonalias,brier_alternative,2wiki,201,154,0.07549469810823238,0.0583941919029888,0.09487970853603803,
1711,frozen_bge,False,O+V,nonalias,brier_alternative,macro,358,294,0.11890958915285743,0.10332846336251408,0.13581915392507804,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,nonalias,brier_gain,hotpot,157,140,0.07064352209657979,0.0540646649631097,0.08802734215001744,
1711,frozen_bge,False,O+V,nonalias,brier_gain,2wiki,201,154,0.031186593816535803,0.021550745100017133,0.041425360670241815,
1711,frozen_bge,False,O+V,nonalias,brier_gain,macro,358,294,0.05091505795655779,0.0413226718597694,0.06098351094510177,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,nonalias,f1_squared_error_O,hotpot,157,140,0.184616389137089,0.1597259755257687,0.2112025999491963,
1711,frozen_bge,False,O+V,nonalias,f1_squared_error_O,2wiki,201,154,0.11747659038230879,0.0962501979857472,0.1405763845193562,
1711,frozen_bge,False,O+V,nonalias,f1_squared_error_O,macro,358,294,0.1510464897596989,0.13449461693391537,0.16841897325029237,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,nonalias,f1_squared_error_alternative,hotpot,157,140,0.15471648120540057,0.13011750364901664,0.18072789375692666,
1711,frozen_bge,False,O+V,nonalias,f1_squared_error_alternative,2wiki,201,154,0.10331340581719725,0.08294812847961552,0.12606016302117323,
1711,frozen_bge,False,O+V,nonalias,f1_squared_error_alternative,macro,358,294,0.1290149435112989,0.11287969833398004,0.14614799591646302,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,nonalias,f1_squared_error_gain,hotpot,157,140,0.029899907931688424,0.014099320239643926,0.04545701161703807,
1711,frozen_bge,False,O+V,nonalias,f1_squared_error_gain,2wiki,201,154,0.014163184565111517,0.004737562604730025,0.02405681823968682,
1711,frozen_bge,False,O+V,nonalias,f1_squared_error_gain,macro,358,294,0.02203154624839997,0.012818697108623035,0.0313312104926632,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,strict_nonalias,brier_O,hotpot,151,136,0.2308639772999471,0.20092339780107313,0.26289011525624206,
1711,frozen_bge,False,O+V,strict_nonalias,brier_O,2wiki,193,148,0.10436834338124042,0.08467985857361966,0.12560202441910961,
1711,frozen_bge,False,O+V,strict_nonalias,brier_O,macro,344,284,0.16761616034059376,0.14961996939533836,0.18693340244553086,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,strict_nonalias,brier_alternative,hotpot,151,136,0.1591649657371144,0.1341859516552104,0.18590214230673185,
1711,frozen_bge,False,O+V,strict_nonalias,brier_alternative,2wiki,193,148,0.07318751055546004,0.056474664981491896,0.09237142862893555,
1711,frozen_bge,False,O+V,strict_nonalias,brier_alternative,macro,344,284,0.11617623814628722,0.1008393090687894,0.1326071095871658,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,strict_nonalias,brier_gain,hotpot,151,136,0.07169901156283268,0.05454736628264022,0.08940461053940926,
1711,frozen_bge,False,O+V,strict_nonalias,brier_gain,2wiki,193,148,0.031180832825780373,0.02138959829079372,0.04181639194884817,
1711,frozen_bge,False,O+V,strict_nonalias,brier_gain,macro,344,284,0.05143992219430653,0.04152936935638295,0.061711023080276824,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.18523699407437202,0.16006680086423827,0.21189364810171632,
1711,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.11470930879843834,0.09405985662257499,0.1371130948374823,
1711,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_O,macro,344,284,0.1499731514364052,0.13380801226893085,0.167193512830211,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.15416717646035474,0.12935708592434725,0.18089561679881921,
1711,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.10065967517045057,0.08055373904465819,0.12303960940718321,
1711,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.12741342581540266,0.11108157482400177,0.14496701650120572,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.03106981761401727,0.015388058076815703,0.04741273249834337,
1711,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.014049633627987779,0.004451374325474635,0.02411125352740521,
1711,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_gain,macro,344,284,0.022559725621002523,0.013375007995565439,0.03205502042225818,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,all,brier_O,hotpot,157,140,0.23194328187817384,0.20184808920641867,0.26377840393603996,
1711,frozen_bge,False,O+count,all,brier_O,2wiki,201,154,0.1054641722507282,0.08588337227337399,0.12658623598147314,
1711,frozen_bge,False,O+count,all,brier_O,macro,358,294,0.16870372706445103,0.1505166670427179,0.18830843152951954,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,all,brier_alternative,hotpot,157,140,0.13564129462715463,0.10996829836087894,0.16353805614584152,
1711,frozen_bge,False,O+count,all,brier_alternative,2wiki,201,154,0.066298189724855,0.04879416030593295,0.08607628720991915,
1711,frozen_bge,False,O+count,all,brier_alternative,macro,358,294,0.10096974217600482,0.08546472931082454,0.11789095583665761,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,all,brier_gain,hotpot,157,140,0.09630198725101924,0.06961026312795901,0.12442112999051326,
1711,frozen_bge,False,O+count,all,brier_gain,2wiki,201,154,0.03916598252587322,0.02491773752458484,0.05412724695943215,
1711,frozen_bge,False,O+count,all,brier_gain,macro,358,294,0.06773398488844623,0.052656192423546466,0.0837316391672021,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,all,f1_squared_error_O,hotpot,157,140,0.18382524870275124,0.15877430024882402,0.21065721982696647,
1711,frozen_bge,False,O+count,all,f1_squared_error_O,2wiki,201,154,0.11597070296132903,0.09546679799244358,0.13877503348085887,
1711,frozen_bge,False,O+count,all,f1_squared_error_O,macro,358,294,0.14989797583204012,0.13336693409014333,0.16721113594551365,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,all,f1_squared_error_alternative,hotpot,157,140,0.15780294579841966,0.1301790702013776,0.18671386515846947,
1711,frozen_bge,False,O+count,all,f1_squared_error_alternative,2wiki,201,154,0.10475962961614953,0.08266950375735209,0.12919725970283252,
1711,frozen_bge,False,O+count,all,f1_squared_error_alternative,macro,358,294,0.1312812877072846,0.1132501675831859,0.15008560663310672,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,all,f1_squared_error_gain,hotpot,157,140,0.026022302904331558,0.0020418164651453043,0.050117152050206136,
1711,frozen_bge,False,O+count,all,f1_squared_error_gain,2wiki,201,154,0.011211073345179488,-0.003401912196256334,0.026211363993590794,
1711,frozen_bge,False,O+count,all,f1_squared_error_gain,macro,358,294,0.018616688124755525,0.0044833776224527675,0.03280557741991145,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,nonalias,brier_O,hotpot,157,140,0.23296800229406225,0.2027551688918239,0.26510571521042364,
1711,frozen_bge,False,O+count,nonalias,brier_O,2wiki,201,154,0.10668129192476818,0.08657369083839205,0.12840185493860143,
1711,frozen_bge,False,O+count,nonalias,brier_O,macro,358,294,0.16982464710941522,0.15138499786200857,0.18972749400221928,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,nonalias,brier_alternative,hotpot,157,140,0.1371140774461648,0.11093337523753116,0.1657206131015791,
1711,frozen_bge,False,O+count,nonalias,brier_alternative,2wiki,201,154,0.0678198446677732,0.0498034606576345,0.08817861332653204,
1711,frozen_bge,False,O+count,nonalias,brier_alternative,macro,358,294,0.10246696105696901,0.08658467570284252,0.11966929767217124,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,nonalias,brier_gain,hotpot,157,140,0.09585392484789748,0.06890098521905909,0.12416581457046051,
1711,frozen_bge,False,O+count,nonalias,brier_gain,2wiki,201,154,0.038861447256994974,0.024607170534330744,0.053843689071636745,
1711,frozen_bge,False,O+count,nonalias,brier_gain,macro,358,294,0.06735768605244623,0.05216474945700273,0.08342851764685237,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,nonalias,f1_squared_error_O,hotpot,157,140,0.184616389137089,0.1597259755257687,0.2112025999491963,
1711,frozen_bge,False,O+count,nonalias,f1_squared_error_O,2wiki,201,154,0.11747659038230879,0.0962501979857472,0.1405763845193562,
1711,frozen_bge,False,O+count,nonalias,f1_squared_error_O,macro,358,294,0.1510464897596989,0.13449461693391537,0.16841897325029237,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,nonalias,f1_squared_error_alternative,hotpot,157,140,0.15844305774826845,0.13063774646138704,0.18756735194304672,
1711,frozen_bge,False,O+count,nonalias,f1_squared_error_alternative,2wiki,201,154,0.10592167142330064,0.08372366649155906,0.13073879468280392,
1711,frozen_bge,False,O+count,nonalias,f1_squared_error_alternative,macro,358,294,0.13218236458578453,0.11394975898100405,0.1510894371260688,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,nonalias,f1_squared_error_gain,hotpot,157,140,0.02617333138882055,0.0020068701613792624,0.050305289209424855,
1711,frozen_bge,False,O+count,nonalias,f1_squared_error_gain,2wiki,201,154,0.011554918959008157,-0.0030003448990573033,0.026679447357385207,
1711,frozen_bge,False,O+count,nonalias,f1_squared_error_gain,macro,358,294,0.018864125173914354,0.004668613957612026,0.03305574539746618,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,strict_nonalias,brier_O,hotpot,151,136,0.2308639772999471,0.20092339780107313,0.26289011525624206,
1711,frozen_bge,False,O+count,strict_nonalias,brier_O,2wiki,193,148,0.10436834338124042,0.08467985857361966,0.12560202441910961,
1711,frozen_bge,False,O+count,strict_nonalias,brier_O,macro,344,284,0.16761616034059376,0.14961996939533836,0.18693340244553086,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,strict_nonalias,brier_alternative,hotpot,151,136,0.13427704143598632,0.1084815533897887,0.16215162076345002,
1711,frozen_bge,False,O+count,strict_nonalias,brier_alternative,2wiki,193,148,0.06529170404050749,0.04746528498176936,0.08572438531533631,
1711,frozen_bge,False,O+count,strict_nonalias,brier_alternative,macro,344,284,0.0997843727382469,0.08363468915255233,0.11709536104234504,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,strict_nonalias,brier_gain,hotpot,151,136,0.09658693586396078,0.06916335196276896,0.12524333941960944,
1711,frozen_bge,False,O+count,strict_nonalias,brier_gain,2wiki,193,148,0.03907663934073292,0.024504932670080613,0.05465225612303636,
1711,frozen_bge,False,O+count,strict_nonalias,brier_gain,macro,344,284,0.06783178760234684,0.052285216715419795,0.08391586762485904,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.18523699407437202,0.16006680086423827,0.21189364810171632,
1711,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.11470930879843834,0.09405985662257499,0.1371130948374823,
1711,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_O,macro,344,284,0.1499731514364052,0.13380801226893085,0.167193512830211,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.15727419259771977,0.12921117064801607,0.1873175743782773,
1711,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.10319207407515955,0.08108091451996145,0.12804407637639756,
1711,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.13023313333643965,0.11226987922858148,0.14958389697071328,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.027962801476652248,0.003839631516665455,0.05300826816844534,
1711,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.011517234723278801,-0.0032455665596976234,0.02673636257846644,
1711,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_gain,macro,344,284,0.019740018099965524,0.005617448932393123,0.034164642890892716,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,all,brier_O,hotpot,157,140,0.23194328187817384,0.20184808920641867,0.26377840393603996,
1711,frozen_bge,False,O+joint,all,brier_O,2wiki,201,154,0.1054641722507282,0.08588337227337399,0.12658623598147314,
1711,frozen_bge,False,O+joint,all,brier_O,macro,358,294,0.16870372706445103,0.1505166670427179,0.18830843152951954,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,all,brier_alternative,hotpot,157,140,0.2091761621978715,0.18076434249498882,0.2393776271558149,
1711,frozen_bge,False,O+joint,all,brier_alternative,2wiki,201,154,0.09185858701309198,0.0738596969278627,0.11123465732124374,
1711,frozen_bge,False,O+joint,all,brier_alternative,macro,358,294,0.15051737460548173,0.13350146276317043,0.1690499342908127,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,all,brier_gain,hotpot,157,140,0.022767119680302365,0.014943658271641447,0.03070427522959597,
1711,frozen_bge,False,O+joint,all,brier_gain,2wiki,201,154,0.013605585237636234,0.008806472265338783,0.01880076372333813,
1711,frozen_bge,False,O+joint,all,brier_gain,macro,358,294,0.0181863524589693,0.013625942702634418,0.022988585018369256,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,all,f1_squared_error_O,hotpot,157,140,0.18382524870275124,0.15877430024882402,0.21065721982696647,
1711,frozen_bge,False,O+joint,all,f1_squared_error_O,2wiki,201,154,0.11597070296132903,0.09546679799244358,0.13877503348085887,
1711,frozen_bge,False,O+joint,all,f1_squared_error_O,macro,358,294,0.14989797583204012,0.13336693409014333,0.16721113594551365,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,all,f1_squared_error_alternative,hotpot,157,140,0.17599769482282382,0.15067408857655593,0.20242325381852183,
1711,frozen_bge,False,O+joint,all,f1_squared_error_alternative,2wiki,201,154,0.1101271493151942,0.0899296033596907,0.1321138374028504,
1711,frozen_bge,False,O+joint,all,f1_squared_error_alternative,macro,358,294,0.14306242206900902,0.12694501014027132,0.16002373757381813,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,all,f1_squared_error_gain,hotpot,157,140,0.007827553879927408,0.0008657565284380855,0.01482172302526913,
1711,frozen_bge,False,O+joint,all,f1_squared_error_gain,2wiki,201,154,0.005843553646134807,0.0012209616959495118,0.010814195895820203,
1711,frozen_bge,False,O+joint,all,f1_squared_error_gain,macro,358,294,0.006835553763031107,0.0025989267547930823,0.011235904897356923,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,nonalias,brier_O,hotpot,157,140,0.23296800229406225,0.2027551688918239,0.26510571521042364,
1711,frozen_bge,False,O+joint,nonalias,brier_O,2wiki,201,154,0.10668129192476818,0.08657369083839205,0.12840185493860143,
1711,frozen_bge,False,O+joint,nonalias,brier_O,macro,358,294,0.16982464710941522,0.15138499786200857,0.18972749400221928,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,nonalias,brier_alternative,hotpot,157,140,0.21054958028666704,0.18177743547547132,0.24102822085827047,
1711,frozen_bge,False,O+joint,nonalias,brier_alternative,2wiki,201,154,0.09311768441442976,0.07456174060809845,0.11328474940420259,
1711,frozen_bge,False,O+joint,nonalias,brier_alternative,macro,358,294,0.1518336323505484,0.13457060550824324,0.17063559549466933,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,nonalias,brier_gain,hotpot,157,140,0.022418422007395262,0.014548909207879579,0.030396131761205522,
1711,frozen_bge,False,O+joint,nonalias,brier_gain,2wiki,201,154,0.013563607510338407,0.0087622607153825,0.018738435401949725,
1711,frozen_bge,False,O+joint,nonalias,brier_gain,macro,358,294,0.017991014758866834,0.013405503185786299,0.02280513425771801,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,nonalias,f1_squared_error_O,hotpot,157,140,0.184616389137089,0.1597259755257687,0.2112025999491963,
1711,frozen_bge,False,O+joint,nonalias,f1_squared_error_O,2wiki,201,154,0.11747659038230879,0.0962501979857472,0.1405763845193562,
1711,frozen_bge,False,O+joint,nonalias,f1_squared_error_O,macro,358,294,0.1510464897596989,0.13449461693391537,0.16841897325029237,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,nonalias,f1_squared_error_alternative,hotpot,157,140,0.17698049382666575,0.1517866489112151,0.20341114843273805,
1711,frozen_bge,False,O+joint,nonalias,f1_squared_error_alternative,2wiki,201,154,0.11150840059820254,0.09100683459824084,0.1339897357380693,
1711,frozen_bge,False,O+joint,nonalias,f1_squared_error_alternative,macro,358,294,0.14424444721243415,0.12785018484937644,0.16129764971592755,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,nonalias,f1_squared_error_gain,hotpot,157,140,0.007635895310423226,0.0005973351290868654,0.014679396927878879,
1711,frozen_bge,False,O+joint,nonalias,f1_squared_error_gain,2wiki,201,154,0.00596818978410625,0.0013966046369756427,0.010959315812919394,
1711,frozen_bge,False,O+joint,nonalias,f1_squared_error_gain,macro,358,294,0.006802042547264738,0.002525111498922136,0.011258589187516448,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,strict_nonalias,brier_O,hotpot,151,136,0.2308639772999471,0.20092339780107313,0.26289011525624206,
1711,frozen_bge,False,O+joint,strict_nonalias,brier_O,2wiki,193,148,0.10436834338124042,0.08467985857361966,0.12560202441910961,
1711,frozen_bge,False,O+joint,strict_nonalias,brier_O,macro,344,284,0.16761616034059376,0.14961996939533836,0.18693340244553086,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,strict_nonalias,brier_alternative,hotpot,151,136,0.20804011579730353,0.17968744676625764,0.23846222361144392,
1711,frozen_bge,False,O+joint,strict_nonalias,brier_alternative,2wiki,193,148,0.09104874732832895,0.07280273333680339,0.11084995173128415,
1711,frozen_bge,False,O+joint,strict_nonalias,brier_alternative,macro,344,284,0.14954443156281624,0.1326364223775047,0.16771269810432546,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,strict_nonalias,brier_gain,hotpot,151,136,0.02282386150264355,0.01481639692161693,0.031075584785207312,
1711,frozen_bge,False,O+joint,strict_nonalias,brier_gain,2wiki,193,148,0.01331959605291148,0.008265324169468815,0.018738837966113496,
1711,frozen_bge,False,O+joint,strict_nonalias,brier_gain,macro,344,284,0.018071728777777515,0.01327963869292444,0.02293597810371332,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.18523699407437202,0.16006680086423827,0.21189364810171632,
1711,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.11470930879843834,0.09405985662257499,0.1371130948374823,
1711,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_O,macro,344,284,0.1499731514364052,0.13380801226893085,0.167193512830211,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.17714292879612775,0.1518595950308877,0.20410328546403886,
1711,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.10899313204252627,0.08890212014355946,0.1309717220593745,
1711,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.143068030419327,0.12705308217683622,0.16050247254024297,"[""hotpot"",""2wiki""]"
1711,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.008094065278244243,0.0009489644691064334,0.015540302714086036,
1711,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.005716176755912071,0.0009542535056275242,0.010728788152821472,
1711,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_gain,macro,344,284,0.006905121017078157,0.0025230970812828986,0.011391660100383248,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,all,brier_O,hotpot,157,140,0.22887697686432176,0.19625550120224372,0.26268735882877925,
1729,finetuned_epoch_2,True,O+V,all,brier_O,2wiki,201,154,0.11061270153201337,0.08595610429064911,0.13805811887769154,
1729,finetuned_epoch_2,True,O+V,all,brier_O,macro,358,294,0.16974483919816757,0.14904891624207153,0.19172447616422167,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,all,brier_alternative,hotpot,157,140,0.17362192950402677,0.1473075749290505,0.20161203620811785,
1729,finetuned_epoch_2,True,O+V,all,brier_alternative,2wiki,201,154,0.08551154399205337,0.06583869052605573,0.10743780154389183,
1729,finetuned_epoch_2,True,O+V,all,brier_alternative,macro,358,294,0.12956673674804006,0.1130364018370274,0.1475263608570106,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,all,brier_gain,hotpot,157,140,0.055255047360294955,0.041987656540677536,0.06917879340158539,
1729,finetuned_epoch_2,True,O+V,all,brier_gain,2wiki,201,154,0.02510115753996002,0.015795096219584484,0.03556907264473059,
1729,finetuned_epoch_2,True,O+V,all,brier_gain,macro,358,294,0.040178102450127484,0.03178003406452786,0.0488141654121416,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,all,f1_squared_error_O,hotpot,157,140,0.1811021556796275,0.1524304730641017,0.21122308859574823,
1729,finetuned_epoch_2,True,O+V,all,f1_squared_error_O,2wiki,201,154,0.14058294545824748,0.11395993347671911,0.17064184772477953,
1729,finetuned_epoch_2,True,O+V,all,f1_squared_error_O,macro,358,294,0.16084255056893748,0.14090942233062767,0.18115351328169904,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,all,f1_squared_error_alternative,hotpot,157,140,0.1554094189396289,0.13007595838920838,0.18151111585297316,
1729,finetuned_epoch_2,True,O+V,all,f1_squared_error_alternative,2wiki,201,154,0.12121328331068693,0.09782355725433939,0.14767361221849198,
1729,finetuned_epoch_2,True,O+V,all,f1_squared_error_alternative,macro,358,294,0.1383113511251579,0.1209938579122245,0.15646855910299787,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,all,f1_squared_error_gain,hotpot,157,140,0.025692736739998598,0.013816555851944419,0.038060747250213495,
1729,finetuned_epoch_2,True,O+V,all,f1_squared_error_gain,2wiki,201,154,0.019369662147560546,0.010177876562767472,0.029564707940619096,
1729,finetuned_epoch_2,True,O+V,all,f1_squared_error_gain,macro,358,294,0.02253119944377957,0.014851229083638177,0.0305555810819951,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,nonalias,brier_O,hotpot,157,140,0.23098107551809274,0.19773432894780607,0.26530868087261456,
1729,finetuned_epoch_2,True,O+V,nonalias,brier_O,2wiki,201,154,0.11145870376648215,0.08629992876055104,0.13950646302151357,
1729,finetuned_epoch_2,True,O+V,nonalias,brier_O,macro,358,294,0.17121988964228746,0.15020530591092035,0.19339132916159274,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,nonalias,brier_alternative,hotpot,157,140,0.1755159048484792,0.1488048115489759,0.20414704507729958,
1729,finetuned_epoch_2,True,O+V,nonalias,brier_alternative,2wiki,201,154,0.08642087939202553,0.06614190940973495,0.10904237136280547,
1729,finetuned_epoch_2,True,O+V,nonalias,brier_alternative,macro,358,294,0.13096839212025235,0.11398799302722033,0.14922892624805972,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,nonalias,brier_gain,hotpot,157,140,0.05546517066961359,0.0421091901310266,0.06929497344071818,
1729,finetuned_epoch_2,True,O+V,nonalias,brier_gain,2wiki,201,154,0.025037824374456643,0.015757067715102276,0.03542995045216692,
1729,finetuned_epoch_2,True,O+V,nonalias,brier_gain,macro,358,294,0.040251497522035114,0.03184584068902337,0.0488662629146871,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_O,hotpot,157,140,0.18269101035152832,0.1537146048833268,0.21300591260942295,
1729,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_O,2wiki,201,154,0.14185434604958796,0.11469279716724991,0.17239053266908222,
1729,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_O,macro,358,294,0.16227267820055813,0.14205890754563966,0.1827325214971267,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_alternative,hotpot,157,140,0.15670945982239035,0.13084472650962087,0.18310849662503756,
1729,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_alternative,2wiki,201,154,0.12227278584705205,0.09841650412936145,0.14894881524175663,
1729,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_alternative,macro,358,294,0.1394911228347212,0.12193521103904112,0.1580162442304452,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_gain,hotpot,157,140,0.02598155052913801,0.01406491474860125,0.03838689547877622,
1729,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_gain,2wiki,201,154,0.01958156020253591,0.010444958430671215,0.02980125274307469,
1729,finetuned_epoch_2,True,O+V,nonalias,f1_squared_error_gain,macro,358,294,0.02278155536583696,0.01512518455467831,0.030807763016790904,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,strict_nonalias,brier_O,hotpot,151,136,0.2268308065071243,0.19433324550493217,0.260764818188917,
1729,finetuned_epoch_2,True,O+V,strict_nonalias,brier_O,2wiki,193,148,0.10560122542374847,0.08090778134296768,0.13279055269369458,
1729,finetuned_epoch_2,True,O+V,strict_nonalias,brier_O,macro,344,284,0.1662160159654364,0.14574890576526447,0.1877867436212517,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,strict_nonalias,brier_alternative,hotpot,151,136,0.17177889262807441,0.14519545913309972,0.20016198945243682,
1729,finetuned_epoch_2,True,O+V,strict_nonalias,brier_alternative,2wiki,193,148,0.08212042977658843,0.062331208647163294,0.10420740920952833,
1729,finetuned_epoch_2,True,O+V,strict_nonalias,brier_alternative,macro,344,284,0.12694966120233142,0.11019243587690312,0.1449146310403701,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,strict_nonalias,brier_gain,hotpot,151,136,0.055051913879049875,0.04130757654760159,0.06908342393285741,
1729,finetuned_epoch_2,True,O+V,strict_nonalias,brier_gain,2wiki,193,148,0.023480795647160053,0.01406903005951928,0.03389366195415783,
1729,finetuned_epoch_2,True,O+V,strict_nonalias,brier_gain,macro,344,284,0.039266354763104964,0.030913074286930887,0.04798594073145082,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.18234139314741543,0.1538823700335592,0.212290984550695,
1729,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.136236295090743,0.10931288608280862,0.16549076423062445,
1729,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_O,macro,344,284,0.15928884411907923,0.13972462849896922,0.18031297748717862,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.15582959563435092,0.13053189023824915,0.1827718556628264,
1729,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.11798076550363142,0.09418568483427867,0.14402255401296554,
1729,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.13690518056899117,0.11956630752610757,0.15550255847896288,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.026511797513064473,0.014286341679308593,0.039418485030128424,
1729,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.018255529587111567,0.00900749196505646,0.02836956344403403,
1729,finetuned_epoch_2,True,O+V,strict_nonalias,f1_squared_error_gain,macro,344,284,0.022383663550088022,0.014677030558984974,0.030555406890305198,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,all,brier_O,hotpot,157,140,0.22887697686432176,0.19625550120224372,0.26268735882877925,
1729,finetuned_epoch_2,True,O+count,all,brier_O,2wiki,201,154,0.11061270153201337,0.08595610429064911,0.13805811887769154,
1729,finetuned_epoch_2,True,O+count,all,brier_O,macro,358,294,0.16974483919816757,0.14904891624207153,0.19172447616422167,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,all,brier_alternative,hotpot,157,140,0.1392868688822673,0.11422787780860799,0.16631330139346134,
1729,finetuned_epoch_2,True,O+count,all,brier_alternative,2wiki,201,154,0.07103199955197724,0.052755999211524796,0.0918826676281161,
1729,finetuned_epoch_2,True,O+count,all,brier_alternative,macro,358,294,0.10515943421712226,0.08956440945275984,0.12207923163714818,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,all,brier_gain,hotpot,157,140,0.08959010798205444,0.06562686581498316,0.11453107510243046,
1729,finetuned_epoch_2,True,O+count,all,brier_gain,2wiki,201,154,0.039580701980036145,0.023255970139165003,0.05782691460189306,
1729,finetuned_epoch_2,True,O+count,all,brier_gain,macro,358,294,0.06458540498104529,0.049642416437206995,0.07984020278219567,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,all,f1_squared_error_O,hotpot,157,140,0.1811021556796275,0.1524304730641017,0.21122308859574823,
1729,finetuned_epoch_2,True,O+count,all,f1_squared_error_O,2wiki,201,154,0.14058294545824748,0.11395993347671911,0.17064184772477953,
1729,finetuned_epoch_2,True,O+count,all,f1_squared_error_O,macro,358,294,0.16084255056893748,0.14090942233062767,0.18115351328169904,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,all,f1_squared_error_alternative,hotpot,157,140,0.1497157277040543,0.12415476623022934,0.17623345266194843,
1729,finetuned_epoch_2,True,O+count,all,f1_squared_error_alternative,2wiki,201,154,0.1115453713880833,0.08838002746589343,0.13750845550922322,
1729,finetuned_epoch_2,True,O+count,all,f1_squared_error_alternative,macro,358,294,0.1306305495460688,0.11319832884325721,0.148938508842771,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,all,f1_squared_error_gain,hotpot,157,140,0.03138642797557322,0.009453881478248978,0.053976299791886326,
1729,finetuned_epoch_2,True,O+count,all,f1_squared_error_gain,2wiki,201,154,0.02903757407016417,0.013057950978836462,0.04705547208562166,
1729,finetuned_epoch_2,True,O+count,all,f1_squared_error_gain,macro,358,294,0.030212001022868695,0.016572088190597765,0.044489313106786325,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,nonalias,brier_O,hotpot,157,140,0.23098107551809274,0.19773432894780607,0.26530868087261456,
1729,finetuned_epoch_2,True,O+count,nonalias,brier_O,2wiki,201,154,0.11145870376648215,0.08629992876055104,0.13950646302151357,
1729,finetuned_epoch_2,True,O+count,nonalias,brier_O,macro,358,294,0.17121988964228746,0.15020530591092035,0.19339132916159274,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,nonalias,brier_alternative,hotpot,157,140,0.14093368651544555,0.11555341596651438,0.16862658896540503,
1729,finetuned_epoch_2,True,O+count,nonalias,brier_alternative,2wiki,201,154,0.07208978485983872,0.05340232551450763,0.09350929250894037,
1729,finetuned_epoch_2,True,O+count,nonalias,brier_alternative,macro,358,294,0.10651173568764213,0.09059216139141336,0.12361358483899461,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,nonalias,brier_gain,hotpot,157,140,0.09004738900264724,0.0660348403290366,0.11495702008860278,
1729,finetuned_epoch_2,True,O+count,nonalias,brier_gain,2wiki,201,154,0.03936891890664344,0.02309292168449578,0.057474371913032056,
1729,finetuned_epoch_2,True,O+count,nonalias,brier_gain,macro,358,294,0.06470815395464534,0.049683250364441295,0.0799633902403703,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_O,hotpot,157,140,0.18269101035152832,0.1537146048833268,0.21300591260942295,
1729,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_O,2wiki,201,154,0.14185434604958796,0.11469279716724991,0.17239053266908222,
1729,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_O,macro,358,294,0.16227267820055813,0.14205890754563966,0.1827325214971267,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_alternative,hotpot,157,140,0.15071497177292761,0.12462292226879516,0.1776412567525395,
1729,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_alternative,2wiki,201,154,0.11247988318882425,0.08902370487131021,0.13883427448809638,
1729,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_alternative,macro,358,294,0.13159742748087594,0.1138627290614064,0.15030597205195137,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_gain,hotpot,157,140,0.03197603857860073,0.00978947129120575,0.05466566446209087,
1729,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_gain,2wiki,201,154,0.0293744628607637,0.013320374783224823,0.04730603924095925,
1729,finetuned_epoch_2,True,O+count,nonalias,f1_squared_error_gain,macro,358,294,0.030675250719682214,0.016925721414801972,0.04493605623072805,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,strict_nonalias,brier_O,hotpot,151,136,0.2268308065071243,0.19433324550493217,0.260764818188917,
1729,finetuned_epoch_2,True,O+count,strict_nonalias,brier_O,2wiki,193,148,0.10560122542374847,0.08090778134296768,0.13279055269369458,
1729,finetuned_epoch_2,True,O+count,strict_nonalias,brier_O,macro,344,284,0.1662160159654364,0.14574890576526447,0.1877867436212517,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,strict_nonalias,brier_alternative,hotpot,151,136,0.13783188568673008,0.1123348240272301,0.1649405184246494,
1729,finetuned_epoch_2,True,O+count,strict_nonalias,brier_alternative,2wiki,193,148,0.06865147511061594,0.04979802045722532,0.09005561436522479,
1729,finetuned_epoch_2,True,O+count,strict_nonalias,brier_alternative,macro,344,284,0.10324168039867301,0.08718117156694657,0.12053569633777853,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,strict_nonalias,brier_gain,hotpot,151,136,0.08899892082039425,0.064487810301498,0.11399719367181488,
1729,finetuned_epoch_2,True,O+count,strict_nonalias,brier_gain,2wiki,193,148,0.03694975031313253,0.020448724512349307,0.055076092101375373,
1729,finetuned_epoch_2,True,O+count,strict_nonalias,brier_gain,macro,344,284,0.06297433556676339,0.04827450053771406,0.07829855191946124,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.18234139314741543,0.1538823700335592,0.212290984550695,
1729,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.136236295090743,0.10931288608280862,0.16549076423062445,
1729,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_O,macro,344,284,0.15928884411907923,0.13972462849896922,0.18031297748717862,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.14911229025999384,0.12320225240294795,0.1770992927230799,
1729,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.10896283733531861,0.08499825750917686,0.13529062196509475,
1729,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.12903756379765624,0.11143120272031524,0.1479564534932631,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.03322910288742155,0.010695028909961853,0.056705909755960494,
1729,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.02727345775542438,0.010988237939643437,0.04509731559193511,
1729,finetuned_epoch_2,True,O+count,strict_nonalias,f1_squared_error_gain,macro,344,284,0.030251280321422963,0.01633326619888132,0.04468122301936829,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,all,brier_O,hotpot,157,140,0.22887697686432176,0.19625550120224372,0.26268735882877925,
1729,finetuned_epoch_2,True,O+joint,all,brier_O,2wiki,201,154,0.11061270153201337,0.08595610429064911,0.13805811887769154,
1729,finetuned_epoch_2,True,O+joint,all,brier_O,macro,358,294,0.16974483919816757,0.14904891624207153,0.19172447616422167,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,all,brier_alternative,hotpot,157,140,0.2120566295467428,0.1812238247196989,0.24411593795458902,
1729,finetuned_epoch_2,True,O+joint,all,brier_alternative,2wiki,201,154,0.10174014562269809,0.07904493516380898,0.12730857395108286,
1729,finetuned_epoch_2,True,O+joint,all,brier_alternative,macro,358,294,0.15689838758472044,0.13767610449698567,0.1774604624768082,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,all,brier_gain,hotpot,157,140,0.016820347317578938,0.011667763774901065,0.0221773790589681,
1729,finetuned_epoch_2,True,O+joint,all,brier_gain,2wiki,201,154,0.008872555909315285,0.005273395204368018,0.012918789320564655,
1729,finetuned_epoch_2,True,O+joint,all,brier_gain,macro,358,294,0.012846451613447111,0.009664729418604428,0.016205407582436267,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,all,f1_squared_error_O,hotpot,157,140,0.1811021556796275,0.1524304730641017,0.21122308859574823,
1729,finetuned_epoch_2,True,O+joint,all,f1_squared_error_O,2wiki,201,154,0.14058294545824748,0.11395993347671911,0.17064184772477953,
1729,finetuned_epoch_2,True,O+joint,all,f1_squared_error_O,macro,358,294,0.16084255056893748,0.14090942233062767,0.18115351328169904,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,all,f1_squared_error_alternative,hotpot,157,140,0.17411598040734194,0.14665448124809663,0.20265331377144225,
1729,finetuned_epoch_2,True,O+joint,all,f1_squared_error_alternative,2wiki,201,154,0.13371828266562957,0.1085777617591904,0.1620328206777,
1729,finetuned_epoch_2,True,O+joint,all,f1_squared_error_alternative,macro,358,294,0.15391713153648576,0.13498245827719338,0.1732035183824173,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,all,f1_squared_error_gain,hotpot,157,140,0.006986175272285578,0.0023744147311580525,0.01169546459969804,
1729,finetuned_epoch_2,True,O+joint,all,f1_squared_error_gain,2wiki,201,154,0.00686466279261791,0.0033765987109051045,0.010784591928401008,
1729,finetuned_epoch_2,True,O+joint,all,f1_squared_error_gain,macro,358,294,0.006925419032451744,0.004014687414713729,0.009920310363666062,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,nonalias,brier_O,hotpot,157,140,0.23098107551809274,0.19773432894780607,0.26530868087261456,
1729,finetuned_epoch_2,True,O+joint,nonalias,brier_O,2wiki,201,154,0.11145870376648215,0.08629992876055104,0.13950646302151357,
1729,finetuned_epoch_2,True,O+joint,nonalias,brier_O,macro,358,294,0.17121988964228746,0.15020530591092035,0.19339132916159274,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,nonalias,brier_alternative,hotpot,157,140,0.21410193947032297,0.18296009072812783,0.24699467488931973,
1729,finetuned_epoch_2,True,O+joint,nonalias,brier_alternative,2wiki,201,154,0.10253986158901128,0.0793078390383698,0.1286455836252975,
1729,finetuned_epoch_2,True,O+joint,nonalias,brier_alternative,macro,358,294,0.15832090052966713,0.1386795550543084,0.17894587574580484,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,nonalias,brier_gain,hotpot,157,140,0.01687913604776978,0.011698835204923251,0.02226586840043784,
1729,finetuned_epoch_2,True,O+joint,nonalias,brier_gain,2wiki,201,154,0.008918842177470876,0.005296223273058443,0.012973718724045694,
1729,finetuned_epoch_2,True,O+joint,nonalias,brier_gain,macro,358,294,0.01289898911262033,0.009705267895778988,0.0162514638177562,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_O,hotpot,157,140,0.18269101035152832,0.1537146048833268,0.21300591260942295,
1729,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_O,2wiki,201,154,0.14185434604958796,0.11469279716724991,0.17239053266908222,
1729,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_O,macro,358,294,0.16227267820055813,0.14205890754563966,0.1827325214971267,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_alternative,hotpot,157,140,0.17562443012963955,0.14765735567108626,0.20441534745417483,
1729,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_alternative,2wiki,201,154,0.13485950707074765,0.10913169664160803,0.1637855874385172,
1729,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_alternative,macro,358,294,0.1552419686001936,0.1359542096512074,0.17472983189078284,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_gain,hotpot,157,140,0.007066580221888799,0.0024404866000282796,0.011780527673145042,
1729,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_gain,2wiki,201,154,0.006994838978840337,0.0034770444352556196,0.010950650587646538,
1729,finetuned_epoch_2,True,O+joint,nonalias,f1_squared_error_gain,macro,358,294,0.007030709600364568,0.004082992590457451,0.010060116356016268,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_O,hotpot,151,136,0.2268308065071243,0.19433324550493217,0.260764818188917,
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_O,2wiki,193,148,0.10560122542374847,0.08090778134296768,0.13279055269369458,
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_O,macro,344,284,0.1662160159654364,0.14574890576526447,0.1877867436212517,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_alternative,hotpot,151,136,0.21029848847191615,0.18015676297902028,0.242355980734625,
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_alternative,2wiki,193,148,0.09747114705152055,0.0746495772588572,0.12272506894727088,
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_alternative,macro,344,284,0.15388481776171836,0.13465836999938618,0.17425935421432542,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_gain,hotpot,151,136,0.016532318035208143,0.0112749905090725,0.02195958248923384,
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_gain,2wiki,193,148,0.008130078372227918,0.0045373882227522505,0.01214758549376886,
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,brier_gain,macro,344,284,0.01233119820371803,0.009152290201789788,0.01569811851133257,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.18234139314741543,0.1538823700335592,0.212290984550695,
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.136236295090743,0.10931288608280862,0.16549076423062445,
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_O,macro,344,284,0.15928884411907923,0.13972462849896922,0.18031297748717862,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.1752247166416825,0.148038633342356,0.2042311364820617,
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.12991290834677513,0.1043860318605062,0.15800206042570636,
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.15256881249422882,0.13379695541925063,0.17259840389148162,"[""hotpot"",""2wiki""]"
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.007116676505732884,0.002426825064985714,0.012133302894756946,
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.006323386743967858,0.002809759836711009,0.010180779960571582,
1729,finetuned_epoch_2,True,O+joint,strict_nonalias,f1_squared_error_gain,macro,344,284,0.006720031624850371,0.0037784003240900837,0.00983131369303066,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,all,brier_O,hotpot,157,140,0.23194328187817384,0.20184808920641867,0.26377840393603996,
1729,frozen_bge,False,O+V,all,brier_O,2wiki,201,154,0.1054641722507282,0.08588337227337399,0.12658623598147314,
1729,frozen_bge,False,O+V,all,brier_O,macro,358,294,0.16870372706445103,0.1505166670427179,0.18830843152951954,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,all,brier_alternative,hotpot,157,140,0.1608888896990984,0.13583122748878843,0.18865330619997903,
1729,frozen_bge,False,O+V,all,brier_alternative,2wiki,201,154,0.0741154773020128,0.05738896126331007,0.09275862802739258,
1729,frozen_bge,False,O+V,all,brier_alternative,macro,358,294,0.11750218350055561,0.10230279631495295,0.1340578833256101,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,all,brier_gain,hotpot,157,140,0.07105439217907546,0.054526969883927835,0.08847151121653506,
1729,frozen_bge,False,O+V,all,brier_gain,2wiki,201,154,0.03134869494871539,0.021692363525602422,0.041577741040844454,
1729,frozen_bge,False,O+V,all,brier_gain,macro,358,294,0.05120154356389542,0.04160823110932113,0.06124639418184436,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,all,f1_squared_error_O,hotpot,157,140,0.18382524870275124,0.15877430024882402,0.21065721982696647,
1729,frozen_bge,False,O+V,all,f1_squared_error_O,2wiki,201,154,0.11597070296132903,0.09546679799244358,0.13877503348085887,
1729,frozen_bge,False,O+V,all,f1_squared_error_O,macro,358,294,0.14989797583204012,0.13336693409014333,0.16721113594551365,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,all,f1_squared_error_alternative,hotpot,157,140,0.1539247666774304,0.12920065229494748,0.17997534794758704,
1729,frozen_bge,False,O+V,all,f1_squared_error_alternative,2wiki,201,154,0.10202445882561743,0.08211777958279401,0.12433258811586718,
1729,frozen_bge,False,O+V,all,f1_squared_error_alternative,macro,358,294,0.12797461275152391,0.11190365700448772,0.14476748824338104,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,all,f1_squared_error_gain,hotpot,157,140,0.02990048202532082,0.014302952059932966,0.045494717580504426,
1729,frozen_bge,False,O+V,all,f1_squared_error_gain,2wiki,201,154,0.013946244135711562,0.004524512630052775,0.023855143769163988,
1729,frozen_bge,False,O+V,all,f1_squared_error_gain,macro,358,294,0.021923363080516192,0.012836471316484415,0.031204419746280583,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,nonalias,brier_O,hotpot,157,140,0.23296800229406225,0.2027551688918239,0.26510571521042364,
1729,frozen_bge,False,O+V,nonalias,brier_O,2wiki,201,154,0.10668129192476818,0.08657369083839205,0.12840185493860143,
1729,frozen_bge,False,O+V,nonalias,brier_O,macro,358,294,0.16982464710941522,0.15138499786200857,0.18972749400221928,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,nonalias,brier_alternative,hotpot,157,140,0.1623244801974825,0.136938765283771,0.19029956312899612,
1729,frozen_bge,False,O+V,nonalias,brier_alternative,2wiki,201,154,0.07549469810823238,0.0583941919029888,0.09487970853603803,
1729,frozen_bge,False,O+V,nonalias,brier_alternative,macro,358,294,0.11890958915285743,0.10332846336251408,0.13581915392507804,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,nonalias,brier_gain,hotpot,157,140,0.07064352209657979,0.0540646649631097,0.08802734215001744,
1729,frozen_bge,False,O+V,nonalias,brier_gain,2wiki,201,154,0.031186593816535803,0.021550745100017133,0.041425360670241815,
1729,frozen_bge,False,O+V,nonalias,brier_gain,macro,358,294,0.05091505795655779,0.0413226718597694,0.06098351094510177,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,nonalias,f1_squared_error_O,hotpot,157,140,0.184616389137089,0.1597259755257687,0.2112025999491963,
1729,frozen_bge,False,O+V,nonalias,f1_squared_error_O,2wiki,201,154,0.11747659038230879,0.0962501979857472,0.1405763845193562,
1729,frozen_bge,False,O+V,nonalias,f1_squared_error_O,macro,358,294,0.1510464897596989,0.13449461693391537,0.16841897325029237,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,nonalias,f1_squared_error_alternative,hotpot,157,140,0.15471648120540057,0.13011750364901664,0.18072789375692666,
1729,frozen_bge,False,O+V,nonalias,f1_squared_error_alternative,2wiki,201,154,0.10331340581719725,0.08294812847961552,0.12606016302117323,
1729,frozen_bge,False,O+V,nonalias,f1_squared_error_alternative,macro,358,294,0.1290149435112989,0.11287969833398004,0.14614799591646302,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,nonalias,f1_squared_error_gain,hotpot,157,140,0.029899907931688424,0.014099320239643926,0.04545701161703807,
1729,frozen_bge,False,O+V,nonalias,f1_squared_error_gain,2wiki,201,154,0.014163184565111517,0.004737562604730025,0.02405681823968682,
1729,frozen_bge,False,O+V,nonalias,f1_squared_error_gain,macro,358,294,0.02203154624839997,0.012818697108623035,0.0313312104926632,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,strict_nonalias,brier_O,hotpot,151,136,0.2308639772999471,0.20092339780107313,0.26289011525624206,
1729,frozen_bge,False,O+V,strict_nonalias,brier_O,2wiki,193,148,0.10436834338124042,0.08467985857361966,0.12560202441910961,
1729,frozen_bge,False,O+V,strict_nonalias,brier_O,macro,344,284,0.16761616034059376,0.14961996939533836,0.18693340244553086,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,strict_nonalias,brier_alternative,hotpot,151,136,0.1591649657371144,0.1341859516552104,0.18590214230673185,
1729,frozen_bge,False,O+V,strict_nonalias,brier_alternative,2wiki,193,148,0.07318751055546004,0.056474664981491896,0.09237142862893555,
1729,frozen_bge,False,O+V,strict_nonalias,brier_alternative,macro,344,284,0.11617623814628722,0.1008393090687894,0.1326071095871658,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,strict_nonalias,brier_gain,hotpot,151,136,0.07169901156283268,0.05454736628264022,0.08940461053940926,
1729,frozen_bge,False,O+V,strict_nonalias,brier_gain,2wiki,193,148,0.031180832825780373,0.02138959829079372,0.04181639194884817,
1729,frozen_bge,False,O+V,strict_nonalias,brier_gain,macro,344,284,0.05143992219430653,0.04152936935638295,0.061711023080276824,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.18523699407437202,0.16006680086423827,0.21189364810171632,
1729,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.11470930879843834,0.09405985662257499,0.1371130948374823,
1729,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_O,macro,344,284,0.1499731514364052,0.13380801226893085,0.167193512830211,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.15416717646035474,0.12935708592434725,0.18089561679881921,
1729,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.10065967517045057,0.08055373904465819,0.12303960940718321,
1729,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.12741342581540266,0.11108157482400177,0.14496701650120572,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.03106981761401727,0.015388058076815703,0.04741273249834337,
1729,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.014049633627987779,0.004451374325474635,0.02411125352740521,
1729,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_gain,macro,344,284,0.022559725621002523,0.013375007995565439,0.03205502042225818,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,all,brier_O,hotpot,157,140,0.23194328187817384,0.20184808920641867,0.26377840393603996,
1729,frozen_bge,False,O+count,all,brier_O,2wiki,201,154,0.1054641722507282,0.08588337227337399,0.12658623598147314,
1729,frozen_bge,False,O+count,all,brier_O,macro,358,294,0.16870372706445103,0.1505166670427179,0.18830843152951954,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,all,brier_alternative,hotpot,157,140,0.13564129462715463,0.10996829836087894,0.16353805614584152,
1729,frozen_bge,False,O+count,all,brier_alternative,2wiki,201,154,0.066298189724855,0.04879416030593295,0.08607628720991915,
1729,frozen_bge,False,O+count,all,brier_alternative,macro,358,294,0.10096974217600482,0.08546472931082454,0.11789095583665761,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,all,brier_gain,hotpot,157,140,0.09630198725101924,0.06961026312795901,0.12442112999051326,
1729,frozen_bge,False,O+count,all,brier_gain,2wiki,201,154,0.03916598252587322,0.02491773752458484,0.05412724695943215,
1729,frozen_bge,False,O+count,all,brier_gain,macro,358,294,0.06773398488844623,0.052656192423546466,0.0837316391672021,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,all,f1_squared_error_O,hotpot,157,140,0.18382524870275124,0.15877430024882402,0.21065721982696647,
1729,frozen_bge,False,O+count,all,f1_squared_error_O,2wiki,201,154,0.11597070296132903,0.09546679799244358,0.13877503348085887,
1729,frozen_bge,False,O+count,all,f1_squared_error_O,macro,358,294,0.14989797583204012,0.13336693409014333,0.16721113594551365,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,all,f1_squared_error_alternative,hotpot,157,140,0.15780294579841966,0.1301790702013776,0.18671386515846947,
1729,frozen_bge,False,O+count,all,f1_squared_error_alternative,2wiki,201,154,0.10475962961614953,0.08266950375735209,0.12919725970283252,
1729,frozen_bge,False,O+count,all,f1_squared_error_alternative,macro,358,294,0.1312812877072846,0.1132501675831859,0.15008560663310672,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,all,f1_squared_error_gain,hotpot,157,140,0.026022302904331558,0.0020418164651453043,0.050117152050206136,
1729,frozen_bge,False,O+count,all,f1_squared_error_gain,2wiki,201,154,0.011211073345179488,-0.003401912196256334,0.026211363993590794,
1729,frozen_bge,False,O+count,all,f1_squared_error_gain,macro,358,294,0.018616688124755525,0.0044833776224527675,0.03280557741991145,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,nonalias,brier_O,hotpot,157,140,0.23296800229406225,0.2027551688918239,0.26510571521042364,
1729,frozen_bge,False,O+count,nonalias,brier_O,2wiki,201,154,0.10668129192476818,0.08657369083839205,0.12840185493860143,
1729,frozen_bge,False,O+count,nonalias,brier_O,macro,358,294,0.16982464710941522,0.15138499786200857,0.18972749400221928,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,nonalias,brier_alternative,hotpot,157,140,0.1371140774461648,0.11093337523753116,0.1657206131015791,
1729,frozen_bge,False,O+count,nonalias,brier_alternative,2wiki,201,154,0.0678198446677732,0.0498034606576345,0.08817861332653204,
1729,frozen_bge,False,O+count,nonalias,brier_alternative,macro,358,294,0.10246696105696901,0.08658467570284252,0.11966929767217124,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,nonalias,brier_gain,hotpot,157,140,0.09585392484789748,0.06890098521905909,0.12416581457046051,
1729,frozen_bge,False,O+count,nonalias,brier_gain,2wiki,201,154,0.038861447256994974,0.024607170534330744,0.053843689071636745,
1729,frozen_bge,False,O+count,nonalias,brier_gain,macro,358,294,0.06735768605244623,0.05216474945700273,0.08342851764685237,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,nonalias,f1_squared_error_O,hotpot,157,140,0.184616389137089,0.1597259755257687,0.2112025999491963,
1729,frozen_bge,False,O+count,nonalias,f1_squared_error_O,2wiki,201,154,0.11747659038230879,0.0962501979857472,0.1405763845193562,
1729,frozen_bge,False,O+count,nonalias,f1_squared_error_O,macro,358,294,0.1510464897596989,0.13449461693391537,0.16841897325029237,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,nonalias,f1_squared_error_alternative,hotpot,157,140,0.15844305774826845,0.13063774646138704,0.18756735194304672,
1729,frozen_bge,False,O+count,nonalias,f1_squared_error_alternative,2wiki,201,154,0.10592167142330064,0.08372366649155906,0.13073879468280392,
1729,frozen_bge,False,O+count,nonalias,f1_squared_error_alternative,macro,358,294,0.13218236458578453,0.11394975898100405,0.1510894371260688,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,nonalias,f1_squared_error_gain,hotpot,157,140,0.02617333138882055,0.0020068701613792624,0.050305289209424855,
1729,frozen_bge,False,O+count,nonalias,f1_squared_error_gain,2wiki,201,154,0.011554918959008157,-0.0030003448990573033,0.026679447357385207,
1729,frozen_bge,False,O+count,nonalias,f1_squared_error_gain,macro,358,294,0.018864125173914354,0.004668613957612026,0.03305574539746618,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,strict_nonalias,brier_O,hotpot,151,136,0.2308639772999471,0.20092339780107313,0.26289011525624206,
1729,frozen_bge,False,O+count,strict_nonalias,brier_O,2wiki,193,148,0.10436834338124042,0.08467985857361966,0.12560202441910961,
1729,frozen_bge,False,O+count,strict_nonalias,brier_O,macro,344,284,0.16761616034059376,0.14961996939533836,0.18693340244553086,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,strict_nonalias,brier_alternative,hotpot,151,136,0.13427704143598632,0.1084815533897887,0.16215162076345002,
1729,frozen_bge,False,O+count,strict_nonalias,brier_alternative,2wiki,193,148,0.06529170404050749,0.04746528498176936,0.08572438531533631,
1729,frozen_bge,False,O+count,strict_nonalias,brier_alternative,macro,344,284,0.0997843727382469,0.08363468915255233,0.11709536104234504,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,strict_nonalias,brier_gain,hotpot,151,136,0.09658693586396078,0.06916335196276896,0.12524333941960944,
1729,frozen_bge,False,O+count,strict_nonalias,brier_gain,2wiki,193,148,0.03907663934073292,0.024504932670080613,0.05465225612303636,
1729,frozen_bge,False,O+count,strict_nonalias,brier_gain,macro,344,284,0.06783178760234684,0.052285216715419795,0.08391586762485904,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.18523699407437202,0.16006680086423827,0.21189364810171632,
1729,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.11470930879843834,0.09405985662257499,0.1371130948374823,
1729,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_O,macro,344,284,0.1499731514364052,0.13380801226893085,0.167193512830211,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.15727419259771977,0.12921117064801607,0.1873175743782773,
1729,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.10319207407515955,0.08108091451996145,0.12804407637639756,
1729,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.13023313333643965,0.11226987922858148,0.14958389697071328,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.027962801476652248,0.003839631516665455,0.05300826816844534,
1729,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.011517234723278801,-0.0032455665596976234,0.02673636257846644,
1729,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_gain,macro,344,284,0.019740018099965524,0.005617448932393123,0.034164642890892716,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,all,brier_O,hotpot,157,140,0.23194328187817384,0.20184808920641867,0.26377840393603996,
1729,frozen_bge,False,O+joint,all,brier_O,2wiki,201,154,0.1054641722507282,0.08588337227337399,0.12658623598147314,
1729,frozen_bge,False,O+joint,all,brier_O,macro,358,294,0.16870372706445103,0.1505166670427179,0.18830843152951954,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,all,brier_alternative,hotpot,157,140,0.2091761621978715,0.18076434249498882,0.2393776271558149,
1729,frozen_bge,False,O+joint,all,brier_alternative,2wiki,201,154,0.09185858701309198,0.0738596969278627,0.11123465732124374,
1729,frozen_bge,False,O+joint,all,brier_alternative,macro,358,294,0.15051737460548173,0.13350146276317043,0.1690499342908127,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,all,brier_gain,hotpot,157,140,0.022767119680302365,0.014943658271641447,0.03070427522959597,
1729,frozen_bge,False,O+joint,all,brier_gain,2wiki,201,154,0.013605585237636234,0.008806472265338783,0.01880076372333813,
1729,frozen_bge,False,O+joint,all,brier_gain,macro,358,294,0.0181863524589693,0.013625942702634418,0.022988585018369256,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,all,f1_squared_error_O,hotpot,157,140,0.18382524870275124,0.15877430024882402,0.21065721982696647,
1729,frozen_bge,False,O+joint,all,f1_squared_error_O,2wiki,201,154,0.11597070296132903,0.09546679799244358,0.13877503348085887,
1729,frozen_bge,False,O+joint,all,f1_squared_error_O,macro,358,294,0.14989797583204012,0.13336693409014333,0.16721113594551365,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,all,f1_squared_error_alternative,hotpot,157,140,0.17599769482282382,0.15067408857655593,0.20242325381852183,
1729,frozen_bge,False,O+joint,all,f1_squared_error_alternative,2wiki,201,154,0.1101271493151942,0.0899296033596907,0.1321138374028504,
1729,frozen_bge,False,O+joint,all,f1_squared_error_alternative,macro,358,294,0.14306242206900902,0.12694501014027132,0.16002373757381813,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,all,f1_squared_error_gain,hotpot,157,140,0.007827553879927408,0.0008657565284380855,0.01482172302526913,
1729,frozen_bge,False,O+joint,all,f1_squared_error_gain,2wiki,201,154,0.005843553646134807,0.0012209616959495118,0.010814195895820203,
1729,frozen_bge,False,O+joint,all,f1_squared_error_gain,macro,358,294,0.006835553763031107,0.0025989267547930823,0.011235904897356923,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,nonalias,brier_O,hotpot,157,140,0.23296800229406225,0.2027551688918239,0.26510571521042364,
1729,frozen_bge,False,O+joint,nonalias,brier_O,2wiki,201,154,0.10668129192476818,0.08657369083839205,0.12840185493860143,
1729,frozen_bge,False,O+joint,nonalias,brier_O,macro,358,294,0.16982464710941522,0.15138499786200857,0.18972749400221928,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,nonalias,brier_alternative,hotpot,157,140,0.21054958028666704,0.18177743547547132,0.24102822085827047,
1729,frozen_bge,False,O+joint,nonalias,brier_alternative,2wiki,201,154,0.09311768441442976,0.07456174060809845,0.11328474940420259,
1729,frozen_bge,False,O+joint,nonalias,brier_alternative,macro,358,294,0.1518336323505484,0.13457060550824324,0.17063559549466933,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,nonalias,brier_gain,hotpot,157,140,0.022418422007395262,0.014548909207879579,0.030396131761205522,
1729,frozen_bge,False,O+joint,nonalias,brier_gain,2wiki,201,154,0.013563607510338407,0.0087622607153825,0.018738435401949725,
1729,frozen_bge,False,O+joint,nonalias,brier_gain,macro,358,294,0.017991014758866834,0.013405503185786299,0.02280513425771801,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,nonalias,f1_squared_error_O,hotpot,157,140,0.184616389137089,0.1597259755257687,0.2112025999491963,
1729,frozen_bge,False,O+joint,nonalias,f1_squared_error_O,2wiki,201,154,0.11747659038230879,0.0962501979857472,0.1405763845193562,
1729,frozen_bge,False,O+joint,nonalias,f1_squared_error_O,macro,358,294,0.1510464897596989,0.13449461693391537,0.16841897325029237,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,nonalias,f1_squared_error_alternative,hotpot,157,140,0.17698049382666575,0.1517866489112151,0.20341114843273805,
1729,frozen_bge,False,O+joint,nonalias,f1_squared_error_alternative,2wiki,201,154,0.11150840059820254,0.09100683459824084,0.1339897357380693,
1729,frozen_bge,False,O+joint,nonalias,f1_squared_error_alternative,macro,358,294,0.14424444721243415,0.12785018484937644,0.16129764971592755,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,nonalias,f1_squared_error_gain,hotpot,157,140,0.007635895310423226,0.0005973351290868654,0.014679396927878879,
1729,frozen_bge,False,O+joint,nonalias,f1_squared_error_gain,2wiki,201,154,0.00596818978410625,0.0013966046369756427,0.010959315812919394,
1729,frozen_bge,False,O+joint,nonalias,f1_squared_error_gain,macro,358,294,0.006802042547264738,0.002525111498922136,0.011258589187516448,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,strict_nonalias,brier_O,hotpot,151,136,0.2308639772999471,0.20092339780107313,0.26289011525624206,
1729,frozen_bge,False,O+joint,strict_nonalias,brier_O,2wiki,193,148,0.10436834338124042,0.08467985857361966,0.12560202441910961,
1729,frozen_bge,False,O+joint,strict_nonalias,brier_O,macro,344,284,0.16761616034059376,0.14961996939533836,0.18693340244553086,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,strict_nonalias,brier_alternative,hotpot,151,136,0.20804011579730353,0.17968744676625764,0.23846222361144392,
1729,frozen_bge,False,O+joint,strict_nonalias,brier_alternative,2wiki,193,148,0.09104874732832895,0.07280273333680339,0.11084995173128415,
1729,frozen_bge,False,O+joint,strict_nonalias,brier_alternative,macro,344,284,0.14954443156281624,0.1326364223775047,0.16771269810432546,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,strict_nonalias,brier_gain,hotpot,151,136,0.02282386150264355,0.01481639692161693,0.031075584785207312,
1729,frozen_bge,False,O+joint,strict_nonalias,brier_gain,2wiki,193,148,0.01331959605291148,0.008265324169468815,0.018738837966113496,
1729,frozen_bge,False,O+joint,strict_nonalias,brier_gain,macro,344,284,0.018071728777777515,0.01327963869292444,0.02293597810371332,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.18523699407437202,0.16006680086423827,0.21189364810171632,
1729,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.11470930879843834,0.09405985662257499,0.1371130948374823,
1729,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_O,macro,344,284,0.1499731514364052,0.13380801226893085,0.167193512830211,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.17714292879612775,0.1518595950308877,0.20410328546403886,
1729,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.10899313204252627,0.08890212014355946,0.1309717220593745,
1729,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.143068030419327,0.12705308217683622,0.16050247254024297,"[""hotpot"",""2wiki""]"
1729,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.008094065278244243,0.0009489644691064334,0.015540302714086036,
1729,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.005716176755912071,0.0009542535056275242,0.010728788152821472,
1729,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_gain,macro,344,284,0.006905121017078157,0.0025230970812828986,0.011391660100383248,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,all,brier_O,hotpot,157,140,0.23799479294004242,0.20528689148481216,0.27207633518492463,
1747,finetuned_epoch_3,True,O+V,all,brier_O,2wiki,201,154,0.09100175998779146,0.06944098566744995,0.11579554846987858,
1747,finetuned_epoch_3,True,O+V,all,brier_O,macro,358,294,0.16449827646391693,0.14478614803428502,0.18536200994810081,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,all,brier_alternative,hotpot,157,140,0.18681853293682552,0.15961264933668395,0.2156210866422805,
1747,finetuned_epoch_3,True,O+V,all,brier_alternative,2wiki,201,154,0.07388939785257793,0.056162209342378935,0.0945322378790642,
1747,finetuned_epoch_3,True,O+V,all,brier_alternative,macro,358,294,0.13035396539470173,0.11391257643714443,0.1479657591043041,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,all,brier_gain,hotpot,157,140,0.051176260003216886,0.03912469674809839,0.06352325474424644,
1747,finetuned_epoch_3,True,O+V,all,brier_gain,2wiki,201,154,0.017112362135213513,0.009891963064659965,0.02567869886376555,
1747,finetuned_epoch_3,True,O+V,all,brier_gain,macro,358,294,0.0341443110692152,0.0270755157888013,0.04153687892519513,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,all,f1_squared_error_O,hotpot,157,140,0.19429319683461357,0.16619809976754277,0.22375049261050864,
1747,finetuned_epoch_3,True,O+V,all,f1_squared_error_O,2wiki,201,154,0.12692976043314502,0.10189776484478649,0.15500492821419834,
1747,finetuned_epoch_3,True,O+V,all,f1_squared_error_O,macro,358,294,0.1606114786338793,0.1415948275402567,0.18055617795994697,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,all,f1_squared_error_alternative,hotpot,157,140,0.16839736593512977,0.14305739736663572,0.19397121641310044,
1747,finetuned_epoch_3,True,O+V,all,f1_squared_error_alternative,2wiki,201,154,0.11292566384264105,0.0901019825536737,0.13849248242988854,
1747,finetuned_epoch_3,True,O+V,all,f1_squared_error_alternative,macro,358,294,0.1406615148888854,0.12378291077944109,0.15832771607029944,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,all,f1_squared_error_gain,hotpot,157,140,0.025895830899483777,0.014530467626163047,0.0377325166034268,
1747,finetuned_epoch_3,True,O+V,all,f1_squared_error_gain,2wiki,201,154,0.014004096590503943,0.006725308809816189,0.0223759298594263,
1747,finetuned_epoch_3,True,O+V,all,f1_squared_error_gain,macro,358,294,0.01994996374499386,0.01302415740982061,0.027056488711636757,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,nonalias,brier_O,hotpot,157,140,0.23698532311543233,0.20415849898156505,0.2710658361663519,
1747,finetuned_epoch_3,True,O+V,nonalias,brier_O,2wiki,201,154,0.09187592611269468,0.07004734071985123,0.11680513159251413,
1747,finetuned_epoch_3,True,O+V,nonalias,brier_O,macro,358,294,0.1644306246140635,0.14452948937713486,0.1852854656224341,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,nonalias,brier_alternative,hotpot,157,140,0.18578467321206116,0.15860351835883124,0.21459877676584568,
1747,finetuned_epoch_3,True,O+V,nonalias,brier_alternative,2wiki,201,154,0.07486022472062862,0.056818403812200706,0.09591752592234556,
1747,finetuned_epoch_3,True,O+V,nonalias,brier_alternative,macro,358,294,0.13032244896634487,0.11380376919747572,0.14801212531122926,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,nonalias,brier_gain,hotpot,157,140,0.05120064990337118,0.03909553953056611,0.06355935028973334,
1747,finetuned_epoch_3,True,O+V,nonalias,brier_gain,2wiki,201,154,0.017015701392066065,0.009771171043126702,0.025612698429598287,
1747,finetuned_epoch_3,True,O+V,nonalias,brier_gain,macro,358,294,0.03410817564771862,0.027002783708188077,0.04152316868016971,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,nonalias,f1_squared_error_O,hotpot,157,140,0.1931188629204596,0.16480675422849922,0.22258314966500642,
1747,finetuned_epoch_3,True,O+V,nonalias,f1_squared_error_O,2wiki,201,154,0.1277247335570298,0.1023648425893748,0.15601292338043807,
1747,finetuned_epoch_3,True,O+V,nonalias,f1_squared_error_O,macro,358,294,0.1604217982387447,0.14130347544232003,0.1802573838789481,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,nonalias,f1_squared_error_alternative,hotpot,157,140,0.16719310317002206,0.14209209906598802,0.19253213284733836,
1747,finetuned_epoch_3,True,O+V,nonalias,f1_squared_error_alternative,2wiki,201,154,0.11364777463149484,0.09074725616451339,0.1393932724837272,
1747,finetuned_epoch_3,True,O+V,nonalias,f1_squared_error_alternative,macro,358,294,0.14042043890075845,0.12348840599913559,0.1580783687907018,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,nonalias,f1_squared_error_gain,hotpot,157,140,0.02592575975043758,0.014505838612555971,0.03778136304760394,
1747,finetuned_epoch_3,True,O+V,nonalias,f1_squared_error_gain,2wiki,201,154,0.014076958925534941,0.006845133712337269,0.02250061783864017,
1747,finetuned_epoch_3,True,O+V,nonalias,f1_squared_error_gain,macro,358,294,0.02000135933798626,0.013043483953852903,0.027111857078459062,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,strict_nonalias,brier_O,hotpot,151,136,0.2365397090520233,0.20366531212001035,0.27126861207941233,
1747,finetuned_epoch_3,True,O+V,strict_nonalias,brier_O,2wiki,193,148,0.08815762874730422,0.06556614058284622,0.11297298503574557,
1747,finetuned_epoch_3,True,O+V,strict_nonalias,brier_O,macro,344,284,0.16234866889966376,0.14256693757357417,0.18389999721830336,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,strict_nonalias,brier_alternative,hotpot,151,136,0.1849014196275331,0.15741264000011415,0.21427297432819772,
1747,finetuned_epoch_3,True,O+V,strict_nonalias,brier_alternative,2wiki,193,148,0.07184442250751603,0.053066322551281124,0.09282477738500342,
1747,finetuned_epoch_3,True,O+V,strict_nonalias,brier_alternative,macro,344,284,0.12837292106752457,0.11163132101885086,0.14656889050861804,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,strict_nonalias,brier_gain,hotpot,151,136,0.05163828942449024,0.03905117538414888,0.06434707593209857,
1747,finetuned_epoch_3,True,O+V,strict_nonalias,brier_gain,2wiki,193,148,0.016313206239788183,0.00885731143702342,0.02474808643639452,
1747,finetuned_epoch_3,True,O+V,strict_nonalias,brier_gain,macro,344,284,0.03397574783213921,0.026859719935604088,0.04156210686110123,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.1960317516650965,0.167396736920068,0.2254858628702167,
1747,finetuned_epoch_3,True,O+V,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.12419355983639736,0.0981578981976576,0.15235206581046248,
1747,finetuned_epoch_3,True,O+V,strict_nonalias,f1_squared_error_O,macro,344,284,0.16011265575074693,0.14065249785857484,0.180886635736132,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.16935170192681745,0.14461832083551737,0.19532840916377736,
1747,finetuned_epoch_3,True,O+V,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.11065880754579431,0.0872891929391866,0.13589893815220355,
1747,finetuned_epoch_3,True,O+V,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.14000525473630587,0.12286188393505225,0.15812479320043896,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+V,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.02668004973827904,0.014786173039569268,0.039032095011384375,
1747,finetuned_epoch_3,True,O+V,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.013534752290603034,0.006175751481965221,0.021775578707696065,
1747,finetuned_epoch_3,True,O+V,strict_nonalias,f1_squared_error_gain,macro,344,284,0.020107401014441036,0.013162770261551042,0.027461533552471606,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,all,brier_O,hotpot,157,140,0.23799479294004242,0.20528689148481216,0.27207633518492463,
1747,finetuned_epoch_3,True,O+count,all,brier_O,2wiki,201,154,0.09100175998779146,0.06944098566744995,0.11579554846987858,
1747,finetuned_epoch_3,True,O+count,all,brier_O,macro,358,294,0.16449827646391693,0.14478614803428502,0.18536200994810081,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,all,brier_alternative,hotpot,157,140,0.15136168751900278,0.1255200718429466,0.17944038758853098,
1747,finetuned_epoch_3,True,O+count,all,brier_alternative,2wiki,201,154,0.06419338891836315,0.04726852599071693,0.08362046891568273,
1747,finetuned_epoch_3,True,O+count,all,brier_alternative,macro,358,294,0.10777753821868297,0.0921354186582636,0.12485760295959694,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,all,brier_gain,hotpot,157,140,0.08663310542103965,0.06392053195645787,0.10953456470730341,
1747,finetuned_epoch_3,True,O+count,all,brier_gain,2wiki,201,154,0.026808371069428304,0.01320956573388097,0.04247665755231645,
1747,finetuned_epoch_3,True,O+count,all,brier_gain,macro,358,294,0.05672073824523398,0.043444152238175236,0.07046523788774917,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,all,f1_squared_error_O,hotpot,157,140,0.19429319683461357,0.16619809976754277,0.22375049261050864,
1747,finetuned_epoch_3,True,O+count,all,f1_squared_error_O,2wiki,201,154,0.12692976043314502,0.10189776484478649,0.15500492821419834,
1747,finetuned_epoch_3,True,O+count,all,f1_squared_error_O,macro,358,294,0.1606114786338793,0.1415948275402567,0.18055617795994697,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,all,f1_squared_error_alternative,hotpot,157,140,0.15910576625816686,0.13355357119495842,0.18509866331534397,
1747,finetuned_epoch_3,True,O+count,all,f1_squared_error_alternative,2wiki,201,154,0.10561641435993722,0.08355631736627284,0.13018364410987993,
1747,finetuned_epoch_3,True,O+count,all,f1_squared_error_alternative,macro,358,294,0.13236109030905205,0.11521946362389023,0.15013130856425425,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,all,f1_squared_error_gain,hotpot,157,140,0.035187430576446715,0.01351332682068274,0.057526723748044316,
1747,finetuned_epoch_3,True,O+count,all,f1_squared_error_gain,2wiki,201,154,0.021313346073207787,0.007815117204945638,0.036659183710219076,
1747,finetuned_epoch_3,True,O+count,all,f1_squared_error_gain,macro,358,294,0.02825038832482725,0.01523517891214302,0.04151292060659073,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,nonalias,brier_O,hotpot,157,140,0.23698532311543233,0.20415849898156505,0.2710658361663519,
1747,finetuned_epoch_3,True,O+count,nonalias,brier_O,2wiki,201,154,0.09187592611269468,0.07004734071985123,0.11680513159251413,
1747,finetuned_epoch_3,True,O+count,nonalias,brier_O,macro,358,294,0.1644306246140635,0.14452948937713486,0.1852854656224341,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,nonalias,brier_alternative,hotpot,157,140,0.15035587766603475,0.12450982613918563,0.178304386652242,
1747,finetuned_epoch_3,True,O+count,nonalias,brier_alternative,2wiki,201,154,0.06519066462881554,0.047988208171084595,0.08490959968094686,
1747,finetuned_epoch_3,True,O+count,nonalias,brier_alternative,macro,358,294,0.10777327114742515,0.09203705271932114,0.1247676066939317,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,nonalias,brier_gain,hotpot,157,140,0.08662944544939759,0.06390631680926104,0.10954202128615291,
1747,finetuned_epoch_3,True,O+count,nonalias,brier_gain,2wiki,201,154,0.02668526148387914,0.013033678007187598,0.042458139892353745,
1747,finetuned_epoch_3,True,O+count,nonalias,brier_gain,macro,358,294,0.05665735346663836,0.04342128601015242,0.07042267884574434,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,nonalias,f1_squared_error_O,hotpot,157,140,0.1931188629204596,0.16480675422849922,0.22258314966500642,
1747,finetuned_epoch_3,True,O+count,nonalias,f1_squared_error_O,2wiki,201,154,0.1277247335570298,0.1023648425893748,0.15601292338043807,
1747,finetuned_epoch_3,True,O+count,nonalias,f1_squared_error_O,macro,358,294,0.1604217982387447,0.14130347544232003,0.1802573838789481,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,nonalias,f1_squared_error_alternative,hotpot,157,140,0.15782579727358614,0.13239813778350495,0.18350308524199263,
1747,finetuned_epoch_3,True,O+count,nonalias,f1_squared_error_alternative,2wiki,201,154,0.10624219840588772,0.08399863742962146,0.1312086561102158,
1747,finetuned_epoch_3,True,O+count,nonalias,f1_squared_error_alternative,macro,358,294,0.13203399783973693,0.11487242472676706,0.14996257438282692,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,nonalias,f1_squared_error_gain,hotpot,157,140,0.03529306564687348,0.01369171435769922,0.05768132630799787,
1747,finetuned_epoch_3,True,O+count,nonalias,f1_squared_error_gain,2wiki,201,154,0.021482535151142068,0.008021303337286966,0.0369576418976173,
1747,finetuned_epoch_3,True,O+count,nonalias,f1_squared_error_gain,macro,358,294,0.028387800399007772,0.015406704126517845,0.04161507325055277,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,strict_nonalias,brier_O,hotpot,151,136,0.2365397090520233,0.20366531212001035,0.27126861207941233,
1747,finetuned_epoch_3,True,O+count,strict_nonalias,brier_O,2wiki,193,148,0.08815762874730422,0.06556614058284622,0.11297298503574557,
1747,finetuned_epoch_3,True,O+count,strict_nonalias,brier_O,macro,344,284,0.16234866889966376,0.14256693757357417,0.18389999721830336,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,strict_nonalias,brier_alternative,hotpot,151,136,0.14972173931573815,0.12259893538298999,0.1777705015706896,
1747,finetuned_epoch_3,True,O+count,strict_nonalias,brier_alternative,2wiki,193,148,0.06255819800755699,0.045085459046503615,0.0821993969333636,
1747,finetuned_epoch_3,True,O+count,strict_nonalias,brier_alternative,macro,344,284,0.10613996866164757,0.0899863569983994,0.12347210254962622,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,strict_nonalias,brier_gain,hotpot,151,136,0.08681796973628514,0.06353999041459918,0.11036344632456127,
1747,finetuned_epoch_3,True,O+count,strict_nonalias,brier_gain,2wiki,193,148,0.02559943073974723,0.011820329686355758,0.040952694911421325,
1747,finetuned_epoch_3,True,O+count,strict_nonalias,brier_gain,macro,344,284,0.056208700238016183,0.042840227832174727,0.07019654620006957,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.1960317516650965,0.167396736920068,0.2254858628702167,
1747,finetuned_epoch_3,True,O+count,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.12419355983639736,0.0981578981976576,0.15235206581046248,
1747,finetuned_epoch_3,True,O+count,strict_nonalias,f1_squared_error_O,macro,344,284,0.16011265575074693,0.14065249785857484,0.180886635736132,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.15937129005966583,0.13392159618108573,0.18628007984974196,
1747,finetuned_epoch_3,True,O+count,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.10353428943033649,0.08088847120398242,0.12875550536025068,
1747,finetuned_epoch_3,True,O+count,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.13145278974500116,0.11431426519682794,0.14963153345595195,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+count,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.03666046160543067,0.014164788121251114,0.0600207789732727,
1747,finetuned_epoch_3,True,O+count,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.020659270406060866,0.007052593451292061,0.03572844235017821,
1747,finetuned_epoch_3,True,O+count,strict_nonalias,f1_squared_error_gain,macro,344,284,0.028659866005745768,0.015473944775278388,0.0426954595841283,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,all,brier_O,hotpot,157,140,0.23799479294004242,0.20528689148481216,0.27207633518492463,
1747,finetuned_epoch_3,True,O+joint,all,brier_O,2wiki,201,154,0.09100175998779146,0.06944098566744995,0.11579554846987858,
1747,finetuned_epoch_3,True,O+joint,all,brier_O,macro,358,294,0.16449827646391693,0.14478614803428502,0.18536200994810081,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,all,brier_alternative,hotpot,157,140,0.22372834227742616,0.19269851512354091,0.2565036769613217,
1747,finetuned_epoch_3,True,O+joint,all,brier_alternative,2wiki,201,154,0.08450985113463895,0.06447730289692973,0.10765359944752402,
1747,finetuned_epoch_3,True,O+joint,all,brier_alternative,macro,358,294,0.15411909670603255,0.135449909686463,0.17399956944647788,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,all,brier_gain,hotpot,157,140,0.014266450662616252,0.009914841664151838,0.01883385515089371,
1747,finetuned_epoch_3,True,O+joint,all,brier_gain,2wiki,201,154,0.006491908853152506,0.0037270739769223113,0.009627138919800698,
1747,finetuned_epoch_3,True,O+joint,all,brier_gain,macro,358,294,0.010379179757884379,0.007768135606273926,0.013161198435216712,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,all,f1_squared_error_O,hotpot,157,140,0.19429319683461357,0.16619809976754277,0.22375049261050864,
1747,finetuned_epoch_3,True,O+joint,all,f1_squared_error_O,2wiki,201,154,0.12692976043314502,0.10189776484478649,0.15500492821419834,
1747,finetuned_epoch_3,True,O+joint,all,f1_squared_error_O,macro,358,294,0.1606114786338793,0.1415948275402567,0.18055617795994697,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,all,f1_squared_error_alternative,hotpot,157,140,0.1884058751727223,0.1609390822771522,0.21682622207828828,
1747,finetuned_epoch_3,True,O+joint,all,f1_squared_error_alternative,2wiki,201,154,0.12144615439243793,0.09743195071412063,0.14847402561932505,
1747,finetuned_epoch_3,True,O+joint,all,f1_squared_error_alternative,macro,358,294,0.1549260147825801,0.13654576191842535,0.17409167675452966,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,all,f1_squared_error_gain,hotpot,157,140,0.005887321661891231,0.0018621482739975413,0.010028653823290086,
1747,finetuned_epoch_3,True,O+joint,all,f1_squared_error_gain,2wiki,201,154,0.005483606040707066,0.002801219574983343,0.00858992890314388,
1747,finetuned_epoch_3,True,O+joint,all,f1_squared_error_gain,macro,358,294,0.005685463851299148,0.0032117884738217637,0.008280359988565963,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,nonalias,brier_O,hotpot,157,140,0.23698532311543233,0.20415849898156505,0.2710658361663519,
1747,finetuned_epoch_3,True,O+joint,nonalias,brier_O,2wiki,201,154,0.09187592611269468,0.07004734071985123,0.11680513159251413,
1747,finetuned_epoch_3,True,O+joint,nonalias,brier_O,macro,358,294,0.1644306246140635,0.14452948937713486,0.1852854656224341,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,nonalias,brier_alternative,hotpot,157,140,0.22267569656411582,0.19133388254620717,0.2554003997342565,
1747,finetuned_epoch_3,True,O+joint,nonalias,brier_alternative,2wiki,201,154,0.08537493999466966,0.06509959871697267,0.10877026109051595,
1747,finetuned_epoch_3,True,O+joint,nonalias,brier_alternative,macro,358,294,0.15402531827939275,0.13519418125481347,0.17398346322410219,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,nonalias,brier_gain,hotpot,157,140,0.014309626551316467,0.009958018953792287,0.018887493895894208,
1747,finetuned_epoch_3,True,O+joint,nonalias,brier_gain,2wiki,201,154,0.006500986118025009,0.0037334266692150204,0.009659802341237839,
1747,finetuned_epoch_3,True,O+joint,nonalias,brier_gain,macro,358,294,0.010405306334670739,0.007789671898075778,0.013184584725990931,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,nonalias,f1_squared_error_O,hotpot,157,140,0.1931188629204596,0.16480675422849922,0.22258314966500642,
1747,finetuned_epoch_3,True,O+joint,nonalias,f1_squared_error_O,2wiki,201,154,0.1277247335570298,0.1023648425893748,0.15601292338043807,
1747,finetuned_epoch_3,True,O+joint,nonalias,f1_squared_error_O,macro,358,294,0.1604217982387447,0.14130347544232003,0.1802573838789481,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,nonalias,f1_squared_error_alternative,hotpot,157,140,0.18720206753217783,0.1596063742531298,0.21556353690215171,
1747,finetuned_epoch_3,True,O+joint,nonalias,f1_squared_error_alternative,2wiki,201,154,0.12218191833846181,0.09790344444487845,0.14962543326811942,
1747,finetuned_epoch_3,True,O+joint,nonalias,f1_squared_error_alternative,macro,358,294,0.15469199293531982,0.1363546927785823,0.17380484523231624,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,nonalias,f1_squared_error_gain,hotpot,157,140,0.00591679538828177,0.0019042551421101467,0.010083249007041252,
1747,finetuned_epoch_3,True,O+joint,nonalias,f1_squared_error_gain,2wiki,201,154,0.005542815218567977,0.002873495053391143,0.008645040979469045,
1747,finetuned_epoch_3,True,O+joint,nonalias,f1_squared_error_gain,macro,358,294,0.005729805303424873,0.003243989714457357,0.00833324941891303,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,brier_O,hotpot,151,136,0.2365397090520233,0.20366531212001035,0.27126861207941233,
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,brier_O,2wiki,193,148,0.08815762874730422,0.06556614058284622,0.11297298503574557,
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,brier_O,macro,344,284,0.16234866889966376,0.14256693757357417,0.18389999721830336,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,brier_alternative,hotpot,151,136,0.22226828876439486,0.1907172073271946,0.2556955514048214,
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,brier_alternative,2wiki,193,148,0.08200267196878268,0.06098308780727809,0.10537332408672442,
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,brier_alternative,macro,344,284,0.15213548036658878,0.1332507446901953,0.17273834129047158,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,brier_gain,hotpot,151,136,0.014271420287628475,0.00962685731784428,0.018982866915056837,
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,brier_gain,2wiki,193,148,0.0061549567785215385,0.0033224639949250728,0.009315955159189501,
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,brier_gain,macro,344,284,0.010213188533075006,0.007545977215759166,0.01302415544159599,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.1960317516650965,0.167396736920068,0.2254858628702167,
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.12419355983639736,0.0981578981976576,0.15235206581046248,
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,f1_squared_error_O,macro,344,284,0.16011265575074693,0.14065249785857484,0.180886635736132,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.19004500063246307,0.16229238228816847,0.2188614451036431,
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.11892026357796046,0.09398408045668788,0.14579737119365724,
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.15448263210521176,0.1357918257986098,0.1742844818417919,"[""hotpot"",""2wiki""]"
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.005986751032633423,0.0017747906578079312,0.010374504185362461,
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.0052732962584369205,0.002506876217803334,0.008386074690486748,
1747,finetuned_epoch_3,True,O+joint,strict_nonalias,f1_squared_error_gain,macro,344,284,0.005630023645535172,0.0031081298485120335,0.008298755031242718,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,all,brier_O,hotpot,157,140,0.23194328187817384,0.20184808920641867,0.26377840393603996,
1747,frozen_bge,False,O+V,all,brier_O,2wiki,201,154,0.1054641722507282,0.08588337227337399,0.12658623598147314,
1747,frozen_bge,False,O+V,all,brier_O,macro,358,294,0.16870372706445103,0.1505166670427179,0.18830843152951954,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,all,brier_alternative,hotpot,157,140,0.1608888896990984,0.13583122748878843,0.18865330619997903,
1747,frozen_bge,False,O+V,all,brier_alternative,2wiki,201,154,0.0741154773020128,0.05738896126331007,0.09275862802739258,
1747,frozen_bge,False,O+V,all,brier_alternative,macro,358,294,0.11750218350055561,0.10230279631495295,0.1340578833256101,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,all,brier_gain,hotpot,157,140,0.07105439217907546,0.054526969883927835,0.08847151121653506,
1747,frozen_bge,False,O+V,all,brier_gain,2wiki,201,154,0.03134869494871539,0.021692363525602422,0.041577741040844454,
1747,frozen_bge,False,O+V,all,brier_gain,macro,358,294,0.05120154356389542,0.04160823110932113,0.06124639418184436,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,all,f1_squared_error_O,hotpot,157,140,0.18382524870275124,0.15877430024882402,0.21065721982696647,
1747,frozen_bge,False,O+V,all,f1_squared_error_O,2wiki,201,154,0.11597070296132903,0.09546679799244358,0.13877503348085887,
1747,frozen_bge,False,O+V,all,f1_squared_error_O,macro,358,294,0.14989797583204012,0.13336693409014333,0.16721113594551365,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,all,f1_squared_error_alternative,hotpot,157,140,0.1539247666774304,0.12920065229494748,0.17997534794758704,
1747,frozen_bge,False,O+V,all,f1_squared_error_alternative,2wiki,201,154,0.10202445882561743,0.08211777958279401,0.12433258811586718,
1747,frozen_bge,False,O+V,all,f1_squared_error_alternative,macro,358,294,0.12797461275152391,0.11190365700448772,0.14476748824338104,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,all,f1_squared_error_gain,hotpot,157,140,0.02990048202532082,0.014302952059932966,0.045494717580504426,
1747,frozen_bge,False,O+V,all,f1_squared_error_gain,2wiki,201,154,0.013946244135711562,0.004524512630052775,0.023855143769163988,
1747,frozen_bge,False,O+V,all,f1_squared_error_gain,macro,358,294,0.021923363080516192,0.012836471316484415,0.031204419746280583,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,nonalias,brier_O,hotpot,157,140,0.23296800229406225,0.2027551688918239,0.26510571521042364,
1747,frozen_bge,False,O+V,nonalias,brier_O,2wiki,201,154,0.10668129192476818,0.08657369083839205,0.12840185493860143,
1747,frozen_bge,False,O+V,nonalias,brier_O,macro,358,294,0.16982464710941522,0.15138499786200857,0.18972749400221928,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,nonalias,brier_alternative,hotpot,157,140,0.1623244801974825,0.136938765283771,0.19029956312899612,
1747,frozen_bge,False,O+V,nonalias,brier_alternative,2wiki,201,154,0.07549469810823238,0.0583941919029888,0.09487970853603803,
1747,frozen_bge,False,O+V,nonalias,brier_alternative,macro,358,294,0.11890958915285743,0.10332846336251408,0.13581915392507804,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,nonalias,brier_gain,hotpot,157,140,0.07064352209657979,0.0540646649631097,0.08802734215001744,
1747,frozen_bge,False,O+V,nonalias,brier_gain,2wiki,201,154,0.031186593816535803,0.021550745100017133,0.041425360670241815,
1747,frozen_bge,False,O+V,nonalias,brier_gain,macro,358,294,0.05091505795655779,0.0413226718597694,0.06098351094510177,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,nonalias,f1_squared_error_O,hotpot,157,140,0.184616389137089,0.1597259755257687,0.2112025999491963,
1747,frozen_bge,False,O+V,nonalias,f1_squared_error_O,2wiki,201,154,0.11747659038230879,0.0962501979857472,0.1405763845193562,
1747,frozen_bge,False,O+V,nonalias,f1_squared_error_O,macro,358,294,0.1510464897596989,0.13449461693391537,0.16841897325029237,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,nonalias,f1_squared_error_alternative,hotpot,157,140,0.15471648120540057,0.13011750364901664,0.18072789375692666,
1747,frozen_bge,False,O+V,nonalias,f1_squared_error_alternative,2wiki,201,154,0.10331340581719725,0.08294812847961552,0.12606016302117323,
1747,frozen_bge,False,O+V,nonalias,f1_squared_error_alternative,macro,358,294,0.1290149435112989,0.11287969833398004,0.14614799591646302,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,nonalias,f1_squared_error_gain,hotpot,157,140,0.029899907931688424,0.014099320239643926,0.04545701161703807,
1747,frozen_bge,False,O+V,nonalias,f1_squared_error_gain,2wiki,201,154,0.014163184565111517,0.004737562604730025,0.02405681823968682,
1747,frozen_bge,False,O+V,nonalias,f1_squared_error_gain,macro,358,294,0.02203154624839997,0.012818697108623035,0.0313312104926632,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,strict_nonalias,brier_O,hotpot,151,136,0.2308639772999471,0.20092339780107313,0.26289011525624206,
1747,frozen_bge,False,O+V,strict_nonalias,brier_O,2wiki,193,148,0.10436834338124042,0.08467985857361966,0.12560202441910961,
1747,frozen_bge,False,O+V,strict_nonalias,brier_O,macro,344,284,0.16761616034059376,0.14961996939533836,0.18693340244553086,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,strict_nonalias,brier_alternative,hotpot,151,136,0.1591649657371144,0.1341859516552104,0.18590214230673185,
1747,frozen_bge,False,O+V,strict_nonalias,brier_alternative,2wiki,193,148,0.07318751055546004,0.056474664981491896,0.09237142862893555,
1747,frozen_bge,False,O+V,strict_nonalias,brier_alternative,macro,344,284,0.11617623814628722,0.1008393090687894,0.1326071095871658,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,strict_nonalias,brier_gain,hotpot,151,136,0.07169901156283268,0.05454736628264022,0.08940461053940926,
1747,frozen_bge,False,O+V,strict_nonalias,brier_gain,2wiki,193,148,0.031180832825780373,0.02138959829079372,0.04181639194884817,
1747,frozen_bge,False,O+V,strict_nonalias,brier_gain,macro,344,284,0.05143992219430653,0.04152936935638295,0.061711023080276824,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.18523699407437202,0.16006680086423827,0.21189364810171632,
1747,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.11470930879843834,0.09405985662257499,0.1371130948374823,
1747,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_O,macro,344,284,0.1499731514364052,0.13380801226893085,0.167193512830211,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.15416717646035474,0.12935708592434725,0.18089561679881921,
1747,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.10065967517045057,0.08055373904465819,0.12303960940718321,
1747,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.12741342581540266,0.11108157482400177,0.14496701650120572,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.03106981761401727,0.015388058076815703,0.04741273249834337,
1747,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.014049633627987779,0.004451374325474635,0.02411125352740521,
1747,frozen_bge,False,O+V,strict_nonalias,f1_squared_error_gain,macro,344,284,0.022559725621002523,0.013375007995565439,0.03205502042225818,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,all,brier_O,hotpot,157,140,0.23194328187817384,0.20184808920641867,0.26377840393603996,
1747,frozen_bge,False,O+count,all,brier_O,2wiki,201,154,0.1054641722507282,0.08588337227337399,0.12658623598147314,
1747,frozen_bge,False,O+count,all,brier_O,macro,358,294,0.16870372706445103,0.1505166670427179,0.18830843152951954,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,all,brier_alternative,hotpot,157,140,0.13564129462715463,0.10996829836087894,0.16353805614584152,
1747,frozen_bge,False,O+count,all,brier_alternative,2wiki,201,154,0.066298189724855,0.04879416030593295,0.08607628720991915,
1747,frozen_bge,False,O+count,all,brier_alternative,macro,358,294,0.10096974217600482,0.08546472931082454,0.11789095583665761,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,all,brier_gain,hotpot,157,140,0.09630198725101924,0.06961026312795901,0.12442112999051326,
1747,frozen_bge,False,O+count,all,brier_gain,2wiki,201,154,0.03916598252587322,0.02491773752458484,0.05412724695943215,
1747,frozen_bge,False,O+count,all,brier_gain,macro,358,294,0.06773398488844623,0.052656192423546466,0.0837316391672021,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,all,f1_squared_error_O,hotpot,157,140,0.18382524870275124,0.15877430024882402,0.21065721982696647,
1747,frozen_bge,False,O+count,all,f1_squared_error_O,2wiki,201,154,0.11597070296132903,0.09546679799244358,0.13877503348085887,
1747,frozen_bge,False,O+count,all,f1_squared_error_O,macro,358,294,0.14989797583204012,0.13336693409014333,0.16721113594551365,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,all,f1_squared_error_alternative,hotpot,157,140,0.15780294579841966,0.1301790702013776,0.18671386515846947,
1747,frozen_bge,False,O+count,all,f1_squared_error_alternative,2wiki,201,154,0.10475962961614953,0.08266950375735209,0.12919725970283252,
1747,frozen_bge,False,O+count,all,f1_squared_error_alternative,macro,358,294,0.1312812877072846,0.1132501675831859,0.15008560663310672,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,all,f1_squared_error_gain,hotpot,157,140,0.026022302904331558,0.0020418164651453043,0.050117152050206136,
1747,frozen_bge,False,O+count,all,f1_squared_error_gain,2wiki,201,154,0.011211073345179488,-0.003401912196256334,0.026211363993590794,
1747,frozen_bge,False,O+count,all,f1_squared_error_gain,macro,358,294,0.018616688124755525,0.0044833776224527675,0.03280557741991145,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,nonalias,brier_O,hotpot,157,140,0.23296800229406225,0.2027551688918239,0.26510571521042364,
1747,frozen_bge,False,O+count,nonalias,brier_O,2wiki,201,154,0.10668129192476818,0.08657369083839205,0.12840185493860143,
1747,frozen_bge,False,O+count,nonalias,brier_O,macro,358,294,0.16982464710941522,0.15138499786200857,0.18972749400221928,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,nonalias,brier_alternative,hotpot,157,140,0.1371140774461648,0.11093337523753116,0.1657206131015791,
1747,frozen_bge,False,O+count,nonalias,brier_alternative,2wiki,201,154,0.0678198446677732,0.0498034606576345,0.08817861332653204,
1747,frozen_bge,False,O+count,nonalias,brier_alternative,macro,358,294,0.10246696105696901,0.08658467570284252,0.11966929767217124,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,nonalias,brier_gain,hotpot,157,140,0.09585392484789748,0.06890098521905909,0.12416581457046051,
1747,frozen_bge,False,O+count,nonalias,brier_gain,2wiki,201,154,0.038861447256994974,0.024607170534330744,0.053843689071636745,
1747,frozen_bge,False,O+count,nonalias,brier_gain,macro,358,294,0.06735768605244623,0.05216474945700273,0.08342851764685237,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,nonalias,f1_squared_error_O,hotpot,157,140,0.184616389137089,0.1597259755257687,0.2112025999491963,
1747,frozen_bge,False,O+count,nonalias,f1_squared_error_O,2wiki,201,154,0.11747659038230879,0.0962501979857472,0.1405763845193562,
1747,frozen_bge,False,O+count,nonalias,f1_squared_error_O,macro,358,294,0.1510464897596989,0.13449461693391537,0.16841897325029237,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,nonalias,f1_squared_error_alternative,hotpot,157,140,0.15844305774826845,0.13063774646138704,0.18756735194304672,
1747,frozen_bge,False,O+count,nonalias,f1_squared_error_alternative,2wiki,201,154,0.10592167142330064,0.08372366649155906,0.13073879468280392,
1747,frozen_bge,False,O+count,nonalias,f1_squared_error_alternative,macro,358,294,0.13218236458578453,0.11394975898100405,0.1510894371260688,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,nonalias,f1_squared_error_gain,hotpot,157,140,0.02617333138882055,0.0020068701613792624,0.050305289209424855,
1747,frozen_bge,False,O+count,nonalias,f1_squared_error_gain,2wiki,201,154,0.011554918959008157,-0.0030003448990573033,0.026679447357385207,
1747,frozen_bge,False,O+count,nonalias,f1_squared_error_gain,macro,358,294,0.018864125173914354,0.004668613957612026,0.03305574539746618,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,strict_nonalias,brier_O,hotpot,151,136,0.2308639772999471,0.20092339780107313,0.26289011525624206,
1747,frozen_bge,False,O+count,strict_nonalias,brier_O,2wiki,193,148,0.10436834338124042,0.08467985857361966,0.12560202441910961,
1747,frozen_bge,False,O+count,strict_nonalias,brier_O,macro,344,284,0.16761616034059376,0.14961996939533836,0.18693340244553086,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,strict_nonalias,brier_alternative,hotpot,151,136,0.13427704143598632,0.1084815533897887,0.16215162076345002,
1747,frozen_bge,False,O+count,strict_nonalias,brier_alternative,2wiki,193,148,0.06529170404050749,0.04746528498176936,0.08572438531533631,
1747,frozen_bge,False,O+count,strict_nonalias,brier_alternative,macro,344,284,0.0997843727382469,0.08363468915255233,0.11709536104234504,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,strict_nonalias,brier_gain,hotpot,151,136,0.09658693586396078,0.06916335196276896,0.12524333941960944,
1747,frozen_bge,False,O+count,strict_nonalias,brier_gain,2wiki,193,148,0.03907663934073292,0.024504932670080613,0.05465225612303636,
1747,frozen_bge,False,O+count,strict_nonalias,brier_gain,macro,344,284,0.06783178760234684,0.052285216715419795,0.08391586762485904,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.18523699407437202,0.16006680086423827,0.21189364810171632,
1747,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.11470930879843834,0.09405985662257499,0.1371130948374823,
1747,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_O,macro,344,284,0.1499731514364052,0.13380801226893085,0.167193512830211,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.15727419259771977,0.12921117064801607,0.1873175743782773,
1747,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.10319207407515955,0.08108091451996145,0.12804407637639756,
1747,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.13023313333643965,0.11226987922858148,0.14958389697071328,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.027962801476652248,0.003839631516665455,0.05300826816844534,
1747,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.011517234723278801,-0.0032455665596976234,0.02673636257846644,
1747,frozen_bge,False,O+count,strict_nonalias,f1_squared_error_gain,macro,344,284,0.019740018099965524,0.005617448932393123,0.034164642890892716,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,all,brier_O,hotpot,157,140,0.23194328187817384,0.20184808920641867,0.26377840393603996,
1747,frozen_bge,False,O+joint,all,brier_O,2wiki,201,154,0.1054641722507282,0.08588337227337399,0.12658623598147314,
1747,frozen_bge,False,O+joint,all,brier_O,macro,358,294,0.16870372706445103,0.1505166670427179,0.18830843152951954,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,all,brier_alternative,hotpot,157,140,0.2091761621978715,0.18076434249498882,0.2393776271558149,
1747,frozen_bge,False,O+joint,all,brier_alternative,2wiki,201,154,0.09185858701309198,0.0738596969278627,0.11123465732124374,
1747,frozen_bge,False,O+joint,all,brier_alternative,macro,358,294,0.15051737460548173,0.13350146276317043,0.1690499342908127,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,all,brier_gain,hotpot,157,140,0.022767119680302365,0.014943658271641447,0.03070427522959597,
1747,frozen_bge,False,O+joint,all,brier_gain,2wiki,201,154,0.013605585237636234,0.008806472265338783,0.01880076372333813,
1747,frozen_bge,False,O+joint,all,brier_gain,macro,358,294,0.0181863524589693,0.013625942702634418,0.022988585018369256,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,all,f1_squared_error_O,hotpot,157,140,0.18382524870275124,0.15877430024882402,0.21065721982696647,
1747,frozen_bge,False,O+joint,all,f1_squared_error_O,2wiki,201,154,0.11597070296132903,0.09546679799244358,0.13877503348085887,
1747,frozen_bge,False,O+joint,all,f1_squared_error_O,macro,358,294,0.14989797583204012,0.13336693409014333,0.16721113594551365,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,all,f1_squared_error_alternative,hotpot,157,140,0.17599769482282382,0.15067408857655593,0.20242325381852183,
1747,frozen_bge,False,O+joint,all,f1_squared_error_alternative,2wiki,201,154,0.1101271493151942,0.0899296033596907,0.1321138374028504,
1747,frozen_bge,False,O+joint,all,f1_squared_error_alternative,macro,358,294,0.14306242206900902,0.12694501014027132,0.16002373757381813,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,all,f1_squared_error_gain,hotpot,157,140,0.007827553879927408,0.0008657565284380855,0.01482172302526913,
1747,frozen_bge,False,O+joint,all,f1_squared_error_gain,2wiki,201,154,0.005843553646134807,0.0012209616959495118,0.010814195895820203,
1747,frozen_bge,False,O+joint,all,f1_squared_error_gain,macro,358,294,0.006835553763031107,0.0025989267547930823,0.011235904897356923,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,nonalias,brier_O,hotpot,157,140,0.23296800229406225,0.2027551688918239,0.26510571521042364,
1747,frozen_bge,False,O+joint,nonalias,brier_O,2wiki,201,154,0.10668129192476818,0.08657369083839205,0.12840185493860143,
1747,frozen_bge,False,O+joint,nonalias,brier_O,macro,358,294,0.16982464710941522,0.15138499786200857,0.18972749400221928,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,nonalias,brier_alternative,hotpot,157,140,0.21054958028666704,0.18177743547547132,0.24102822085827047,
1747,frozen_bge,False,O+joint,nonalias,brier_alternative,2wiki,201,154,0.09311768441442976,0.07456174060809845,0.11328474940420259,
1747,frozen_bge,False,O+joint,nonalias,brier_alternative,macro,358,294,0.1518336323505484,0.13457060550824324,0.17063559549466933,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,nonalias,brier_gain,hotpot,157,140,0.022418422007395262,0.014548909207879579,0.030396131761205522,
1747,frozen_bge,False,O+joint,nonalias,brier_gain,2wiki,201,154,0.013563607510338407,0.0087622607153825,0.018738435401949725,
1747,frozen_bge,False,O+joint,nonalias,brier_gain,macro,358,294,0.017991014758866834,0.013405503185786299,0.02280513425771801,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,nonalias,f1_squared_error_O,hotpot,157,140,0.184616389137089,0.1597259755257687,0.2112025999491963,
1747,frozen_bge,False,O+joint,nonalias,f1_squared_error_O,2wiki,201,154,0.11747659038230879,0.0962501979857472,0.1405763845193562,
1747,frozen_bge,False,O+joint,nonalias,f1_squared_error_O,macro,358,294,0.1510464897596989,0.13449461693391537,0.16841897325029237,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,nonalias,f1_squared_error_alternative,hotpot,157,140,0.17698049382666575,0.1517866489112151,0.20341114843273805,
1747,frozen_bge,False,O+joint,nonalias,f1_squared_error_alternative,2wiki,201,154,0.11150840059820254,0.09100683459824084,0.1339897357380693,
1747,frozen_bge,False,O+joint,nonalias,f1_squared_error_alternative,macro,358,294,0.14424444721243415,0.12785018484937644,0.16129764971592755,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,nonalias,f1_squared_error_gain,hotpot,157,140,0.007635895310423226,0.0005973351290868654,0.014679396927878879,
1747,frozen_bge,False,O+joint,nonalias,f1_squared_error_gain,2wiki,201,154,0.00596818978410625,0.0013966046369756427,0.010959315812919394,
1747,frozen_bge,False,O+joint,nonalias,f1_squared_error_gain,macro,358,294,0.006802042547264738,0.002525111498922136,0.011258589187516448,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,strict_nonalias,brier_O,hotpot,151,136,0.2308639772999471,0.20092339780107313,0.26289011525624206,
1747,frozen_bge,False,O+joint,strict_nonalias,brier_O,2wiki,193,148,0.10436834338124042,0.08467985857361966,0.12560202441910961,
1747,frozen_bge,False,O+joint,strict_nonalias,brier_O,macro,344,284,0.16761616034059376,0.14961996939533836,0.18693340244553086,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,strict_nonalias,brier_alternative,hotpot,151,136,0.20804011579730353,0.17968744676625764,0.23846222361144392,
1747,frozen_bge,False,O+joint,strict_nonalias,brier_alternative,2wiki,193,148,0.09104874732832895,0.07280273333680339,0.11084995173128415,
1747,frozen_bge,False,O+joint,strict_nonalias,brier_alternative,macro,344,284,0.14954443156281624,0.1326364223775047,0.16771269810432546,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,strict_nonalias,brier_gain,hotpot,151,136,0.02282386150264355,0.01481639692161693,0.031075584785207312,
1747,frozen_bge,False,O+joint,strict_nonalias,brier_gain,2wiki,193,148,0.01331959605291148,0.008265324169468815,0.018738837966113496,
1747,frozen_bge,False,O+joint,strict_nonalias,brier_gain,macro,344,284,0.018071728777777515,0.01327963869292444,0.02293597810371332,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_O,hotpot,151,136,0.18523699407437202,0.16006680086423827,0.21189364810171632,
1747,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_O,2wiki,193,148,0.11470930879843834,0.09405985662257499,0.1371130948374823,
1747,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_O,macro,344,284,0.1499731514364052,0.13380801226893085,0.167193512830211,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_alternative,hotpot,151,136,0.17714292879612775,0.1518595950308877,0.20410328546403886,
1747,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_alternative,2wiki,193,148,0.10899313204252627,0.08890212014355946,0.1309717220593745,
1747,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_alternative,macro,344,284,0.143068030419327,0.12705308217683622,0.16050247254024297,"[""hotpot"",""2wiki""]"
1747,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_gain,hotpot,151,136,0.008094065278244243,0.0009489644691064334,0.015540302714086036,
1747,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_gain,2wiki,193,148,0.005716176755912071,0.0009542535056275242,0.010728788152821472,
1747,frozen_bge,False,O+joint,strict_nonalias,f1_squared_error_gain,macro,344,284,0.006905121017078157,0.0025230970812828986,0.011391660100383248,"[""hotpot"",""2wiki""]"


==> anc/r17_repeat_agreement.csv <==
world,population,metric,dataset,n,groups,mean,lower,upper,datasets
oracle,all,qwen_within_exact,hotpot,64,56,0.98125,0.953125,1.0,
oracle,all,qwen_within_exact,2wiki,64,51,0.99375,0.9793103448275863,1.0,
oracle,all,qwen_within_exact,macro,128,107,0.9875,0.971875,1.0,"[""hotpot"",""2wiki""]"
oracle,all,mistral_within_exact,hotpot,64,56,0.9421875,0.896875,0.9809523809523809,
oracle,all,mistral_within_exact,2wiki,64,51,0.95625,0.9107692307692308,0.9911764705882353,
oracle,all,mistral_within_exact,macro,128,107,0.94921875,0.9181343222102256,0.9770491803278688,"[""hotpot"",""2wiki""]"
oracle,all,cross_exact,hotpot,64,56,0.646875,0.5299807692307693,0.7552321724709783,
oracle,all,cross_exact,2wiki,64,51,0.48124999999999996,0.36129032258064514,0.5968266369047619,
oracle,all,cross_exact,macro,128,107,0.5640624999999999,0.4784615384615385,0.6452076282926252,"[""hotpot"",""2wiki""]"
oracle,all,distribution_distance,hotpot,64,56,0.31484375,0.20967741935483872,0.42881587658898296,
oracle,all,distribution_distance,2wiki,64,51,0.49375,0.37438859591298623,0.6173930296756384,
oracle,all,distribution_distance,macro,128,107,0.404296875,0.3226805060204404,0.4916930602202608,"[""hotpot"",""2wiki""]"
oracle,all,qwen_within_hamming,hotpot,64,56,0.99375,0.984375,1.0,
oracle,all,qwen_within_hamming,2wiki,64,51,0.9979166666666667,0.993103448275862,1.0,
oracle,all,qwen_within_hamming,macro,128,107,0.9958333333333333,0.9906250000000001,1.0,"[""hotpot"",""2wiki""]"
oracle,all,mistral_within_hamming,hotpot,64,56,0.9739583333333333,0.9517948717948718,0.9917979797979798,
oracle,all,mistral_within_hamming,2wiki,64,51,0.9791666666666666,0.9569230769230769,0.9968253968253967,
oracle,all,mistral_within_hamming,macro,128,107,0.9765625,0.9612852859700687,0.9897739829993928,"[""hotpot"",""2wiki""]"
oracle,all,cross_hamming,hotpot,64,56,0.7729166666666666,0.6838701531443466,0.8522243589743589,
oracle,all,cross_hamming,2wiki,64,51,0.6718749999999999,0.5655139257294429,0.7648682432432432,
oracle,all,cross_hamming,macro,128,107,0.7223958333333332,0.6536601113505747,0.7854302551237106,"[""hotpot"",""2wiki""]"
oracle,common_failure,qwen_within_exact,hotpot,36,32,0.9833333333333333,0.9470588235294118,1.0,
oracle,common_failure,qwen_within_exact,2wiki,50,38,0.992,0.972093023255814,1.0,
oracle,common_failure,qwen_within_exact,macro,86,70,0.9876666666666667,0.9663728398713352,1.0,"[""hotpot"",""2wiki""]"
oracle,common_failure,mistral_within_exact,hotpot,36,32,0.9416666666666667,0.8805555555555555,0.9888888888888889,
oracle,common_failure,mistral_within_exact,2wiki,50,38,0.9440000000000001,0.8862728194726166,0.9884615384615384,
oracle,common_failure,mistral_within_exact,macro,86,70,0.9428333333333334,0.9008074917022284,0.9774013641300875,"[""hotpot"",""2wiki""]"
oracle,common_failure,cross_exact,hotpot,36,32,0.7555555555555555,0.6176470588235294,0.8799999999999999,
oracle,common_failure,cross_exact,2wiki,50,38,0.596,0.4730769230769231,0.7162790697674418,
oracle,common_failure,cross_exact,macro,86,70,0.6757777777777778,0.583904856153248,0.7624490199241752,"[""hotpot"",""2wiki""]"
oracle,common_failure,distribution_distance,hotpot,36,32,0.20694444444444446,0.09078947368421053,0.33999999999999997,
oracle,common_failure,distribution_distance,2wiki,50,38,0.37200000000000005,0.2480769230769231,0.5,
oracle,common_failure,distribution_distance,macro,86,70,0.28947222222222224,0.20400448225581205,0.3799150413711584,"[""hotpot"",""2wiki""]"
oracle,common_failure,qwen_within_hamming,hotpot,36,32,0.9944444444444444,0.9823529411764708,1.0,
oracle,common_failure,qwen_within_hamming,2wiki,50,38,0.9973333333333333,0.9906976744186047,1.0,
oracle,common_failure,qwen_within_hamming,macro,86,70,0.9958888888888888,0.9887909466237785,1.0,"[""hotpot"",""2wiki""]"
oracle,common_failure,mistral_within_hamming,hotpot,36,32,0.9777777777777779,0.9529411764705882,0.9962962962962963,
oracle,common_failure,mistral_within_hamming,2wiki,50,38,0.9733333333333333,0.944186046511628,0.9955555555555555,
oracle,common_failure,mistral_within_hamming,macro,86,70,0.9755555555555555,0.9567270855710704,0.9908217262767762,"[""hotpot"",""2wiki""]"
oracle,common_failure,cross_hamming,hotpot,36,32,0.8722222222222222,0.7942857142857142,0.9411764705882352,
oracle,common_failure,cross_hamming,2wiki,50,38,0.8066666666666664,0.7302307124400147,0.8727300785634118,
oracle,common_failure,cross_hamming,macro,86,70,0.8394444444444443,0.7851851851851852,0.887485367431796,"[""hotpot"",""2wiki""]"
practical,all,qwen_within_exact,hotpot,64,56,0.9750000000000001,0.9441176470588236,1.0,
practical,all,qwen_within_exact,2wiki,64,51,0.9875,0.9661971830985915,1.0,
practical,all,qwen_within_exact,macro,128,107,0.9812500000000001,0.9632026211493424,0.9955240342405619,"[""hotpot"",""2wiki""]"
practical,all,mistral_within_exact,hotpot,64,56,0.94375,0.9015384615384615,0.9803278688524589,
practical,all,mistral_within_exact,2wiki,64,51,0.98125,0.956923076923077,1.0,
practical,all,mistral_within_exact,macro,128,107,0.9624999999999999,0.9388874276160183,0.9829293174007702,"[""hotpot"",""2wiki""]"
practical,all,cross_exact,hotpot,64,56,0.674375,0.5581242559523809,0.7817660427807487,
practical,all,cross_exact,2wiki,64,51,0.7468750000000001,0.6222121212121212,0.8508567589913186,
practical,all,cross_exact,macro,128,107,0.7106250000000001,0.6247949965846995,0.7872309523809524,"[""hotpot"",""2wiki""]"
practical,all,distribution_distance,hotpot,64,56,0.28500000000000003,0.18307692307692308,0.3984375,
practical,all,distribution_distance,2wiki,64,51,0.2375,0.1365079365079365,0.35789473684210527,
practical,all,distribution_distance,macro,128,107,0.26125,0.18785233534946238,0.3438922408754858,"[""hotpot"",""2wiki""]"
practical,all,qwen_within_hamming,hotpot,64,56,0.9916666666666667,0.9813725490196079,1.0,
practical,all,qwen_within_hamming,2wiki,64,51,0.9958333333333333,0.9887323943661972,1.0,
practical,all,qwen_within_hamming,macro,128,107,0.99375,0.9877342070497809,0.9985080114135205,"[""hotpot"",""2wiki""]"
practical,all,mistral_within_hamming,hotpot,64,56,0.9791666666666667,0.9621890547263682,0.9929319312528266,
practical,all,mistral_within_hamming,2wiki,64,51,0.99375,0.9856410256410256,1.0,
practical,all,mistral_within_hamming,macro,128,107,0.9864583333333334,0.9772927359550392,0.9941798941798942,"[""hotpot"",""2wiki""]"
practical,all,cross_hamming,hotpot,64,56,0.799375,0.715,0.8735504734392554,
practical,all,cross_hamming,2wiki,64,51,0.79375,0.6844385964912281,0.8842612115127173,
practical,all,cross_hamming,macro,128,107,0.7965625,0.7282581301724885,0.8572017316478642,"[""hotpot"",""2wiki""]"
practical,common_failure,qwen_within_exact,hotpot,36,32,0.9833333333333333,0.9500000000000001,1.0,
practical,common_failure,qwen_within_exact,2wiki,50,38,0.9840000000000001,0.9574468085106383,1.0,
practical,common_failure,qwen_within_exact,macro,86,70,0.9836666666666667,0.9618276617250675,1.0,"[""hotpot"",""2wiki""]"
practical,common_failure,mistral_within_exact,hotpot,36,32,0.9611111111111111,0.905,1.0,
practical,common_failure,mistral_within_exact,2wiki,50,38,0.9840000000000001,0.9574468085106383,1.0,
practical,common_failure,mistral_within_exact,macro,86,70,0.9725555555555556,0.9419993421052631,0.9962962962962962,"[""hotpot"",""2wiki""]"
practical,common_failure,cross_exact,hotpot,36,32,0.81,0.6756726726726726,0.9252631578947368,
practical,common_failure,cross_exact,2wiki,50,38,0.92,0.8341463414634147,0.9814814814814815,
practical,common_failure,cross_exact,macro,86,70,0.865,0.7854154908985538,0.9344596860792682,"[""hotpot"",""2wiki""]"
practical,common_failure,distribution_distance,hotpot,36,32,0.1622222222222222,0.05555555555555555,0.28941176470588237,
practical,common_failure,distribution_distance,2wiki,50,38,0.064,0.011320754716981133,0.13846153846153847,
practical,common_failure,distribution_distance,macro,86,70,0.1131111111111111,0.05230107655502393,0.18740321912130423,"[""hotpot"",""2wiki""]"
practical,common_failure,qwen_within_hamming,hotpot,36,32,0.9944444444444444,0.9833333333333335,1.0,
practical,common_failure,qwen_within_hamming,2wiki,50,38,0.9946666666666667,0.9858156028368795,1.0,
practical,common_failure,qwen_within_hamming,macro,86,70,0.9945555555555555,0.9872758872416891,1.0,"[""hotpot"",""2wiki""]"
practical,common_failure,mistral_within_hamming,hotpot,36,32,0.9833333333333335,0.9578947368421052,1.0,
practical,common_failure,mistral_within_hamming,2wiki,50,38,0.9946666666666667,0.9858156028368795,1.0,
practical,common_failure,mistral_within_hamming,macro,86,70,0.9890000000000001,0.975562358276644,0.9987654320987654,"[""hotpot"",""2wiki""]"
practical,common_failure,cross_hamming,hotpot,36,32,0.9099999999999999,0.8412121212121212,0.969,
practical,common_failure,cross_hamming,2wiki,50,38,0.9573333333333334,0.9026617283950615,0.9933360655737705,
practical,common_failure,cross_hamming,macro,86,70,0.9336666666666666,0.8901112410873441,0.9697196176019244,"[""hotpot"",""2wiki""]"
both,all,qwen_within_exact,hotpot,64,56,0.95625,0.916923076923077,0.9903225806451613,
both,all,qwen_within_exact,2wiki,64,51,0.9812500000000001,0.9563636363636364,1.0,
both,all,qwen_within_exact,macro,128,107,0.96875,0.9459517038564151,0.988218439509059,"[""hotpot"",""2wiki""]"
both,all,mistral_within_exact,hotpot,64,56,0.8984375,0.8442586788813887,0.9484848484848484,
both,all,mistral_within_exact,2wiki,64,51,0.940625,0.8903225806451613,0.9833333333333333,
both,all,mistral_within_exact,macro,128,107,0.91953125,0.8843278332364153,0.9535167770737327,"[""hotpot"",""2wiki""]"
both,all,cross_exact,hotpot,64,56,0.524375,0.4064490527393753,0.638788331071913,
both,all,cross_exact,2wiki,64,51,0.45625,0.33448275862068966,0.5714285714285713,
both,all,cross_exact,macro,128,107,0.49031250000000004,0.40391506740641925,0.5728129507894139,"[""hotpot"",""2wiki""]"
both,all,distribution_distance,hotpot,64,56,0.40296875000000004,0.2957359289617486,0.5174251443001443,
both,all,distribution_distance,2wiki,64,51,0.5046875000000001,0.3887271992611406,0.6253751696065127,
both,all,distribution_distance,macro,128,107,0.453828125,0.37236797803698596,0.5394879199225271,"[""hotpot"",""2wiki""]"
both,all,qwen_within_hamming,hotpot,64,56,0.9927083333333333,0.986153846153846,0.9983870967741936,
both,all,qwen_within_hamming,2wiki,64,51,0.996875,0.9927272727272728,1.0,
both,all,qwen_within_hamming,macro,128,107,0.9947916666666666,0.9909919506427358,0.9980364065848432,"[""hotpot"",""2wiki""]"
both,all,mistral_within_hamming,hotpot,64,56,0.9765625,0.9622540849673202,0.989247311827957,
both,all,mistral_within_hamming,2wiki,64,51,0.9864583333333333,0.9736318407960199,0.9966183574879227,
both,all,mistral_within_hamming,macro,128,107,0.9815104166666666,0.9722092295725109,0.9898737990573734,"[""hotpot"",""2wiki""]"
both,all,cross_hamming,hotpot,64,56,0.7861458333333333,0.7057575757575757,0.8565043053485676,
both,all,cross_hamming,2wiki,64,51,0.7328125000000001,0.631025816456851,0.8203988123896646,
both,all,cross_hamming,macro,128,107,0.7594791666666667,0.6960171987275129,0.817159647242724,"[""hotpot"",""2wiki""]"
both,common_failure,qwen_within_exact,hotpot,36,32,0.9666666666666666,0.918918918918919,1.0,
both,common_failure,qwen_within_exact,2wiki,50,38,0.9760000000000001,0.944186046511628,1.0,
both,common_failure,qwen_within_exact,macro,86,70,0.9713333333333334,0.94285579004329,0.9933333333333334,"[""hotpot"",""2wiki""]"
both,common_failure,mistral_within_exact,hotpot,36,32,0.9027777777777778,0.8297297297297298,0.9684292763157892,
both,common_failure,mistral_within_exact,2wiki,50,38,0.9319999999999999,0.868181818181818,0.9833333333333334,
both,common_failure,mistral_within_exact,macro,86,70,0.9173888888888888,0.8691835049249262,0.9604049308664184,"[""hotpot"",""2wiki""]"
both,common_failure,cross_exact,hotpot,36,32,0.6433333333333333,0.49789181286549716,0.7835945945945946,
both,common_failure,cross_exact,2wiki,50,38,0.568,0.4408163265306122,0.688888888888889,
both,common_failure,cross_exact,macro,86,70,0.6056666666666666,0.5095055864688217,0.6998973684210527,"[""hotpot"",""2wiki""]"
both,common_failure,distribution_distance,hotpot,36,32,0.2913888888888889,0.16399722222222224,0.4335185328185327,
both,common_failure,distribution_distance,2wiki,50,38,0.38600000000000007,0.2660367924528302,0.5109418402777778,
both,common_failure,distribution_distance,macro,86,70,0.3386944444444445,0.24902714083764615,0.4315276811482168,"[""hotpot"",""2wiki""]"
both,common_failure,qwen_within_hamming,hotpot,36,32,0.9944444444444444,0.9864864864864865,1.0,
both,common_failure,qwen_within_hamming,2wiki,50,38,0.996,0.9906976744186047,1.0,
both,common_failure,qwen_within_hamming,macro,86,70,0.9952222222222222,0.990475965007215,0.9988888888888889,"[""hotpot"",""2wiki""]"
both,common_failure,mistral_within_hamming,hotpot,36,32,0.9805555555555556,0.9649122807017543,0.9942857142857142,
both,common_failure,mistral_within_hamming,2wiki,50,38,0.9840000000000001,0.9673333333333334,0.9964557476359338,
both,common_failure,mistral_within_hamming,macro,86,70,0.9822777777777778,0.9709741901369808,0.99202383645766,"[""hotpot"",""2wiki""]"
both,common_failure,cross_hamming,hotpot,36,32,0.8911111111111111,0.8327450980392157,0.9407407407407405,
both,common_failure,cross_hamming,2wiki,50,38,0.882,0.8285689484126983,0.9257877679373638,
both,common_failure,cross_hamming,macro,86,70,0.8865555555555555,0.8473647844512735,0.9204185129657394,"[""hotpot"",""2wiki""]"


==> anc/r18_M1_failure_baselines.csv <==
model,seed,n,pooled_exact,macro_exact,macro_brier,eight_class_macro_f1,paired_difference,lower,upper
frozen_bge,,358,0.3687150837988827,0.3548499540513991,0.8178770416811767,0.14463004766993673,-0.1721646544348322,-0.23040588593992822,-0.11323424726371695
majority_vector,,358,0.04189944134078212,0.044284944703235414,1.9114301105935292,0.010053619302949061,-0.48272966378299587,-0.5422229601518027,-0.42323528342785766
train_marginals,,358,0.04189944134078212,0.044284944703235414,0.7778543646421656,0.010053619302949061,-0.48272966378299587,-0.5422229601518027,-0.42323528342785766
legacy-qwen-bge,,358,0.4692737430167598,0.4583452165921982,0.7818629201356508,0.17884717649742798,-0.06866939189403302,-0.12789456565573487,-0.008502719772264912
finetuned_bge,1711,358,0.38268156424581007,0.3672877649966727,0.7528598371244506,0.14486834849738076,-0.15972684348955857,-0.22768233892910056,-0.09159529991102014
finetuned_bge,1729,358,0.3994413407821229,0.3836074405044839,0.7323160361821924,0.14235321484992514,-0.14340716798174732,-0.2053828595839635,-0.0799589756006621
finetuned_bge,1747,358,0.46368715083798884,0.4491871850936401,0.6816670974601442,0.16312544754744002,-0.07782742339259117,-0.14151953279459306,-0.014472135007849352
failure_train_majority,,358,0.5307262569832403,0.5270146084862313,0.9459707830275375,0.08667883211678833,0.0,0.0,0.0
all_train_majority,,358,0.04189944134078212,0.044284944703235414,1.9114301105935292,0.010053619302949061,-0.48272966378299587,-0.5422229601518027,-0.42323528342785766


==> anc/r18_M2_orthogonal_brier.csv <==
representation,metric,n,selected_direction_family,groups,mean,lower,upper,datasets
legacy-Qwen-BGE,O,358,O_u_c,294,0.08292273435503432,0.06225394532478503,0.10497322826339148,"[""hotpot"",""2wiki""]"
legacy-Qwen-BGE,O_u,358,O_u_c,294,0.07990482679273461,0.0607632248147617,0.10015001211512178,"[""hotpot"",""2wiki""]"
legacy-Qwen-BGE,O_u_c,358,O_u_c,294,0.07817973826979584,0.05995723657379017,0.09749150090052597,"[""hotpot"",""2wiki""]"
legacy-Qwen-BGE,O_adaptive_direction,358,O_u_c,294,0.07817973826979584,0.05995723657379017,0.09749150090052597,"[""hotpot"",""2wiki""]"
legacy-Qwen-BGE,O_saturated,358,O_u_c,294,0.07856779475499137,0.060013246305128304,0.09821204176281625,"[""hotpot"",""2wiki""]"
legacy-Qwen-BGE,count_gain,358,O_u_c,294,0.0030179075622997218,-0.004595910706660621,0.010401374812407497,"[""hotpot"",""2wiki""]"
legacy-Qwen-BGE,always_direction_gain_over_count,358,O_u_c,294,0.0017250885229387655,-0.0022036955544539744,0.005763321959643074,"[""hotpot"",""2wiki""]"
legacy-Qwen-BGE,selected_direction_gain_over_count,358,O_u_c,294,0.0017250885229387655,-0.0022036955544539744,0.005763321959643074,"[""hotpot"",""2wiki""]"
frozen-BGE,O,358,O_u_c,294,0.08125150277874318,0.06248473250775459,0.10117580904567168,"[""hotpot"",""2wiki""]"
frozen-BGE,O_u,358,O_u_c,294,0.07580860155530261,0.05850706418059271,0.09412743914377779,"[""hotpot"",""2wiki""]"
frozen-BGE,O_u_c,358,O_u_c,294,0.07474906312466423,0.05766463711084618,0.09293890681944765,"[""hotpot"",""2wiki""]"
frozen-BGE,O_adaptive_direction,358,O_u_c,294,0.07474906312466423,0.05766463711084618,0.09293890681944765,"[""hotpot"",""2wiki""]"
frozen-BGE,O_saturated,358,O_u_c,294,0.0746111736749467,0.0575433717259847,0.0928594014706746,"[""hotpot"",""2wiki""]"
frozen-BGE,count_gain,358,O_u_c,294,0.0054429012234405464,-0.0019359057387030078,0.012710078685016083,"[""hotpot"",""2wiki""]"
frozen-BGE,always_direction_gain_over_count,358,O_u_c,294,0.0010595384306383883,-0.0024254467201161494,0.0047353853271358175,"[""hotpot"",""2wiki""]"
frozen-BGE,selected_direction_gain_over_count,358,O_u_c,294,0.0010595384306383883,-0.0024254467201161494,0.0047353853271358175,"[""hotpot"",""2wiki""]"
fine-tuned-1711-finetuned_epoch_2,O,358,O_u_c,294,0.0813397222090903,0.0635451748384226,0.10047542874351449,"[""hotpot"",""2wiki""]"
fine-tuned-1711-finetuned_epoch_2,O_u,358,O_u_c,294,0.07719548963912373,0.06041549724980128,0.09526021710371622,"[""hotpot"",""2wiki""]"
fine-tuned-1711-finetuned_epoch_2,O_u_c,358,O_u_c,294,0.07437844506301766,0.05813086305261727,0.09188800769982407,"[""hotpot"",""2wiki""]"
fine-tuned-1711-finetuned_epoch_2,O_adaptive_direction,358,O_u_c,294,0.07437844506301766,0.05813086305261727,0.09188800769982407,"[""hotpot"",""2wiki""]"
fine-tuned-1711-finetuned_epoch_2,O_saturated,358,O_u_c,294,0.07390469936307753,0.0574422618081381,0.09162746915442249,"[""hotpot"",""2wiki""]"
fine-tuned-1711-finetuned_epoch_2,count_gain,358,O_u_c,294,0.004144232569966548,-0.0044166464142873976,0.012605776264743108,"[""hotpot"",""2wiki""]"
fine-tuned-1711-finetuned_epoch_2,always_direction_gain_over_count,358,O_u_c,294,0.0028170445761060924,-0.0008131767430772054,0.006578988857380464,"[""hotpot"",""2wiki""]"
fine-tuned-1711-finetuned_epoch_2,selected_direction_gain_over_count,358,O_u_c,294,0.0028170445761060924,-0.0008131767430772054,0.006578988857380464,"[""hotpot"",""2wiki""]"
fine-tuned-1729-finetuned_epoch_2,O,358,O_u_c,294,0.08271699886911339,0.06458124963340733,0.10204807910495589,"[""hotpot"",""2wiki""]"
fine-tuned-1729-finetuned_epoch_2,O_u,358,O_u_c,294,0.075634808282289,0.058806930264068566,0.09369965135765244,"[""hotpot"",""2wiki""]"
fine-tuned-1729-finetuned_epoch_2,O_u_c,358,O_u_c,294,0.07411776098286837,0.057620008148331334,0.09179853269666938,"[""hotpot"",""2wiki""]"
fine-tuned-1729-finetuned_epoch_2,O_adaptive_direction,358,O_u_c,294,0.07411776098286837,0.057620008148331334,0.09179853269666938,"[""hotpot"",""2wiki""]"
fine-tuned-1729-finetuned_epoch_2,O_saturated,358,O_u_c,294,0.07381985950710794,0.057126134998256785,0.09156932070940058,"[""hotpot"",""2wiki""]"
fine-tuned-1729-finetuned_epoch_2,count_gain,358,O_u_c,294,0.007082190586824395,-0.0016209660490018028,0.015747414038323207,"[""hotpot"",""2wiki""]"
fine-tuned-1729-finetuned_epoch_2,always_direction_gain_over_count,358,O_u_c,294,0.0015170472994206251,-0.002106174990509204,0.0051455966680845735,"[""hotpot"",""2wiki""]"
fine-tuned-1729-finetuned_epoch_2,selected_direction_gain_over_count,358,O_u_c,294,0.0015170472994206251,-0.002106174990509204,0.0051455966680845735,"[""hotpot"",""2wiki""]"
fine-tuned-1747-finetuned_epoch_3,O,358,O_u_c,294,0.0813276253441913,0.0635314087322125,0.10011257424438665,"[""hotpot"",""2wiki""]"
fine-tuned-1747-finetuned_epoch_3,O_u,358,O_u_c,294,0.07563843900275728,0.05901307449174357,0.09351228355796837,"[""hotpot"",""2wiki""]"
fine-tuned-1747-finetuned_epoch_3,O_u_c,358,O_u_c,294,0.07320134072213529,0.05698478289213877,0.09085342358412848,"[""hotpot"",""2wiki""]"
fine-tuned-1747-finetuned_epoch_3,O_adaptive_direction,358,O_u_c,294,0.07320134072213529,0.05698478289213877,0.09085342358412848,"[""hotpot"",""2wiki""]"
fine-tuned-1747-finetuned_epoch_3,O_saturated,358,O_u_c,294,0.07293681948095888,0.056414703304165384,0.09089375030274034,"[""hotpot"",""2wiki""]"
fine-tuned-1747-finetuned_epoch_3,count_gain,358,O_u_c,294,0.005689186341434017,-0.0020441792255340213,0.013503999725833191,"[""hotpot"",""2wiki""]"
fine-tuned-1747-finetuned_epoch_3,always_direction_gain_over_count,358,O_u_c,294,0.0024370982806219996,-0.001246828542657505,0.006198000022394441,"[""hotpot"",""2wiki""]"
fine-tuned-1747-finetuned_epoch_3,selected_direction_gain_over_count,358,O_u_c,294,0.0024370982806219996,-0.001246828542657505,0.006198000022394441,"[""hotpot"",""2wiki""]"


==> anc/r18_M3_format_summary.csv <==
reader,cell,answer_type,n,official_correct,extractive_correct,changes,official_f1,extractive_f1
mistral,base,all,512,71,139,68,0.27040449937740235,0.4018498118774023
mistral,base,other,414,69,69,0,0.3295823760416184,0.3278915547855797
mistral,base,yes_no,98,2,70,68,0.02040816326530612,0.7142857142857143
mistral,oracle_add,all,512,125,195,70,0.45355704376073835,0.5889086062607383
mistral,oracle_add,other,414,123,123,0,0.5560898705446813,0.5543990492886426
mistral,oracle_add,yes_no,98,2,72,70,0.02040816326530612,0.7346938775510204
mistral,oracle_delete,all,512,87,165,78,0.30798796939234,0.45876921939234
mistral,oracle_delete,other,414,86,86,0,0.3784778751905268,0.37654550804076836
mistral,oracle_delete,yes_no,98,1,79,78,0.01020408163265306,0.8061224489795918
mistral,oracle_joint,all,512,167,242,75,0.5296889633821206,0.6746108383821205
mistral,oracle_joint,other,414,166,166,0,0.6526588146175017,0.6507264474677433
mistral,oracle_joint,yes_no,98,1,76,75,0.01020408163265306,0.7755102040816326
mistral,practical_add,all,512,77,150,73,0.29900671581943633,0.4402026292809748
mistral,practical_add,other,414,76,76,0,0.36737062439505175,0.36566122268565
mistral,practical_add,yes_no,98,1,74,73,0.01020408163265306,0.7551020408163265
mistral,practical_delete,all,512,80,154,74,0.2786497890477484,0.42005603904774835
mistral,practical_delete,other,414,79,79,0,0.34219490819431686,0.3383301738947999
mistral,practical_delete,yes_no,98,1,75,74,0.01020408163265306,0.7653061224489796
mistral,practical_joint,all,512,84,161,77,0.3058259612988171,0.4527110488674984
mistral,practical_joint,other,414,82,82,0,0.3733886284661699,0.3690532778264714
mistral,practical_joint,yes_no,98,2,79,77,0.02040816326530612,0.8061224489795918
qwen,base,all,512,154,168,14,0.3921413453709418,0.41948509537094186
qwen,base,other,414,103,103,0,0.3617786686713097,0.3617786686713097
qwen,base,yes_no,98,51,65,14,0.5204081632653061,0.6632653061224489
qwen,oracle_add,all,512,250,267,17,0.6175819867649041,0.6507851117649041
qwen,oracle_add,other,414,193,193,0,0.6260917324242292,0.6260917324242292
qwen,oracle_add,yes_no,98,57,74,17,0.5816326530612245,0.7551020408163265
qwen,oracle_delete,all,512,183,196,13,0.45107206961369295,0.4765454152019283
qwen,oracle_delete,other,414,126,126,0,0.4201664242565478,0.42026872604682913
qwen,oracle_delete,yes_no,98,57,70,13,0.5816326530612245,0.7142857142857143
qwen,oracle_joint,all,512,301,314,13,0.7008494636316192,0.7262400886316192
qwen,oracle_joint,other,414,243,243,0,0.726654409128959,0.726654409128959
qwen,oracle_joint,yes_no,98,58,71,13,0.5918367346938775,0.7244897959183674
qwen,practical_add,all,512,164,181,17,0.42866874275800987,0.46187186775800987
qwen,practical_add,other,414,112,112,0,0.4045371891113553,0.4045371891113553
qwen,practical_add,yes_no,98,52,69,17,0.5306122448979592,0.7040816326530612
qwen,practical_delete,all,512,163,173,10,0.4159407544051873,0.4354720044051873
qwen,practical_delete,other,414,109,109,0,0.38396537742863746,0.38396537742863746
qwen,practical_delete,yes_no,98,54,64,10,0.5510204081632653,0.6530612244897959
qwen,practical_joint,all,512,180,193,13,0.4554868762659415,0.4808775012659415
qwen,practical_joint,other,414,122,122,0,0.4232108228216474,0.4232108228216474
qwen,practical_joint,yes_no,98,58,71,13,0.5918367346938775,0.7244897959183674


==> anc/r18_M3_repeat_summary.csv <==
world,endpoint,n,qwen_within,mistral_within,between,distance
oracle,em,128,0.9875,0.94921875,0.5640625,0.404296875
oracle,extractive_em,128,0.9875,0.94609375,0.6031249999999999,0.363671875
practical,em,128,0.9812500000000001,0.9624999999999999,0.7106250000000001,0.26125
practical,extractive_em,128,0.978125,0.9624999999999999,0.7262500000000001,0.24406250000000002


==> anc/r18_action_coverage_summary.csv <==
state,metric,dataset,n,groups,mean,lower,upper,eligible_all,excluded_or_missing,sum_observed,datasets
main,A0_em,hotpot,512,464,0.46875,0.42452830188679247,0.5129740518962076,512,0,240,
main,A0_em,2wiki,512,407,0.400390625,0.3546511627906977,0.44881889763779526,512,0,205,
main,A0_em,macro,1024,871,0.4345703125,0.4025260796859953,0.46706118133259655,1024,0,445,"[""hotpot"",""2wiki""]"
main,A1_em,hotpot,512,464,0.53515625,0.4921560907827698,0.578544061302682,512,0,274,
main,A1_em,2wiki,512,407,0.41015625,0.36418452914015886,0.4577620896158307,512,0,210,
main,A1_em,macro,1024,871,0.47265625,0.4414725951658665,0.50466805231586,1024,0,484,"[""hotpot"",""2wiki""]"
main,A2_em,hotpot,512,464,0.56640625,0.5232535691838018,0.6095654276099485,512,0,290,
main,A2_em,2wiki,512,407,0.416015625,0.3701550387596899,0.4636219389644047,512,0,213,
main,A2_em,macro,1024,871,0.4912109375,0.45968367501706436,0.5234529767894982,1024,0,503,"[""hotpot"",""2wiki""]"
main,A3_em,hotpot,512,464,0.564453125,0.5208717506283056,0.6072107212527521,512,0,289,
main,A3_em,2wiki,512,407,0.474609375,0.4307685009487666,0.5210741460255787,512,0,243,
main,A3_em,macro,1024,871,0.51953125,0.4887399433045136,0.5510981219752265,1024,0,532,"[""hotpot"",""2wiki""]"
main,A4_em,hotpot,512,464,0.5703125,0.5269455320128973,0.6122047244094488,512,0,292,
main,A4_em,2wiki,512,407,0.513671875,0.4690418793722821,0.55859375,512,0,263,
main,A4_em,macro,1024,871,0.5419921875,0.5103981346602696,0.5728304678018505,1024,0,555,"[""hotpot"",""2wiki""]"
main,OLD_ADD_em,hotpot,512,464,0.529296875,0.4844961240310077,0.5733855185909981,512,0,271,
main,OLD_ADD_em,2wiki,512,407,0.390625,0.3459966165413534,0.43798488372093025,512,0,200,
main,OLD_ADD_em,macro,1024,871,0.4599609375,0.4285966420560899,0.49191073798037543,1024,0,471,"[""hotpot"",""2wiki""]"
main,OLD_DELETE_em,hotpot,512,464,0.494140625,0.4505928853754941,0.5373744333094727,512,0,253,
main,OLD_DELETE_em,2wiki,512,407,0.416015625,0.3697808594697752,0.4641451576108653,512,0,213,
main,OLD_DELETE_em,macro,1024,871,0.455078125,0.423001328390462,0.48768544166428224,1024,0,466,"[""hotpot"",""2wiki""]"
main,five_action_oracle,hotpot,512,464,0.66796875,0.6266924564796905,0.7084168561908287,512,0,342,
main,five_action_oracle,2wiki,512,407,0.619140625,0.5728538002734689,0.6653386454183267,512,0,317,
main,five_action_oracle,macro,1024,871,0.6435546875,0.61241710404144,0.674299451772257,1024,0,659,"[""hotpot"",""2wiki""]"
main,old_4_oracle,hotpot,512,464,0.6015625,0.5592233009708738,0.6431374525616699,512,0,308,
main,old_4_oracle,2wiki,512,407,0.50390625,0.4554258969154053,0.5542180349304193,512,0,258,
main,old_4_oracle,macro,1024,871,0.552734375,0.5207406451367963,0.5854354962661009,1024,0,566,"[""hotpot"",""2wiki""]"
main,five_minus_old,hotpot,512,464,0.06640625,0.040152963671128104,0.09381237524950099,512,0,34,
main,five_minus_old,2wiki,512,407,0.115234375,0.08300375254036582,0.14763946516415982,512,0,59,
main,five_minus_old,macro,1024,871,0.0908203125,0.06971531240674664,0.11170372238831339,1024,0,93,"[""hotpot"",""2wiki""]"
main,rescued_old_all_fail,hotpot,204,194,0.2107843137254902,0.15609756097560976,0.2682926829268293,512,308,43,
main,rescued_old_all_fail,2wiki,254,196,0.27165354330708663,0.21951219512195122,0.328,512,258,69,
main,rescued_old_all_fail,macro,458,390,0.2412189285162884,0.20319085708860926,0.28062542467482043,1024,566,112,"[""hotpot"",""2wiki""]"
main,five_minus_A0,hotpot,512,464,0.19921875,0.16406172801383398,0.23541501344515686,512,0,102,
main,five_minus_A0,2wiki,512,407,0.21875,0.1828793774319066,0.2553201858073078,512,0,112,
main,five_minus_A0,macro,1024,871,0.208984375,0.1836150823573397,0.2347902952201546,1024,0,214,"[""hotpot"",""2wiki""]"
main,five_minus_A1,hotpot,512,464,0.1328125,0.10416564341846758,0.16302186878727634,512,0,68,
main,five_minus_A1,2wiki,512,407,0.208984375,0.17425742574257425,0.24366594274209052,512,0,107,
main,five_minus_A1,macro,1024,871,0.1708984375,0.14808578460443447,0.19395919228459177,1024,0,175,"[""hotpot"",""2wiki""]"
main,five_minus_A2,hotpot,512,464,0.1015625,0.07581811972180826,0.1285161760284901,512,0,52,
main,five_minus_A2,2wiki,512,407,0.203125,0.16859795171738826,0.23847695390781562,512,0,104,
main,five_minus_A2,macro,1024,871,0.15234375,0.13028588438192104,0.1741552654285152,1024,0,156,"[""hotpot"",""2wiki""]"
main,five_minus_A3,hotpot,512,464,0.103515625,0.07782101167315175,0.13142970973249857,512,0,53,
main,five_minus_A3,2wiki,512,407,0.14453125,0.11367905937992642,0.1765834932821497,512,0,74,
main,five_minus_A3,macro,1024,871,0.1240234375,0.1031064509698032,0.14459068612077,1024,0,127,"[""hotpot"",""2wiki""]"
main,five_minus_A4,hotpot,512,464,0.09765625,0.07170542635658915,0.1254980079681275,512,0,50,
main,five_minus_A4,2wiki,512,407,0.10546875,0.07854406130268199,0.134765625,512,0,54,
main,five_minus_A4,macro,1024,871,0.1015625,0.08277074670185729,0.1218870515330414,1024,0,104,"[""hotpot"",""2wiki""]"
strong,A0_em,hotpot,128,117,0.6171875,0.5298507462686567,0.7022900763358778,128,0,79,
strong,A0_em,2wiki,129,106,0.37209302325581395,0.2857142857142857,0.46153846153846156,129,0,48,
strong,A0_em,macro,257,223,0.494640261627907,0.4329007128720869,0.5571021613675958,257,0,127,"[""hotpot"",""2wiki""]"
strong,A1_em,hotpot,128,117,0.640625,0.5546692333633094,0.7258064516129032,128,0,82,
strong,A1_em,2wiki,129,106,0.4186046511627907,0.328125,0.5153906249999999,129,0,54,
strong,A1_em,macro,257,223,0.5296148255813954,0.465941039435288,0.5937845585211935,257,0,136,"[""hotpot"",""2wiki""]"
strong,A2_em,hotpot,128,117,0.6171875,0.5303030303030303,0.704,128,0,79,
strong,A2_em,2wiki,129,106,0.3953488372093023,0.31109848484848485,0.481209969367864,129,0,51,
strong,A2_em,macro,257,223,0.5062681686046512,0.4449156209803756,0.5675907296268333,257,0,130,"[""hotpot"",""2wiki""]"
strong,A3_em,hotpot,128,117,0.65625,0.5691056910569106,0.7401574803149606,128,0,84,
strong,A3_em,2wiki,129,106,0.4418604651162791,0.35570096942580165,0.5338983050847458,129,0,57,
strong,A3_em,macro,257,223,0.5490552325581395,0.48731289206143197,0.6109316938634405,257,0,141,"[""hotpot"",""2wiki""]"
strong,A4_em,hotpot,128,117,0.65625,0.5736434108527132,0.7364341085271318,128,0,84,
strong,A4_em,2wiki,129,106,0.4883720930232558,0.4,0.5769230769230769,129,0,63,
strong,A4_em,macro,257,223,0.5723110465116279,0.5117329349718767,0.6326335504418406,257,0,147,"[""hotpot"",""2wiki""]"
strong,OLD_ADD_em,macro,0,0,,,,257,257,,[]
strong,OLD_DELETE_em,macro,0,0,,,,257,257,,[]
strong,five_action_oracle,hotpot,128,117,0.75,0.6739130434782609,0.8225806451612904,128,0,96,
strong,five_action_oracle,2wiki,129,106,0.5736434108527132,0.485068973315242,0.6639344262295082,129,0,74,
strong,five_action_oracle,macro,257,223,0.6618217054263567,0.6026801673863821,0.7197804819283143,257,0,170,"[""hotpot"",""2wiki""]"
strong,old_4_oracle,macro,0,0,,,,257,257,,[]
strong,five_minus_old,macro,0,0,,,,257,257,,[]
strong,rescued_old_all_fail,macro,0,0,,,,257,257,,[]
strong,five_minus_A0,hotpot,128,117,0.1328125,0.07751937984496124,0.19083969465648856,128,0,17,
strong,five_minus_A0,2wiki,129,106,0.20155038759689922,0.13740458015267176,0.2692307692307692,129,0,26,
strong,five_minus_A0,macro,257,223,0.16718144379844962,0.12450325998424838,0.21088941665896963,257,0,43,"[""hotpot"",""2wiki""]"
strong,five_minus_A1,hotpot,128,117,0.109375,0.05785123966942149,0.1640625,128,0,14,
strong,five_minus_A1,2wiki,129,106,0.15503875968992248,0.09302325581395349,0.224,129,0,20,
strong,five_minus_A1,macro,257,223,0.13220687984496124,0.09086286089238844,0.1755893676183924,257,0,34,"[""hotpot"",""2wiki""]"
strong,five_minus_A2,hotpot,128,117,0.1328125,0.07751937984496124,0.192,128,0,17,
strong,five_minus_A2,2wiki,129,106,0.17829457364341086,0.11904761904761904,0.24193548387096775,129,0,23,
strong,five_minus_A2,macro,257,223,0.15555353682170542,0.11351046854450145,0.19849460724505127,257,0,40,"[""hotpot"",""2wiki""]"
strong,five_minus_A3,hotpot,128,117,0.09375,0.046875,0.14615384615384616,128,0,12,
strong,five_minus_A3,2wiki,129,106,0.13178294573643412,0.07874015748031496,0.18796992481203006,129,0,17,
strong,five_minus_A3,macro,257,223,0.11276647286821706,0.07733949633395812,0.1509038029000303,257,0,29,"[""hotpot"",""2wiki""]"
strong,five_minus_A4,hotpot,128,117,0.09375,0.04580152671755725,0.14754098360655737,128,0,12,
strong,five_minus_A4,2wiki,129,106,0.08527131782945736,0.03731343283582089,0.14173375249735573,129,0,11,
strong,five_minus_A4,macro,257,223,0.08951065891472867,0.05471056405904569,0.12853520801691531,257,0,23,"[""hotpot"",""2wiki""]"


==> anc/r18_policy_summary.csv <==
state,fraction,policy,population,seed,metric,dataset,n,groups,mean,lower,upper,datasets
main,0.5,INFO_O,all,pooled_seeds,em,hotpot,512,464,0.5592447916666666,0.5179273489844763,0.6003898635477583,
main,0.5,INFO_O,all,pooled_seeds,em,2wiki,512,407,0.5123697916666666,0.4696969696969697,0.5551181102362205,
main,0.5,INFO_O,all,pooled_seeds,em,macro,1024,871,0.5358072916666666,0.5054381006941916,0.565476801341917,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,pooled_seeds,f1,hotpot,512,464,0.6400534088072297,0.602554541587207,0.6768106628406994,
main,0.5,INFO_O,all,pooled_seeds,f1,2wiki,512,407,0.5626880161741927,0.5207616705290637,0.6048370395097259,
main,0.5,INFO_O,all,pooled_seeds,f1,macro,1024,871,0.6013707124907113,0.57319362687921,0.6291304447313449,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,pooled_seeds,extractive_em,hotpot,512,464,0.5592447916666666,0.5179273489844763,0.6003898635477583,
main,0.5,INFO_O,all,pooled_seeds,extractive_em,2wiki,512,407,0.5123697916666666,0.4696969696969697,0.5551181102362205,
main,0.5,INFO_O,all,pooled_seeds,extractive_em,macro,1024,871,0.5358072916666666,0.5054381006941916,0.565476801341917,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6399087328813038,0.6023974159806953,0.6766379719443136,
main,0.5,INFO_O,all,pooled_seeds,extractive_f1,2wiki,512,407,0.5626880161741927,0.5207616705290637,0.6048370395097259,
main,0.5,INFO_O,all,pooled_seeds,extractive_f1,macro,1024,871,0.6012983745277483,0.5731291997716352,0.6289987786291967,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,pooled_seeds,gpu_s,hotpot,512,464,0.4490496806354724,0.4414675873219088,0.4567961094814214,
main,0.5,INFO_O,all,pooled_seeds,gpu_s,2wiki,512,407,0.6604428696511241,0.6322126225977129,0.6891260723542346,
main,0.5,INFO_O,all,pooled_seeds,gpu_s,macro,1024,871,0.5547462751432982,0.5402106944756164,0.5694586253637101,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,pooled_seeds,cpu_s,hotpot,512,464,0.043279699584829634,0.04189579669570704,0.044764387244206595,
main,0.5,INFO_O,all,pooled_seeds,cpu_s,2wiki,512,407,0.03686710211991852,0.035625273014314104,0.038053117412715415,
main,0.5,INFO_O,all,pooled_seeds,cpu_s,macro,1024,871,0.040073400852374076,0.03912088122014146,0.04102121775666784,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,pooled_seeds,input_tokens,hotpot,512,464,1934.265625,1897.3959865143943,1971.7230749863163,
main,0.5,INFO_O,all,pooled_seeds,input_tokens,2wiki,512,407,2119.692057291667,2043.346219900578,2196.201934817104,
main,0.5,INFO_O,all,pooled_seeds,input_tokens,macro,1024,871,2026.9788411458335,1984.6599582003466,2069.1954314980867,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,pooled_seeds,output_tokens,hotpot,512,464,51.248697916666664,50.22778066378659,52.315534015709865,
main,0.5,INFO_O,all,pooled_seeds,output_tokens,2wiki,512,407,50.119140625,48.80440472497932,51.43493650731884,
main,0.5,INFO_O,all,pooled_seeds,output_tokens,macro,1024,871,50.68391927083333,49.847140725600816,51.51250958007248,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,pooled_seeds,calls,hotpot,512,464,2.9140625,2.8963957274105794,2.930527722110888,
main,0.5,INFO_O,all,pooled_seeds,calls,2wiki,512,407,2.875651041666667,2.8534646402383426,2.8964412355885925,
main,0.5,INFO_O,all,pooled_seeds,calls,macro,1024,871,2.8948567708333335,2.880730996138594,2.9083513609523113,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,pooled_seeds,searches,hotpot,512,464,1.7317708333333335,1.7037037037037037,1.7598437739296673,
main,0.5,INFO_O,all,pooled_seeds,searches,2wiki,512,407,1.73046875,1.6988635410950552,1.7601066476955263,
main,0.5,INFO_O,all,pooled_seeds,searches,macro,1024,871,1.7311197916666667,1.7103971642389222,1.7514572341920738,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,pooled_seeds,reranker_windows,hotpot,512,464,83.17317708333334,81.12347420150522,85.20279137838934,
main,0.5,INFO_O,all,pooled_seeds,reranker_windows,2wiki,512,407,83.82747395833334,81.14568074360628,86.28575972373683,
main,0.5,INFO_O,all,pooled_seeds,reranker_windows,macro,1024,871,83.50032552083334,81.85380215158295,85.10521002865198,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,pooled_seeds,encoder_windows,hotpot,512,464,0.7317708333333333,0.7037037037037037,0.7598437739296672,
main,0.5,INFO_O,all,pooled_seeds,encoder_windows,2wiki,512,407,0.73046875,0.6988635410950552,0.7601066476955263,
main,0.5,INFO_O,all,pooled_seeds,encoder_windows,macro,1024,871,0.7311197916666666,0.7103971642389221,0.7514572341920739,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,pooled_seeds,regret,hotpot,512,464,0.10872395833333333,0.08606294155427104,0.13308280438175005,
main,0.5,INFO_O,all,pooled_seeds,regret,2wiki,512,407,0.10677083333333331,0.08365758754863813,0.13097634282015802,
main,0.5,INFO_O,all,pooled_seeds,regret,macro,1024,871,0.10774739583333331,0.09144578095458285,0.12467407194068186,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,pooled_seeds,harm,hotpot,512,464,0.02669270833333333,0.014973958333333332,0.03994827470457616,
main,0.5,INFO_O,all,pooled_seeds,harm,2wiki,512,407,0.044921875,0.02860896141440316,0.06290531776913098,
main,0.5,INFO_O,all,pooled_seeds,harm,macro,1024,871,0.035807291666666664,0.02557031799200385,0.04682358822803494,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,other,pooled_seeds,em,hotpot,480,432,0.5430555555555555,0.502092050209205,0.585900599861407,
main,0.5,INFO_O,other,pooled_seeds,em,2wiki,325,245,0.34871794871794876,0.29947089947089944,0.4008056394763343,
main,0.5,INFO_O,other,pooled_seeds,em,macro,805,677,0.4458867521367521,0.413666816053237,0.47850941735531516,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,other,pooled_seeds,f1,hotpot,480,432,0.6292514138388228,0.5911058177888686,0.6673130292724766,
main,0.5,INFO_O,other,pooled_seeds,f1,2wiki,325,245,0.4279885054805744,0.37904365469487455,0.47886935169921613,
main,0.5,INFO_O,other,pooled_seeds,f1,macro,805,677,0.5286199596596985,0.4973445489043147,0.5598472790168886,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,other,pooled_seeds,extractive_em,hotpot,480,432,0.5430555555555555,0.502092050209205,0.585900599861407,
main,0.5,INFO_O,other,pooled_seeds,extractive_em,2wiki,325,245,0.34871794871794876,0.29947089947089944,0.4008056394763343,
main,0.5,INFO_O,other,pooled_seeds,extractive_em,macro,805,677,0.4458867521367521,0.413666816053237,0.47850941735531516,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,other,pooled_seeds,gpu_s,hotpot,480,432,0.4517095634569932,0.4436607595543744,0.45979180297849603,
main,0.5,INFO_O,other,pooled_seeds,gpu_s,2wiki,325,245,0.6855749071999041,0.647829881749455,0.7276664261843033,
main,0.5,INFO_O,other,pooled_seeds,gpu_s,macro,805,677,0.5686422353284486,0.5494956810217069,0.5900376276216928,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,other,pooled_seeds,regret,hotpot,480,432,0.10902777777777777,0.08593208593208593,0.13347175698448946,
main,0.5,INFO_O,other,pooled_seeds,regret,2wiki,325,245,0.10358974358974359,0.07476635514018691,0.1359928552771566,
main,0.5,INFO_O,other,pooled_seeds,regret,macro,805,677,0.10630876068376068,0.0877453386203234,0.12670360063297847,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,base_failed,pooled_seeds,em,hotpot,272,253,0.22058823529411764,0.17977494649545211,0.2634818300063707,
main,0.5,INFO_O,base_failed,pooled_seeds,em,2wiki,307,239,0.26167209554831705,0.2154337190395987,0.3080328838804933,
main,0.5,INFO_O,base_failed,pooled_seeds,em,macro,579,492,0.24113016542121735,0.21005977204183443,0.27246165068271583,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,base_failed,pooled_seeds,f1,hotpot,272,253,0.36350739697047174,0.31956918808524687,0.4073357735740531,
main,0.5,INFO_O,base_failed,pooled_seeds,f1,2wiki,307,239,0.3363503098356519,0.2888281036693903,0.38479537767012223,
main,0.5,INFO_O,base_failed,pooled_seeds,f1,macro,579,492,0.3499288534030618,0.31790802688713854,0.38251535741152815,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.22058823529411764,0.17977494649545211,0.2634818300063707,
main,0.5,INFO_O,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.26167209554831705,0.2154337190395987,0.3080328838804933,
main,0.5,INFO_O,base_failed,pooled_seeds,extractive_em,macro,579,492,0.24113016542121735,0.21005977204183443,0.27246165068271583,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.4613233022872414,0.4506569468770147,0.4720408306933434,
main,0.5,INFO_O,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.6952604311125974,0.6563583676554328,0.7379383198000036,
main,0.5,INFO_O,base_failed,pooled_seeds,gpu_s,macro,579,492,0.5782918666999194,0.5577529818631093,0.6006129677549585,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,base_failed,pooled_seeds,regret,hotpot,272,253,0.15441176470588236,0.11956521739130435,0.19117647058823528,
main,0.5,INFO_O,base_failed,pooled_seeds,regret,2wiki,307,239,0.1031487513572204,0.07432396568543066,0.13357026349036435,
main,0.5,INFO_O,base_failed,pooled_seeds,regret,macro,579,492,0.12878025803155138,0.10549163483271433,0.1524127172439295,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.30864197530864196,0.24744376278118607,0.37325759872659736,
main,0.5,INFO_O,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.41348973607038125,0.36346502281299936,0.4638095966215232,
main,0.5,INFO_O,top50_incomplete,pooled_seeds,em,macro,503,394,0.3610658556895116,0.3215165218846061,0.40193973368915414,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.3723854616753347,0.3118658365656657,0.43511052985699983,
main,0.5,INFO_O,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.45315358148179974,0.40341776090821757,0.5038023865769662,
main,0.5,INFO_O,top50_incomplete,pooled_seeds,f1,macro,503,394,0.4127695215785672,0.37406696951961593,0.4532781435281855,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.30864197530864196,0.24744376278118607,0.37325759872659736,
main,0.5,INFO_O,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.41348973607038125,0.36346502281299936,0.4638095966215232,
main,0.5,INFO_O,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.3610658556895116,0.3215165218846061,0.40193973368915414,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.47230151277944094,0.45895653622327187,0.4859930152907256,
main,0.5,INFO_O,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.663857254902304,0.6294176067519099,0.7034130231296133,
main,0.5,INFO_O,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.5680793838408724,0.5491768823425814,0.5888671420169043,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,top50_incomplete,pooled_seeds,regret,hotpot,162,150,0.16049382716049382,0.11751834381551363,0.20634920634920628,
main,0.5,INFO_O,top50_incomplete,pooled_seeds,regret,2wiki,341,244,0.13196480938416422,0.1011222305936821,0.16481256267010444,
main,0.5,INFO_O,top50_incomplete,pooled_seeds,regret,macro,503,394,0.14622931827232902,0.12010295731133483,0.174584265889103,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,pooled_seeds,em,hotpot,512,464,0.5598958333333333,0.5178113960325107,0.6004044114802176,
main,0.5,INFO_TARGET,all,pooled_seeds,em,2wiki,512,407,0.5071614583333333,0.46523523970000336,0.5500025562372188,
main,0.5,INFO_TARGET,all,pooled_seeds,em,macro,1024,871,0.5335286458333333,0.503450520912008,0.5632569387636037,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,pooled_seeds,f1,hotpot,512,464,0.6397107524065184,0.6018135414120409,0.6762818376811176,
main,0.5,INFO_TARGET,all,pooled_seeds,f1,2wiki,512,407,0.5592792052382924,0.5176072388769152,0.6007952564236849,
main,0.5,INFO_TARGET,all,pooled_seeds,f1,macro,1024,871,0.5994949788224054,0.5711134987190313,0.6273953723646717,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,pooled_seeds,extractive_em,hotpot,512,464,0.5598958333333333,0.5178113960325107,0.6004044114802176,
main,0.5,INFO_TARGET,all,pooled_seeds,extractive_em,2wiki,512,407,0.5071614583333333,0.46523523970000336,0.5500025562372188,
main,0.5,INFO_TARGET,all,pooled_seeds,extractive_em,macro,1024,871,0.5335286458333333,0.503450520912008,0.5632569387636037,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6395660764805925,0.6016322009982424,0.6762743291204614,
main,0.5,INFO_TARGET,all,pooled_seeds,extractive_f1,2wiki,512,407,0.5592792052382924,0.5176072388769152,0.6007952564236849,
main,0.5,INFO_TARGET,all,pooled_seeds,extractive_f1,macro,1024,871,0.5994226408594425,0.5710397763968124,0.6272733082413343,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,pooled_seeds,gpu_s,hotpot,512,464,0.6722085307573185,0.6595212761032015,0.68541465455952,
main,0.5,INFO_TARGET,all,pooled_seeds,gpu_s,2wiki,512,407,0.9545246436979751,0.9175933939477265,0.9909559373840171,
main,0.5,INFO_TARGET,all,pooled_seeds,gpu_s,macro,1024,871,0.8133665872276468,0.7938477787620403,0.8328378162340275,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,pooled_seeds,cpu_s,hotpot,512,464,0.0474694198769236,0.04612082274101807,0.04884371288363721,
main,0.5,INFO_TARGET,all,pooled_seeds,cpu_s,2wiki,512,407,0.04204173439063683,0.04076832153942399,0.043266729927745017,
main,0.5,INFO_TARGET,all,pooled_seeds,cpu_s,macro,1024,871,0.044755577133780214,0.04382484674452338,0.045673990122640035,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,pooled_seeds,input_tokens,hotpot,512,464,2472.9498697916665,2427.2857672088776,2519.8784197814884,
main,0.5,INFO_TARGET,all,pooled_seeds,input_tokens,2wiki,512,407,2654.634765625,2563.2633670078776,2746.6966325175486,
main,0.5,INFO_TARGET,all,pooled_seeds,input_tokens,macro,1024,871,2563.792317708333,2512.0424149167447,2615.1525088561957,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,pooled_seeds,output_tokens,hotpot,512,464,56.415364583333336,55.22800130667136,57.64195534176209,
main,0.5,INFO_TARGET,all,pooled_seeds,output_tokens,2wiki,512,407,54.37239583333334,52.73100222683411,56.015091890916594,
main,0.5,INFO_TARGET,all,pooled_seeds,output_tokens,macro,1024,871,55.39388020833334,54.37244479146061,56.40126169193626,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,pooled_seeds,calls,hotpot,512,464,3.9231770833333335,3.9063097514340344,3.938911022576361,
main,0.5,INFO_TARGET,all,pooled_seeds,calls,2wiki,512,407,3.889973958333333,3.8688737414291228,3.9092113982770043,
main,0.5,INFO_TARGET,all,pooled_seeds,calls,macro,1024,871,3.906575520833333,3.893325508014186,3.9189260351986017,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,pooled_seeds,searches,hotpot,512,464,1.7447916666666667,1.7168308129641088,1.772790494576209,
main,0.5,INFO_TARGET,all,pooled_seeds,searches,2wiki,512,407,1.75,1.7198916144089773,1.7784164396607092,
main,0.5,INFO_TARGET,all,pooled_seeds,searches,macro,1024,871,1.7473958333333335,1.7265700637291943,1.7673144666360785,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,pooled_seeds,reranker_windows,hotpot,512,464,89.240234375,87.21308739297977,91.24420033450885,
main,0.5,INFO_TARGET,all,pooled_seeds,reranker_windows,2wiki,512,407,90.65690104166667,88.16072834645668,92.98595549577112,
main,0.5,INFO_TARGET,all,pooled_seeds,reranker_windows,macro,1024,871,89.94856770833334,88.35593858146942,91.45952334373584,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,pooled_seeds,encoder_windows,hotpot,512,464,1.7447916666666667,1.7168308129641088,1.772790494576209,
main,0.5,INFO_TARGET,all,pooled_seeds,encoder_windows,2wiki,512,407,1.75,1.7198916144089773,1.7784164396607092,
main,0.5,INFO_TARGET,all,pooled_seeds,encoder_windows,macro,1024,871,1.7473958333333335,1.7265700637291943,1.7673144666360785,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,pooled_seeds,regret,hotpot,512,464,0.10807291666666666,0.08595800524934383,0.13270100550180228,
main,0.5,INFO_TARGET,all,pooled_seeds,regret,2wiki,512,407,0.11197916666666666,0.08876026019645752,0.13665421455938695,
main,0.5,INFO_TARGET,all,pooled_seeds,regret,macro,1024,871,0.11002604166666666,0.09401053380785557,0.12743109090813806,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,pooled_seeds,harm,hotpot,512,464,0.028645833333333332,0.016307893020221786,0.042425727866904316,
main,0.5,INFO_TARGET,all,pooled_seeds,harm,2wiki,512,407,0.04557291666666667,0.029831387808041503,0.06294208948833226,
main,0.5,INFO_TARGET,all,pooled_seeds,harm,macro,1024,871,0.037109375,0.027040296792695442,0.048157767745579665,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,other,pooled_seeds,em,hotpot,480,432,0.5444444444444444,0.5029790854301942,0.5872374020156774,
main,0.5,INFO_TARGET,other,pooled_seeds,em,2wiki,325,245,0.3425641025641025,0.29437196137196137,0.39335526885156413,
main,0.5,INFO_TARGET,other,pooled_seeds,em,macro,805,677,0.44350427350427346,0.4115244839404597,0.47636208617200854,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,other,pooled_seeds,f1,hotpot,480,432,0.6295803581225086,0.5907715099455829,0.6681002340881168,
main,0.5,INFO_TARGET,other,pooled_seeds,f1,2wiki,325,245,0.4246695992266842,0.3770497694116028,0.47436449394033725,
main,0.5,INFO_TARGET,other,pooled_seeds,f1,macro,805,677,0.5271249786745964,0.4960367372309069,0.5580764816769604,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,other,pooled_seeds,extractive_em,hotpot,480,432,0.5444444444444444,0.5029790854301942,0.5872374020156774,
main,0.5,INFO_TARGET,other,pooled_seeds,extractive_em,2wiki,325,245,0.3425641025641025,0.29437196137196137,0.39335526885156413,
main,0.5,INFO_TARGET,other,pooled_seeds,extractive_em,macro,805,677,0.44350427350427346,0.4115244839404597,0.47636208617200854,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,other,pooled_seeds,gpu_s,hotpot,480,432,0.6773362208910426,0.6640859328561055,0.6908245537688656,
main,0.5,INFO_TARGET,other,pooled_seeds,gpu_s,2wiki,325,245,0.9842065321712021,0.9351518481218061,1.037086544940203,
main,0.5,INFO_TARGET,other,pooled_seeds,gpu_s,macro,805,677,0.8307713765311224,0.8056916620520733,0.8582916736188659,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,other,pooled_seeds,regret,hotpot,480,432,0.10763888888888888,0.08436213991769548,0.13240400805155017,
main,0.5,INFO_TARGET,other,pooled_seeds,regret,2wiki,325,245,0.10974358974358973,0.08150412167653547,0.1414790996784566,
main,0.5,INFO_TARGET,other,pooled_seeds,regret,macro,805,677,0.10869123931623931,0.09019426259291635,0.12868049018036004,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,base_failed,pooled_seeds,em,hotpot,272,253,0.22549019607843135,0.18382352941176472,0.2699004975124378,
main,0.5,INFO_TARGET,base_failed,pooled_seeds,em,2wiki,307,239,0.254071661237785,0.20884773662551437,0.29943549134018704,
main,0.5,INFO_TARGET,base_failed,pooled_seeds,em,macro,579,492,0.23978092865810818,0.2085593392293876,0.2712452823092868,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,base_failed,pooled_seeds,f1,hotpot,272,253,0.365663517134959,0.3211224886774197,0.4110936097372253,
main,0.5,INFO_TARGET,base_failed,pooled_seeds,f1,2wiki,307,239,0.3312803607489018,0.2847836138801475,0.3786137621799408,
main,0.5,INFO_TARGET,base_failed,pooled_seeds,f1,macro,579,492,0.3484719389419304,0.31650066135860183,0.38102542840621956,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.22549019607843135,0.18382352941176472,0.2699004975124378,
main,0.5,INFO_TARGET,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.254071661237785,0.20884773662551437,0.29943549134018704,
main,0.5,INFO_TARGET,base_failed,pooled_seeds,extractive_em,macro,579,492,0.23978092865810818,0.2085593392293876,0.2712452823092868,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.6885018223979107,0.6703598036740557,0.7065396672325358,
main,0.5,INFO_TARGET,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.9909447039012894,0.9405250111303183,1.0446373408012604,
main,0.5,INFO_TARGET,base_failed,pooled_seeds,gpu_s,macro,579,492,0.8397232631496001,0.8129548958653623,0.8686445443859103,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,base_failed,pooled_seeds,regret,hotpot,272,253,0.14950980392156862,0.11469438724929457,0.1866678121420389,
main,0.5,INFO_TARGET,base_failed,pooled_seeds,regret,2wiki,307,239,0.11074918566775244,0.08148088603072526,0.14223704502859671,
main,0.5,INFO_TARGET,base_failed,pooled_seeds,regret,macro,579,492,0.13012949479466052,0.10705237577101255,0.15474145525017616,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.3148148148148148,0.25366876310272535,0.3809523809523809,
main,0.5,INFO_TARGET,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.4115347018572825,0.36210231937602627,0.462626698014629,
main,0.5,INFO_TARGET,top50_incomplete,pooled_seeds,em,macro,503,394,0.3631747583360487,0.3236031172980717,0.4049836317500526,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.37496543338046606,0.31335731354996527,0.43843056428250743,
main,0.5,INFO_TARGET,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.45297748871834376,0.40392224096514123,0.5030845947074349,
main,0.5,INFO_TARGET,top50_incomplete,pooled_seeds,f1,macro,503,394,0.4139714610494049,0.37500079024467514,0.4545492706056569,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.3148148148148148,0.25366876310272535,0.3809523809523809,
main,0.5,INFO_TARGET,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.4115347018572825,0.36210231937602627,0.462626698014629,
main,0.5,INFO_TARGET,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.3631747583360487,0.3236031172980717,0.4049836317500526,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.7015843670804275,0.6787067116360149,0.7247617343655598,
main,0.5,INFO_TARGET,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.9630985157244539,0.9189578750041988,1.0130011517749784,
main,0.5,INFO_TARGET,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.8323414414024407,0.8071842930294133,0.8599033585560888,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,top50_incomplete,pooled_seeds,regret,hotpot,162,150,0.15432098765432098,0.1118009266272787,0.20043572984749453,
main,0.5,INFO_TARGET,top50_incomplete,pooled_seeds,regret,2wiki,341,244,0.13391984359726294,0.1033138401559454,0.16616624086773338,
main,0.5,INFO_TARGET,top50_incomplete,pooled_seeds,regret,macro,503,394,0.14412041562579198,0.11830220940646587,0.17193127478338122,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,pooled_seeds,em,hotpot,512,464,0.5657552083333334,0.5239877610769044,0.6065261626083575,
main,0.5,INFO_RANDOM,all,pooled_seeds,em,2wiki,512,407,0.5084635416666667,0.4657601465533359,0.5517933875060812,
main,0.5,INFO_RANDOM,all,pooled_seeds,em,macro,1024,871,0.537109375,0.5068730883939763,0.5671588369490776,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,pooled_seeds,f1,hotpot,512,464,0.649735596518445,0.612266423689094,0.6866299326694121,
main,0.5,INFO_RANDOM,all,pooled_seeds,f1,2wiki,512,407,0.5623195999140207,0.5205453971756754,0.6047555457369135,
main,0.5,INFO_RANDOM,all,pooled_seeds,f1,macro,1024,871,0.6060275982162329,0.5777496987531209,0.6340988477553895,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,pooled_seeds,extractive_em,hotpot,512,464,0.5657552083333334,0.5239877610769044,0.6065261626083575,
main,0.5,INFO_RANDOM,all,pooled_seeds,extractive_em,2wiki,512,407,0.5084635416666667,0.4657601465533359,0.5517933875060812,
main,0.5,INFO_RANDOM,all,pooled_seeds,extractive_em,macro,1024,871,0.537109375,0.5068730883939763,0.5671588369490776,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6495185826295561,0.6119315237287273,0.6862408352981608,
main,0.5,INFO_RANDOM,all,pooled_seeds,extractive_f1,2wiki,512,407,0.5623195999140207,0.5205453971756754,0.6047555457369135,
main,0.5,INFO_RANDOM,all,pooled_seeds,extractive_f1,macro,1024,871,0.6059190912717884,0.577584632271337,0.6340011569917208,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,pooled_seeds,gpu_s,hotpot,512,464,0.6722661520589992,0.6598402308398795,0.6851191239205654,
main,0.5,INFO_RANDOM,all,pooled_seeds,gpu_s,2wiki,512,407,0.9653081927086209,0.926926800525508,1.0046752857093078,
main,0.5,INFO_RANDOM,all,pooled_seeds,gpu_s,macro,1024,871,0.81878717238381,0.7984727381215029,0.8393404540873031,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,pooled_seeds,cpu_s,hotpot,512,464,0.04767178632916004,0.04624118753506631,0.04920841533398439,
main,0.5,INFO_RANDOM,all,pooled_seeds,cpu_s,2wiki,512,407,0.04189567232842614,0.04054986570731203,0.043204284361220806,
main,0.5,INFO_RANDOM,all,pooled_seeds,cpu_s,macro,1024,871,0.04478372932879309,0.04378238475453588,0.04577598018639542,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,pooled_seeds,input_tokens,hotpot,512,464,2454.833984375,2408.636475525131,2501.7156056728513,
main,0.5,INFO_RANDOM,all,pooled_seeds,input_tokens,2wiki,512,407,2661.079427083334,2565.5254038141775,2756.280838607717,
main,0.5,INFO_RANDOM,all,pooled_seeds,input_tokens,macro,1024,871,2557.956705729167,2504.729557276172,2610.6004844029585,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,pooled_seeds,output_tokens,hotpot,512,464,56.734375,55.37970235499753,58.188768438768435,
main,0.5,INFO_RANDOM,all,pooled_seeds,output_tokens,2wiki,512,407,55.139322916666664,53.36597242847243,56.9355665355224,
main,0.5,INFO_RANDOM,all,pooled_seeds,output_tokens,macro,1024,871,55.93684895833333,54.8361908731864,57.071271482153115,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,pooled_seeds,calls,hotpot,512,464,3.891927083333333,3.871031746031746,3.9116867108679707,
main,0.5,INFO_RANDOM,all,pooled_seeds,calls,2wiki,512,407,3.854817708333333,3.830970754052149,3.8771593386412646,
main,0.5,INFO_RANDOM,all,pooled_seeds,calls,macro,1024,871,3.873372395833333,3.857369193278989,3.8883671429950706,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,pooled_seeds,searches,hotpot,512,464,1.7734375,1.7452088644393757,1.8014326447957758,
main,0.5,INFO_RANDOM,all,pooled_seeds,searches,2wiki,512,407,1.7727864583333333,1.7421497411328135,1.802163901842556,
main,0.5,INFO_RANDOM,all,pooled_seeds,searches,macro,1024,871,1.7731119791666665,1.7521990323457863,1.7934865782567448,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,pooled_seeds,reranker_windows,hotpot,512,464,89.27213541666667,87.04809129413684,91.43969442099724,
main,0.5,INFO_RANDOM,all,pooled_seeds,reranker_windows,2wiki,512,407,90.18229166666667,87.41931113591271,92.7948471698113,
main,0.5,INFO_RANDOM,all,pooled_seeds,reranker_windows,macro,1024,871,89.72721354166667,87.95474065933712,91.43985444460566,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,pooled_seeds,encoder_windows,hotpot,512,464,1.7734375,1.7452088644393757,1.8014326447957758,
main,0.5,INFO_RANDOM,all,pooled_seeds,encoder_windows,2wiki,512,407,1.7727864583333333,1.7421497411328135,1.802163901842556,
main,0.5,INFO_RANDOM,all,pooled_seeds,encoder_windows,macro,1024,871,1.7731119791666665,1.7521990323457863,1.7934865782567448,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,pooled_seeds,regret,hotpot,512,464,0.10221354166666666,0.07958251793868232,0.12641619558035386,
main,0.5,INFO_RANDOM,all,pooled_seeds,regret,2wiki,512,407,0.11067708333333331,0.08602096774193548,0.13675373134328356,
main,0.5,INFO_RANDOM,all,pooled_seeds,regret,macro,1024,871,0.10644531249999999,0.08977713487235978,0.12385403419329086,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,pooled_seeds,harm,hotpot,512,464,0.025390625,0.013591574471287723,0.03879026955950032,
main,0.5,INFO_RANDOM,all,pooled_seeds,harm,2wiki,512,407,0.04296875,0.027100142929595644,0.06084267334637581,
main,0.5,INFO_RANDOM,all,pooled_seeds,harm,macro,1024,871,0.0341796875,0.023940510718302863,0.04543790425755763,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,other,pooled_seeds,em,hotpot,480,432,0.5472222222222222,0.5052405430600964,0.5907537917590563,
main,0.5,INFO_RANDOM,other,pooled_seeds,em,2wiki,325,245,0.3456410256410256,0.29629629629629634,0.3973951808235196,
main,0.5,INFO_RANDOM,other,pooled_seeds,em,macro,805,677,0.4464316239316239,0.4131256557372493,0.47995368995024557,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,other,pooled_seeds,f1,hotpot,480,432,0.6368013029530081,0.5985487630974251,0.6752839799314084,
main,0.5,INFO_RANDOM,other,pooled_seeds,f1,2wiki,325,245,0.4304850312491651,0.3814595859439561,0.4811414809508437,
main,0.5,INFO_RANDOM,other,pooled_seeds,f1,macro,805,677,0.5336431671010866,0.5021808829051371,0.5655981760844214,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,other,pooled_seeds,extractive_em,hotpot,480,432,0.5472222222222222,0.5052405430600964,0.5907537917590563,
main,0.5,INFO_RANDOM,other,pooled_seeds,extractive_em,2wiki,325,245,0.3456410256410256,0.29629629629629634,0.3973951808235196,
main,0.5,INFO_RANDOM,other,pooled_seeds,extractive_em,macro,805,677,0.4464316239316239,0.4131256557372493,0.47995368995024557,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,other,pooled_seeds,gpu_s,hotpot,480,432,0.6774498681230408,0.6644877399112825,0.6906608144150864,
main,0.5,INFO_RANDOM,other,pooled_seeds,gpu_s,2wiki,325,245,0.9969240418793414,0.9445463302415831,1.053590365749532,
main,0.5,INFO_RANDOM,other,pooled_seeds,gpu_s,macro,805,677,0.837186955001191,0.8106933451573641,0.8669328431572241,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,other,pooled_seeds,regret,hotpot,480,432,0.1048611111111111,0.08076659822039697,0.1304972004479283,
main,0.5,INFO_RANDOM,other,pooled_seeds,regret,2wiki,325,245,0.10666666666666666,0.07692307692307693,0.1410667923149412,
main,0.5,INFO_RANDOM,other,pooled_seeds,regret,macro,805,677,0.10576388888888888,0.08691687752664333,0.12681842454528483,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,base_failed,pooled_seeds,em,hotpot,272,253,0.23039215686274508,0.187967646388699,0.2761557177615571,
main,0.5,INFO_RANDOM,base_failed,pooled_seeds,em,2wiki,307,239,0.251900108577633,0.2056216931216931,0.2988524286243974,
main,0.5,INFO_RANDOM,base_failed,pooled_seeds,em,macro,579,492,0.24114613272018903,0.20932495654589747,0.27409956135927127,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,base_failed,pooled_seeds,f1,hotpot,272,253,0.37853474564069567,0.33363983920085627,0.42474578423788834,
main,0.5,INFO_RANDOM,base_failed,pooled_seeds,f1,2wiki,307,239,0.33168889821469966,0.28355904578408364,0.38008052602739156,
main,0.5,INFO_RANDOM,base_failed,pooled_seeds,f1,macro,579,492,0.35511182192769764,0.3230105644936885,0.3882099221578442,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.23039215686274508,0.187967646388699,0.2761557177615571,
main,0.5,INFO_RANDOM,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.251900108577633,0.2056216931216931,0.2988524286243974,
main,0.5,INFO_RANDOM,base_failed,pooled_seeds,extractive_em,macro,579,492,0.24114613272018903,0.20932495654589747,0.27409956135927127,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.6915633957012157,0.6739375977294694,0.7089132063363592,
main,0.5,INFO_RANDOM,base_failed,pooled_seeds,gpu_s,2wiki,307,239,1.0057812569428475,0.9527459778802382,1.0645872614966982,
main,0.5,INFO_RANDOM,base_failed,pooled_seeds,gpu_s,macro,579,492,0.8486723263220316,0.8205161317869462,0.8791618338232537,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,base_failed,pooled_seeds,regret,hotpot,272,253,0.1446078431372549,0.10987619642114024,0.18182084933845494,
main,0.5,INFO_RANDOM,base_failed,pooled_seeds,regret,2wiki,307,239,0.11292073832790445,0.08163265306122448,0.1465819761129207,
main,0.5,INFO_RANDOM,base_failed,pooled_seeds,regret,macro,579,492,0.12876429073257967,0.1049728444112653,0.15359868179865438,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.331275720164609,0.26709368530020705,0.3992108731255436,
main,0.5,INFO_RANDOM,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.41739980449657865,0.3664614673382796,0.46820923937975956,
main,0.5,INFO_RANDOM,top50_incomplete,pooled_seeds,em,macro,503,394,0.3743377623305938,0.3331225609860833,0.4172011809215342,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.39538698691529683,0.3322558862070228,0.4611076122277857,
main,0.5,INFO_RANDOM,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.45930445088317073,0.40903674003121376,0.510246318407972,
main,0.5,INFO_RANDOM,top50_incomplete,pooled_seeds,f1,macro,503,394,0.4273457188992338,0.3873100434998594,0.4685244277816872,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.331275720164609,0.26709368530020705,0.3992108731255436,
main,0.5,INFO_RANDOM,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.41739980449657865,0.3664614673382796,0.46820923937975956,
main,0.5,INFO_RANDOM,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.3743377623305938,0.3331225609860833,0.4172011809215342,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.7040697447884577,0.681237557967861,0.7274365133659186,
main,0.5,INFO_RANDOM,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.9726269264340583,0.9259000072637552,1.0270125936887777,
main,0.5,INFO_RANDOM,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.838348335611258,0.811596850560886,0.8675903338111222,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,top50_incomplete,pooled_seeds,regret,hotpot,162,150,0.13786008230452673,0.09611451942740286,0.18285888501742156,
main,0.5,INFO_RANDOM,top50_incomplete,pooled_seeds,regret,2wiki,341,244,0.12805474095796676,0.09579667644183773,0.16231884057971013,
main,0.5,INFO_RANDOM,top50_incomplete,pooled_seeds,regret,macro,503,394,0.13295741163124675,0.10636767754651963,0.16167246029413562,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,pooled_seeds,em,hotpot,512,464,0.560546875,0.5182341650671785,0.6016917027513653,
main,0.5,INFO_NOOP,all,pooled_seeds,em,2wiki,512,407,0.5110677083333333,0.4685350283317388,0.5544221115865702,
main,0.5,INFO_NOOP,all,pooled_seeds,em,macro,1024,871,0.5358072916666666,0.5058254559697376,0.5655996902042381,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,pooled_seeds,f1,hotpot,512,464,0.6435621228909367,0.605792486078319,0.6812527770645682,
main,0.5,INFO_NOOP,all,pooled_seeds,f1,2wiki,512,407,0.5633355755393714,0.5217424631292402,0.6052165829591581,
main,0.5,INFO_NOOP,all,pooled_seeds,f1,macro,1024,871,0.6034488492151541,0.5750225366747079,0.6316410657499492,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,pooled_seeds,extractive_em,hotpot,512,464,0.560546875,0.5182341650671785,0.6016917027513653,
main,0.5,INFO_NOOP,all,pooled_seeds,extractive_em,2wiki,512,407,0.5110677083333333,0.4685350283317388,0.5544221115865702,
main,0.5,INFO_NOOP,all,pooled_seeds,extractive_em,macro,1024,871,0.5358072916666666,0.5058254559697376,0.5655996902042381,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6433451090020478,0.6055341322847356,0.6810566777098832,
main,0.5,INFO_NOOP,all,pooled_seeds,extractive_f1,2wiki,512,407,0.5633355755393714,0.5217424631292402,0.6052165829591581,
main,0.5,INFO_NOOP,all,pooled_seeds,extractive_f1,macro,1024,871,0.6033403422707095,0.5748136648736404,0.6315296128117629,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,pooled_seeds,gpu_s,hotpot,512,464,0.722678001775674,0.7103792942658641,0.7351752477763864,
main,0.5,INFO_NOOP,all,pooled_seeds,gpu_s,2wiki,512,407,1.0402962670857532,1.0035279016739496,1.0782575097218652,
main,0.5,INFO_NOOP,all,pooled_seeds,gpu_s,macro,1024,871,0.8814871344307136,0.8617725918960086,0.9013105284892162,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,pooled_seeds,cpu_s,hotpot,512,464,0.047693420392167535,0.04629307351373463,0.04909765599103863,
main,0.5,INFO_NOOP,all,pooled_seeds,cpu_s,2wiki,512,407,0.04133852435743138,0.04003120640615978,0.042632953377977414,
main,0.5,INFO_NOOP,all,pooled_seeds,cpu_s,macro,1024,871,0.044515972374799456,0.043559225421106976,0.04545696440575334,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,pooled_seeds,input_tokens,hotpot,512,464,2562.5690104166665,2513.911007730525,2612.3171272583245,
main,0.5,INFO_NOOP,all,pooled_seeds,input_tokens,2wiki,512,407,2768.899739583333,2670.9685014868637,2868.2049866310163,
main,0.5,INFO_NOOP,all,pooled_seeds,input_tokens,macro,1024,871,2665.734375,2610.7556917128704,2720.488084541162,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,pooled_seeds,output_tokens,hotpot,512,464,56.857421875,55.48210767567984,58.34838339315879,
main,0.5,INFO_NOOP,all,pooled_seeds,output_tokens,2wiki,512,407,55.704427083333336,53.741451607733495,57.64693716528451,
main,0.5,INFO_NOOP,all,pooled_seeds,output_tokens,macro,1024,871,56.28092447916667,55.08268222502794,57.48108585125423,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,pooled_seeds,calls,hotpot,512,464,3.897786458333333,3.877229046978772,3.916829174145484,
main,0.5,INFO_NOOP,all,pooled_seeds,calls,2wiki,512,407,3.8736979166666665,3.8508767736741474,3.8949065119277884,
main,0.5,INFO_NOOP,all,pooled_seeds,calls,macro,1024,871,3.8857421875,3.8704718552321866,3.9000007215007217,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,pooled_seeds,searches,hotpot,512,464,1.7747395833333335,1.7479365079365081,1.801404853128991,
main,0.5,INFO_NOOP,all,pooled_seeds,searches,2wiki,512,407,1.7408854166666667,1.7088931541906591,1.771930644367929,
main,0.5,INFO_NOOP,all,pooled_seeds,searches,macro,1024,871,1.7578125,1.7370072145906623,1.7784229480402984,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,pooled_seeds,reranker_windows,hotpot,512,464,89.57096354166666,87.39303762538404,91.71583593773939,
main,0.5,INFO_NOOP,all,pooled_seeds,reranker_windows,2wiki,512,407,89.41666666666667,86.7424599800858,91.98724915058195,
main,0.5,INFO_NOOP,all,pooled_seeds,reranker_windows,macro,1024,871,89.49381510416666,87.78361437284798,91.16283792415143,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,pooled_seeds,encoder_windows,hotpot,512,464,1.7747395833333335,1.7479365079365081,1.801404853128991,
main,0.5,INFO_NOOP,all,pooled_seeds,encoder_windows,2wiki,512,407,1.7408854166666667,1.7088931541906591,1.771930644367929,
main,0.5,INFO_NOOP,all,pooled_seeds,encoder_windows,macro,1024,871,1.7578125,1.7370072145906623,1.7784229480402984,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,pooled_seeds,regret,hotpot,512,464,0.107421875,0.08430609597924772,0.13163064833005894,
main,0.5,INFO_NOOP,all,pooled_seeds,regret,2wiki,512,407,0.10807291666666666,0.08414872798434442,0.13372859025032935,
main,0.5,INFO_NOOP,all,pooled_seeds,regret,macro,1024,871,0.10774739583333333,0.091057342976412,0.1254231779627984,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,pooled_seeds,harm,hotpot,512,464,0.029296874999999997,0.01643574601251766,0.04370515329419439,
main,0.5,INFO_NOOP,all,pooled_seeds,harm,2wiki,512,407,0.04622395833333333,0.029411764705882353,0.06494409527089431,
main,0.5,INFO_NOOP,all,pooled_seeds,harm,macro,1024,871,0.037760416666666664,0.026849815319631105,0.04948824151667447,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,other,pooled_seeds,em,hotpot,480,432,0.5444444444444445,0.5021456934815305,0.5876645876645876,
main,0.5,INFO_NOOP,other,pooled_seeds,em,2wiki,325,245,0.3476923076923077,0.298086606243706,0.3991373446292746,
main,0.5,INFO_NOOP,other,pooled_seeds,em,macro,805,677,0.4460683760683761,0.41294977864905025,0.4792932350778405,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,other,pooled_seeds,f1,hotpot,480,432,0.6329940421947768,0.5945941874179531,0.6715896761268909,
main,0.5,INFO_NOOP,other,pooled_seeds,f1,2wiki,325,245,0.4300343015676661,0.38138225143865195,0.48053053732515405,
main,0.5,INFO_NOOP,other,pooled_seeds,f1,macro,805,677,0.5315141718812215,0.4999644724122766,0.5633017119682348,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,other,pooled_seeds,extractive_em,hotpot,480,432,0.5444444444444445,0.5021456934815305,0.5876645876645876,
main,0.5,INFO_NOOP,other,pooled_seeds,extractive_em,2wiki,325,245,0.3476923076923077,0.298086606243706,0.3991373446292746,
main,0.5,INFO_NOOP,other,pooled_seeds,extractive_em,macro,805,677,0.4460683760683761,0.41294977864905025,0.4792932350778405,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,other,pooled_seeds,gpu_s,hotpot,480,432,0.7277722316998257,0.7145257267588566,0.7408890365772497,
main,0.5,INFO_NOOP,other,pooled_seeds,gpu_s,2wiki,325,245,1.0677090581870288,1.0175629558588863,1.1223331758674484,
main,0.5,INFO_NOOP,other,pooled_seeds,gpu_s,macro,805,677,0.8977406449434273,0.8721386501945562,0.9264292824305242,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,other,pooled_seeds,regret,hotpot,480,432,0.10763888888888888,0.08350155279503105,0.13251366120218577,
main,0.5,INFO_NOOP,other,pooled_seeds,regret,2wiki,325,245,0.10461538461538461,0.07476635514018691,0.13846153846153847,
main,0.5,INFO_NOOP,other,pooled_seeds,regret,macro,805,677,0.10612713675213675,0.08674109858377634,0.12679553725798565,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,base_failed,pooled_seeds,em,hotpot,272,253,0.22794117647058823,0.18572871240076036,0.2729559748427673,
main,0.5,INFO_NOOP,base_failed,pooled_seeds,em,2wiki,307,239,0.26167209554831705,0.21532091097308487,0.30855964835803545,
main,0.5,INFO_NOOP,base_failed,pooled_seeds,em,macro,579,492,0.24480663600945263,0.21330418666180312,0.27711879988901694,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,base_failed,pooled_seeds,f1,hotpot,272,253,0.37323811023708464,0.3286220940018124,0.419440387739744,
main,0.5,INFO_NOOP,base_failed,pooled_seeds,f1,2wiki,307,239,0.33881217569628336,0.29103773808210076,0.3871010822720126,
main,0.5,INFO_NOOP,base_failed,pooled_seeds,f1,macro,579,492,0.35602514296668397,0.3232775958159531,0.38903114225529245,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.22794117647058823,0.18572871240076036,0.2729559748427673,
main,0.5,INFO_NOOP,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.26167209554831705,0.21532091097308487,0.30855964835803545,
main,0.5,INFO_NOOP,base_failed,pooled_seeds,extractive_em,macro,579,492,0.24480663600945263,0.21330418666180312,0.27711879988901694,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.7407649939965039,0.723769572524336,0.7579293648921579,
main,0.5,INFO_NOOP,base_failed,pooled_seeds,gpu_s,2wiki,307,239,1.0851136112209847,1.033280701268364,1.140700668227891,
main,0.5,INFO_NOOP,base_failed,pooled_seeds,gpu_s,macro,579,492,0.9129393026087442,0.8858470025804523,0.9424606710937644,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,base_failed,pooled_seeds,regret,hotpot,272,253,0.14705882352941177,0.11191335740072202,0.18437118437118435,
main,0.5,INFO_NOOP,base_failed,pooled_seeds,regret,2wiki,307,239,0.1031487513572204,0.07335436893203882,0.1358821346855482,
main,0.5,INFO_NOOP,base_failed,pooled_seeds,regret,macro,579,492,0.12510378744331607,0.10210529103691877,0.14974695550666514,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.32716049382716045,0.2621951219512195,0.39622929130234696,
main,0.5,INFO_NOOP,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.4213098729227761,0.37058823529411766,0.4717348927875243,
main,0.5,INFO_NOOP,top50_incomplete,pooled_seeds,em,macro,503,394,0.3742351833749683,0.33310862020484816,0.41736965803415527,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.3896241900251741,0.32586732262633866,0.45677193176417086,
main,0.5,INFO_NOOP,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.4625565904989467,0.4129584217898043,0.5131081889159345,
main,0.5,INFO_NOOP,top50_incomplete,pooled_seeds,f1,macro,503,394,0.4260903902620604,0.38507833942783304,0.4678892224767443,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.32716049382716045,0.2621951219512195,0.39622929130234696,
main,0.5,INFO_NOOP,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.4213098729227761,0.37058823529411766,0.4717348927875243,
main,0.5,INFO_NOOP,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.3742351833749683,0.33310862020484816,0.41736965803415527,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.7577437209499341,0.7367933055109537,0.7791404706043067,
main,0.5,INFO_NOOP,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,1.0474401444879715,1.001934440885799,1.0993753736599834,
main,0.5,INFO_NOOP,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.9025919327189529,0.8771513353790579,0.9308044245247847,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,top50_incomplete,pooled_seeds,regret,hotpot,162,150,0.1419753086419753,0.09915611814345993,0.1884967430368373,
main,0.5,INFO_NOOP,top50_incomplete,pooled_seeds,regret,2wiki,341,244,0.12414467253176929,0.09253731343283582,0.15799739219985384,
main,0.5,INFO_NOOP,top50_incomplete,pooled_seeds,regret,macro,503,394,0.1330599905868723,0.1065676551211638,0.1613487887405052,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,pooled_seeds,em,hotpot,512,464,0.55859375,0.515625,0.6005292330693132,
main,0.5,INFO_GAP,all,pooled_seeds,em,2wiki,512,407,0.49999999999999994,0.4569573862366991,0.5442059849787164,
main,0.5,INFO_GAP,all,pooled_seeds,em,macro,1024,871,0.529296875,0.4985144377327771,0.5602295145790244,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,pooled_seeds,f1,hotpot,512,464,0.6368302937873189,0.5978194195226517,0.6747114330621156,
main,0.5,INFO_GAP,all,pooled_seeds,f1,2wiki,512,407,0.5517699006234968,0.5093531103297207,0.5950774038073061,
main,0.5,INFO_GAP,all,pooled_seeds,f1,macro,1024,871,0.5943000972054079,0.5648836416102342,0.6231004309479032,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,pooled_seeds,extractive_em,hotpot,512,464,0.55859375,0.515625,0.6005292330693132,
main,0.5,INFO_GAP,all,pooled_seeds,extractive_em,2wiki,512,407,0.49999999999999994,0.4569573862366991,0.5442059849787164,
main,0.5,INFO_GAP,all,pooled_seeds,extractive_em,macro,1024,871,0.529296875,0.4985144377327771,0.5602295145790244,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6366132798984301,0.597460076305478,0.6746234220414353,
main,0.5,INFO_GAP,all,pooled_seeds,extractive_f1,2wiki,512,407,0.5517699006234968,0.5093531103297207,0.5950774038073061,
main,0.5,INFO_GAP,all,pooled_seeds,extractive_f1,macro,1024,871,0.5941915902609635,0.5648126964461524,0.6230673777624597,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,pooled_seeds,gpu_s,hotpot,512,464,0.7349561559358262,0.7222770354974144,0.747696998111098,
main,0.5,INFO_GAP,all,pooled_seeds,gpu_s,2wiki,512,407,1.0744599001059605,1.039345573543,1.1109696161077327,
main,0.5,INFO_GAP,all,pooled_seeds,gpu_s,macro,1024,871,0.9047080280208933,0.8859322780647109,0.9238840454086199,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,pooled_seeds,cpu_s,hotpot,512,464,0.047922111557167746,0.0464382429057123,0.04948399361436197,
main,0.5,INFO_GAP,all,pooled_seeds,cpu_s,2wiki,512,407,0.04143472737255363,0.04006633174905847,0.04274791798573063,
main,0.5,INFO_GAP,all,pooled_seeds,cpu_s,macro,1024,871,0.04467841946486069,0.04366918865973266,0.04569632338405091,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,pooled_seeds,input_tokens,hotpot,512,464,2581.323567708333,2531.7393059617116,2631.9187250371647,
main,0.5,INFO_GAP,all,pooled_seeds,input_tokens,2wiki,512,407,2793.486328125,2695.4406465659276,2893.173941811175,
main,0.5,INFO_GAP,all,pooled_seeds,input_tokens,macro,1024,871,2687.4049479166665,2632.021155983448,2742.6839975275943,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,pooled_seeds,output_tokens,hotpot,512,464,119.58528645833334,117.22551217479102,122.01698752525043,
main,0.5,INFO_GAP,all,pooled_seeds,output_tokens,2wiki,512,407,109.83984375,107.74086605385686,111.94743972826642,
main,0.5,INFO_GAP,all,pooled_seeds,output_tokens,macro,1024,871,114.71256510416667,113.08852115664135,116.31394120805389,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,pooled_seeds,calls,hotpot,512,464,3.8932291666666665,3.873076171875,3.9121102581960594,
main,0.5,INFO_GAP,all,pooled_seeds,calls,2wiki,512,407,3.87109375,3.847274385666999,3.8928105182593487,
main,0.5,INFO_GAP,all,pooled_seeds,calls,macro,1024,871,3.882161458333333,3.86687739583998,3.8965134716582486,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,pooled_seeds,searches,hotpot,512,464,1.7740885416666665,1.7454415612599208,1.8021471474964108,
main,0.5,INFO_GAP,all,pooled_seeds,searches,2wiki,512,407,1.7454427083333335,1.7117486338797812,1.7771280996418695,
main,0.5,INFO_GAP,all,pooled_seeds,searches,macro,1024,871,1.759765625,1.73801993132401,1.7808898823841424,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,pooled_seeds,reranker_windows,hotpot,512,464,89.36263020833334,87.14305183750146,91.51115584565034,
main,0.5,INFO_GAP,all,pooled_seeds,reranker_windows,2wiki,512,407,89.38997395833333,86.5372420035854,92.04060314298361,
main,0.5,INFO_GAP,all,pooled_seeds,reranker_windows,macro,1024,871,89.37630208333334,87.62778358994944,91.05670251473485,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,pooled_seeds,encoder_windows,hotpot,512,464,1.7740885416666665,1.7454415612599208,1.8021471474964108,
main,0.5,INFO_GAP,all,pooled_seeds,encoder_windows,2wiki,512,407,1.7454427083333335,1.7117486338797812,1.7771280996418695,
main,0.5,INFO_GAP,all,pooled_seeds,encoder_windows,macro,1024,871,1.759765625,1.73801993132401,1.7808898823841424,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,pooled_seeds,regret,hotpot,512,464,0.10937499999999999,0.08499303182526809,0.1352272520414001,
main,0.5,INFO_GAP,all,pooled_seeds,regret,2wiki,512,407,0.11914062499999999,0.09333333333333334,0.14627831715210352,
main,0.5,INFO_GAP,all,pooled_seeds,regret,macro,1024,871,0.11425781249999999,0.09637997494373593,0.1329982372602068,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,pooled_seeds,harm,hotpot,512,464,0.024739583333333332,0.0132013201320132,0.037834669151183914,
main,0.5,INFO_GAP,all,pooled_seeds,harm,2wiki,512,407,0.04752604166666667,0.030119103866446173,0.06666666666666667,
main,0.5,INFO_GAP,all,pooled_seeds,harm,macro,1024,871,0.0361328125,0.025383124607587848,0.047656599417713955,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,other,pooled_seeds,em,hotpot,480,432,0.5423611111111112,0.5,0.5858388494160038,
main,0.5,INFO_GAP,other,pooled_seeds,em,2wiki,325,245,0.3333333333333333,0.284960328840455,0.38437691360489884,
main,0.5,INFO_GAP,other,pooled_seeds,em,macro,805,677,0.4378472222222223,0.4051891568343272,0.47084836913758943,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,other,pooled_seeds,f1,hotpot,480,432,0.6258134244842514,0.5865885116967247,0.6652705674763271,
main,0.5,INFO_GAP,other,pooled_seeds,f1,2wiki,325,245,0.4148908383155806,0.36678153792247636,0.46581252176708354,
main,0.5,INFO_GAP,other,pooled_seeds,f1,macro,805,677,0.520352131399916,0.48875435619024,0.552339065733243,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,other,pooled_seeds,extractive_em,hotpot,480,432,0.5423611111111112,0.5,0.5858388494160038,
main,0.5,INFO_GAP,other,pooled_seeds,extractive_em,2wiki,325,245,0.3333333333333333,0.284960328840455,0.38437691360489884,
main,0.5,INFO_GAP,other,pooled_seeds,extractive_em,macro,805,677,0.4378472222222223,0.4051891568343272,0.47084836913758943,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,other,pooled_seeds,gpu_s,hotpot,480,432,0.7405838336447526,0.727507739966509,0.7536757125323069,
main,0.5,INFO_GAP,other,pooled_seeds,gpu_s,2wiki,325,245,1.1010460682930612,1.0527264458701109,1.1531528651868712,
main,0.5,INFO_GAP,other,pooled_seeds,gpu_s,macro,805,677,0.9208149509689069,0.8961775268807013,0.9479764052001681,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,other,pooled_seeds,regret,hotpot,480,432,0.10972222222222221,0.08434229150370617,0.13604024943310658,
main,0.5,INFO_GAP,other,pooled_seeds,regret,2wiki,325,245,0.11897435897435897,0.08875558692072454,0.15337468556020048,
main,0.5,INFO_GAP,other,pooled_seeds,regret,macro,805,677,0.11434829059829059,0.09473882451420201,0.13595512737033055,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,base_failed,pooled_seeds,em,hotpot,272,253,0.2156862745098039,0.17293233082706766,0.26207966943494543,
main,0.5,INFO_GAP,base_failed,pooled_seeds,em,2wiki,307,239,0.24538545059717692,0.2008281573498965,0.29082774049217,
main,0.5,INFO_GAP,base_failed,pooled_seeds,em,macro,579,492,0.2305358625534904,0.19947598850487364,0.26293852629058445,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,base_failed,pooled_seeds,f1,hotpot,272,253,0.35429493209639135,0.3085650457719491,0.40164379681530393,
main,0.5,INFO_GAP,base_failed,pooled_seeds,f1,2wiki,307,239,0.3214290462985668,0.2746479209300259,0.3702210448218956,
main,0.5,INFO_GAP,base_failed,pooled_seeds,f1,macro,579,492,0.33786198919747906,0.30534443690881224,0.3718923932243682,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.2156862745098039,0.17293233082706766,0.26207966943494543,
main,0.5,INFO_GAP,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.24538545059717692,0.2008281573498965,0.29082774049217,
main,0.5,INFO_GAP,base_failed,pooled_seeds,extractive_em,macro,579,492,0.2305358625534904,0.19947598850487364,0.26293852629058445,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.7513853895514586,0.7340511060048809,0.7686739763391406,
main,0.5,INFO_GAP,base_failed,pooled_seeds,gpu_s,2wiki,307,239,1.1107714863645126,1.061189623620714,1.1649081675678432,
main,0.5,INFO_GAP,base_failed,pooled_seeds,gpu_s,macro,579,492,0.9310784379579856,0.904961162561599,0.9596615146479344,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,base_failed,pooled_seeds,regret,hotpot,272,253,0.1593137254901961,0.12174749885392226,0.19926232686239906,
main,0.5,INFO_GAP,base_failed,pooled_seeds,regret,2wiki,307,239,0.11943539630836048,0.0881104033970276,0.15282392026578073,
main,0.5,INFO_GAP,base_failed,pooled_seeds,regret,macro,579,492,0.1393745608992783,0.11435108227214402,0.16592971107355972,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.31687242798353915,0.25050505050505045,0.3864141690438044,
main,0.5,INFO_GAP,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.40273704789833814,0.3521811413734633,0.454268517519246,
main,0.5,INFO_GAP,top50_incomplete,pooled_seeds,em,macro,503,394,0.35980473794093865,0.31819876564500005,0.40318945626101665,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.37148779533492676,0.30703843856298896,0.4391974952801044,
main,0.5,INFO_GAP,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.4432059069144706,0.3925949615922862,0.49517642968170483,
main,0.5,INFO_GAP,top50_incomplete,pooled_seeds,f1,macro,503,394,0.4073468511246987,0.3659714767818773,0.4495219460858549,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.31687242798353915,0.25050505050505045,0.3864141690438044,
main,0.5,INFO_GAP,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.40273704789833814,0.3521811413734633,0.454268517519246,
main,0.5,INFO_GAP,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.35980473794093865,0.31819876564500005,0.40318945626101665,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.7695400660303285,0.7473522687733007,0.7919113558122988,
main,0.5,INFO_GAP,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,1.078352268223342,1.034356237769889,1.1288696591376826,
main,0.5,INFO_GAP,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.9239461671268352,0.8983737616157947,0.9509849531792647,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,top50_incomplete,pooled_seeds,regret,hotpot,162,150,0.15226337448559668,0.10457122608079375,0.20299329501915703,
main,0.5,INFO_GAP,top50_incomplete,pooled_seeds,regret,2wiki,341,244,0.14271749755620722,0.10912698412698411,0.1780305840302131,
main,0.5,INFO_GAP,top50_incomplete,pooled_seeds,regret,macro,503,394,0.14749043602090195,0.11846752872753324,0.17831224944685556,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,pooled_seeds,em,hotpot,512,464,0.55859375,0.5171338024700479,0.5997269796521418,
main,0.5,INFO_META,all,pooled_seeds,em,2wiki,512,407,0.509765625,0.46765122975464174,0.5524577542846985,
main,0.5,INFO_META,all,pooled_seeds,em,macro,1024,871,0.5341796875,0.5040265671093213,0.5638051262578816,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,pooled_seeds,f1,hotpot,512,464,0.6389704669499313,0.6014348942918778,0.6761785257792268,
main,0.5,INFO_META,all,pooled_seeds,f1,2wiki,512,407,0.5609452528154755,0.519517361211759,0.6028161686108627,
main,0.5,INFO_META,all,pooled_seeds,f1,macro,1024,871,0.5999578598827033,0.5715487858306826,0.6277705352810335,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,pooled_seeds,extractive_em,hotpot,512,464,0.55859375,0.5171338024700479,0.5997269796521418,
main,0.5,INFO_META,all,pooled_seeds,extractive_em,2wiki,512,407,0.509765625,0.46765122975464174,0.5524577542846985,
main,0.5,INFO_META,all,pooled_seeds,extractive_em,macro,1024,871,0.5341796875,0.5040265671093213,0.5638051262578816,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6388257910240054,0.6013069389760664,0.6760175967787416,
main,0.5,INFO_META,all,pooled_seeds,extractive_f1,2wiki,512,407,0.5609452528154755,0.519517361211759,0.6028161686108627,
main,0.5,INFO_META,all,pooled_seeds,extractive_f1,macro,1024,871,0.5998855219197404,0.5714891762937822,0.6277058344499648,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,pooled_seeds,gpu_s,hotpot,512,464,0.4564717237987019,0.44887696918464365,0.4642560397463192,
main,0.5,INFO_META,all,pooled_seeds,gpu_s,2wiki,512,407,0.6680036898259383,0.6397764018237538,0.6965198837616826,
main,0.5,INFO_META,all,pooled_seeds,gpu_s,macro,1024,871,0.5622377068123201,0.5477211819575911,0.5770455801577313,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,pooled_seeds,cpu_s,hotpot,512,464,0.047079266019163304,0.045655527029079296,0.04859606421169593,
main,0.5,INFO_META,all,pooled_seeds,cpu_s,2wiki,512,407,0.04119196301710833,0.03992982748983503,0.042412107402548936,
main,0.5,INFO_META,all,pooled_seeds,cpu_s,macro,1024,871,0.044135614518135816,0.04317073912905997,0.04510707122034981,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,pooled_seeds,input_tokens,hotpot,512,464,1934.8697916666667,1898.0912420852678,1972.5200540744468,
main,0.5,INFO_META,all,pooled_seeds,input_tokens,2wiki,512,407,2118.3541666666665,2042.3316373124592,2193.996621625731,
main,0.5,INFO_META,all,pooled_seeds,input_tokens,macro,1024,871,2026.6119791666665,1984.2296129603496,2068.8762057951367,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,pooled_seeds,output_tokens,hotpot,512,464,51.263671875,50.23228198786795,52.33266992809313,
main,0.5,INFO_META,all,pooled_seeds,output_tokens,2wiki,512,407,50.132161458333336,48.80293776813615,51.438518632027275,
main,0.5,INFO_META,all,pooled_seeds,output_tokens,macro,1024,871,50.69791666666667,49.85776686540509,51.5266845700024,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,pooled_seeds,calls,hotpot,512,464,2.9140625,2.896078431372549,2.9306666666666663,
main,0.5,INFO_META,all,pooled_seeds,calls,2wiki,512,407,2.876953125,2.854785478547855,2.8975911874187794,
main,0.5,INFO_META,all,pooled_seeds,calls,macro,1024,871,2.8955078125,2.881383932255275,2.908922591485808,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,pooled_seeds,searches,hotpot,512,464,1.7330729166666665,1.7056097263422838,1.7609695379804349,
main,0.5,INFO_META,all,pooled_seeds,searches,2wiki,512,407,1.7376302083333335,1.7065584854631508,1.766855702583491,
main,0.5,INFO_META,all,pooled_seeds,searches,macro,1024,871,1.7353515625,1.714811240836834,1.755362549739141,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,pooled_seeds,reranker_windows,hotpot,512,464,88.22786458333334,86.15105792614725,90.25146423047536,
main,0.5,INFO_META,all,pooled_seeds,reranker_windows,2wiki,512,407,89.33723958333334,86.68598272928782,91.76942015799752,
main,0.5,INFO_META,all,pooled_seeds,reranker_windows,macro,1024,871,88.78255208333334,87.1233594096871,90.38003186151984,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,pooled_seeds,encoder_windows,hotpot,512,464,0.7330729166666667,0.7056097263422838,0.7609695379804348,
main,0.5,INFO_META,all,pooled_seeds,encoder_windows,2wiki,512,407,0.7376302083333333,0.7065584854631508,0.7668557025834908,
main,0.5,INFO_META,all,pooled_seeds,encoder_windows,macro,1024,871,0.7353515625,0.7148112408368339,0.7553625497391411,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,pooled_seeds,regret,hotpot,512,464,0.109375,0.08656330749354003,0.1337286888673246,
main,0.5,INFO_META,all,pooled_seeds,regret,2wiki,512,407,0.109375,0.08585858585858586,0.13411477594921103,
main,0.5,INFO_META,all,pooled_seeds,regret,macro,1024,871,0.109375,0.09291116602587073,0.1267327874072142,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,pooled_seeds,harm,hotpot,512,464,0.026692708333333332,0.014857554216489344,0.0401300376840112,
main,0.5,INFO_META,all,pooled_seeds,harm,2wiki,512,407,0.044921875,0.02853384263038189,0.06283134920634918,
main,0.5,INFO_META,all,pooled_seeds,harm,macro,1024,871,0.035807291666666664,0.02547193296901754,0.04701405300135902,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,other,pooled_seeds,em,hotpot,480,432,0.5423611111111111,0.5013947001394701,0.5850767085076709,
main,0.5,INFO_META,other,pooled_seeds,em,2wiki,325,245,0.3446153846153846,0.29571577847439917,0.39615035396253534,
main,0.5,INFO_META,other,pooled_seeds,em,macro,805,677,0.4434882478632478,0.4112339260184324,0.47582451756724425,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,other,pooled_seeds,f1,hotpot,480,432,0.6280962758577044,0.589679614196732,0.6661584762584403,
main,0.5,INFO_META,other,pooled_seeds,f1,2wiki,325,245,0.4252429828969952,0.37689433177836246,0.4755037412481219,
main,0.5,INFO_META,other,pooled_seeds,f1,macro,805,677,0.5266696293773498,0.49560295526520054,0.5577412196731891,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,other,pooled_seeds,extractive_em,hotpot,480,432,0.5423611111111111,0.5013947001394701,0.5850767085076709,
main,0.5,INFO_META,other,pooled_seeds,extractive_em,2wiki,325,245,0.3446153846153846,0.29571577847439917,0.39615035396253534,
main,0.5,INFO_META,other,pooled_seeds,extractive_em,macro,805,677,0.4434882478632478,0.4112339260184324,0.47582451756724425,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,other,pooled_seeds,gpu_s,hotpot,480,432,0.45918897066749154,0.45116108284179773,0.4673435115721341,
main,0.5,INFO_META,other,pooled_seeds,gpu_s,2wiki,325,245,0.6924632979651524,0.654773641892636,0.7347454394156879,
main,0.5,INFO_META,other,pooled_seeds,gpu_s,macro,805,677,0.575826134316322,0.5565192817177739,0.597380278316099,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,other,pooled_seeds,regret,hotpot,480,432,0.10972222222222222,0.08626578834372779,0.1342103417523779,
main,0.5,INFO_META,other,pooled_seeds,regret,2wiki,325,245,0.1076923076923077,0.07892004153686397,0.14102664576802507,
main,0.5,INFO_META,other,pooled_seeds,regret,macro,805,677,0.10870726495726496,0.09004082691064047,0.12937066126923197,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,base_failed,pooled_seeds,em,hotpot,272,253,0.2193627450980392,0.1781818181818182,0.26207729468599034,
main,0.5,INFO_META,base_failed,pooled_seeds,em,2wiki,307,239,0.25732899022801303,0.21169407894736844,0.3034330011074197,
main,0.5,INFO_META,base_failed,pooled_seeds,em,macro,579,492,0.23834586766302612,0.20726617234037847,0.2693497739766928,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,base_failed,pooled_seeds,f1,hotpot,272,253,0.36146891818026283,0.31730397528400967,0.4058426179751728,
main,0.5,INFO_META,base_failed,pooled_seeds,f1,2wiki,307,239,0.3333295197413147,0.2861698961794889,0.38138109802477227,
main,0.5,INFO_META,base_failed,pooled_seeds,f1,macro,579,492,0.34739921896078874,0.31542761911472855,0.3798117253390422,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.2193627450980392,0.1781818181818182,0.26207729468599034,
main,0.5,INFO_META,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.25732899022801303,0.21169407894736844,0.3034330011074197,
main,0.5,INFO_META,base_failed,pooled_seeds,extractive_em,macro,579,492,0.23834586766302612,0.20726617234037847,0.2693497739766928,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.469452852391409,0.45848964769006373,0.4803001028686659,
main,0.5,INFO_META,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.703039981296428,0.6639691509748278,0.7457938245713115,
main,0.5,INFO_META,base_failed,pooled_seeds,gpu_s,macro,579,492,0.5862464168439185,0.5657006517341951,0.6087399844044797,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,base_failed,pooled_seeds,regret,hotpot,272,253,0.15563725490196076,0.12,0.19278606965174128,
main,0.5,INFO_META,base_failed,pooled_seeds,regret,2wiki,307,239,0.10749185667752444,0.07818896529537137,0.13897605165436233,
main,0.5,INFO_META,base_failed,pooled_seeds,regret,macro,579,492,0.1315645557897426,0.10806585788704196,0.15562895481256198,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.3065843621399177,0.24571177944862155,0.3710691823899371,
main,0.5,INFO_META,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.41251221896383194,0.3624009942703067,0.4625850340136054,
main,0.5,INFO_META,top50_incomplete,pooled_seeds,em,macro,503,394,0.3595482905518748,0.3205016480851069,0.40054520436435814,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.3693824223251639,0.3081861753832967,0.43176308425559606,
main,0.5,INFO_META,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.45313643205887777,0.40355161730834455,0.5035535202144586,
main,0.5,INFO_META,top50_incomplete,pooled_seeds,f1,macro,503,394,0.4112594271920208,0.3723094082301731,0.4515399639068448,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.3065843621399177,0.24571177944862155,0.3710691823899371,
main,0.5,INFO_META,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.41251221896383194,0.3624009942703067,0.4625850340136054,
main,0.5,INFO_META,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.3595482905518748,0.3205016480851069,0.40054520436435814,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.4806857706518757,0.46701358356352096,0.49478199661672406,
main,0.5,INFO_META,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.6710740902960294,0.6367873438696148,0.7105834554611635,
main,0.5,INFO_META,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.5758799304739526,0.5570415809847891,0.5966509892701157,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,top50_incomplete,pooled_seeds,regret,hotpot,162,150,0.1625514403292181,0.11890807166536298,0.20883597681866706,
main,0.5,INFO_META,top50_incomplete,pooled_seeds,regret,2wiki,341,244,0.13294232649071358,0.10205944737445541,0.166160307883077,
main,0.5,INFO_META,top50_incomplete,pooled_seeds,regret,macro,503,394,0.14774688340996583,0.12130869290539711,0.1767621402671294,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,yes_no,pooled_seeds,em,hotpot,32,32,0.8020833333333334,0.6666666666666666,0.9270833333333333,
main,0.5,INFO_O,yes_no,pooled_seeds,em,2wiki,187,187,0.7967914438502673,0.7450980392156862,0.8467023172905525,
main,0.5,INFO_O,yes_no,pooled_seeds,em,macro,219,219,0.7994373885918004,0.7269942067736185,0.866397198083779,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,yes_no,pooled_seeds,f1,hotpot,32,32,0.8020833333333334,0.6666666666666666,0.9270833333333333,
main,0.5,INFO_O,yes_no,pooled_seeds,f1,2wiki,187,187,0.7967914438502673,0.7450980392156862,0.8467023172905525,
main,0.5,INFO_O,yes_no,pooled_seeds,f1,macro,219,219,0.7994373885918004,0.7269942067736185,0.866397198083779,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.8020833333333334,0.6666666666666666,0.9270833333333333,
main,0.5,INFO_O,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7967914438502673,0.7450980392156862,0.8467023172905525,
main,0.5,INFO_O,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7994373885918004,0.7269942067736185,0.866397198083779,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.40915143831266,0.38550162982521974,0.4352592270263472,
main,0.5,INFO_O,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.6167641947668804,0.5870502406341196,0.648716336813568,
main,0.5,INFO_O,yes_no,pooled_seeds,gpu_s,macro,219,219,0.5129578165397701,0.49390325802146784,0.5330923627868999,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,yes_no,pooled_seeds,regret,hotpot,32,32,0.10416666666666666,0.020833333333333332,0.20833333333333331,
main,0.5,INFO_O,yes_no,pooled_seeds,regret,2wiki,187,187,0.11229946524064172,0.0766488413547237,0.1532976827094474,
main,0.5,INFO_O,yes_no,pooled_seeds,regret,macro,219,219,0.10823306595365419,0.061079545454545456,0.16402072192513367,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,base_correct,pooled_seeds,em,hotpot,240,228,0.9430555555555554,0.9148571956498787,0.9678727462149855,
main,0.5,INFO_O,base_correct,pooled_seeds,em,2wiki,205,191,0.8878048780487805,0.8460317460317461,0.9257425742574258,
main,0.5,INFO_O,base_correct,pooled_seeds,em,macro,445,419,0.915430216802168,0.8906997209203034,0.938533371151399,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,base_correct,pooled_seeds,f1,hotpot,240,228,0.9534722222222222,0.9284777685178756,0.9746164574616457,
main,0.5,INFO_O,base_correct,pooled_seeds,f1,2wiki,205,191,0.9016425324958126,0.8646227431543139,0.9354835659393399,
main,0.5,INFO_O,base_correct,pooled_seeds,f1,macro,445,419,0.9275573773590173,0.9055246361709937,0.9477517366189488,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9430555555555554,0.9148571956498787,0.9678727462149855,
main,0.5,INFO_O,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.8878048780487805,0.8460317460317461,0.9257425742574258,
main,0.5,INFO_O,base_correct,pooled_seeds,extractive_em,macro,445,419,0.915430216802168,0.8906997209203034,0.938533371151399,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.4351395760968008,0.42404091634632163,0.44666340154255624,
main,0.5,INFO_O,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.6083014483405274,0.5788211811026241,0.6397684161898335,
main,0.5,INFO_O,base_correct,pooled_seeds,gpu_s,macro,445,419,0.5217205122186641,0.5058286729850544,0.5384376440861219,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,base_correct,pooled_seeds,regret,hotpot,240,228,0.05694444444444444,0.032127253785014534,0.08514280435012132,
main,0.5,INFO_O,base_correct,pooled_seeds,regret,2wiki,205,191,0.11219512195121951,0.07425742574257425,0.15396825396825395,
main,0.5,INFO_O,base_correct,pooled_seeds,regret,macro,445,419,0.08456978319783198,0.061466628848601,0.1093002790796966,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,base_correct,pooled_seeds,harm,hotpot,240,228,0.05694444444444444,0.032127253785014534,0.08514280435012132,
main,0.5,INFO_O,base_correct,pooled_seeds,harm,2wiki,205,191,0.11219512195121951,0.07425742574257425,0.15396825396825395,
main,0.5,INFO_O,base_correct,pooled_seeds,harm,macro,445,419,0.08456978319783198,0.061466628848601,0.1093002790796966,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,top50_complete,pooled_seeds,em,hotpot,350,325,0.6752380952380952,0.6269368833685695,0.7223823246878002,
main,0.5,INFO_O,top50_complete,pooled_seeds,em,2wiki,171,166,0.709551656920078,0.6420454545454546,0.7757936507936507,
main,0.5,INFO_O,top50_complete,pooled_seeds,em,macro,521,491,0.6923948760790866,0.6509522784496367,0.7335049777942947,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7639454300511355,0.7247174911253299,0.8021650813774938,
main,0.5,INFO_O,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7811163333093157,0.7230313845960383,0.8359552963640147,
main,0.5,INFO_O,top50_complete,pooled_seeds,f1,macro,521,491,0.7725308816802257,0.73775330354286,0.8060177840890866,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6752380952380952,0.6269368833685695,0.7223823246878002,
main,0.5,INFO_O,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.709551656920078,0.6420454545454546,0.7757936507936507,
main,0.5,INFO_O,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6923948760790866,0.6509522784496367,0.7335049777942947,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.4382874040431212,0.42897052163965865,0.4476923397800146,
main,0.5,INFO_O,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.6536340663139757,0.6133062986599283,0.6983925984400211,
main,0.5,INFO_O,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.5459607351785485,0.5251424630726114,0.5687053980588833,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,top50_complete,pooled_seeds,regret,hotpot,350,325,0.08476190476190476,0.06,0.11174785100286533,
main,0.5,INFO_O,top50_complete,pooled_seeds,regret,2wiki,171,166,0.056530214424951264,0.027777777777777773,0.0891507475083056,
main,0.5,INFO_O,top50_complete,pooled_seeds,regret,macro,521,491,0.07064605959342801,0.051619945661651186,0.09121948549534756,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,yes_no,pooled_seeds,em,hotpot,32,32,0.7916666666666667,0.65625,0.9166666666666666,
main,0.5,INFO_TARGET,yes_no,pooled_seeds,em,2wiki,187,187,0.7932263814616755,0.7397504456327985,0.8449197860962567,
main,0.5,INFO_TARGET,yes_no,pooled_seeds,em,macro,219,219,0.7924465240641712,0.720281862745098,0.8598220254010696,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,yes_no,pooled_seeds,f1,hotpot,32,32,0.7916666666666667,0.65625,0.9166666666666666,
main,0.5,INFO_TARGET,yes_no,pooled_seeds,f1,2wiki,187,187,0.7932263814616755,0.7397504456327985,0.8449197860962567,
main,0.5,INFO_TARGET,yes_no,pooled_seeds,f1,macro,219,219,0.7924465240641712,0.720281862745098,0.8598220254010696,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.7916666666666667,0.65625,0.9166666666666666,
main,0.5,INFO_TARGET,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7932263814616755,0.7397504456327985,0.8449197860962567,
main,0.5,INFO_TARGET,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7924465240641712,0.720281862745098,0.8598220254010696,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.5952931787514546,0.5523531595387005,0.6415805353374214,
main,0.5,INFO_TARGET,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.9029384738915641,0.8597036879800992,0.9478586198037603,
main,0.5,INFO_TARGET,yes_no,pooled_seeds,gpu_s,macro,219,219,0.7491158263215094,0.7183372563579663,0.780728094982796,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,yes_no,pooled_seeds,regret,hotpot,32,32,0.11458333333333333,0.03125,0.21875,
main,0.5,INFO_TARGET,yes_no,pooled_seeds,regret,2wiki,187,187,0.1158645276292335,0.0802139037433155,0.15686274509803919,
main,0.5,INFO_TARGET,yes_no,pooled_seeds,regret,macro,219,219,0.1152239304812834,0.06731840463458111,0.1717635918003565,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,base_correct,pooled_seeds,em,hotpot,240,228,0.9388888888888888,0.909211012564671,0.9648382559774964,
main,0.5,INFO_TARGET,base_correct,pooled_seeds,em,2wiki,205,191,0.8861788617886179,0.8470176594318469,0.9230769230769231,
main,0.5,INFO_TARGET,base_correct,pooled_seeds,em,macro,445,419,0.9125338753387533,0.8881564880910335,0.935574669566319,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,base_correct,pooled_seeds,f1,hotpot,240,228,0.950297619047619,0.9244136655708308,0.9722886318732836,
main,0.5,INFO_TARGET,base_correct,pooled_seeds,f1,2wiki,205,191,0.9007213772297212,0.8655556241452016,0.933953451444448,
main,0.5,INFO_TARGET,base_correct,pooled_seeds,f1,macro,445,419,0.9255094981386701,0.9041363352528166,0.9456331770605254,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9388888888888888,0.909211012564671,0.9648382559774964,
main,0.5,INFO_TARGET,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.8861788617886179,0.8470176594318469,0.9230769230769231,
main,0.5,INFO_TARGET,base_correct,pooled_seeds,extractive_em,macro,445,419,0.9125338753387533,0.8881564880910335,0.935574669566319,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.6537428002313138,0.6351168517116343,0.6728920908503838,
main,0.5,INFO_TARGET,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.8999833828081331,0.8557681251464704,0.9460154858342387,
main,0.5,INFO_TARGET,base_correct,pooled_seeds,gpu_s,macro,445,419,0.7768630915197234,0.7530138683963957,0.8015570950818383,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,base_correct,pooled_seeds,regret,hotpot,240,228,0.06111111111111111,0.03516174402250351,0.09078898743532886,
main,0.5,INFO_TARGET,base_correct,pooled_seeds,regret,2wiki,205,191,0.1138211382113821,0.07692307692307693,0.15298234056815288,
main,0.5,INFO_TARGET,base_correct,pooled_seeds,regret,macro,445,419,0.0874661246612466,0.06442533043368101,0.11184351190896635,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,base_correct,pooled_seeds,harm,hotpot,240,228,0.06111111111111111,0.03516174402250351,0.09078898743532886,
main,0.5,INFO_TARGET,base_correct,pooled_seeds,harm,2wiki,205,191,0.1138211382113821,0.07692307692307693,0.15298234056815288,
main,0.5,INFO_TARGET,base_correct,pooled_seeds,harm,macro,445,419,0.0874661246612466,0.06442533043368101,0.11184351190896635,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,top50_complete,pooled_seeds,em,hotpot,350,325,0.6733333333333333,0.6259684416842846,0.7204941677992653,
main,0.5,INFO_TARGET,top50_complete,pooled_seeds,em,2wiki,171,166,0.6978557504873295,0.6298449612403101,0.7644710578842315,
main,0.5,INFO_TARGET,top50_complete,pooled_seeds,em,macro,521,491,0.6855945419103314,0.6442866891074612,0.7268610130254788,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7622500143557197,0.722667569173645,0.800673026223506,
main,0.5,INFO_TARGET,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7712609908131607,0.7134243539368192,0.8260362077955025,
main,0.5,INFO_TARGET,top50_complete,pooled_seeds,f1,macro,521,491,0.7667555025844401,0.7318167491460839,0.8003386545826047,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6733333333333333,0.6259684416842846,0.7204941677992653,
main,0.5,INFO_TARGET,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.6978557504873295,0.6298449612403101,0.7644710578842315,
main,0.5,INFO_TARGET,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6855945419103314,0.6442866891074612,0.7268610130254788,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.658611715087765,0.6431617897511828,0.6739930739043869,
main,0.5,INFO_TARGET,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.9374270392475111,0.8821173672604938,0.9969120552112084,
main,0.5,INFO_TARGET,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.798019377167638,0.7690521838487313,0.828644085279299,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,top50_complete,pooled_seeds,regret,hotpot,350,325,0.08666666666666666,0.06095238095238094,0.11393657347047174,
main,0.5,INFO_TARGET,top50_complete,pooled_seeds,regret,2wiki,171,166,0.06822612085769982,0.038314176245210725,0.10211946050096338,
main,0.5,INFO_TARGET,top50_complete,pooled_seeds,regret,macro,521,491,0.07744639376218324,0.05751995021827244,0.09896958326144266,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,yes_no,pooled_seeds,em,hotpot,32,32,0.84375,0.7291666666666666,0.9479166666666666,
main,0.5,INFO_RANDOM,yes_no,pooled_seeds,em,2wiki,187,187,0.7914438502673797,0.7361853832442069,0.8431818181818177,
main,0.5,INFO_RANDOM,yes_no,pooled_seeds,em,macro,219,219,0.8175969251336899,0.7527573529411764,0.8759191176470588,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,yes_no,pooled_seeds,f1,hotpot,32,32,0.84375,0.7291666666666666,0.9479166666666666,
main,0.5,INFO_RANDOM,yes_no,pooled_seeds,f1,2wiki,187,187,0.7914438502673797,0.7361853832442069,0.8431818181818177,
main,0.5,INFO_RANDOM,yes_no,pooled_seeds,f1,macro,219,219,0.8175969251336899,0.7527573529411764,0.8759191176470588,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.84375,0.7291666666666666,0.9479166666666666,
main,0.5,INFO_RANDOM,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7914438502673797,0.7361853832442069,0.8431818181818177,
main,0.5,INFO_RANDOM,yes_no,pooled_seeds,extractive_em,macro,219,219,0.8175969251336899,0.7527573529411764,0.8759191176470588,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.5945104110983747,0.5498926111393945,0.6422638356680721,
main,0.5,INFO_RANDOM,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.9103608612621815,0.8653784684598061,0.9560605860064404,
main,0.5,INFO_RANDOM,yes_no,pooled_seeds,gpu_s,macro,219,219,0.7524356361802781,0.7207702791127178,0.785250789883191,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,yes_no,pooled_seeds,regret,hotpot,32,32,0.0625,0.010416666666666666,0.125,
main,0.5,INFO_RANDOM,yes_no,pooled_seeds,regret,2wiki,187,187,0.11764705882352941,0.0784313725490196,0.16042780748663102,
main,0.5,INFO_RANDOM,yes_no,pooled_seeds,regret,macro,219,219,0.0900735294117647,0.056762477718360065,0.12873217468805703,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,em,hotpot,240,228,0.9458333333333333,0.9173789173789174,0.9710743801652892,
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,em,2wiki,205,191,0.8926829268292683,0.8513296280953696,0.9303482587064676,
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,em,macro,445,419,0.9192581300813008,0.8945146551187835,0.9420476378271245,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,f1,hotpot,240,228,0.9570965608465608,0.9328595280511088,0.9775394915629622,
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,f1,2wiki,205,191,0.9077031385564187,0.8714961533282838,0.9410695302835443,
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,f1,macro,445,419,0.9323998497014898,0.9110790436146664,0.9521207759046094,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9458333333333333,0.9173789173789174,0.9710743801652892,
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.8926829268292683,0.8513296280953696,0.9303482587064676,
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,extractive_em,macro,445,419,0.9192581300813008,0.8945146551187835,0.9420476378271245,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.6503959425978203,0.6322376584451118,0.6690352405353635,
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.9046973111480963,0.8604844765269541,0.9491451447639978,
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,gpu_s,macro,445,419,0.7775466268729583,0.7540280081141804,0.8017615414106082,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,regret,hotpot,240,228,0.05416666666666667,0.028925619834710745,0.0826210826210826,
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,regret,2wiki,205,191,0.1073170731707317,0.06965174129353234,0.14867037190463037,
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,regret,macro,445,419,0.0807418699186992,0.05795236217287546,0.10548534488121653,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,harm,hotpot,240,228,0.05416666666666667,0.028925619834710745,0.0826210826210826,
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,harm,2wiki,205,191,0.1073170731707317,0.06965174129353234,0.14867037190463037,
main,0.5,INFO_RANDOM,base_correct,pooled_seeds,harm,macro,445,419,0.0807418699186992,0.05795236217287546,0.10548534488121653,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,top50_complete,pooled_seeds,em,hotpot,350,325,0.6742857142857143,0.6268939393939393,0.7212809949780289,
main,0.5,INFO_RANDOM,top50_complete,pooled_seeds,em,2wiki,171,166,0.6900584795321637,0.6209458128078817,0.757396449704142,
main,0.5,INFO_RANDOM,top50_complete,pooled_seeds,em,macro,521,491,0.682172096908939,0.6402745868724699,0.7232647631290176,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7674626672490449,0.7287301519496237,0.8048062143513797,
main,0.5,INFO_RANDOM,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7677474702036106,0.7092187467233148,0.8228530158856874,
main,0.5,INFO_RANDOM,top50_complete,pooled_seeds,f1,macro,521,491,0.7676050687263277,0.7330899866983297,0.8010961094633074,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6742857142857143,0.6268939393939393,0.7212809949780289,
main,0.5,INFO_RANDOM,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.6900584795321637,0.6209458128078817,0.757396449704142,
main,0.5,INFO_RANDOM,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.682172096908939,0.6402745868724699,0.7232647631290176,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.65754563199565,0.6426783655932624,0.6724364690769303,
main,0.5,INFO_RANDOM,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.9507135248701749,0.8932122805384612,1.011271558303011,
main,0.5,INFO_RANDOM,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.8041295784329124,0.7746083499904916,0.8352298404496901,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,top50_complete,pooled_seeds,regret,hotpot,350,325,0.0857142857142857,0.05982905982905983,0.11302681992337163,
main,0.5,INFO_RANDOM,top50_complete,pooled_seeds,regret,2wiki,171,166,0.07602339181286549,0.04262949769234216,0.11434108527131781,
main,0.5,INFO_RANDOM,top50_complete,pooled_seeds,regret,macro,521,491,0.08086883876357559,0.0596167640182688,0.10402811488637881,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,yes_no,pooled_seeds,em,hotpot,32,32,0.8020833333333334,0.6666666666666666,0.9270833333333333,
main,0.5,INFO_NOOP,yes_no,pooled_seeds,em,2wiki,187,187,0.7950089126559714,0.7397504456327986,0.8467023172905525,
main,0.5,INFO_NOOP,yes_no,pooled_seeds,em,macro,219,219,0.7985461229946524,0.7257596646613191,0.8657809714795008,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,yes_no,pooled_seeds,f1,hotpot,32,32,0.8020833333333334,0.6666666666666666,0.9270833333333333,
main,0.5,INFO_NOOP,yes_no,pooled_seeds,f1,2wiki,187,187,0.7950089126559714,0.7397504456327986,0.8467023172905525,
main,0.5,INFO_NOOP,yes_no,pooled_seeds,f1,macro,219,219,0.7985461229946524,0.7257596646613191,0.8657809714795008,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.8020833333333334,0.6666666666666666,0.9270833333333333,
main,0.5,INFO_NOOP,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7950089126559714,0.7397504456327986,0.8467023172905525,
main,0.5,INFO_NOOP,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7985461229946524,0.7257596646613191,0.8657809714795008,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.6462645529133952,0.6054828089559913,0.6901741675556182,
main,0.5,INFO_NOOP,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.9926537157065316,0.9494906216957812,1.0375692757649202,
main,0.5,INFO_NOOP,yes_no,pooled_seeds,gpu_s,macro,219,219,0.8194591343099634,0.7899555704487261,0.8500831325109174,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,yes_no,pooled_seeds,regret,hotpot,32,32,0.10416666666666666,0.020833333333333332,0.20833333333333331,
main,0.5,INFO_NOOP,yes_no,pooled_seeds,regret,2wiki,187,187,0.1140819964349376,0.0766488413547237,0.15508021390374332,
main,0.5,INFO_NOOP,yes_no,pooled_seeds,regret,macro,219,219,0.10912433155080213,0.06121880570409982,0.16463346702317289,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,base_correct,pooled_seeds,em,hotpot,240,228,0.9375,0.9065550906555091,0.9647713629035023,
main,0.5,INFO_NOOP,base_correct,pooled_seeds,em,2wiki,205,191,0.8845528455284554,0.8415012849800115,0.923860126821415,
main,0.5,INFO_NOOP,base_correct,pooled_seeds,em,macro,445,419,0.9110264227642277,0.8849709703601688,0.9355357618435894,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,base_correct,pooled_seeds,f1,hotpot,240,228,0.9499293372319689,0.9231016308411623,0.9725668302637792,
main,0.5,INFO_NOOP,base_correct,pooled_seeds,f1,2wiki,205,191,0.8995730572556058,0.861114861143241,0.9344666084739685,
main,0.5,INFO_NOOP,base_correct,pooled_seeds,f1,macro,445,419,0.9247511972437874,0.9019480475818435,0.9460966930529838,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9375,0.9065550906555091,0.9647713629035023,
main,0.5,INFO_NOOP,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.8845528455284554,0.8415012849800115,0.923860126821415,
main,0.5,INFO_NOOP,base_correct,pooled_seeds,extractive_em,macro,445,419,0.9110264227642277,0.8849709703601688,0.9355357618435894,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.7021794105920665,0.6832618794227159,0.7215799247554987,
main,0.5,INFO_NOOP,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.9731795614783589,0.9317596054625472,1.0170858605883273,
main,0.5,INFO_NOOP,base_correct,pooled_seeds,gpu_s,macro,445,419,0.8376794860352127,0.8149746278273278,0.8619736648770241,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,base_correct,pooled_seeds,regret,hotpot,240,228,0.0625,0.035228637096497546,0.09344490934449093,
main,0.5,INFO_NOOP,base_correct,pooled_seeds,regret,2wiki,205,191,0.1154471544715447,0.07613987317858491,0.15849871501998852,
main,0.5,INFO_NOOP,base_correct,pooled_seeds,regret,macro,445,419,0.08897357723577234,0.06446423815641059,0.1150290296398311,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,base_correct,pooled_seeds,harm,hotpot,240,228,0.0625,0.035228637096497546,0.09344490934449093,
main,0.5,INFO_NOOP,base_correct,pooled_seeds,harm,2wiki,205,191,0.1154471544715447,0.07613987317858491,0.15849871501998852,
main,0.5,INFO_NOOP,base_correct,pooled_seeds,harm,macro,445,419,0.08897357723577234,0.06446423815641059,0.1150290296398311,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,top50_complete,pooled_seeds,em,hotpot,350,325,0.6685714285714286,0.6210826210826211,0.7160852713178294,
main,0.5,INFO_NOOP,top50_complete,pooled_seeds,em,2wiki,171,166,0.6900584795321637,0.620952380952381,0.7568668792818333,
main,0.5,INFO_NOOP,top50_complete,pooled_seeds,em,macro,521,491,0.6793149540517962,0.6371128565944242,0.7204111195371307,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7610991089602324,0.7214448567019205,0.7991242750460059,
main,0.5,INFO_NOOP,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7643041948305106,0.7053870872467363,0.8199318333030908,
main,0.5,INFO_NOOP,top50_complete,pooled_seeds,f1,macro,521,491,0.7627016518953715,0.7274396834395525,0.7964207574585412,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6685714285714286,0.6210826210826211,0.7160852713178294,
main,0.5,INFO_NOOP,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.6900584795321637,0.620952380952381,0.7568668792818333,
main,0.5,INFO_NOOP,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6793149540517962,0.6371128565944242,0.7204111195371307,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.7064475831864448,0.6912644888206493,0.7217115548125793,
main,0.5,INFO_NOOP,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,1.026050289342149,0.9708840288815376,1.0851881313867868,
main,0.5,INFO_NOOP,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.8662489362642969,0.8378882902424161,0.8962221831776476,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,top50_complete,pooled_seeds,regret,hotpot,350,325,0.09142857142857143,0.06481481481481481,0.11965811965811964,
main,0.5,INFO_NOOP,top50_complete,pooled_seeds,regret,2wiki,171,166,0.07602339181286549,0.04263565891472868,0.11372549019607843,
main,0.5,INFO_NOOP,top50_complete,pooled_seeds,regret,macro,521,491,0.08372598162071845,0.06252546055569702,0.10661371026529996,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,yes_no,pooled_seeds,em,hotpot,32,32,0.8020833333333333,0.6666666666666666,0.9270833333333333,
main,0.5,INFO_GAP,yes_no,pooled_seeds,em,2wiki,187,187,0.7896613190730837,0.7344028520499107,0.8431372549019608,
main,0.5,INFO_GAP,yes_no,pooled_seeds,em,macro,219,219,0.7958723262032085,0.7211696468360071,0.8653088792335115,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,yes_no,pooled_seeds,f1,hotpot,32,32,0.8020833333333333,0.6666666666666666,0.9270833333333333,
main,0.5,INFO_GAP,yes_no,pooled_seeds,f1,2wiki,187,187,0.7896613190730837,0.7344028520499107,0.8431372549019608,
main,0.5,INFO_GAP,yes_no,pooled_seeds,f1,macro,219,219,0.7958723262032085,0.7211696468360071,0.8653088792335115,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.8020833333333333,0.6666666666666666,0.9270833333333333,
main,0.5,INFO_GAP,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7896613190730837,0.7344028520499107,0.8431372549019608,
main,0.5,INFO_GAP,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7958723262032085,0.7211696468360071,0.8653088792335115,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.6505409903019301,0.6079926976732893,0.696517065285085,
main,0.5,INFO_GAP,yes_no,pooled_seeds,gpu_s,2wiki,187,187,1.0282539928289143,0.9872371938341409,1.0706429122055936,
main,0.5,INFO_GAP,yes_no,pooled_seeds,gpu_s,macro,219,219,0.8393974915654222,0.8100868611366762,0.8703364083418431,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,yes_no,pooled_seeds,regret,hotpot,32,32,0.10416666666666667,0.010416666666666666,0.21875,
main,0.5,INFO_GAP,yes_no,pooled_seeds,regret,2wiki,187,187,0.1194295900178253,0.0784313725490196,0.16225490196078368,
main,0.5,INFO_GAP,yes_no,pooled_seeds,regret,macro,219,219,0.11179812834224598,0.06224933155080214,0.17087580770944735,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,base_correct,pooled_seeds,em,hotpot,240,228,0.9472222222222223,0.9190672153635115,0.9718706047819972,
main,0.5,INFO_GAP,base_correct,pooled_seeds,em,2wiki,205,191,0.8813008130081301,0.8372084092451685,0.9221672306824592,
main,0.5,INFO_GAP,base_correct,pooled_seeds,em,macro,445,419,0.9142615176151763,0.8879491911279797,0.938398856842759,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,base_correct,pooled_seeds,f1,hotpot,240,228,0.957037037037037,0.9322856485575433,0.977687074829932,
main,0.5,INFO_GAP,base_correct,pooled_seeds,f1,2wiki,205,191,0.8967193751491238,0.8564347376237232,0.9329552269521354,
main,0.5,INFO_GAP,base_correct,pooled_seeds,f1,macro,445,419,0.9268782060930805,0.9038215776976113,0.9481442577670175,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9472222222222223,0.9190672153635115,0.9718706047819972,
main,0.5,INFO_GAP,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.8813008130081301,0.8372084092451685,0.9221672306824592,
main,0.5,INFO_GAP,base_correct,pooled_seeds,extractive_em,macro,445,419,0.9142615176151763,0.8879491911279797,0.938398856842759,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.7163363578381091,0.6977549751897345,0.7355693603584512,
main,0.5,INFO_GAP,base_correct,pooled_seeds,gpu_s,2wiki,205,191,1.0200810855626659,0.9788422282497783,1.0637871199120121,
main,0.5,INFO_GAP,base_correct,pooled_seeds,gpu_s,macro,445,419,0.8682087217003875,0.8455345695729484,0.8919994898263904,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,base_correct,pooled_seeds,regret,hotpot,240,228,0.05277777777777778,0.02812939521800281,0.08093278463648833,
main,0.5,INFO_GAP,base_correct,pooled_seeds,regret,2wiki,205,191,0.11869918699186993,0.07783276931754088,0.16279159075483157,
main,0.5,INFO_GAP,base_correct,pooled_seeds,regret,macro,445,419,0.08573848238482386,0.0616011431572409,0.11205080887202036,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,base_correct,pooled_seeds,harm,hotpot,240,228,0.05277777777777778,0.02812939521800281,0.08093278463648833,
main,0.5,INFO_GAP,base_correct,pooled_seeds,harm,2wiki,205,191,0.11869918699186993,0.07783276931754088,0.16279159075483157,
main,0.5,INFO_GAP,base_correct,pooled_seeds,harm,macro,445,419,0.08573848238482386,0.0616011431572409,0.11205080887202036,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,top50_complete,pooled_seeds,em,hotpot,350,325,0.6704761904761904,0.6216422117112536,0.719047619047619,
main,0.5,INFO_GAP,top50_complete,pooled_seeds,em,2wiki,171,166,0.6939571150097467,0.6247619047619049,0.7607843137254903,
main,0.5,INFO_GAP,top50_complete,pooled_seeds,em,macro,521,491,0.6822166527429685,0.6392486816037676,0.7235788578566951,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7596459644995691,0.7187473989908272,0.7988796112162856,
main,0.5,INFO_GAP,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7682630108853562,0.7088994684636565,0.8245730400670521,
main,0.5,INFO_GAP,top50_complete,pooled_seeds,f1,macro,521,491,0.7639544876924627,0.7276342498696234,0.7984902153497447,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6704761904761904,0.6216422117112536,0.719047619047619,
main,0.5,INFO_GAP,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.6939571150097467,0.6247619047619049,0.7607843137254903,
main,0.5,INFO_GAP,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6822166527429685,0.6392486816037676,0.7235788578566951,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.7189487461206564,0.7038821796409807,0.7340601920173596,
main,0.5,INFO_GAP,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,1.0666979262578493,1.0139995973840608,1.1222288655990835,
main,0.5,INFO_GAP,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.8928233361892528,0.8650990689181913,0.9214260043307966,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,top50_complete,pooled_seeds,regret,hotpot,350,325,0.08952380952380953,0.06291079812206572,0.1184336198662846,
main,0.5,INFO_GAP,top50_complete,pooled_seeds,regret,2wiki,171,166,0.07212475633528265,0.0376984126984127,0.1111111111111111,
main,0.5,INFO_GAP,top50_complete,pooled_seeds,regret,macro,521,491,0.08082428292954609,0.0590842713514518,0.10416668427249884,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,yes_no,pooled_seeds,em,hotpot,32,32,0.8020833333333334,0.6666666666666666,0.9270833333333333,
main,0.5,INFO_META,yes_no,pooled_seeds,em,2wiki,187,187,0.7967914438502673,0.7450980392156862,0.8467023172905525,
main,0.5,INFO_META,yes_no,pooled_seeds,em,macro,219,219,0.7994373885918004,0.7269942067736185,0.866397198083779,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,yes_no,pooled_seeds,f1,hotpot,32,32,0.8020833333333334,0.6666666666666666,0.9270833333333333,
main,0.5,INFO_META,yes_no,pooled_seeds,f1,2wiki,187,187,0.7967914438502673,0.7450980392156862,0.8467023172905525,
main,0.5,INFO_META,yes_no,pooled_seeds,f1,macro,219,219,0.7994373885918004,0.7269942067736185,0.866397198083779,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.8020833333333334,0.6666666666666666,0.9270833333333333,
main,0.5,INFO_META,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7967914438502673,0.7450980392156862,0.8467023172905525,
main,0.5,INFO_META,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7994373885918004,0.7269942067736185,0.866397198083779,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.41571302076685646,0.392061553107078,0.44199747511863025,
main,0.5,INFO_META,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.6254936756802449,0.5955088191547311,0.6575233791272456,
main,0.5,INFO_META,yes_no,pooled_seeds,gpu_s,macro,219,219,0.5206033482235507,0.5012715270465448,0.5407389232878964,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,yes_no,pooled_seeds,regret,hotpot,32,32,0.10416666666666666,0.020833333333333332,0.20833333333333331,
main,0.5,INFO_META,yes_no,pooled_seeds,regret,2wiki,187,187,0.11229946524064172,0.0766488413547237,0.1532976827094474,
main,0.5,INFO_META,yes_no,pooled_seeds,regret,macro,219,219,0.10823306595365419,0.061079545454545456,0.16402072192513367,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,base_correct,pooled_seeds,em,hotpot,240,228,0.9430555555555554,0.9139773929138022,0.9683195592286501,
main,0.5,INFO_META,base_correct,pooled_seeds,em,2wiki,205,191,0.8878048780487805,0.8459119496855345,0.9257425742574258,
main,0.5,INFO_META,base_correct,pooled_seeds,em,macro,445,419,0.915430216802168,0.8900585443136455,0.9385713652482269,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,base_correct,pooled_seeds,f1,hotpot,240,228,0.9534722222222222,0.9279417978301848,0.9750570228091237,
main,0.5,INFO_META,base_correct,pooled_seeds,f1,2wiki,205,191,0.9018136921021457,0.8646571828098563,0.9357973282943957,
main,0.5,INFO_META,base_correct,pooled_seeds,f1,macro,445,419,0.9276429571621839,0.9055098123653753,0.9480254915834265,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9430555555555554,0.9139773929138022,0.9683195592286501,
main,0.5,INFO_META,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.8878048780487805,0.8459119496855345,0.9257425742574258,
main,0.5,INFO_META,base_correct,pooled_seeds,extractive_em,macro,445,419,0.915430216802168,0.8900585443136455,0.9385713652482269,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.4417597780603005,0.43061857311922364,0.45330191039959333,
main,0.5,INFO_META,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.6155347069896436,0.5861102053679906,0.6463244096844069,
main,0.5,INFO_META,base_correct,pooled_seeds,gpu_s,macro,445,419,0.5286472425249721,0.5130336484283872,0.54517729369357,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,base_correct,pooled_seeds,regret,hotpot,240,228,0.05694444444444444,0.03168044077134986,0.08602260708619776,
main,0.5,INFO_META,base_correct,pooled_seeds,regret,2wiki,205,191,0.11219512195121951,0.07425742574257425,0.1540880503144654,
main,0.5,INFO_META,base_correct,pooled_seeds,regret,macro,445,419,0.08456978319783198,0.06142863475177305,0.10994145568635447,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,base_correct,pooled_seeds,harm,hotpot,240,228,0.05694444444444444,0.03168044077134986,0.08602260708619776,
main,0.5,INFO_META,base_correct,pooled_seeds,harm,2wiki,205,191,0.11219512195121951,0.07425742574257425,0.1540880503144654,
main,0.5,INFO_META,base_correct,pooled_seeds,harm,macro,445,419,0.08456978319783198,0.06142863475177305,0.10994145568635447,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,top50_complete,pooled_seeds,em,hotpot,350,325,0.6752380952380952,0.6267796347879913,0.7222222222222222,
main,0.5,INFO_META,top50_complete,pooled_seeds,em,2wiki,171,166,0.7037037037037037,0.6369047619047619,0.7701235460114253,
main,0.5,INFO_META,top50_complete,pooled_seeds,em,macro,521,491,0.6894708994708995,0.6479413394378075,0.7308569795646178,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,top50_complete,pooled_seeds,f1,hotpot,350,325,0.763751219033395,0.7241345669385872,0.8022373310249329,
main,0.5,INFO_META,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7759324333885739,0.717790136893376,0.8306857348853608,
main,0.5,INFO_META,top50_complete,pooled_seeds,f1,macro,521,491,0.7698418262109845,0.7348049437815369,0.8035133779239705,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6752380952380952,0.6267796347879913,0.7222222222222222,
main,0.5,INFO_META,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.7037037037037037,0.6369047619047619,0.7701235460114253,
main,0.5,INFO_META,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6894708994708995,0.6479413394378075,0.7308569795646178,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.4452640792552329,0.43596605214018963,0.45466282601627717,
main,0.5,INFO_META,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.6618808444440605,0.6211674577618904,0.7069801945015552,
main,0.5,INFO_META,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.5535724618496467,0.5325294484834281,0.5764776720585889,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,top50_complete,pooled_seeds,regret,hotpot,350,325,0.08476190476190476,0.0600180055401662,0.11206077872744538,
main,0.5,INFO_META,top50_complete,pooled_seeds,regret,2wiki,171,166,0.06237816764132553,0.03294573643410852,0.096045197740113,
main,0.5,INFO_META,top50_complete,pooled_seeds,regret,macro,521,491,0.07357003620161515,0.05418704698592834,0.09442464931709116,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,pooled_seeds,em,hotpot,512,464,0.5501302083333333,0.5089399744572158,0.5905517113391129,
main,1.0,INFO_O,all,pooled_seeds,em,2wiki,512,407,0.501953125,0.45997147402807526,0.5451461296700503,
main,1.0,INFO_O,all,pooled_seeds,em,macro,1024,871,0.5260416666666666,0.49593026106432375,0.5557366020508682,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,pooled_seeds,f1,hotpot,512,464,0.6340492875256291,0.5960474466362485,0.6708533982043633,
main,1.0,INFO_O,all,pooled_seeds,f1,2wiki,512,407,0.5563723585828989,0.5150272122766925,0.597934328117524,
main,1.0,INFO_O,all,pooled_seeds,f1,macro,1024,871,0.595210823054264,0.5667446799270034,0.62271538834005,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,pooled_seeds,extractive_em,hotpot,512,464,0.5501302083333333,0.5089399744572158,0.5905517113391129,
main,1.0,INFO_O,all,pooled_seeds,extractive_em,2wiki,512,407,0.501953125,0.45997147402807526,0.5451461296700503,
main,1.0,INFO_O,all,pooled_seeds,extractive_em,macro,1024,871,0.5260416666666666,0.49593026106432375,0.5557366020508682,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6340492875256291,0.5960474466362485,0.6708533982043633,
main,1.0,INFO_O,all,pooled_seeds,extractive_f1,2wiki,512,407,0.5563723585828989,0.5150272122766925,0.597934328117524,
main,1.0,INFO_O,all,pooled_seeds,extractive_f1,macro,1024,871,0.595210823054264,0.5667446799270034,0.62271538834005,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,pooled_seeds,gpu_s,hotpot,512,464,0.4296346146926868,0.4223361683438305,0.4372413991100513,
main,1.0,INFO_O,all,pooled_seeds,gpu_s,2wiki,512,407,0.6464112594181071,0.6178650897688985,0.6757552854961113,
main,1.0,INFO_O,all,pooled_seeds,gpu_s,macro,1024,871,0.5380229370553969,0.523189458723323,0.5531445990960799,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,pooled_seeds,cpu_s,hotpot,512,464,0.04190729830546579,0.04067041967727638,0.04315734064036526,
main,1.0,INFO_O,all,pooled_seeds,cpu_s,2wiki,512,407,0.03950267994358646,0.03842984099959384,0.04054030883605187,
main,1.0,INFO_O,all,pooled_seeds,cpu_s,macro,1024,871,0.04070498912452612,0.03986696285697904,0.04151052056102106,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,pooled_seeds,input_tokens,hotpot,512,464,1915.0162760416665,1878.6295684960464,1951.7814176413258,
main,1.0,INFO_O,all,pooled_seeds,input_tokens,2wiki,512,407,2146.854817708333,2071.404080525238,2223.707014317111,
main,1.0,INFO_O,all,pooled_seeds,input_tokens,macro,1024,871,2030.9355468749998,1988.5227219785647,2073.5260021796653,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,pooled_seeds,output_tokens,hotpot,512,464,51.069661458333336,50.04949657322054,52.13269289168823,
main,1.0,INFO_O,all,pooled_seeds,output_tokens,2wiki,512,407,50.217447916666664,48.84393715524034,51.59474724704832,
main,1.0,INFO_O,all,pooled_seeds,output_tokens,macro,1024,871,50.6435546875,49.78688679286458,51.48601873844774,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,pooled_seeds,calls,hotpot,512,464,2.888671875,2.870475353422619,2.9064333263990014,
main,1.0,INFO_O,all,pooled_seeds,calls,2wiki,512,407,2.904296875,2.887762001352265,2.91994750656168,
main,1.0,INFO_O,all,pooled_seeds,calls,macro,1024,871,2.896484375,2.883870609802455,2.908314681561699,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,pooled_seeds,searches,hotpot,512,464,1.708984375,1.6813814769654474,1.736026936026936,
main,1.0,INFO_O,all,pooled_seeds,searches,2wiki,512,407,1.802734375,1.7780026651134877,1.8263892326732676,
main,1.0,INFO_O,all,pooled_seeds,searches,macro,1024,871,1.755859375,1.7371419479963333,1.7736305028569035,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,pooled_seeds,reranker_windows,hotpot,512,464,80.78190104166667,78.72959341256863,82.77198654480831,
main,1.0,INFO_O,all,pooled_seeds,reranker_windows,2wiki,512,407,89.24674479166667,87.25383279569893,91.15859384166998,
main,1.0,INFO_O,all,pooled_seeds,reranker_windows,macro,1024,871,85.01432291666667,83.5669214919835,86.39258600218834,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,pooled_seeds,encoder_windows,hotpot,512,464,0.708984375,0.6813814769654473,0.736026936026936,
main,1.0,INFO_O,all,pooled_seeds,encoder_windows,2wiki,512,407,0.802734375,0.7780026651134879,0.8263892326732674,
main,1.0,INFO_O,all,pooled_seeds,encoder_windows,macro,1024,871,0.755859375,0.7371419479963333,0.7736305028569034,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,pooled_seeds,regret,hotpot,512,464,0.11783854166666666,0.09438914072130104,0.14258757921419515,
main,1.0,INFO_O,all,pooled_seeds,regret,2wiki,512,407,0.11718749999999999,0.0924469497731023,0.14419887446118837,
main,1.0,INFO_O,all,pooled_seeds,regret,macro,1024,871,0.11751302083333331,0.10013313397075269,0.1354593604968523,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,pooled_seeds,harm,hotpot,512,464,0.026041666666666664,0.01518151815181518,0.03856261859582542,
main,1.0,INFO_O,all,pooled_seeds,harm,2wiki,512,407,0.05208333333333333,0.034,0.07228994874963363,
main,1.0,INFO_O,all,pooled_seeds,harm,macro,1024,871,0.0390625,0.028426995202093547,0.0507950871933236,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,other,pooled_seeds,em,hotpot,480,432,0.5319444444444444,0.49015374095070446,0.5748995650891936,
main,1.0,INFO_O,other,pooled_seeds,em,2wiki,325,245,0.3548717948717949,0.30547255980161114,0.4063492063492063,
main,1.0,INFO_O,other,pooled_seeds,em,macro,805,677,0.44340811965811966,0.41076672313511003,0.47731794506767594,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,other,pooled_seeds,f1,hotpot,480,432,0.6214581289162264,0.5831450188018585,0.6597131494465022,
main,1.0,INFO_O,other,pooled_seeds,f1,2wiki,325,245,0.4406030182393156,0.39242005617315057,0.4907449540564221,
main,1.0,INFO_O,other,pooled_seeds,f1,macro,805,677,0.531030573577771,0.49942795172821386,0.5625589614375227,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,other,pooled_seeds,extractive_em,hotpot,480,432,0.5319444444444444,0.49015374095070446,0.5748995650891936,
main,1.0,INFO_O,other,pooled_seeds,extractive_em,2wiki,325,245,0.3548717948717949,0.30547255980161114,0.4063492063492063,
main,1.0,INFO_O,other,pooled_seeds,extractive_em,macro,805,677,0.44340811965811966,0.41076672313511003,0.47731794506767594,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,other,pooled_seeds,gpu_s,hotpot,480,432,0.43186633610575453,0.42435999966322235,0.439637798919809,
main,1.0,INFO_O,other,pooled_seeds,gpu_s,2wiki,325,245,0.6673519351914601,0.6287206735495895,0.7110319751223264,
main,1.0,INFO_O,other,pooled_seeds,gpu_s,macro,805,677,0.5496091356486072,0.5298768265610049,0.5717031186437033,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,other,pooled_seeds,regret,hotpot,480,432,0.12013888888888888,0.0957372466806429,0.1461873583165956,
main,1.0,INFO_O,other,pooled_seeds,regret,2wiki,325,245,0.09743589743589744,0.06889564336372846,0.12956819310067103,
main,1.0,INFO_O,other,pooled_seeds,regret,macro,805,677,0.10878739316239316,0.08994732786489627,0.1295471060672839,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,base_failed,pooled_seeds,em,hotpot,272,253,0.20220588235294118,0.16226415094339622,0.24436090225563908,
main,1.0,INFO_O,base_failed,pooled_seeds,em,2wiki,307,239,0.25624321389793697,0.2100731511254019,0.3021523297491039,
main,1.0,INFO_O,base_failed,pooled_seeds,em,macro,579,492,0.22922454812543908,0.1986723497013931,0.26045907076894004,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,base_failed,pooled_seeds,f1,hotpot,272,253,0.34773755021778435,0.3050460586230672,0.3915603441300797,
main,1.0,INFO_O,base_failed,pooled_seeds,f1,2wiki,307,239,0.3371680798813902,0.2895150565414583,0.3853665155479735,
main,1.0,INFO_O,base_failed,pooled_seeds,f1,macro,579,492,0.34245281504958724,0.31084213018245116,0.3743064398447119,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.20220588235294118,0.16226415094339622,0.24436090225563908,
main,1.0,INFO_O,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.25624321389793697,0.2100731511254019,0.3021523297491039,
main,1.0,INFO_O,base_failed,pooled_seeds,extractive_em,macro,579,492,0.22922454812543908,0.1986723497013931,0.26045907076894004,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.4403936568118791,0.42998480085974766,0.4510254574416193,
main,1.0,INFO_O,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.6761958717619179,0.6365816614222826,0.7201193606968939,
main,1.0,INFO_O,base_failed,pooled_seeds,gpu_s,macro,579,492,0.5582947642868985,0.5374588598172507,0.5811092923181987,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,base_failed,pooled_seeds,regret,hotpot,272,253,0.17279411764705882,0.1343101343101343,0.2126648344300005,
main,1.0,INFO_O,base_failed,pooled_seeds,regret,2wiki,307,239,0.10857763300760041,0.07947019867549669,0.13989071038251366,
main,1.0,INFO_O,base_failed,pooled_seeds,regret,macro,579,492,0.14068587532732962,0.11651365766153703,0.16570294219455775,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.294238683127572,0.23417721518987342,0.35833726415094336,
main,1.0,INFO_O,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.41055718475073316,0.36111111111111116,0.46107784431137727,
main,1.0,INFO_O,top50_incomplete,pooled_seeds,em,macro,503,394,0.3523979339391526,0.3129288922274504,0.39309941227542916,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.3564056392813311,0.2962784067563098,0.4184357033820675,
main,1.0,INFO_O,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.4541717145392574,0.40604709496011415,0.5037201891508623,
main,1.0,INFO_O,top50_incomplete,pooled_seeds,f1,macro,503,394,0.40528867691029424,0.3662231636467845,0.44488328716071185,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.294238683127572,0.23417721518987342,0.35833726415094336,
main,1.0,INFO_O,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.41055718475073316,0.36111111111111116,0.46107784431137727,
main,1.0,INFO_O,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.3523979339391526,0.3129288922274504,0.39309941227542916,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.4521152747839747,0.4391289052325355,0.4655316557515879,
main,1.0,INFO_O,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.6530550726723977,0.6173842348393611,0.6937415765358538,
main,1.0,INFO_O,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.5525851737281862,0.533251938228338,0.5739898786833783,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,top50_incomplete,pooled_seeds,regret,hotpot,162,150,0.17489711934156377,0.1282051282051282,0.2249488752556237,
main,1.0,INFO_O,top50_incomplete,pooled_seeds,regret,2wiki,341,244,0.1348973607038123,0.10248748493557057,0.1690821256038647,
main,1.0,INFO_O,top50_incomplete,pooled_seeds,regret,macro,503,394,0.15489724002268804,0.12700676651205295,0.1850598125662721,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,pooled_seeds,em,hotpot,512,464,0.5572916666666666,0.5156221637788779,0.59765625,
main,1.0,INFO_TARGET,all,pooled_seeds,em,2wiki,512,407,0.5143229166666666,0.4714808273524272,0.5586121098229239,
main,1.0,INFO_TARGET,all,pooled_seeds,em,macro,1024,871,0.5358072916666666,0.5055418056302687,0.5652932168195854,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,pooled_seeds,f1,hotpot,512,464,0.6401246408058784,0.6027186106837819,0.6770749818970724,
main,1.0,INFO_TARGET,all,pooled_seeds,f1,2wiki,512,407,0.567000463238584,0.5248747973080868,0.609313931512015,
main,1.0,INFO_TARGET,all,pooled_seeds,f1,macro,1024,871,0.6035625520222312,0.5749168746545379,0.6318016036440477,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,pooled_seeds,extractive_em,hotpot,512,464,0.5572916666666666,0.5156221637788779,0.59765625,
main,1.0,INFO_TARGET,all,pooled_seeds,extractive_em,2wiki,512,407,0.5143229166666666,0.4714808273524272,0.5586121098229239,
main,1.0,INFO_TARGET,all,pooled_seeds,extractive_em,macro,1024,871,0.5358072916666666,0.5055418056302687,0.5652932168195854,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6399799648799525,0.6024907674595231,0.6769366325094914,
main,1.0,INFO_TARGET,all,pooled_seeds,extractive_f1,2wiki,512,407,0.567000463238584,0.5248747973080868,0.609313931512015,
main,1.0,INFO_TARGET,all,pooled_seeds,extractive_f1,macro,1024,871,0.6034902140592682,0.5748441516455397,0.6317323368080572,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,pooled_seeds,gpu_s,hotpot,512,464,0.6534366463833386,0.6407420604184909,0.6665326508491884,
main,1.0,INFO_TARGET,all,pooled_seeds,gpu_s,2wiki,512,407,0.9376445823240392,0.9010274531110612,0.9739963068198828,
main,1.0,INFO_TARGET,all,pooled_seeds,gpu_s,macro,1024,871,0.795540614353689,0.7762790057926944,0.8149003391391071,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,pooled_seeds,cpu_s,hotpot,512,464,0.04600337854877703,0.04480486952862693,0.04718454280741556,
main,1.0,INFO_TARGET,all,pooled_seeds,cpu_s,2wiki,512,407,0.04348809098385392,0.04233693935580692,0.044608725713179885,
main,1.0,INFO_TARGET,all,pooled_seeds,cpu_s,macro,1024,871,0.04474573476631548,0.04391518271726559,0.04556552394139142,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,pooled_seeds,input_tokens,hotpot,512,464,2455.65625,2409.94575794695,2502.908132158877,
main,1.0,INFO_TARGET,all,pooled_seeds,input_tokens,2wiki,512,407,2660.701822916667,2570.00430008697,2751.765263074984,
main,1.0,INFO_TARGET,all,pooled_seeds,input_tokens,macro,1024,871,2558.1790364583335,2506.45723259746,2609.327961677218,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,pooled_seeds,output_tokens,hotpot,512,464,56.33072916666667,55.15161917892158,57.558018253968264,
main,1.0,INFO_TARGET,all,pooled_seeds,output_tokens,2wiki,512,407,54.10546875,52.5101466953952,55.732580433003726,
main,1.0,INFO_TARGET,all,pooled_seeds,output_tokens,macro,1024,871,55.218098958333336,54.22566462543265,56.2237229706925,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,pooled_seeds,calls,hotpot,512,464,3.900390625,3.8816557285307285,3.9184328837508025,
main,1.0,INFO_TARGET,all,pooled_seeds,calls,2wiki,512,407,3.899088541666666,3.879591395440412,3.917148362235067,
main,1.0,INFO_TARGET,all,pooled_seeds,calls,macro,1024,871,3.899739583333333,3.8864630316748743,3.91256045694996,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,pooled_seeds,searches,hotpot,512,464,1.7200520833333335,1.6926575698505524,1.7478211181279095,
main,1.0,INFO_TARGET,all,pooled_seeds,searches,2wiki,512,407,1.802734375,1.7766861512537178,1.827891254390432,
main,1.0,INFO_TARGET,all,pooled_seeds,searches,macro,1024,871,1.7613932291666667,1.74273960756065,1.7800144222603476,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,pooled_seeds,reranker_windows,hotpot,512,464,86.94075520833334,84.89378540545658,88.98625397368288,
main,1.0,INFO_TARGET,all,pooled_seeds,reranker_windows,2wiki,512,407,93.833984375,91.61659274749518,95.9585206243436,
main,1.0,INFO_TARGET,all,pooled_seeds,reranker_windows,macro,1024,871,90.38736979166667,88.87815504492323,91.86256088252622,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,pooled_seeds,encoder_windows,hotpot,512,464,1.7200520833333335,1.6926575698505524,1.7478211181279095,
main,1.0,INFO_TARGET,all,pooled_seeds,encoder_windows,2wiki,512,407,1.802734375,1.7766861512537178,1.827891254390432,
main,1.0,INFO_TARGET,all,pooled_seeds,encoder_windows,macro,1024,871,1.7613932291666667,1.74273960756065,1.7800144222603476,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,pooled_seeds,regret,hotpot,512,464,0.11067708333333333,0.08750670308401154,0.13520826161790014,
main,1.0,INFO_TARGET,all,pooled_seeds,regret,2wiki,512,407,0.10481770833333334,0.08097117794486215,0.1301463985328527,
main,1.0,INFO_TARGET,all,pooled_seeds,regret,macro,1024,871,0.10774739583333334,0.09094124886885697,0.1252917614437703,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,pooled_seeds,harm,hotpot,512,464,0.02734375,0.015564202334630349,0.04101562499999999,
main,1.0,INFO_TARGET,all,pooled_seeds,harm,2wiki,512,407,0.046875,0.03012811067452521,0.06546426185704743,
main,1.0,INFO_TARGET,all,pooled_seeds,harm,macro,1024,871,0.037109375,0.026723171246058518,0.04834788181564019,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,other,pooled_seeds,em,hotpot,480,432,0.5402777777777777,0.4982954904813105,0.582805119039835,
main,1.0,INFO_TARGET,other,pooled_seeds,em,2wiki,325,245,0.3579487179487179,0.30800375643600725,0.41083095668156033,
main,1.0,INFO_TARGET,other,pooled_seeds,em,macro,805,677,0.4491132478632478,0.4160222853152527,0.4829595727315686,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,other,pooled_seeds,f1,hotpot,480,432,0.6286329501929369,0.5900639363187011,0.6670171277699218,
main,1.0,INFO_TARGET,other,pooled_seeds,f1,2wiki,325,245,0.4409361143943231,0.3911076718257566,0.49363827325518483,
main,1.0,INFO_TARGET,other,pooled_seeds,f1,macro,805,677,0.53478453229363,0.5029585838687014,0.5672667875377378,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,other,pooled_seeds,extractive_em,hotpot,480,432,0.5402777777777777,0.4982954904813105,0.582805119039835,
main,1.0,INFO_TARGET,other,pooled_seeds,extractive_em,2wiki,325,245,0.3579487179487179,0.30800375643600725,0.41083095668156033,
main,1.0,INFO_TARGET,other,pooled_seeds,extractive_em,macro,805,677,0.4491132478632478,0.4160222853152527,0.4829595727315686,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,other,pooled_seeds,gpu_s,hotpot,480,432,0.6579460947212675,0.6447526400420486,0.6714460309831793,
main,1.0,INFO_TARGET,other,pooled_seeds,gpu_s,2wiki,325,245,0.9625805125323429,0.9132244054344245,1.015369713204194,
main,1.0,INFO_TARGET,other,pooled_seeds,gpu_s,macro,805,677,0.8102633036268052,0.7851356913092153,0.8374645006573925,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,other,pooled_seeds,regret,hotpot,480,432,0.11180555555555555,0.08768177174957606,0.13795379537953795,
main,1.0,INFO_TARGET,other,pooled_seeds,regret,2wiki,325,245,0.09435897435897435,0.06547527753432662,0.12623348873348872,
main,1.0,INFO_TARGET,other,pooled_seeds,regret,macro,805,677,0.10308226495726494,0.08408930945814624,0.12372288150049283,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,base_failed,pooled_seeds,em,hotpot,272,253,0.21813725490196076,0.175371522019532,0.26215928932251054,
main,1.0,INFO_TARGET,base_failed,pooled_seeds,em,2wiki,307,239,0.268186753528773,0.22039473684210525,0.3161290322580645,
main,1.0,INFO_TARGET,base_failed,pooled_seeds,em,macro,579,492,0.24316200421536688,0.2111472818396332,0.27615166850759776,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,base_failed,pooled_seeds,f1,hotpot,272,253,0.3628063659849804,0.31949494222315733,0.4084136934501467,
main,1.0,INFO_TARGET,base_failed,pooled_seeds,f1,2wiki,307,239,0.349157427613916,0.2998933511284601,0.39951160261477914,
main,1.0,INFO_TARGET,base_failed,pooled_seeds,f1,macro,579,492,0.3559818967994482,0.3237629946597039,0.3897719156868331,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.21813725490196076,0.175371522019532,0.26215928932251054,
main,1.0,INFO_TARGET,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.268186753528773,0.22039473684210525,0.3161290322580645,
main,1.0,INFO_TARGET,base_failed,pooled_seeds,extractive_em,macro,579,492,0.24316200421536688,0.2111472818396332,0.27615166850759776,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.6688987590833864,0.6508129781480664,0.6871634291551082,
main,1.0,INFO_TARGET,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.9695687448441861,0.919536684387788,1.022685746837045,
main,1.0,INFO_TARGET,base_failed,pooled_seeds,gpu_s,macro,579,492,0.8192337519637862,0.7927161170092648,0.8481226044541353,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,base_failed,pooled_seeds,regret,hotpot,272,253,0.15686274509803919,0.11985018726591759,0.19527579592878094,
main,1.0,INFO_TARGET,base_failed,pooled_seeds,regret,2wiki,307,239,0.09663409337676437,0.0682068206820682,0.1268817204301075,
main,1.0,INFO_TARGET,base_failed,pooled_seeds,regret,macro,579,492,0.12674841923740177,0.10312738791686424,0.15108383094226618,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.2921810699588477,0.23030303030303031,0.35684139784946234,
main,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.4213098729227762,0.369805181220169,0.47337319543201895,
main,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,em,macro,503,394,0.3567454714408119,0.31578604054973547,0.3989709575647076,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.3546121239182116,0.2921338130562441,0.4177706067904486,
main,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.46427375889398403,0.4130502294991482,0.5153655328494349,
main,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,f1,macro,503,394,0.4094429414060978,0.36912017034713074,0.45058385757131475,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.2921810699588477,0.23030303030303031,0.35684139784946234,
main,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.4213098729227762,0.369805181220169,0.47337319543201895,
main,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.3567454714408119,0.31578604054973547,0.3989709575647076,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.685008595022604,0.6627305716995274,0.7078720931114204,
main,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.9432549726376528,0.8992919470595845,0.9930214250848478,
main,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.8141317838301284,0.7891878043310093,0.8413734783116924,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,regret,hotpot,162,150,0.17695473251028804,0.12868753494992627,0.23045267489711932,
main,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,regret,2wiki,341,244,0.12414467253176929,0.09317857546476803,0.15663922870591193,
main,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,regret,macro,503,394,0.15054970252102867,0.1215428535320958,0.18198824061714616,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,pooled_seeds,em,hotpot,512,464,0.5514322916666666,0.5099206349206349,0.59223462138501,
main,1.0,INFO_RANDOM,all,pooled_seeds,em,2wiki,512,407,0.5065104166666667,0.46439714297161544,0.5494433529796987,
main,1.0,INFO_RANDOM,all,pooled_seeds,em,macro,1024,871,0.5289713541666667,0.4989766079118466,0.5588258382719398,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,pooled_seeds,f1,hotpot,512,464,0.6341693752382331,0.5963361764148376,0.6713933760364994,
main,1.0,INFO_RANDOM,all,pooled_seeds,f1,2wiki,512,407,0.5584699463153641,0.5167133271644863,0.6000794749746419,
main,1.0,INFO_RANDOM,all,pooled_seeds,f1,macro,1024,871,0.5963196607767987,0.5684840422342321,0.62433415193391,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,pooled_seeds,extractive_em,hotpot,512,464,0.5514322916666666,0.5099206349206349,0.59223462138501,
main,1.0,INFO_RANDOM,all,pooled_seeds,extractive_em,2wiki,512,407,0.5065104166666667,0.46439714297161544,0.5494433529796987,
main,1.0,INFO_RANDOM,all,pooled_seeds,extractive_em,macro,1024,871,0.5289713541666667,0.4989766079118466,0.5588258382719398,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6340246993123072,0.596055877061184,0.6713044218878363,
main,1.0,INFO_RANDOM,all,pooled_seeds,extractive_f1,2wiki,512,407,0.5584699463153641,0.5167133271644863,0.6000794749746419,
main,1.0,INFO_RANDOM,all,pooled_seeds,extractive_f1,macro,1024,871,0.5962473228138356,0.5683772572427056,0.6242741458988966,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,pooled_seeds,gpu_s,hotpot,512,464,0.6529527512618614,0.6405812643546419,0.6654586010063577,
main,1.0,INFO_RANDOM,all,pooled_seeds,gpu_s,2wiki,512,407,0.9473885950422387,0.9080495169509721,0.987737327350063,
main,1.0,INFO_RANDOM,all,pooled_seeds,gpu_s,macro,1024,871,0.80017067315205,0.7793772555875387,0.821119946695039,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,pooled_seeds,cpu_s,hotpot,512,464,0.04594814642431933,0.04468077050856974,0.047212045229013504,
main,1.0,INFO_RANDOM,all,pooled_seeds,cpu_s,2wiki,512,407,0.0414116901046873,0.04016194229148939,0.04263882860328703,
main,1.0,INFO_RANDOM,all,pooled_seeds,cpu_s,macro,1024,871,0.04367991826450332,0.04278607322593058,0.04453315582617404,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,pooled_seeds,input_tokens,hotpot,512,464,2442.197916666667,2394.6635734234756,2490.813424982653,
main,1.0,INFO_RANDOM,all,pooled_seeds,input_tokens,2wiki,512,407,2667.267578125,2572.5973085990568,2762.3310555208327,
main,1.0,INFO_RANDOM,all,pooled_seeds,input_tokens,macro,1024,871,2554.7327473958335,2501.758222433723,2607.652790765277,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,pooled_seeds,output_tokens,hotpot,512,464,56.45247395833333,55.11392910222012,57.89069399285485,
main,1.0,INFO_RANDOM,all,pooled_seeds,output_tokens,2wiki,512,407,55.28385416666667,53.462757243460764,57.12860805889877,
main,1.0,INFO_RANDOM,all,pooled_seeds,output_tokens,macro,1024,871,55.8681640625,54.75082021769996,57.01066667623328,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,pooled_seeds,calls,hotpot,512,464,3.87109375,3.8507073450098988,3.8905665178357096,
main,1.0,INFO_RANDOM,all,pooled_seeds,calls,2wiki,512,407,3.868489583333333,3.848363325010677,3.8869395711500974,
main,1.0,INFO_RANDOM,all,pooled_seeds,calls,macro,1024,871,3.8697916666666665,3.855532350844088,3.883205923457613,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,pooled_seeds,searches,hotpot,512,464,1.7317708333333335,1.7042071197411004,1.7587817214360895,
main,1.0,INFO_RANDOM,all,pooled_seeds,searches,2wiki,512,407,1.7473958333333333,1.7177953828856354,1.7755908722026184,
main,1.0,INFO_RANDOM,all,pooled_seeds,searches,macro,1024,871,1.7395833333333335,1.719462306294203,1.758786322948477,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,pooled_seeds,reranker_windows,hotpot,512,464,86.14192708333334,83.92453396147083,88.29205074670088,
main,1.0,INFO_RANDOM,all,pooled_seeds,reranker_windows,2wiki,512,407,89.46223958333334,86.97298675011854,91.78948116028708,
main,1.0,INFO_RANDOM,all,pooled_seeds,reranker_windows,macro,1024,871,87.80208333333334,86.15484409468331,89.37760508502306,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,pooled_seeds,encoder_windows,hotpot,512,464,1.7317708333333335,1.7042071197411004,1.7587817214360895,
main,1.0,INFO_RANDOM,all,pooled_seeds,encoder_windows,2wiki,512,407,1.7473958333333333,1.7177953828856354,1.7755908722026184,
main,1.0,INFO_RANDOM,all,pooled_seeds,encoder_windows,macro,1024,871,1.7395833333333335,1.719462306294203,1.758786322948477,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,pooled_seeds,regret,hotpot,512,464,0.11653645833333333,0.09266409266409266,0.14191419141914188,
main,1.0,INFO_RANDOM,all,pooled_seeds,regret,2wiki,512,407,0.11263020833333333,0.08951190318379951,0.13755623597274266,
main,1.0,INFO_RANDOM,all,pooled_seeds,regret,macro,1024,871,0.11458333333333333,0.09759495598864103,0.1324225454610546,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,pooled_seeds,harm,hotpot,512,464,0.02734375,0.015963540474118847,0.04036458333333333,
main,1.0,INFO_RANDOM,all,pooled_seeds,harm,2wiki,512,407,0.046875,0.030006523157208087,0.06564738716956223,
main,1.0,INFO_RANDOM,all,pooled_seeds,harm,macro,1024,871,0.037109375,0.026734138448620517,0.0485210433543056,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,other,pooled_seeds,em,hotpot,480,432,0.5326388888888889,0.49032246910275284,0.5755002354048964,
main,1.0,INFO_RANDOM,other,pooled_seeds,em,2wiki,325,245,0.3497435897435897,0.30149123211104967,0.40121627453187736,
main,1.0,INFO_RANDOM,other,pooled_seeds,em,macro,805,677,0.44119123931623927,0.4087270355160146,0.47417709036487155,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,other,pooled_seeds,f1,hotpot,480,432,0.6208917780318932,0.5825837820163992,0.659503464463029,
main,1.0,INFO_RANDOM,other,pooled_seeds,f1,2wiki,325,245,0.43159983337476837,0.38334432052831335,0.482477616200299,
main,1.0,INFO_RANDOM,other,pooled_seeds,f1,macro,805,677,0.5262458057033308,0.4950105916345455,0.5580997915752627,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,other,pooled_seeds,extractive_em,hotpot,480,432,0.5326388888888889,0.49032246910275284,0.5755002354048964,
main,1.0,INFO_RANDOM,other,pooled_seeds,extractive_em,2wiki,325,245,0.3497435897435897,0.30149123211104967,0.40121627453187736,
main,1.0,INFO_RANDOM,other,pooled_seeds,extractive_em,macro,805,677,0.44119123931623927,0.4087270355160146,0.47417709036487155,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,other,pooled_seeds,gpu_s,hotpot,480,432,0.6583940973929854,0.6457522755240314,0.6714094842639204,
main,1.0,INFO_RANDOM,other,pooled_seeds,gpu_s,2wiki,325,245,0.98089342306864,0.9273928159601514,1.039372366401805,
main,1.0,INFO_RANDOM,other,pooled_seeds,gpu_s,macro,805,677,0.8196437602308126,0.7923483725040356,0.8498782588636599,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,other,pooled_seeds,regret,hotpot,480,432,0.11944444444444444,0.09423309751624064,0.14618824224605093,
main,1.0,INFO_RANDOM,other,pooled_seeds,regret,2wiki,325,245,0.10256410256410255,0.07396726804563204,0.13522087929752646,
main,1.0,INFO_RANDOM,other,pooled_seeds,regret,macro,805,677,0.1110042735042735,0.09158822829288407,0.13214596273291923,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,base_failed,pooled_seeds,em,hotpot,272,253,0.2071078431372549,0.16606498194945848,0.24939194629697697,
main,1.0,INFO_RANDOM,base_failed,pooled_seeds,em,2wiki,307,239,0.2551574375678611,0.20967603369914645,0.30107786190920716,
main,1.0,INFO_RANDOM,base_failed,pooled_seeds,em,macro,579,492,0.23113264035255798,0.20019572479574918,0.26259052626956353,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,base_failed,pooled_seeds,f1,hotpot,272,253,0.35053313426336835,0.3074051702298082,0.39532332164452716,
main,1.0,INFO_RANDOM,base_failed,pooled_seeds,f1,2wiki,307,239,0.33408496459871345,0.2876255122543876,0.3821227716873928,
main,1.0,INFO_RANDOM,base_failed,pooled_seeds,f1,macro,579,492,0.3423090494310409,0.31103164459274535,0.37490122538217074,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.2071078431372549,0.16606498194945848,0.24939194629697697,
main,1.0,INFO_RANDOM,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.2551574375678611,0.20967603369914645,0.30107786190920716,
main,1.0,INFO_RANDOM,base_failed,pooled_seeds,extractive_em,macro,579,492,0.23113264035255798,0.20019572479574918,0.26259052626956353,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.6718098221505755,0.6541865823389071,0.6893017410543909,
main,1.0,INFO_RANDOM,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.987042697542809,0.9330904397112109,1.0465525145259222,
main,1.0,INFO_RANDOM,base_failed,pooled_seeds,gpu_s,macro,579,492,0.8294262598466923,0.8008856020013722,0.8606289547033458,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,base_failed,pooled_seeds,regret,hotpot,272,253,0.16789215686274508,0.1299019607843137,0.20773268308811366,
main,1.0,INFO_RANDOM,base_failed,pooled_seeds,regret,2wiki,307,239,0.10966340933767643,0.08165548098434004,0.13953488372093023,
main,1.0,INFO_RANDOM,base_failed,pooled_seeds,regret,macro,579,492,0.13877778310021077,0.11515458503802324,0.163571085690216,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.29012345679012347,0.2276422764227642,0.3565437797307103,
main,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.41055718475073316,0.3606233386496544,0.46101412568981126,
main,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,em,macro,503,394,0.3503403207704283,0.3105754816943159,0.3921739673659561,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.3533659492046039,0.292467063120026,0.4171340748679847,
main,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.4532672639822505,0.403868864806814,0.5036589874876971,
main,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,f1,macro,503,394,0.40331660659342716,0.3635410168918402,0.4442189463237028,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.29012345679012347,0.2276422764227642,0.3565437797307103,
main,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.41055718475073316,0.3606233386496544,0.46101412568981126,
main,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.3503403207704283,0.3105754816943159,0.3921739673659561,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.6883192267844087,0.6646847219811386,0.7118678795607531,
main,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.9593743754494682,0.9112201796924652,1.01543654151519,
main,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.8238468011169384,0.7964277195866412,0.854032954574951,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,regret,hotpot,162,150,0.17901234567901234,0.13043478260869565,0.2320675105485232,
main,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,regret,2wiki,341,244,0.1348973607038123,0.10321969696969698,0.16718675671083913,
main,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,regret,macro,503,394,0.15695485319141234,0.12805968919878727,0.18782762133451236,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,pooled_seeds,em,hotpot,512,464,0.5442708333333333,0.5026141237745098,0.5849963576116247,
main,1.0,INFO_NOOP,all,pooled_seeds,em,2wiki,512,407,0.5,0.4582548350275284,0.543137840793688,
main,1.0,INFO_NOOP,all,pooled_seeds,em,macro,1024,871,0.5221354166666666,0.49257297669653244,0.5518197237785228,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,pooled_seeds,f1,hotpot,512,464,0.6278453166245437,0.5899792937071893,0.6647897924788722,
main,1.0,INFO_NOOP,all,pooled_seeds,f1,2wiki,512,407,0.5512515613920084,0.5104169904611396,0.5921487519704622,
main,1.0,INFO_NOOP,all,pooled_seeds,f1,macro,1024,871,0.589548439008276,0.561473025539866,0.6170493180060266,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,pooled_seeds,extractive_em,hotpot,512,464,0.5442708333333333,0.5026141237745098,0.5849963576116247,
main,1.0,INFO_NOOP,all,pooled_seeds,extractive_em,2wiki,512,407,0.5,0.4582548350275284,0.543137840793688,
main,1.0,INFO_NOOP,all,pooled_seeds,extractive_em,macro,1024,871,0.5221354166666666,0.49257297669653244,0.5518197237785228,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6278453166245437,0.5899792937071893,0.6647897924788722,
main,1.0,INFO_NOOP,all,pooled_seeds,extractive_f1,2wiki,512,407,0.5512515613920084,0.5104169904611396,0.5921487519704622,
main,1.0,INFO_NOOP,all,pooled_seeds,extractive_f1,macro,1024,871,0.589548439008276,0.561473025539866,0.6170493180060266,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,pooled_seeds,gpu_s,hotpot,512,464,0.6997387059044701,0.6875407356680595,0.7120461319082084,
main,1.0,INFO_NOOP,all,pooled_seeds,gpu_s,2wiki,512,407,1.019350933169497,0.9819443278532279,1.057288343043871,
main,1.0,INFO_NOOP,all,pooled_seeds,gpu_s,macro,1024,871,0.8595448195369835,0.839769225844485,0.8793153623021092,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,pooled_seeds,cpu_s,hotpot,512,464,0.04372462879601585,0.04247598010677131,0.04497797505958607,
main,1.0,INFO_NOOP,all,pooled_seeds,cpu_s,2wiki,512,407,0.04016686434002509,0.03890675137840593,0.04138617216218169,
main,1.0,INFO_NOOP,all,pooled_seeds,cpu_s,macro,1024,871,0.04194574656802047,0.04104796825001239,0.04281102691994658,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,pooled_seeds,input_tokens,hotpot,512,464,2537.4908854166665,2488.5157218258328,2588.002090641886,
main,1.0,INFO_NOOP,all,pooled_seeds,input_tokens,2wiki,512,407,2761.291666666667,2664.849553721683,2859.1100712841603,
main,1.0,INFO_NOOP,all,pooled_seeds,input_tokens,macro,1024,871,2649.391276041667,2595.18855442583,2703.5769978629673,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,pooled_seeds,output_tokens,hotpot,512,464,56.55924479166667,55.190381125226864,58.02781432748539,
main,1.0,INFO_NOOP,all,pooled_seeds,output_tokens,2wiki,512,407,55.676432291666664,53.70805084415332,57.60819726202299,
main,1.0,INFO_NOOP,all,pooled_seeds,output_tokens,macro,1024,871,56.11783854166667,54.91962501878294,57.31416866812433,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,pooled_seeds,calls,hotpot,512,464,3.861328125,3.8401527161276685,3.8817835248154666,
main,1.0,INFO_NOOP,all,pooled_seeds,calls,2wiki,512,407,3.869140625,3.849031396125584,3.888223846424798,
main,1.0,INFO_NOOP,all,pooled_seeds,calls,macro,1024,871,3.865234375,3.850686807922149,3.878841082099196,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,pooled_seeds,searches,hotpot,512,464,1.6575520833333335,1.6284982336520173,1.6863905325443787,
main,1.0,INFO_NOOP,all,pooled_seeds,searches,2wiki,512,407,1.6953125,1.6634174858760293,1.7253760812570451,
main,1.0,INFO_NOOP,all,pooled_seeds,searches,macro,1024,871,1.6764322916666667,1.6551260636864285,1.6972042371047997,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,pooled_seeds,reranker_windows,hotpot,512,464,81.75065104166666,79.500586159002,83.962721021611,
main,1.0,INFO_NOOP,all,pooled_seeds,reranker_windows,2wiki,512,407,86.63346354166666,84.13678726801498,89.04618815104166,
main,1.0,INFO_NOOP,all,pooled_seeds,reranker_windows,macro,1024,871,84.19205729166666,82.50991833791177,85.8141078954473,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,pooled_seeds,encoder_windows,hotpot,512,464,1.6575520833333335,1.6284982336520173,1.6863905325443787,
main,1.0,INFO_NOOP,all,pooled_seeds,encoder_windows,2wiki,512,407,1.6953125,1.6634174858760293,1.7253760812570451,
main,1.0,INFO_NOOP,all,pooled_seeds,encoder_windows,macro,1024,871,1.6764322916666667,1.6551260636864285,1.6972042371047997,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,pooled_seeds,regret,hotpot,512,464,0.12369791666666666,0.09973753280839895,0.1491569390402075,
main,1.0,INFO_NOOP,all,pooled_seeds,regret,2wiki,512,407,0.11914062499999999,0.09476440606531228,0.14431673052362706,
main,1.0,INFO_NOOP,all,pooled_seeds,regret,macro,1024,871,0.12141927083333331,0.10373100690290857,0.1393170000175846,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,pooled_seeds,harm,hotpot,512,464,0.029296874999999997,0.017026850032743943,0.04322228089871043,
main,1.0,INFO_NOOP,all,pooled_seeds,harm,2wiki,512,407,0.049479166666666664,0.03229974160206718,0.06894425178302688,
main,1.0,INFO_NOOP,all,pooled_seeds,harm,macro,1024,871,0.03938802083333333,0.028686902742002644,0.05112768923863657,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,other,pooled_seeds,em,hotpot,480,432,0.5263888888888889,0.4843534574581398,0.5694459219858156,
main,1.0,INFO_NOOP,other,pooled_seeds,em,2wiki,325,245,0.3415384615384615,0.2941131907308378,0.39185094861805225,
main,1.0,INFO_NOOP,other,pooled_seeds,em,macro,805,677,0.4339636752136752,0.40165669228864387,0.46636865548952033,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,other,pooled_seeds,f1,hotpot,480,432,0.6155350043995133,0.576768591269897,0.6543080024413969,
main,1.0,INFO_NOOP,other,pooled_seeds,f1,2wiki,325,245,0.42227938286987166,0.37497320237496173,0.4720522824620038,
main,1.0,INFO_NOOP,other,pooled_seeds,f1,macro,805,677,0.5189071936346925,0.4877832285453444,0.5502599731945413,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,other,pooled_seeds,extractive_em,hotpot,480,432,0.5263888888888889,0.4843534574581398,0.5694459219858156,
main,1.0,INFO_NOOP,other,pooled_seeds,extractive_em,2wiki,325,245,0.3415384615384615,0.2941131907308378,0.39185094861805225,
main,1.0,INFO_NOOP,other,pooled_seeds,extractive_em,macro,805,677,0.4339636752136752,0.40165669228864387,0.46636865548952033,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,other,pooled_seeds,gpu_s,hotpot,480,432,0.7046014775568209,0.6917690562573041,0.7175721399156036,
main,1.0,INFO_NOOP,other,pooled_seeds,gpu_s,2wiki,325,245,1.0463374069166198,0.9955826553294729,1.1018982016788403,
main,1.0,INFO_NOOP,other,pooled_seeds,gpu_s,macro,805,677,0.8754694422367204,0.8497872663851997,0.9044377101949312,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,other,pooled_seeds,regret,hotpot,480,432,0.12569444444444444,0.10040963032457699,0.15263582845869353,
main,1.0,INFO_NOOP,other,pooled_seeds,regret,2wiki,325,245,0.11076923076923077,0.08178005000195318,0.14389233954451344,
main,1.0,INFO_NOOP,other,pooled_seeds,regret,macro,805,677,0.11823183760683761,0.09839614334076173,0.13953156818887555,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,base_failed,pooled_seeds,em,hotpot,272,253,0.19730392156862744,0.15866859230390057,0.23774942597856977,
main,1.0,INFO_NOOP,base_failed,pooled_seeds,em,2wiki,307,239,0.24864277958740502,0.20401293832578976,0.29320060759998,
main,1.0,INFO_NOOP,base_failed,pooled_seeds,em,macro,579,492,0.22297335057801623,0.1935306814341274,0.2530828268422422,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,base_failed,pooled_seeds,f1,hotpot,272,253,0.3405016868724919,0.29915318430230325,0.38323099190162957,
main,1.0,INFO_NOOP,base_failed,pooled_seeds,f1,2wiki,307,239,0.3265329509068138,0.28006994463054496,0.37374781411878194,
main,1.0,INFO_NOOP,base_failed,pooled_seeds,f1,macro,579,492,0.33351731888965286,0.303000728808732,0.36483102421111185,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.19730392156862744,0.15866859230390057,0.23774942597856977,
main,1.0,INFO_NOOP,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.24864277958740502,0.20401293832578976,0.29320060759998,
main,1.0,INFO_NOOP,base_failed,pooled_seeds,extractive_em,macro,579,492,0.22297335057801623,0.1935306814341274,0.2530828268422422,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.7161289751948994,0.6991629646535095,0.7334283263894591,
main,1.0,INFO_NOOP,base_failed,pooled_seeds,gpu_s,2wiki,307,239,1.0619657945894214,1.0101025044565346,1.1180856288161636,
main,1.0,INFO_NOOP,base_failed,pooled_seeds,gpu_s,macro,579,492,0.8890473848921604,0.86204572993146,0.9187321686551118,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,base_failed,pooled_seeds,regret,hotpot,272,253,0.17769607843137253,0.13982421167089523,0.21641791044776118,
main,1.0,INFO_NOOP,base_failed,pooled_seeds,regret,2wiki,307,239,0.11617806731813247,0.08719646799116998,0.14777777777777776,
main,1.0,INFO_NOOP,base_failed,pooled_seeds,regret,macro,579,492,0.1469370728747525,0.12313100530604715,0.1714051548055848,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.2962962962962963,0.23417721518987342,0.3619631901840491,
main,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.40175953079178883,0.3532934131736527,0.4506906825568797,
main,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,em,macro,503,394,0.34902791354404256,0.30973364477127857,0.3906735365668755,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.35942423235075927,0.2985047382530474,0.4236192807754057,
main,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.4437741849427708,0.3955382034089683,0.49267392830737783,
main,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,f1,macro,503,394,0.401599208646765,0.3626239817048901,0.44205720527927456,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.2962962962962963,0.23417721518987342,0.3619631901840491,
main,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.40175953079178883,0.3532934131736527,0.4506906825568797,
main,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.34902791354404256,0.30973364477127857,0.3906735365668755,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.7398441762030773,0.7195102107662626,0.7605974087384115,
main,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,1.0292620964186212,0.9829091477223468,1.0826297602110815,
main,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.8845531363108492,0.8588706005515983,0.9127899898029542,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,regret,hotpot,162,150,0.1728395061728395,0.125,0.22431966618287372,
main,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,regret,2wiki,341,244,0.1436950146627566,0.11201587340894459,0.1776447105788423,
main,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,regret,macro,503,394,0.15826726041779804,0.13003103554133255,0.18898738422130235,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,pooled_seeds,em,hotpot,512,464,0.5546875,0.5130134125483842,0.5957868409849656,
main,1.0,INFO_GAP,all,pooled_seeds,em,2wiki,512,407,0.5104166666666667,0.46783597507281716,0.55359534123727,
main,1.0,INFO_GAP,all,pooled_seeds,em,macro,1024,871,0.5325520833333334,0.5025542444596092,0.5627912437422465,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,pooled_seeds,f1,hotpot,512,464,0.6355071175905631,0.597360057092024,0.6728476354680392,
main,1.0,INFO_GAP,all,pooled_seeds,f1,2wiki,512,407,0.5627157979751886,0.5211849581184215,0.604392481932101,
main,1.0,INFO_GAP,all,pooled_seeds,f1,macro,1024,871,0.5991114577828758,0.5703169025521353,0.6273192044023156,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,pooled_seeds,extractive_em,hotpot,512,464,0.5546875,0.5130134125483842,0.5957868409849656,
main,1.0,INFO_GAP,all,pooled_seeds,extractive_em,2wiki,512,407,0.5104166666666667,0.46783597507281716,0.55359534123727,
main,1.0,INFO_GAP,all,pooled_seeds,extractive_em,macro,1024,871,0.5325520833333334,0.5025542444596092,0.5627912437422465,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6354347796276002,0.5973283962433555,0.6727564614027406,
main,1.0,INFO_GAP,all,pooled_seeds,extractive_f1,2wiki,512,407,0.5627157979751886,0.5211849581184215,0.604392481932101,
main,1.0,INFO_GAP,all,pooled_seeds,extractive_f1,macro,1024,871,0.5990752888013944,0.5702870944854612,0.627265724820036,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,pooled_seeds,gpu_s,hotpot,512,464,0.7167467894975382,0.7041505124269332,0.7292483983300689,
main,1.0,INFO_GAP,all,pooled_seeds,gpu_s,2wiki,512,407,1.0594211996130247,1.0235661675099426,1.0966552165951127,
main,1.0,INFO_GAP,all,pooled_seeds,gpu_s,macro,1024,871,0.8880839945552814,0.8690691682708372,0.9076809138694869,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,pooled_seeds,cpu_s,hotpot,512,464,0.04545833100926087,0.04411498863438305,0.046805359166657415,
main,1.0,INFO_GAP,all,pooled_seeds,cpu_s,2wiki,512,407,0.0425190409023095,0.0413043391451874,0.043699273362859045,
main,1.0,INFO_GAP,all,pooled_seeds,cpu_s,macro,1024,871,0.04398868595578519,0.0430886973496169,0.044869986189565995,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,pooled_seeds,input_tokens,hotpot,512,464,2587.595052083333,2538.5569441566245,2637.906163450969,
main,1.0,INFO_GAP,all,pooled_seeds,input_tokens,2wiki,512,407,2817.26171875,2718.9976014149943,2916.967393083004,
main,1.0,INFO_GAP,all,pooled_seeds,input_tokens,macro,1024,871,2702.4283854166665,2647.5518295398065,2757.899041943995,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,pooled_seeds,output_tokens,hotpot,512,464,119.71223958333333,117.36241732804234,122.1510734115311,
main,1.0,INFO_GAP,all,pooled_seeds,output_tokens,2wiki,512,407,110.01106770833334,107.90229468599036,112.14447164492313,
main,1.0,INFO_GAP,all,pooled_seeds,output_tokens,macro,1024,871,114.86165364583334,113.25841957418403,116.46500295970354,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,pooled_seeds,calls,hotpot,512,464,3.903645833333333,3.8851918874010614,3.9206037055505116,
main,1.0,INFO_GAP,all,pooled_seeds,calls,2wiki,512,407,3.9147135416666665,3.8987854251012144,3.929293420587195,
main,1.0,INFO_GAP,all,pooled_seeds,calls,macro,1024,871,3.9091796875,3.8971509379867175,3.9202667246263014,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,pooled_seeds,searches,hotpot,512,464,1.681640625,1.6528319585266655,1.7102870451355947,
main,1.0,INFO_GAP,all,pooled_seeds,searches,2wiki,512,407,1.76171875,1.7310751293952293,1.7903133059237952,
main,1.0,INFO_GAP,all,pooled_seeds,searches,macro,1024,871,1.7216796875,1.7007460560667635,1.7419498227526915,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,pooled_seeds,reranker_windows,hotpot,512,464,85.1015625,82.99291585267682,87.16572971160295,
main,1.0,INFO_GAP,all,pooled_seeds,reranker_windows,2wiki,512,407,92.546875,90.27470307755567,94.63205655008186,
main,1.0,INFO_GAP,all,pooled_seeds,reranker_windows,macro,1024,871,88.82421875,87.29187503346088,90.26303035586363,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,pooled_seeds,encoder_windows,hotpot,512,464,1.681640625,1.6528319585266655,1.7102870451355947,
main,1.0,INFO_GAP,all,pooled_seeds,encoder_windows,2wiki,512,407,1.76171875,1.7310751293952293,1.7903133059237952,
main,1.0,INFO_GAP,all,pooled_seeds,encoder_windows,macro,1024,871,1.7216796875,1.7007460560667635,1.7419498227526915,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,pooled_seeds,regret,hotpot,512,464,0.11328125,0.08931923477436693,0.13836477987421383,
main,1.0,INFO_GAP,all,pooled_seeds,regret,2wiki,512,407,0.10872395833333333,0.08580858085808579,0.13320213171452983,
main,1.0,INFO_GAP,all,pooled_seeds,regret,macro,1024,871,0.11100260416666666,0.0942783097734618,0.12857958661745866,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,pooled_seeds,harm,hotpot,512,464,0.027994791666666664,0.01593625498007968,0.04190485401123699,
main,1.0,INFO_GAP,all,pooled_seeds,harm,2wiki,512,407,0.05013020833333333,0.03326928995495892,0.06915915555391378,
main,1.0,INFO_GAP,all,pooled_seeds,harm,macro,1024,871,0.0390625,0.028511008947751815,0.05047722759895147,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,other,pooled_seeds,em,hotpot,480,432,0.5361111111111111,0.493642384627726,0.5790563127395096,
main,1.0,INFO_GAP,other,pooled_seeds,em,2wiki,325,245,0.3528205128205128,0.30340557275541796,0.4051282051282051,
main,1.0,INFO_GAP,other,pooled_seeds,em,macro,805,677,0.4444658119658119,0.41210572806560025,0.47820806986096726,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,other,pooled_seeds,f1,hotpot,480,432,0.6223187032077119,0.5835607786080748,0.6607553056226161,
main,1.0,INFO_GAP,other,pooled_seeds,f1,2wiki,325,245,0.4352117596819382,0.38664777581195703,0.4864192077645534,
main,1.0,INFO_GAP,other,pooled_seeds,f1,macro,805,677,0.528765231444825,0.4972115601826077,0.560821317419358,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,other,pooled_seeds,extractive_em,hotpot,480,432,0.5361111111111111,0.493642384627726,0.5790563127395096,
main,1.0,INFO_GAP,other,pooled_seeds,extractive_em,2wiki,325,245,0.3528205128205128,0.30340557275541796,0.4051282051282051,
main,1.0,INFO_GAP,other,pooled_seeds,extractive_em,macro,805,677,0.4444658119658119,0.41210572806560025,0.47820806986096726,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,other,pooled_seeds,gpu_s,hotpot,480,432,0.7226399912551332,0.7096386201216931,0.735640980592873,
main,1.0,INFO_GAP,other,pooled_seeds,gpu_s,2wiki,325,245,1.0864752112289695,1.0375097854343558,1.1392089455285612,
main,1.0,INFO_GAP,other,pooled_seeds,gpu_s,macro,805,677,0.9045576012420513,0.8794746827032349,0.9319827592830057,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,other,pooled_seeds,regret,hotpot,480,432,0.1159722222222222,0.090969264950935,0.1424502923976608,
main,1.0,INFO_GAP,other,pooled_seeds,regret,2wiki,325,245,0.09948717948717947,0.07127882599580712,0.13147410030198725,
main,1.0,INFO_GAP,other,pooled_seeds,regret,macro,805,677,0.10772970085470084,0.08863027601500852,0.1289057216514938,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,base_failed,pooled_seeds,em,hotpot,272,253,0.21446078431372548,0.1726179922323539,0.2588522588522588,
main,1.0,INFO_GAP,base_failed,pooled_seeds,em,2wiki,307,239,0.2671009771986971,0.22041214855134575,0.31444644723092996,
main,1.0,INFO_GAP,base_failed,pooled_seeds,em,macro,579,492,0.2407808807562113,0.2089627839471186,0.27335733665168765,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,base_failed,pooled_seeds,f1,hotpot,272,253,0.35608120548286154,0.31216032944234506,0.4014892390502787,
main,1.0,INFO_GAP,base_failed,pooled_seeds,f1,2wiki,307,239,0.3455242978019611,0.29754324393591897,0.3953017817106814,
main,1.0,INFO_GAP,base_failed,pooled_seeds,f1,macro,579,492,0.3508027516424113,0.31826323780262017,0.38395521708821095,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.21446078431372548,0.1726179922323539,0.2588522588522588,
main,1.0,INFO_GAP,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.2671009771986971,0.22041214855134575,0.31444644723092996,
main,1.0,INFO_GAP,base_failed,pooled_seeds,extractive_em,macro,579,492,0.2407808807562113,0.2089627839471186,0.27335733665168765,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.7335194309050304,0.7165178662611075,0.7506743957292308,
main,1.0,INFO_GAP,base_failed,pooled_seeds,gpu_s,2wiki,307,239,1.0953509591314619,1.0448730142606957,1.1508927688655395,
main,1.0,INFO_GAP,base_failed,pooled_seeds,gpu_s,macro,579,492,0.9144351950182461,0.8877867706605937,0.9439315814551825,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,base_failed,pooled_seeds,regret,hotpot,272,253,0.1605392156862745,0.12350119904076737,0.20023578698490357,
main,1.0,INFO_GAP,base_failed,pooled_seeds,regret,2wiki,307,239,0.09771986970684038,0.07039337474120082,0.1271367521367521,
main,1.0,INFO_GAP,base_failed,pooled_seeds,regret,macro,579,492,0.12912954269655744,0.10558000118584804,0.15366904734615378,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.28600823045267487,0.22649572649572647,0.3493975903614458,
main,1.0,INFO_GAP,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.41642228739002934,0.36547263433900895,0.46728371191713436,
main,1.0,INFO_GAP,top50_incomplete,pooled_seeds,em,macro,503,394,0.3512152589213521,0.3123273102602285,0.39285639277082557,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.3484208964253664,0.289211247103614,0.4105924285798785,
main,1.0,INFO_GAP,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.4594404975043231,0.41041694077637136,0.5099185315392839,
main,1.0,INFO_GAP,top50_incomplete,pooled_seeds,f1,macro,503,394,0.40393069696484474,0.36538620612727646,0.4444680371349441,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.28600823045267487,0.22649572649572647,0.3493975903614458,
main,1.0,INFO_GAP,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.41642228739002934,0.36547263433900895,0.46728371191713436,
main,1.0,INFO_GAP,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.3512152589213521,0.3123273102602285,0.39285639277082557,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.7521296045351855,0.7308293245553843,0.7740588974157874,
main,1.0,INFO_GAP,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,1.0658138339509518,1.020291326263891,1.1172826761824293,
main,1.0,INFO_GAP,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.9089717192430686,0.8836234587611514,0.936418803005497,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,top50_incomplete,pooled_seeds,regret,hotpot,162,150,0.1831275720164609,0.13414634146341464,0.2359330886504799,
main,1.0,INFO_GAP,top50_incomplete,pooled_seeds,regret,2wiki,341,244,0.12903225806451613,0.09831368179593138,0.16161841630591628,
main,1.0,INFO_GAP,top50_incomplete,pooled_seeds,regret,macro,503,394,0.15607991504048851,0.126870173883446,0.18692505593709502,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,pooled_seeds,em,hotpot,512,464,0.55078125,0.5096144636015325,0.5912704214239302,
main,1.0,INFO_META,all,pooled_seeds,em,2wiki,512,407,0.5006510416666667,0.4588157753081707,0.5438605176307104,
main,1.0,INFO_META,all,pooled_seeds,em,macro,1024,871,0.5257161458333334,0.4959122253761792,0.5551975035070355,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,pooled_seeds,f1,hotpot,512,464,0.633502731217354,0.5956850665802297,0.6703205495434873,
main,1.0,INFO_META,all,pooled_seeds,f1,2wiki,512,407,0.5547912573924227,0.5137194671699042,0.596483185937182,
main,1.0,INFO_META,all,pooled_seeds,f1,macro,1024,871,0.5941469943048884,0.56585780319368,0.6216508158264545,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,pooled_seeds,extractive_em,hotpot,512,464,0.55078125,0.5096144636015325,0.5912704214239302,
main,1.0,INFO_META,all,pooled_seeds,extractive_em,2wiki,512,407,0.5006510416666667,0.4588157753081707,0.5438605176307104,
main,1.0,INFO_META,all,pooled_seeds,extractive_em,macro,1024,871,0.5257161458333334,0.4959122253761792,0.5551975035070355,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,pooled_seeds,extractive_f1,hotpot,512,464,0.633502731217354,0.5956850665802297,0.6703205495434873,
main,1.0,INFO_META,all,pooled_seeds,extractive_f1,2wiki,512,407,0.5547912573924227,0.5137194671699042,0.596483185937182,
main,1.0,INFO_META,all,pooled_seeds,extractive_f1,macro,1024,871,0.5941469943048884,0.56585780319368,0.6216508158264545,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,pooled_seeds,gpu_s,hotpot,512,464,0.4364431662668151,0.4289960571010124,0.44412398330445607,
main,1.0,INFO_META,all,pooled_seeds,gpu_s,2wiki,512,407,0.6535716000708017,0.6247927138833813,0.6829068947218,
main,1.0,INFO_META,all,pooled_seeds,gpu_s,macro,1024,871,0.5450073831688085,0.5300445322251631,0.5601578518608099,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,pooled_seeds,cpu_s,hotpot,512,464,0.04557629338281801,0.04430678311921224,0.04686006500203101,
main,1.0,INFO_META,all,pooled_seeds,cpu_s,2wiki,512,407,0.043510918899230186,0.042344957831946285,0.044633648698614956,
main,1.0,INFO_META,all,pooled_seeds,cpu_s,macro,1024,871,0.044543606141024095,0.04366471115891379,0.045379239189056716,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,pooled_seeds,input_tokens,hotpot,512,464,1912.6321614583333,1876.0976021157246,1949.5936384293302,
main,1.0,INFO_META,all,pooled_seeds,input_tokens,2wiki,512,407,2143.119791666667,2068.140778355376,2218.79075343657,
main,1.0,INFO_META,all,pooled_seeds,input_tokens,macro,1024,871,2027.8759765625,1985.671094327505,2070.3858013053855,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,pooled_seeds,output_tokens,hotpot,512,464,51.068359375,50.04107470436061,52.1263877155018,
main,1.0,INFO_META,all,pooled_seeds,output_tokens,2wiki,512,407,50.189453125,48.81394584500467,51.564968426594014,
main,1.0,INFO_META,all,pooled_seeds,output_tokens,macro,1024,871,50.62890625,49.769150617876626,51.47370201998155,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,pooled_seeds,calls,hotpot,512,464,2.8854166666666665,2.866535174227482,2.9034753324753324,
main,1.0,INFO_META,all,pooled_seeds,calls,2wiki,512,407,2.901692708333333,2.884057971014493,2.917631917631917,
main,1.0,INFO_META,all,pooled_seeds,calls,macro,1024,871,2.8935546875,2.880485064791129,2.905790518134369,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,pooled_seeds,searches,hotpot,512,464,1.7063802083333335,1.6783625730994152,1.7335908602640886,
main,1.0,INFO_META,all,pooled_seeds,searches,2wiki,512,407,1.80078125,1.7754654949645128,1.8243998401688601,
main,1.0,INFO_META,all,pooled_seeds,searches,macro,1024,871,1.7535807291666667,1.7345251191354318,1.7718173190299555,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,pooled_seeds,reranker_windows,hotpot,512,464,85.49153645833334,83.43335083714736,87.51129904110718,
main,1.0,INFO_META,all,pooled_seeds,reranker_windows,2wiki,512,407,94.07552083333334,91.98764458444796,96.02044618533573,
main,1.0,INFO_META,all,pooled_seeds,reranker_windows,macro,1024,871,89.78352864583334,88.27283287638063,91.19786585898865,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,pooled_seeds,encoder_windows,hotpot,512,464,0.7063802083333333,0.6783625730994152,0.7335908602640886,
main,1.0,INFO_META,all,pooled_seeds,encoder_windows,2wiki,512,407,0.80078125,0.7754654949645126,0.8243998401688598,
main,1.0,INFO_META,all,pooled_seeds,encoder_windows,macro,1024,871,0.7535807291666666,0.7345251191354316,0.7718173190299553,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,pooled_seeds,regret,hotpot,512,464,0.1171875,0.09404908378036977,0.14190093708165996,
main,1.0,INFO_META,all,pooled_seeds,regret,2wiki,512,407,0.11848958333333331,0.0931270886018786,0.14575709917313145,
main,1.0,INFO_META,all,pooled_seeds,regret,macro,1024,871,0.11783854166666666,0.10048683060008122,0.13573605214654957,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,pooled_seeds,harm,hotpot,512,464,0.025390625,0.014696058784235137,0.037849725056101846,
main,1.0,INFO_META,all,pooled_seeds,harm,2wiki,512,407,0.05208333333333333,0.03398692810457516,0.07228934933592335,
main,1.0,INFO_META,all,pooled_seeds,harm,macro,1024,871,0.038736979166666664,0.027991897128986,0.050431979275632914,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,other,pooled_seeds,em,hotpot,480,432,0.5326388888888889,0.4907801418439716,0.5755103398644887,
main,1.0,INFO_META,other,pooled_seeds,em,2wiki,325,245,0.3538461538461538,0.30476120033812343,0.40526905324777657,
main,1.0,INFO_META,other,pooled_seeds,em,macro,805,677,0.44324252136752135,0.4107293678487648,0.4768220280498503,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,other,pooled_seeds,f1,hotpot,480,432,0.620875135520733,0.5825114135119025,0.6591015435835748,
main,1.0,INFO_META,other,pooled_seeds,f1,2wiki,325,245,0.43913781677411406,0.39079985697999786,0.48978168312256026,
main,1.0,INFO_META,other,pooled_seeds,f1,macro,805,677,0.5300064761474236,0.4984679031458296,0.5616505035900743,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,other,pooled_seeds,extractive_em,hotpot,480,432,0.5326388888888889,0.4907801418439716,0.5755103398644887,
main,1.0,INFO_META,other,pooled_seeds,extractive_em,2wiki,325,245,0.3538461538461538,0.30476120033812343,0.40526905324777657,
main,1.0,INFO_META,other,pooled_seeds,extractive_em,macro,805,677,0.44324252136752135,0.4107293678487648,0.4768220280498503,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,other,pooled_seeds,gpu_s,hotpot,480,432,0.4387578055549054,0.43108116328234675,0.4467134271384718,
main,1.0,INFO_META,other,pooled_seeds,gpu_s,2wiki,325,245,0.6760391306780402,0.6370900827133713,0.7200630854512293,
main,1.0,INFO_META,other,pooled_seeds,gpu_s,macro,805,677,0.5573984681164728,0.5375501612797824,0.5795984967026838,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,other,pooled_seeds,regret,hotpot,480,432,0.11944444444444445,0.09503836031937195,0.1453904357470157,
main,1.0,INFO_META,other,pooled_seeds,regret,2wiki,325,245,0.09846153846153846,0.06984126984126984,0.1308026736070034,
main,1.0,INFO_META,other,pooled_seeds,regret,macro,805,677,0.10895299145299145,0.0900337941274178,0.1296547769239927,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,base_failed,pooled_seeds,em,hotpot,272,253,0.20220588235294118,0.16229630414811672,0.24396135265700475,
main,1.0,INFO_META,base_failed,pooled_seeds,em,2wiki,307,239,0.254071661237785,0.20819490586932446,0.29945398560152653,
main,1.0,INFO_META,base_failed,pooled_seeds,em,macro,579,492,0.2281387717953631,0.19782749170907063,0.2593012951076818,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,base_failed,pooled_seeds,f1,hotpot,272,253,0.34646364030416854,0.30441421359252346,0.3903075481066944,
main,1.0,INFO_META,base_failed,pooled_seeds,f1,2wiki,307,239,0.33453119450834845,0.28700114949988326,0.38248494188102977,
main,1.0,INFO_META,base_failed,pooled_seeds,f1,macro,579,492,0.3404974174062585,0.30901542965089934,0.3722433564682594,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.20220588235294118,0.16229630414811672,0.24396135265700475,
main,1.0,INFO_META,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.254071661237785,0.20819490586932446,0.29945398560152653,
main,1.0,INFO_META,base_failed,pooled_seeds,extractive_em,macro,579,492,0.2281387717953631,0.19782749170907063,0.2593012951076818,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.4468992760334141,0.43620110400255263,0.4576435771595624,
main,1.0,INFO_META,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.684703048648087,0.6446324475242883,0.7289042101006028,
main,1.0,INFO_META,base_failed,pooled_seeds,gpu_s,macro,579,492,0.5658011623407505,0.5448787260829001,0.5888839790295878,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,base_failed,pooled_seeds,regret,hotpot,272,253,0.17279411764705882,0.13459061262520383,0.21256298374110433,
main,1.0,INFO_META,base_failed,pooled_seeds,regret,2wiki,307,239,0.11074918566775244,0.08143322475570032,0.1423734298721957,
main,1.0,INFO_META,base_failed,pooled_seeds,regret,macro,579,492,0.14177165165740563,0.11741775484746239,0.16682231620621518,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.294238683127572,0.23417721518987342,0.35833726415094336,
main,1.0,INFO_META,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.40860215053763443,0.35934489402697495,0.4589519089408603,
main,1.0,INFO_META,top50_incomplete,pooled_seeds,em,macro,503,394,0.3514204168326032,0.3122330541879948,0.3920800818816587,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.3541264370021288,0.29361980173402585,0.41551922392862484,
main,1.0,INFO_META,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.45123916321960933,0.40344133108011904,0.500983901005027,
main,1.0,INFO_META,top50_incomplete,pooled_seeds,f1,macro,503,394,0.4026828001108691,0.363394484659919,0.4423576695963654,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.294238683127572,0.23417721518987342,0.35833726415094336,
main,1.0,INFO_META,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.40860215053763443,0.35934489402697495,0.4589519089408603,
main,1.0,INFO_META,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.3514204168326032,0.3122330541879948,0.3920800818816587,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.45952565534792866,0.4462025813180327,0.4734480441097777,
main,1.0,INFO_META,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.660785432078158,0.6250332749842626,0.7018093036950398,
main,1.0,INFO_META,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.5601555437130433,0.5406431509763457,0.5817235412804883,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,top50_incomplete,pooled_seeds,regret,hotpot,162,150,0.17489711934156377,0.1282051282051282,0.2249488752556237,
main,1.0,INFO_META,top50_incomplete,pooled_seeds,regret,2wiki,341,244,0.136852394916911,0.10392031883574959,0.17165819875400712,
main,1.0,INFO_META,top50_incomplete,pooled_seeds,regret,macro,503,394,0.15587475712923737,0.12771623828091996,0.1864839051562654,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,pooled_seeds,em,hotpot,512,464,0.4661458333333333,0.4255722047893472,0.5066673360107095,
main,1.0,PROBE_REUSE,all,pooled_seeds,em,2wiki,512,407,0.443359375,0.40050890224004054,0.48733446601941743,
main,1.0,PROBE_REUSE,all,pooled_seeds,em,macro,1024,871,0.45475260416666663,0.4251290673659317,0.48510448383377164,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,pooled_seeds,f1,hotpot,512,464,0.5370147431087766,0.49827618517973415,0.575432725407663,
main,1.0,PROBE_REUSE,all,pooled_seeds,f1,2wiki,512,407,0.48381178137825065,0.44197457091891595,0.5261616502475263,
main,1.0,PROBE_REUSE,all,pooled_seeds,f1,macro,1024,871,0.5104132622435136,0.48203493028890915,0.5390659984711954,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,pooled_seeds,extractive_em,hotpot,512,464,0.4661458333333333,0.4255722047893472,0.5066673360107095,
main,1.0,PROBE_REUSE,all,pooled_seeds,extractive_em,2wiki,512,407,0.443359375,0.40050890224004054,0.48733446601941743,
main,1.0,PROBE_REUSE,all,pooled_seeds,extractive_em,macro,1024,871,0.45475260416666663,0.4251290673659317,0.48510448383377164,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,pooled_seeds,extractive_f1,hotpot,512,464,0.5368194306087767,0.49812057380667085,0.5753510284512474,
main,1.0,PROBE_REUSE,all,pooled_seeds,extractive_f1,2wiki,512,407,0.48381178137825065,0.44197457091891595,0.5261616502475263,
main,1.0,PROBE_REUSE,all,pooled_seeds,extractive_f1,macro,1024,871,0.5103156059935137,0.4820161259258915,0.5389588095911757,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,pooled_seeds,gpu_s,hotpot,512,464,0.6555973910884786,0.6428810861329254,0.6687203666189606,
main,1.0,PROBE_REUSE,all,pooled_seeds,gpu_s,2wiki,512,407,0.9400241947336114,0.9033619084844453,0.9764368862796077,
main,1.0,PROBE_REUSE,all,pooled_seeds,gpu_s,macro,1024,871,0.797810792911045,0.778519217141386,0.8172089518033817,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,pooled_seeds,cpu_s,hotpot,512,464,0.04601441168990134,0.04481590201098199,0.047195638093336,
main,1.0,PROBE_REUSE,all,pooled_seeds,cpu_s,2wiki,512,407,0.043499122720539844,0.042347964246663296,0.0446197829526854,
main,1.0,PROBE_REUSE,all,pooled_seeds,cpu_s,macro,1024,871,0.04475676720522059,0.043926178353624126,0.045576598468641635,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,pooled_seeds,input_tokens,hotpot,512,464,2455.65625,2409.94575794695,2502.908132158877,
main,1.0,PROBE_REUSE,all,pooled_seeds,input_tokens,2wiki,512,407,2660.701822916667,2570.00430008697,2751.765263074984,
main,1.0,PROBE_REUSE,all,pooled_seeds,input_tokens,macro,1024,871,2558.1790364583335,2506.45723259746,2609.327961677218,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,pooled_seeds,output_tokens,hotpot,512,464,56.33072916666667,55.15161917892158,57.558018253968264,
main,1.0,PROBE_REUSE,all,pooled_seeds,output_tokens,2wiki,512,407,54.10546875,52.5101466953952,55.732580433003726,
main,1.0,PROBE_REUSE,all,pooled_seeds,output_tokens,macro,1024,871,55.218098958333336,54.22566462543265,56.2237229706925,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,pooled_seeds,calls,hotpot,512,464,3.900390625,3.8816557285307285,3.9184328837508025,
main,1.0,PROBE_REUSE,all,pooled_seeds,calls,2wiki,512,407,3.899088541666666,3.879591395440412,3.917148362235067,
main,1.0,PROBE_REUSE,all,pooled_seeds,calls,macro,1024,871,3.899739583333333,3.8864630316748743,3.91256045694996,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,pooled_seeds,searches,hotpot,512,464,1.7200520833333335,1.6926575698505524,1.7478211181279095,
main,1.0,PROBE_REUSE,all,pooled_seeds,searches,2wiki,512,407,1.802734375,1.7766861512537178,1.827891254390432,
main,1.0,PROBE_REUSE,all,pooled_seeds,searches,macro,1024,871,1.7613932291666667,1.74273960756065,1.7800144222603476,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,pooled_seeds,reranker_windows,hotpot,512,464,86.94075520833334,84.89378540545658,88.98625397368288,
main,1.0,PROBE_REUSE,all,pooled_seeds,reranker_windows,2wiki,512,407,93.833984375,91.61659274749518,95.9585206243436,
main,1.0,PROBE_REUSE,all,pooled_seeds,reranker_windows,macro,1024,871,90.38736979166667,88.87815504492323,91.86256088252622,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,pooled_seeds,encoder_windows,hotpot,512,464,5.902994791666667,5.795284756109806,6.01349638603278,
main,1.0,PROBE_REUSE,all,pooled_seeds,encoder_windows,2wiki,512,407,6.302734375,6.140171965646016,6.470052083333332,
main,1.0,PROBE_REUSE,all,pooled_seeds,encoder_windows,macro,1024,871,6.102864583333334,6.001631271351015,6.200628827318857,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,PROBE_REUSE,all,pooled_seeds,harm,hotpot,512,464,0.05664062499999999,0.0401288434410167,0.07378805495804505,
main,1.0,PROBE_REUSE,all,pooled_seeds,harm,2wiki,512,407,0.043619791666666664,0.028439153439153438,0.06008934377293485,
main,1.0,PROBE_REUSE,all,pooled_seeds,harm,macro,1024,871,0.05013020833333333,0.03870784581878733,0.06222746439196399,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,other,pooled_seeds,em,hotpot,480,432,0.4451388888888889,0.4038045016674481,0.4873444203167205,
main,1.0,PROBE_REUSE,other,pooled_seeds,em,2wiki,325,245,0.2625641025641026,0.21893342601173926,0.3106521050965495,
main,1.0,PROBE_REUSE,other,pooled_seeds,em,macro,805,677,0.35385149572649577,0.32363265306649047,0.38584263385953066,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,other,pooled_seeds,f1,hotpot,480,432,0.5207323926493618,0.48156440815579254,0.5598969649378674,
main,1.0,PROBE_REUSE,other,pooled_seeds,f1,2wiki,325,245,0.3262922012276851,0.2818483214274819,0.37306449133561037,
main,1.0,PROBE_REUSE,other,pooled_seeds,f1,macro,805,677,0.42351229693852344,0.39350658489556556,0.45455591472732654,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,other,pooled_seeds,extractive_em,hotpot,480,432,0.4451388888888889,0.4038045016674481,0.4873444203167205,
main,1.0,PROBE_REUSE,other,pooled_seeds,extractive_em,2wiki,325,245,0.2625641025641026,0.21893342601173926,0.3106521050965495,
main,1.0,PROBE_REUSE,other,pooled_seeds,extractive_em,macro,805,677,0.35385149572649577,0.32363265306649047,0.38584263385953066,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,other,pooled_seeds,gpu_s,hotpot,480,432,0.6601243753138424,0.6469161428829571,0.6736478784343465,
main,1.0,PROBE_REUSE,other,pooled_seeds,gpu_s,2wiki,325,245,0.9650988034607403,0.9156710163118944,1.0179144107188849,
main,1.0,PROBE_REUSE,other,pooled_seeds,gpu_s,macro,805,677,0.8126115893872914,0.7874422078874588,0.8398098134523659,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,other,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,PROBE_REUSE,base_failed,pooled_seeds,em,hotpot,272,253,0.10171568627450979,0.07220216606498195,0.13283208020050125,
main,1.0,PROBE_REUSE,base_failed,pooled_seeds,em,2wiki,307,239,0.14440825190010856,0.11001072607260726,0.17997923322683704,
main,1.0,PROBE_REUSE,base_failed,pooled_seeds,em,macro,579,492,0.12306196908730918,0.10034261772709085,0.14667959185056093,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,base_failed,pooled_seeds,f1,hotpot,272,253,0.22623993660811745,0.18877334140979593,0.2648372003184551,
main,1.0,PROBE_REUSE,base_failed,pooled_seeds,f1,2wiki,307,239,0.2084763320420565,0.17165762894516762,0.2472828337656164,
main,1.0,PROBE_REUSE,base_failed,pooled_seeds,f1,macro,579,492,0.217358134325087,0.1915652494563854,0.2443186317973365,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.10171568627450979,0.07220216606498195,0.13283208020050125,
main,1.0,PROBE_REUSE,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.14440825190010856,0.11001072607260726,0.17997923322683704,
main,1.0,PROBE_REUSE,base_failed,pooled_seeds,extractive_em,macro,579,492,0.12306196908730918,0.10034261772709085,0.14667959185056093,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.6711038615896766,0.6529818333601296,0.6894049529249096,
main,1.0,PROBE_REUSE,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.9720790000797406,0.9219939886181269,1.0252942399349054,
main,1.0,PROBE_REUSE,base_failed,pooled_seeds,gpu_s,macro,579,492,0.8215914308347085,0.7949932860650019,0.8505020449752789,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.18930041152263374,0.13825642091648185,0.2444444444444444,
main,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.3304007820136852,0.2816897976553277,0.38082010582010584,
main,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,em,macro,503,394,0.25985059676815947,0.22466397937999752,0.2970456389879726,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.23899613622900126,0.18673273857816367,0.29517451550352913,
main,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.3611011851012797,0.314012028047399,0.4104130332495327,
main,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,f1,macro,503,394,0.30004866066514047,0.26484948728745356,0.3373941940376648,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.18930041152263374,0.13825642091648185,0.2444444444444444,
main,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.3304007820136852,0.2816897976553277,0.38082010582010584,
main,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.25985059676815947,0.22466397937999752,0.2970456389879726,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.6872984364544104,0.6649913173157076,0.7102197649061609,
main,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.9456904360296491,0.901696401520937,0.9956094404229441,
main,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.8164944362420297,0.7915555558241144,0.8437460648353158,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,TWO_ANSWER,all,pooled_seeds,em,hotpot,512,464,0.53515625,0.492781439004907,0.5763612217795484,
main,1.0,TWO_ANSWER,all,pooled_seeds,em,2wiki,512,407,0.45963541666666663,0.4169834047744502,0.5037095363079614,
main,1.0,TWO_ANSWER,all,pooled_seeds,em,macro,1024,871,0.4973958333333333,0.4670614878575846,0.527649479736316,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,pooled_seeds,f1,hotpot,512,464,0.6133456915427999,0.5736818074145709,0.6511753015890868,
main,1.0,TWO_ANSWER,all,pooled_seeds,f1,2wiki,512,407,0.5095952152839079,0.4674678775213711,0.5526121971447143,
main,1.0,TWO_ANSWER,all,pooled_seeds,f1,macro,1024,871,0.5614704534133539,0.5328863670695675,0.5898567264412357,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,pooled_seeds,extractive_em,hotpot,512,464,0.53515625,0.492781439004907,0.5763612217795484,
main,1.0,TWO_ANSWER,all,pooled_seeds,extractive_em,2wiki,512,407,0.45963541666666663,0.4169834047744502,0.5037095363079614,
main,1.0,TWO_ANSWER,all,pooled_seeds,extractive_em,macro,1024,871,0.4973958333333333,0.4670614878575846,0.527649479736316,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6133456915427999,0.5736818074145709,0.6511753015890868,
main,1.0,TWO_ANSWER,all,pooled_seeds,extractive_f1,2wiki,512,407,0.5095952152839079,0.4674678775213711,0.5526121971447143,
main,1.0,TWO_ANSWER,all,pooled_seeds,extractive_f1,macro,1024,871,0.5614704534133539,0.5328863670695675,0.5898567264412357,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,pooled_seeds,gpu_s,hotpot,512,464,0.5664166835384421,0.5578639381686167,0.5753909345733152,
main,1.0,TWO_ANSWER,all,pooled_seeds,gpu_s,2wiki,512,407,0.867202433317394,0.8278437002966506,0.9085442116510639,
main,1.0,TWO_ANSWER,all,pooled_seeds,gpu_s,macro,1024,871,0.716809558427918,0.696555281956672,0.7378059011091783,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,pooled_seeds,cpu_s,hotpot,512,464,0.09179843156691465,0.08979556314973823,0.09387111686127846,
main,1.0,TWO_ANSWER,all,pooled_seeds,cpu_s,2wiki,512,407,0.08607254434020827,0.08396170701639956,0.08814677747057913,
main,1.0,TWO_ANSWER,all,pooled_seeds,cpu_s,macro,1024,871,0.08893548795356146,0.08745260897498323,0.09040600608876742,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,pooled_seeds,input_tokens,hotpot,512,464,2651.5390625,2604.420808482439,2698.881806883292,
main,1.0,TWO_ANSWER,all,pooled_seeds,input_tokens,2wiki,512,407,3106.385416666667,3006.2229894759666,3209.4519767709835,
main,1.0,TWO_ANSWER,all,pooled_seeds,input_tokens,macro,1024,871,2878.9622395833335,2822.836410486781,2935.5219166828197,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,pooled_seeds,output_tokens,hotpot,512,464,57.05533854166667,55.83661395489853,58.33663611778846,
main,1.0,TWO_ANSWER,all,pooled_seeds,output_tokens,2wiki,512,407,56.460286458333336,54.726651943717464,58.20172156671235,
main,1.0,TWO_ANSWER,all,pooled_seeds,output_tokens,macro,1024,871,56.7578125,55.69715622508485,57.80706003683876,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,pooled_seeds,calls,hotpot,512,464,3.958984375,3.9415204678362574,3.9748062015503876,
main,1.0,TWO_ANSWER,all,pooled_seeds,calls,2wiki,512,407,3.98046875,3.9681274900398407,3.9920322685401537,
main,1.0,TWO_ANSWER,all,pooled_seeds,calls,macro,1024,871,3.9697265625,3.9591447475094537,3.9795437218601246,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,pooled_seeds,searches,hotpot,512,464,2.7454427083333335,2.7011921970633237,2.7900990409191295,
main,1.0,TWO_ANSWER,all,pooled_seeds,searches,2wiki,512,407,2.835286458333333,2.7956572492569918,2.873787321960763,
main,1.0,TWO_ANSWER,all,pooled_seeds,searches,macro,1024,871,2.790364583333333,2.7609675862240524,2.8195699279896997,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,pooled_seeds,reranker_windows,hotpot,512,464,195.46354166666666,191.5761454086585,199.4922803617571,
main,1.0,TWO_ANSWER,all,pooled_seeds,reranker_windows,2wiki,512,407,203.19075520833334,199.69519881701098,206.77218006996276,
main,1.0,TWO_ANSWER,all,pooled_seeds,reranker_windows,macro,1024,871,199.3271484375,196.69591077164156,201.96208765430248,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,pooled_seeds,encoder_windows,hotpot,512,464,6.449869791666666,6.3419822705187245,6.556420360372708,
main,1.0,TWO_ANSWER,all,pooled_seeds,encoder_windows,2wiki,512,407,7.289713541666666,7.101127546886426,7.479538079302302,
main,1.0,TWO_ANSWER,all,pooled_seeds,encoder_windows,macro,1024,871,6.869791666666666,6.758615989006574,6.978382940683778,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,TWO_ANSWER,all,pooled_seeds,harm,hotpot,512,464,0.016276041666666664,0.00796812749003984,0.02618169877078487,
main,1.0,TWO_ANSWER,all,pooled_seeds,harm,2wiki,512,407,0.04036458333333333,0.024325754220188,0.058221369161868194,
main,1.0,TWO_ANSWER,all,pooled_seeds,harm,macro,1024,871,0.028320312499999997,0.01917575556362955,0.03836516326210303,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,other,pooled_seeds,em,hotpot,480,432,0.5166666666666667,0.47360721934575534,0.5599445599445599,
main,1.0,TWO_ANSWER,other,pooled_seeds,em,2wiki,325,245,0.28923076923076924,0.24242424242424246,0.3385258469626168,
main,1.0,TWO_ANSWER,other,pooled_seeds,em,macro,805,677,0.402948717948718,0.37155705495152486,0.43617170934968275,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,other,pooled_seeds,f1,hotpot,480,432,0.6000687376456533,0.5593313291368103,0.6403068998667218,
main,1.0,TWO_ANSWER,other,pooled_seeds,f1,2wiki,325,245,0.36793666736008457,0.32132352188890495,0.41676537802190583,
main,1.0,TWO_ANSWER,other,pooled_seeds,f1,macro,805,677,0.4840027025028689,0.45339308912417614,0.5155890917338067,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,other,pooled_seeds,extractive_em,hotpot,480,432,0.5166666666666667,0.47360721934575534,0.5599445599445599,
main,1.0,TWO_ANSWER,other,pooled_seeds,extractive_em,2wiki,325,245,0.28923076923076924,0.24242424242424246,0.3385258469626168,
main,1.0,TWO_ANSWER,other,pooled_seeds,extractive_em,macro,805,677,0.402948717948718,0.37155705495152486,0.43617170934968275,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,other,pooled_seeds,gpu_s,hotpot,480,432,0.5693902024275949,0.560532101373799,0.5785430034797299,
main,1.0,TWO_ANSWER,other,pooled_seeds,gpu_s,2wiki,325,245,0.8925123130403076,0.8397791283523555,0.9524263577222992,
main,1.0,TWO_ANSWER,other,pooled_seeds,gpu_s,macro,805,677,0.7309512577339512,0.7040513022031777,0.7610486619070918,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,other,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,TWO_ANSWER,base_failed,pooled_seeds,em,hotpot,272,253,0.15563725490196076,0.11691542288557215,0.19753086419753085,
main,1.0,TWO_ANSWER,base_failed,pooled_seeds,em,2wiki,307,239,0.16612377850162866,0.12828947368421054,0.20572461657930494,
main,1.0,TWO_ANSWER,base_failed,pooled_seeds,em,macro,579,492,0.1608805167017947,0.13381209113151626,0.18950825538424748,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,base_failed,pooled_seeds,f1,hotpot,272,253,0.2942586057720482,0.24913863327870456,0.34050897096945154,
main,1.0,TWO_ANSWER,base_failed,pooled_seeds,f1,2wiki,307,239,0.24192636755611782,0.20127056413053065,0.2834432054873484,
main,1.0,TWO_ANSWER,base_failed,pooled_seeds,f1,macro,579,492,0.26809248666408303,0.23774880956349093,0.2987679511908717,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.15563725490196076,0.11691542288557215,0.19753086419753085,
main,1.0,TWO_ANSWER,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.16612377850162866,0.12828947368421054,0.20572461657930494,
main,1.0,TWO_ANSWER,base_failed,pooled_seeds,extractive_em,macro,579,492,0.1608805167017947,0.13381209113151626,0.18950825538424748,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.5753837551135127,0.5628333187039782,0.5882313695938679,
main,1.0,TWO_ANSWER,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.9063694413418129,0.8514124634131004,0.9678547771464777,
main,1.0,TWO_ANSWER,base_failed,pooled_seeds,gpu_s,macro,579,492,0.7408765982276628,0.7121544540321466,0.7729125866767198,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.25925925925925924,0.1991614255765199,0.3248421080921282,
main,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.34310850439882695,0.2929875120076849,0.3946607059191004,
main,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,em,macro,503,394,0.3011838818290431,0.26161152849049596,0.34218992997942277,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.32256930883474094,0.2599090110475807,0.3871027363386673,
main,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.3836455431546652,0.3360270176218569,0.4335380481888039,
main,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,f1,macro,503,394,0.3531074259947031,0.3136095279436753,0.39434579539034803,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.25925925925925924,0.1991614255765199,0.3248421080921282,
main,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.34310850439882695,0.2929875120076849,0.3946607059191004,
main,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.3011838818290431,0.26161152849049596,0.34218992997942277,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.5858569626360308,0.5698325447737166,0.6025962538086757,
main,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.8760752560190699,0.8264860844262212,0.9326836261763278,
main,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.7309661093275504,0.7048233792259556,0.7610161154705954,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,UNION_RAW,all,pooled_seeds,em,hotpot,512,464,0.568359375,0.5248068020201434,0.6122047244094488,
main,1.0,UNION_RAW,all,pooled_seeds,em,2wiki,512,407,0.41796875,0.3731045809659091,0.46507211565569423,
main,1.0,UNION_RAW,all,pooled_seeds,em,macro,1024,871,0.4931640625,0.4620148273089426,0.5255673974493688,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,pooled_seeds,f1,hotpot,512,464,0.6538437808744564,0.6141909402574254,0.6927611413911401,
main,1.0,UNION_RAW,all,pooled_seeds,f1,2wiki,512,407,0.47532449723771053,0.43248937622909184,0.5208774963544917,
main,1.0,UNION_RAW,all,pooled_seeds,f1,macro,1024,871,0.5645841390560835,0.5347010841026099,0.5939589639128188,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,pooled_seeds,extractive_em,hotpot,512,464,0.568359375,0.5248068020201434,0.6122047244094488,
main,1.0,UNION_RAW,all,pooled_seeds,extractive_em,2wiki,512,407,0.41796875,0.3731045809659091,0.46507211565569423,
main,1.0,UNION_RAW,all,pooled_seeds,extractive_em,macro,1024,871,0.4931640625,0.4620148273089426,0.5255673974493688,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6538437808744564,0.6141909402574254,0.6927611413911401,
main,1.0,UNION_RAW,all,pooled_seeds,extractive_f1,2wiki,512,407,0.47532449723771053,0.43248937622909184,0.5208774963544917,
main,1.0,UNION_RAW,all,pooled_seeds,extractive_f1,macro,1024,871,0.5645841390560835,0.5347010841026099,0.5939589639128188,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,pooled_seeds,gpu_s,hotpot,512,464,0.46735059138838414,0.46018332438382065,0.474540888679151,
main,1.0,UNION_RAW,all,pooled_seeds,gpu_s,2wiki,512,407,0.7304305638340237,0.6955004714018646,0.7678828711578453,
main,1.0,UNION_RAW,all,pooled_seeds,gpu_s,macro,1024,871,0.5988905776112039,0.5809849641838031,0.6178319618358715,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,pooled_seeds,cpu_s,hotpot,512,464,0.10292149141378104,0.10127207317734582,0.10458842364408819,
main,1.0,UNION_RAW,all,pooled_seeds,cpu_s,2wiki,512,407,0.09436480508088607,0.09244930980610913,0.09624134555729294,
main,1.0,UNION_RAW,all,pooled_seeds,cpu_s,macro,1024,871,0.09864314824733356,0.09736689142732528,0.09988141851817849,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,pooled_seeds,input_tokens,hotpot,512,464,2026.44921875,1992.9551388451168,2060.348574737684,
main,1.0,UNION_RAW,all,pooled_seeds,input_tokens,2wiki,512,407,2486.544921875,2407.372040986633,2567.8123550374257,
main,1.0,UNION_RAW,all,pooled_seeds,input_tokens,macro,1024,871,2256.4970703125,2212.968390620368,2299.9593398341212,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,pooled_seeds,output_tokens,hotpot,512,464,51.796875,50.73281436366889,52.894556564167836,
main,1.0,UNION_RAW,all,pooled_seeds,output_tokens,2wiki,512,407,50.544921875,49.255859375,51.833064516129035,
main,1.0,UNION_RAW,all,pooled_seeds,output_tokens,macro,1024,871,51.1708984375,50.324256198668095,51.99978261416869,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,pooled_seeds,calls,hotpot,512,464,3.0,3.0,3.0,
main,1.0,UNION_RAW,all,pooled_seeds,calls,2wiki,512,407,3.0,3.0,3.0,
main,1.0,UNION_RAW,all,pooled_seeds,calls,macro,1024,871,3.0,3.0,3.0,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,pooled_seeds,searches,hotpot,512,464,4.0,4.0,4.0,
main,1.0,UNION_RAW,all,pooled_seeds,searches,2wiki,512,407,4.0,4.0,4.0,
main,1.0,UNION_RAW,all,pooled_seeds,searches,macro,1024,871,4.0,4.0,4.0,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,pooled_seeds,reranker_windows,hotpot,512,464,230.09375,227.05815593952823,233.09745790083718,
main,1.0,UNION_RAW,all,pooled_seeds,reranker_windows,2wiki,512,407,231.07421875,227.53464264202086,234.52447529354208,
main,1.0,UNION_RAW,all,pooled_seeds,reranker_windows,macro,1024,871,230.583984375,228.21342343831813,232.82115414776655,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,pooled_seeds,encoder_windows,hotpot,512,464,3.0,3.0,3.0,
main,1.0,UNION_RAW,all,pooled_seeds,encoder_windows,2wiki,512,407,3.0,3.0,3.0,
main,1.0,UNION_RAW,all,pooled_seeds,encoder_windows,macro,1024,871,3.0,3.0,3.0,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,UNION_RAW,all,pooled_seeds,harm,hotpot,512,464,0.0546875,0.03592814371257485,0.07518945879550358,
main,1.0,UNION_RAW,all,pooled_seeds,harm,2wiki,512,407,0.0703125,0.04633068682364457,0.09708876560332869,
main,1.0,UNION_RAW,all,pooled_seeds,harm,macro,1024,871,0.0625,0.046897962054889164,0.07906802092403424,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,other,pooled_seeds,em,hotpot,480,432,0.55,0.504149377593361,0.5953878406708596,
main,1.0,UNION_RAW,other,pooled_seeds,em,2wiki,325,245,0.2246153846153846,0.17956656346749225,0.27129337539432175,
main,1.0,UNION_RAW,other,pooled_seeds,em,macro,805,677,0.38730769230769235,0.3552417793284249,0.42013977066813063,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,other,pooled_seeds,f1,hotpot,480,432,0.6411833662660869,0.6007926695833606,0.6819555972830089,
main,1.0,UNION_RAW,other,pooled_seeds,f1,2wiki,325,245,0.31497274641756245,0.26858654303850954,0.3629612575270463,
main,1.0,UNION_RAW,other,pooled_seeds,f1,macro,805,677,0.47807805634182465,0.4473386281316247,0.5092614352761827,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,other,pooled_seeds,extractive_em,hotpot,480,432,0.55,0.504149377593361,0.5953878406708596,
main,1.0,UNION_RAW,other,pooled_seeds,extractive_em,2wiki,325,245,0.2246153846153846,0.17956656346749225,0.27129337539432175,
main,1.0,UNION_RAW,other,pooled_seeds,extractive_em,macro,805,677,0.38730769230769235,0.3552417793284249,0.42013977066813063,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,other,pooled_seeds,gpu_s,hotpot,480,432,0.4699954376691654,0.4626058633878094,0.4775783177665989,
main,1.0,UNION_RAW,other,pooled_seeds,gpu_s,2wiki,325,245,0.7545327181654921,0.706872232408697,0.8103536204903016,
main,1.0,UNION_RAW,other,pooled_seeds,gpu_s,macro,805,677,0.6122640779173287,0.5882056724527953,0.6407377009448856,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,other,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,UNION_RAW,base_failed,pooled_seeds,em,hotpot,272,253,0.29044117647058826,0.23616236162361623,0.3446969696969697,
main,1.0,UNION_RAW,base_failed,pooled_seeds,em,2wiki,307,239,0.1465798045602606,0.10476110038610038,0.19122388546422334,
main,1.0,UNION_RAW,base_failed,pooled_seeds,em,macro,579,492,0.21851049051542443,0.18456718143480136,0.2535982896356933,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,base_failed,pooled_seeds,f1,hotpot,272,253,0.43444123458721207,0.3829319392007958,0.4860122940108436,
main,1.0,UNION_RAW,base_failed,pooled_seeds,f1,2wiki,307,239,0.22984799440683873,0.1841829406105436,0.27745901339143453,
main,1.0,UNION_RAW,base_failed,pooled_seeds,f1,macro,579,492,0.33214461449702537,0.2973202461524987,0.3683559209916614,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.29044117647058826,0.23616236162361623,0.3446969696969697,
main,1.0,UNION_RAW,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.1465798045602606,0.10476110038610038,0.19122388546422334,
main,1.0,UNION_RAW,base_failed,pooled_seeds,extractive_em,macro,579,492,0.21851049051542443,0.18456718143480136,0.2535982896356933,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.47766228519896214,0.4675742246224613,0.48766435011543474,
main,1.0,UNION_RAW,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.7627495213501173,0.7130182516709712,0.819382422869396,
main,1.0,UNION_RAW,base_failed,pooled_seeds,gpu_s,macro,579,492,0.6202059032745397,0.5948415284257429,0.6492783525459048,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,UNION_RAW,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.3333333333333333,0.2628125,0.4088050314465409,
main,1.0,UNION_RAW,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.2785923753665689,0.2287390029325513,0.32934131736526945,
main,1.0,UNION_RAW,top50_incomplete,pooled_seeds,em,macro,503,394,0.3059628543499511,0.26226789333832373,0.35055000384866064,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.39788971316749105,0.32986166476020373,0.4687346734462119,
main,1.0,UNION_RAW,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.33088770009591123,0.28123123967091346,0.3806132132181523,
main,1.0,UNION_RAW,top50_incomplete,pooled_seeds,f1,macro,503,394,0.36438870663170114,0.3213371571137298,0.4071928443164305,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.3333333333333333,0.2628125,0.4088050314465409,
main,1.0,UNION_RAW,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.2785923753665689,0.2287390029325513,0.32934131736526945,
main,1.0,UNION_RAW,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.3059628543499511,0.26226789333832373,0.35055000384866064,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.4857008590284194,0.4733196405084803,0.4985522392753754,
main,1.0,UNION_RAW,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.7465706012559059,0.7023298445361483,0.7992603415653567,
main,1.0,UNION_RAW,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.6161357301421626,0.5932648319888525,0.6432818390988301,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,UNION_VERIFY,all,pooled_seeds,em,hotpot,512,464,0.517578125,0.4745970284760818,0.560577037566232,
main,1.0,UNION_VERIFY,all,pooled_seeds,em,2wiki,512,407,0.4114583333333333,0.36712150747238464,0.4586686468646864,
main,1.0,UNION_VERIFY,all,pooled_seeds,em,macro,1024,871,0.46451822916666663,0.43287528289347355,0.4963659262073235,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,pooled_seeds,f1,hotpot,512,464,0.5996348910110997,0.559944962191617,0.6404871640046247,
main,1.0,UNION_VERIFY,all,pooled_seeds,f1,2wiki,512,407,0.4568940514217422,0.4138136645432356,0.5015894368411423,
main,1.0,UNION_VERIFY,all,pooled_seeds,f1,macro,1024,871,0.528264471216421,0.4987723419614814,0.5579299639022217,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,pooled_seeds,extractive_em,hotpot,512,464,0.517578125,0.4745970284760818,0.560577037566232,
main,1.0,UNION_VERIFY,all,pooled_seeds,extractive_em,2wiki,512,407,0.4114583333333333,0.36712150747238464,0.4586686468646864,
main,1.0,UNION_VERIFY,all,pooled_seeds,extractive_em,macro,1024,871,0.46451822916666663,0.43287528289347355,0.4963659262073235,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,pooled_seeds,extractive_f1,hotpot,512,464,0.5996348910110997,0.559944962191617,0.6404871640046247,
main,1.0,UNION_VERIFY,all,pooled_seeds,extractive_f1,2wiki,512,407,0.45691714824361956,0.41385971824782586,0.5015900131361131,
main,1.0,UNION_VERIFY,all,pooled_seeds,extractive_f1,macro,1024,871,0.5282760196273596,0.49879107127662575,0.5579413161259672,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,pooled_seeds,gpu_s,hotpot,512,464,0.4690268727382757,0.461836835746618,0.4762376990875975,
main,1.0,UNION_VERIFY,all,pooled_seeds,gpu_s,2wiki,512,407,0.7326198037610415,0.6976688611077781,0.7701200611040374,
main,1.0,UNION_VERIFY,all,pooled_seeds,gpu_s,macro,1024,871,0.6008233382496586,0.5829209144263251,0.6197980145864621,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,pooled_seeds,cpu_s,hotpot,512,464,0.10292909792618897,0.10127967968975374,0.1045960301564961,
main,1.0,UNION_VERIFY,all,pooled_seeds,cpu_s,2wiki,512,407,0.094372411593294,0.09245691631851706,0.09624895206970085,
main,1.0,UNION_VERIFY,all,pooled_seeds,cpu_s,macro,1024,871,0.09865075475974149,0.09737449793973321,0.0998890250305864,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,pooled_seeds,input_tokens,hotpot,512,464,2026.44921875,1992.9551388451168,2060.348574737684,
main,1.0,UNION_VERIFY,all,pooled_seeds,input_tokens,2wiki,512,407,2486.544921875,2407.372040986633,2567.8123550374257,
main,1.0,UNION_VERIFY,all,pooled_seeds,input_tokens,macro,1024,871,2256.4970703125,2212.968390620368,2299.9593398341212,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,pooled_seeds,output_tokens,hotpot,512,464,51.796875,50.73281436366889,52.894556564167836,
main,1.0,UNION_VERIFY,all,pooled_seeds,output_tokens,2wiki,512,407,50.544921875,49.255859375,51.833064516129035,
main,1.0,UNION_VERIFY,all,pooled_seeds,output_tokens,macro,1024,871,51.1708984375,50.324256198668095,51.99978261416869,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,pooled_seeds,calls,hotpot,512,464,3.0,3.0,3.0,
main,1.0,UNION_VERIFY,all,pooled_seeds,calls,2wiki,512,407,3.0,3.0,3.0,
main,1.0,UNION_VERIFY,all,pooled_seeds,calls,macro,1024,871,3.0,3.0,3.0,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,pooled_seeds,searches,hotpot,512,464,4.0,4.0,4.0,
main,1.0,UNION_VERIFY,all,pooled_seeds,searches,2wiki,512,407,4.0,4.0,4.0,
main,1.0,UNION_VERIFY,all,pooled_seeds,searches,macro,1024,871,4.0,4.0,4.0,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,pooled_seeds,reranker_windows,hotpot,512,464,230.09375,227.05815593952823,233.09745790083718,
main,1.0,UNION_VERIFY,all,pooled_seeds,reranker_windows,2wiki,512,407,231.07421875,227.53464264202086,234.52447529354208,
main,1.0,UNION_VERIFY,all,pooled_seeds,reranker_windows,macro,1024,871,230.583984375,228.21342343831813,232.82115414776655,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,pooled_seeds,encoder_windows,hotpot,512,464,6.23828125,6.169583944922066,6.308550716941051,
main,1.0,UNION_VERIFY,all,pooled_seeds,encoder_windows,2wiki,512,407,7.00390625,6.8675882689871255,7.142012674825175,
main,1.0,UNION_VERIFY,all,pooled_seeds,encoder_windows,macro,1024,871,6.62109375,6.543689247847086,6.697743467873066,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,UNION_VERIFY,all,pooled_seeds,harm,hotpot,512,464,0.026041666666666664,0.013486827478879502,0.039974854932301726,
main,1.0,UNION_VERIFY,all,pooled_seeds,harm,2wiki,512,407,0.024739583333333336,0.012894906511927788,0.038535743179073496,
main,1.0,UNION_VERIFY,all,pooled_seeds,harm,macro,1024,871,0.025390625,0.016506910460714806,0.034935114146909675,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,other,pooled_seeds,em,hotpot,480,432,0.5006944444444444,0.45621002608353883,0.5453218616582356,
main,1.0,UNION_VERIFY,other,pooled_seeds,em,2wiki,325,245,0.21743589743589742,0.17248585448900905,0.2647686718719192,
main,1.0,UNION_VERIFY,other,pooled_seeds,em,macro,805,677,0.35906517094017093,0.3274797175167675,0.39087157862609784,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,other,pooled_seeds,f1,hotpot,480,432,0.588221661522951,0.5467616515460263,0.6299431993368351,
main,1.0,UNION_VERIFY,other,pooled_seeds,f1,2wiki,325,245,0.2890146287013293,0.24414368818976995,0.33575273750396795,
main,1.0,UNION_VERIFY,other,pooled_seeds,f1,macro,805,677,0.43861814511214015,0.40917423760936295,0.469835278170705,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,other,pooled_seeds,extractive_em,hotpot,480,432,0.5006944444444444,0.45621002608353883,0.5453218616582356,
main,1.0,UNION_VERIFY,other,pooled_seeds,extractive_em,2wiki,325,245,0.21743589743589742,0.17248585448900905,0.2647686718719192,
main,1.0,UNION_VERIFY,other,pooled_seeds,extractive_em,macro,805,677,0.35906517094017093,0.3274797175167675,0.39087157862609784,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,other,pooled_seeds,gpu_s,hotpot,480,432,0.47168480786534894,0.4642617526122605,0.4793069021730683,
main,1.0,UNION_VERIFY,other,pooled_seeds,gpu_s,2wiki,325,245,0.7569169399071403,0.7092053849130422,0.8127432220635806,
main,1.0,UNION_VERIFY,other,pooled_seeds,gpu_s,macro,805,677,0.6143008738862445,0.5902195713207492,0.6428114925445904,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,other,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,UNION_VERIFY,base_failed,pooled_seeds,em,hotpot,272,253,0.14093137254901958,0.10227065361645653,0.18170878459687123,
main,1.0,UNION_VERIFY,base_failed,pooled_seeds,em,2wiki,307,239,0.05971769815418024,0.034013605442176874,0.08924776745033715,
main,1.0,UNION_VERIFY,base_failed,pooled_seeds,em,macro,579,492,0.10032453535159991,0.07658939327068005,0.12503549131082783,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,base_failed,pooled_seeds,f1,hotpot,272,253,0.28865097131501133,0.244089706243506,0.33371062012836633,
main,1.0,UNION_VERIFY,base_failed,pooled_seeds,f1,2wiki,307,239,0.13050581584189958,0.10006270989443644,0.1638069929465162,
main,1.0,UNION_VERIFY,base_failed,pooled_seeds,f1,macro,579,492,0.20957839357845545,0.18286808218502523,0.2372763414568409,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.14093137254901958,0.10227065361645653,0.18170878459687123,
main,1.0,UNION_VERIFY,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.05971769815418024,0.034013605442176874,0.08924776745033715,
main,1.0,UNION_VERIFY,base_failed,pooled_seeds,extractive_em,macro,579,492,0.10032453535159991,0.07658939327068005,0.12503549131082783,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.4793553355566007,0.4692323525800517,0.4893948066253637,
main,1.0,UNION_VERIFY,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.765099699674509,0.7153213001237697,0.8218252198060123,
main,1.0,UNION_VERIFY,base_failed,pooled_seeds,gpu_s,macro,579,492,0.6222275176155548,0.5968340709572669,0.6513479985883126,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.24074074074074073,0.17916666666666664,0.30723636481409494,
main,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.270772238514174,0.22028856107660455,0.32212885154061627,
main,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,em,macro,503,394,0.25575648962745734,0.21534190926586494,0.2976069280332862,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.30179139424030865,0.23907268315548572,0.3665231419320601,
main,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.3089399728374051,0.259409581748653,0.35848932752262486,
main,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,f1,macro,503,394,0.30536568353885685,0.26537059574088107,0.3466254109096295,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.24074074074074073,0.17916666666666664,0.30723636481409494,
main,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.270772238514174,0.22028856107660455,0.32212885154061627,
main,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.25575648962745734,0.21534190926586494,0.2976069280332862,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.48745276631353096,0.4750293846982233,0.5003239871260334,
main,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.7488721620663241,0.7046293552380583,0.8016084466214581,
main,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.6181624641899275,0.5952449990200368,0.6453414810455704,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_RAW,all,pooled_seeds,em,hotpot,512,464,0.61328125,0.5708520935228779,0.6551059730250481,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,em,2wiki,512,407,0.52734375,0.48323249783923944,0.572,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,em,macro,1024,871,0.5703125,0.5394528489578158,0.6010032614423544,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,pooled_seeds,f1,hotpot,512,464,0.7034464915117187,0.6665925501744618,0.7399575915752691,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,f1,2wiki,512,407,0.5872187022445481,0.5449026305553537,0.630217874839907,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,f1,macro,1024,871,0.6453325968781334,0.616265906464389,0.6738295051754211,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,pooled_seeds,extractive_em,hotpot,512,464,0.61328125,0.5708520935228779,0.6551059730250481,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,extractive_em,2wiki,512,407,0.52734375,0.48323249783923944,0.572,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,extractive_em,macro,1024,871,0.5703125,0.5394528489578158,0.6010032614423544,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,pooled_seeds,extractive_f1,hotpot,512,464,0.7034464915117187,0.6665925501744618,0.7399575915752691,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,extractive_f1,2wiki,512,407,0.5872187022445481,0.5449026305553537,0.630217874839907,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,extractive_f1,macro,1024,871,0.6453325968781334,0.616265906464389,0.6738295051754211,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,pooled_seeds,gpu_s,hotpot,512,464,0.4932688209962317,0.48396861167352706,0.5026252810404138,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,gpu_s,2wiki,512,407,0.9060297505462039,0.7433370553433125,1.2042425688843783,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,gpu_s,macro,1024,871,0.6996492857712178,0.6177043155997358,0.84908654593262,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,pooled_seeds,cpu_s,hotpot,512,464,0.051662869923120525,0.05091298724558298,0.05240016273811954,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,cpu_s,2wiki,512,407,0.046695661519152054,0.04584875136449234,0.04755925823414511,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,cpu_s,macro,1024,871,0.04917926572113629,0.04861628929033768,0.04973758807925293,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,pooled_seeds,input_tokens,hotpot,512,464,1985.01171875,1949.6284502408314,2021.5562879640045,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,input_tokens,2wiki,512,407,2278.494140625,2199.57917359327,2357.632245756668,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,input_tokens,macro,1024,871,2131.7529296875,2089.242477348852,2174.752388224396,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,pooled_seeds,output_tokens,hotpot,512,464,79.732421875,77.67052962158809,81.87674415048173,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,output_tokens,2wiki,512,407,71.69921875,69.79215610012866,73.63757115749526,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,output_tokens,macro,1024,871,75.7158203125,74.28198544940784,77.14984517632956,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,pooled_seeds,calls,hotpot,512,464,3.0,3.0,3.0,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,calls,2wiki,512,407,3.0,3.0,3.0,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,calls,macro,1024,871,3.0,3.0,3.0,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,pooled_seeds,searches,hotpot,512,464,2.0,2.0,2.0,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,searches,2wiki,512,407,2.0,2.0,2.0,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,searches,macro,1024,871,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,pooled_seeds,reranker_windows,hotpot,512,464,101.1796875,101.05905221756416,101.30326455221217,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,reranker_windows,2wiki,512,407,105.482421875,105.07429522778615,105.90637450199203,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,reranker_windows,macro,1024,871,103.3310546875,103.1185400200613,103.54960588669553,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,pooled_seeds,encoder_windows,hotpot,512,464,1.0,1.0,1.0,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,encoder_windows,2wiki,512,407,1.0,1.0,1.0,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,encoder_windows,macro,1024,871,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_RAW,all,pooled_seeds,harm,hotpot,512,464,0.03125,0.017341040462427744,0.04715359745061334,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,harm,2wiki,512,407,0.060546875,0.040776699029126215,0.08251520613600112,
main,1.0,FREE_GAP_RAW,all,pooled_seeds,harm,macro,1024,871,0.0458984375,0.033692912715452994,0.05951056336733692,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,other,pooled_seeds,em,hotpot,480,432,0.6,0.5562496804703476,0.6434599156118144,
main,1.0,FREE_GAP_RAW,other,pooled_seeds,em,2wiki,325,245,0.38153846153846155,0.329031207313229,0.4364820846905538,
main,1.0,FREE_GAP_RAW,other,pooled_seeds,em,macro,805,677,0.49076923076923074,0.45706905224524635,0.5263088186647056,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,other,pooled_seeds,f1,hotpot,480,432,0.6961762576124999,0.6583097960776902,0.7339552326733708,
main,1.0,FREE_GAP_RAW,other,pooled_seeds,f1,2wiki,325,245,0.4758645401514112,0.42535681386845975,0.5289330899635311,
main,1.0,FREE_GAP_RAW,other,pooled_seeds,f1,macro,805,677,0.5860203988819556,0.5543045496111211,0.61872839824824,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,other,pooled_seeds,extractive_em,hotpot,480,432,0.6,0.5562496804703476,0.6434599156118144,
main,1.0,FREE_GAP_RAW,other,pooled_seeds,extractive_em,2wiki,325,245,0.38153846153846155,0.329031207313229,0.4364820846905538,
main,1.0,FREE_GAP_RAW,other,pooled_seeds,extractive_em,macro,805,677,0.49076923076923074,0.45706905224524635,0.5263088186647056,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,other,pooled_seeds,gpu_s,hotpot,480,432,0.49752887365842824,0.48801720461168635,0.5068508679007636,
main,1.0,FREE_GAP_RAW,other,pooled_seeds,gpu_s,2wiki,325,245,0.7809466708539126,0.738220093398183,0.8288718596708059,
main,1.0,FREE_GAP_RAW,other,pooled_seeds,gpu_s,macro,805,677,0.6392377722561704,0.6176189194179549,0.663834390061565,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,other,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,em,hotpot,272,253,0.33088235294117646,0.27715355805243447,0.3880597014925373,
main,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,em,2wiki,307,239,0.3127035830618892,0.26073594322622445,0.36421835029588395,
main,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,em,macro,579,492,0.32179296800153284,0.2843328052710286,0.3599006278540721,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,f1,hotpot,272,253,0.4818183036446444,0.4308976932579697,0.5343829689084691,
main,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,f1,2wiki,307,239,0.4029492065312414,0.34930285605604083,0.45577705344494635,
main,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,f1,macro,579,492,0.4423837550879429,0.40563079819356773,0.4792690908025793,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.33088235294117646,0.27715355805243447,0.3880597014925373,
main,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.3127035830618892,0.26073594322622445,0.36421835029588395,
main,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,extractive_em,macro,579,492,0.32179296800153284,0.2843328052710286,0.3599006278540721,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.5018282863611294,0.48955187417453017,0.5140445913355122,
main,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.7875638897198874,0.7432823349707872,0.8368317681894704,
main,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,gpu_s,macro,579,492,0.6446960880405084,0.6216625869872411,0.6703876854767401,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.4444444444444444,0.36875,0.5222929936305732,
main,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.4398826979472141,0.38596491228070173,0.4937916603544917,
main,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,em,macro,503,394,0.4421635711958293,0.3945716043921473,0.4889306056108911,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.5206545643092483,0.44902844430950484,0.5929175635459853,
main,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.4917543254273208,0.43855373898420796,0.544029631743076,
main,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,f1,macro,503,394,0.5062044448682845,0.4619449980266907,0.5497052907566485,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.4444444444444444,0.36875,0.5222929936305732,
main,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.4398826979472141,0.38596491228070173,0.4937916603544917,
main,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.4421635711958293,0.3945716043921473,0.4889306056108911,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.510599605048298,0.49533863168469433,0.526288863698425,
main,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.7683381546725746,0.7293624278943341,0.8134390424478594,
main,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.6394688798604363,0.6182246581409702,0.6633270898322753,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,em,hotpot,512,464,0.55078125,0.5081539465101108,0.5919194925444926,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,em,2wiki,512,407,0.47721354166666663,0.4337177177177178,0.5223506399772725,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,em,macro,1024,871,0.5139973958333333,0.4834676541839974,0.5446709367574694,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,f1,hotpot,512,464,0.6289254126982999,0.5897842621098316,0.666881894919881,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,f1,2wiki,512,407,0.5288942394231522,0.48669198218197657,0.5722777994510524,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,f1,macro,1024,871,0.578909826060726,0.5499839742601437,0.6078611481958854,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,extractive_em,hotpot,512,464,0.55078125,0.5081539465101108,0.5919194925444926,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,extractive_em,2wiki,512,407,0.47721354166666663,0.4337177177177178,0.5223506399772725,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,extractive_em,macro,1024,871,0.5139973958333333,0.4834676541839974,0.5446709367574694,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6289254126982999,0.5897842621098316,0.666881894919881,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,extractive_f1,2wiki,512,407,0.5288942394231522,0.48669198218197657,0.5722777994510524,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,extractive_f1,macro,1024,871,0.578909826060726,0.5499839742601437,0.6078611481958854,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,gpu_s,hotpot,512,464,0.4948796106476099,0.48555822126130815,0.50425740812779,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,gpu_s,2wiki,512,407,0.9079795721863808,0.7452397568102532,1.2062223364756035,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,gpu_s,macro,1024,871,0.7014295914169953,0.6194764154102936,0.8508819320246855,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,cpu_s,hotpot,512,464,0.05167047643552844,0.05092059375799089,0.05240776925052746,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,cpu_s,2wiki,512,407,0.04670326803155996,0.04585635787690024,0.047566864746553014,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,cpu_s,macro,1024,871,0.049186872233544204,0.048623895802745586,0.049745194591660845,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,input_tokens,hotpot,512,464,1985.01171875,1949.6284502408314,2021.5562879640045,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,input_tokens,2wiki,512,407,2278.494140625,2199.57917359327,2357.632245756668,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,input_tokens,macro,1024,871,2131.7529296875,2089.242477348852,2174.752388224396,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,output_tokens,hotpot,512,464,79.732421875,77.67052962158809,81.87674415048173,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,output_tokens,2wiki,512,407,71.69921875,69.79215610012866,73.63757115749526,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,output_tokens,macro,1024,871,75.7158203125,74.28198544940784,77.14984517632956,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,calls,hotpot,512,464,3.0,3.0,3.0,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,calls,2wiki,512,407,3.0,3.0,3.0,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,calls,macro,1024,871,3.0,3.0,3.0,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,searches,hotpot,512,464,2.0,2.0,2.0,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,searches,2wiki,512,407,2.0,2.0,2.0,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,searches,macro,1024,871,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,reranker_windows,hotpot,512,464,101.1796875,101.05905221756416,101.30326455221217,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,reranker_windows,2wiki,512,407,105.482421875,105.07429522778615,105.90637450199203,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,reranker_windows,macro,1024,871,103.3310546875,103.1185400200613,103.54960588669553,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,encoder_windows,hotpot,512,464,4.115234375,4.035363457760314,4.195652173913044,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,encoder_windows,2wiki,512,407,4.603515625,4.469183663451391,4.738282636599899,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,encoder_windows,macro,1024,871,4.359375,4.281587211475406,4.437702317273202,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,harm,hotpot,512,464,0.014322916666666666,0.00522875816993464,0.025194763581333563,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,harm,2wiki,512,407,0.029296875,0.016507936507936506,0.043564991114496056,
main,1.0,FREE_GAP_VERIFY,all,pooled_seeds,harm,macro,1024,871,0.021809895833333332,0.013927020674313275,0.030659879290575395,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,other,pooled_seeds,em,hotpot,480,432,0.5326388888888888,0.48925623736944496,0.5768175582990397,
main,1.0,FREE_GAP_VERIFY,other,pooled_seeds,em,2wiki,325,245,0.3087179487179487,0.2605476306394028,0.35849255004662417,
main,1.0,FREE_GAP_VERIFY,other,pooled_seeds,em,macro,805,677,0.4206784188034187,0.38797111324800104,0.4547270784812746,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,other,pooled_seeds,f1,hotpot,480,432,0.6159926624337422,0.5763345371709271,0.6561983303011837,
main,1.0,FREE_GAP_VERIFY,other,pooled_seeds,f1,2wiki,325,245,0.39013492487585805,0.34166164112831166,0.4396146555006897,
main,1.0,FREE_GAP_VERIFY,other,pooled_seeds,f1,macro,805,677,0.5030637936548001,0.47225740194049803,0.5354899742965384,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,other,pooled_seeds,extractive_em,hotpot,480,432,0.5326388888888888,0.48925623736944496,0.5768175582990397,
main,1.0,FREE_GAP_VERIFY,other,pooled_seeds,extractive_em,2wiki,325,245,0.3087179487179487,0.2605476306394028,0.35849255004662417,
main,1.0,FREE_GAP_VERIFY,other,pooled_seeds,extractive_em,macro,805,677,0.4206784188034187,0.38797111324800104,0.4547270784812746,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,other,pooled_seeds,gpu_s,hotpot,480,432,0.49915271316346277,0.4896240703393576,0.5084980628671486,
main,1.0,FREE_GAP_VERIFY,other,pooled_seeds,gpu_s,2wiki,325,245,0.7829675278968965,0.7401621384884544,0.8309895160545103,
main,1.0,FREE_GAP_VERIFY,other,pooled_seeds,gpu_s,macro,805,677,0.6410601205301796,0.6194092467258371,0.6656781137858208,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,other,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,em,hotpot,272,253,0.18137254901960784,0.14016456526394688,0.22721739870616273,
main,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,em,2wiki,307,239,0.1769815418023887,0.1360759493670886,0.21790722761596545,
main,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,em,macro,579,492,0.17917704541099827,0.1489803404609903,0.2089904598091761,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,f1,hotpot,272,253,0.3198890121379763,0.27416555965591827,0.3677548831714264,
main,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,f1,2wiki,307,239,0.2572779373782738,0.21234307472056096,0.30262163360858985,
main,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,f1,macro,579,492,0.28858347475812507,0.25626336609610406,0.32110602796183046,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.18137254901960784,0.14016456526394688,0.22721739870616273,
main,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.1769815418023887,0.1360759493670886,0.21790722761596545,
main,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,extractive_em,macro,579,492,0.17917704541099827,0.1489803404609903,0.2089904598091761,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.503445501087658,0.4911313364207195,0.515701605387283,
main,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.78956151575948,0.7452823250583198,0.8389127417166818,
main,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,gpu_s,macro,579,492,0.646503508423569,0.6234540974019269,0.6722102776560112,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.3065843621399177,0.24063116370808676,0.3773584905660377,
main,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.3831867057673509,0.3314006844974014,0.43543543543543545,
main,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,em,macro,503,394,0.3448855339536343,0.3032509850342552,0.3881785054475306,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.3737039296135156,0.30718445824123697,0.4414258373380933,
main,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.422893350555839,0.3716193218519986,0.47458163894582733,
main,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,f1,macro,503,394,0.3982986400846773,0.3565174580264472,0.4410833773602064,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.3065843621399177,0.24063116370808676,0.3773584905660377,
main,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.3831867057673509,0.3314006844974014,0.43543543543543545,
main,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.3448855339536343,0.3032509850342552,0.3881785054475306,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.5122849538548958,0.4969835602645278,0.5280022544665213,
main,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.7703003638691367,0.7312800396400251,0.8154559958679487,
main,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.6412926588620163,0.619966779379418,0.6651727007867331,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED,all,pooled_seeds,em,hotpot,512,464,0.5703125,0.5269455320128973,0.6122047244094488,
main,1.0,FIXED_SELECTED,all,pooled_seeds,em,2wiki,512,407,0.513671875,0.4690418793722821,0.55859375,
main,1.0,FIXED_SELECTED,all,pooled_seeds,em,macro,1024,871,0.5419921875,0.5103981346602696,0.5728304678018505,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,pooled_seeds,f1,hotpot,512,464,0.6526935660433719,0.612537629110836,0.6910371808551983,
main,1.0,FIXED_SELECTED,all,pooled_seeds,f1,2wiki,512,407,0.5705178335874895,0.5268314903112445,0.613525723276942,
main,1.0,FIXED_SELECTED,all,pooled_seeds,f1,macro,1024,871,0.6116056998154307,0.5816997239907578,0.6403422431296464,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,pooled_seeds,extractive_em,hotpot,512,464,0.5703125,0.5269455320128973,0.6122047244094488,
main,1.0,FIXED_SELECTED,all,pooled_seeds,extractive_em,2wiki,512,407,0.513671875,0.4690418793722821,0.55859375,
main,1.0,FIXED_SELECTED,all,pooled_seeds,extractive_em,macro,1024,871,0.5419921875,0.5103981346602696,0.5728304678018505,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6526935660433719,0.612537629110836,0.6910371808551983,
main,1.0,FIXED_SELECTED,all,pooled_seeds,extractive_f1,2wiki,512,407,0.5705178335874895,0.5268314903112445,0.613525723276942,
main,1.0,FIXED_SELECTED,all,pooled_seeds,extractive_f1,macro,1024,871,0.6116056998154307,0.5816997239907578,0.6403422431296464,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,pooled_seeds,gpu_s,hotpot,512,464,0.4326848008676831,0.4253942711538562,0.4399466267734619,
main,1.0,FIXED_SELECTED,all,pooled_seeds,gpu_s,2wiki,512,407,0.6408301300921804,0.6121782119642357,0.6702991534350929,
main,1.0,FIXED_SELECTED,all,pooled_seeds,gpu_s,macro,1024,871,0.5367574654799318,0.5218508700236905,0.5519491101838998,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,pooled_seeds,cpu_s,hotpot,512,464,0.05074892109132634,0.05006896539588902,0.05143849074270996,
main,1.0,FIXED_SELECTED,all,pooled_seeds,cpu_s,2wiki,512,407,0.04587964472807471,0.0450568112982378,0.04669704625575599,
main,1.0,FIXED_SELECTED,all,pooled_seeds,cpu_s,macro,1024,871,0.04831428290970052,0.04777965066880646,0.04883638609140064,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,pooled_seeds,input_tokens,hotpot,512,464,1995.2265625,1959.8079169151854,2030.6956165703275,
main,1.0,FIXED_SELECTED,all,pooled_seeds,input_tokens,2wiki,512,407,2230.2734375,2153.606454635108,2308.148157563171,
main,1.0,FIXED_SELECTED,all,pooled_seeds,input_tokens,macro,1024,871,2112.75,2070.461464305407,2155.5787788598004,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,pooled_seeds,output_tokens,hotpot,512,464,51.61328125,50.569410335530975,52.70019351897421,
main,1.0,FIXED_SELECTED,all,pooled_seeds,output_tokens,2wiki,512,407,50.51953125,49.208052116730244,51.828826238321874,
main,1.0,FIXED_SELECTED,all,pooled_seeds,output_tokens,macro,1024,871,51.06640625,50.22030972976626,51.90650451325361,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,pooled_seeds,calls,hotpot,512,464,3.0,3.0,3.0,
main,1.0,FIXED_SELECTED,all,pooled_seeds,calls,2wiki,512,407,3.0,3.0,3.0,
main,1.0,FIXED_SELECTED,all,pooled_seeds,calls,macro,1024,871,3.0,3.0,3.0,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,pooled_seeds,searches,hotpot,512,464,2.0,2.0,2.0,
main,1.0,FIXED_SELECTED,all,pooled_seeds,searches,2wiki,512,407,2.0,2.0,2.0,
main,1.0,FIXED_SELECTED,all,pooled_seeds,searches,macro,1024,871,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,pooled_seeds,reranker_windows,hotpot,512,464,101.8203125,101.68047134238311,101.95744680851064,
main,1.0,FIXED_SELECTED,all,pooled_seeds,reranker_windows,2wiki,512,407,105.337890625,104.98648583302838,105.6883396455361,
main,1.0,FIXED_SELECTED,all,pooled_seeds,reranker_windows,macro,1024,871,103.5791015625,103.39143825150974,103.76732478939641,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,pooled_seeds,encoder_windows,hotpot,512,464,1.0,1.0,1.0,
main,1.0,FIXED_SELECTED,all,pooled_seeds,encoder_windows,2wiki,512,407,1.0,1.0,1.0,
main,1.0,FIXED_SELECTED,all,pooled_seeds,encoder_windows,macro,1024,871,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED,all,pooled_seeds,harm,hotpot,512,464,0.02734375,0.013806706114398421,0.042339972185965545,
main,1.0,FIXED_SELECTED,all,pooled_seeds,harm,2wiki,512,407,0.05859375,0.03696498054474708,0.08286585923740246,
main,1.0,FIXED_SELECTED,all,pooled_seeds,harm,macro,1024,871,0.04296875,0.03011485195228852,0.056802346481176415,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,other,pooled_seeds,em,hotpot,480,432,0.5583333333333333,0.513978494623656,0.602510460251046,
main,1.0,FIXED_SELECTED,other,pooled_seeds,em,2wiki,325,245,0.36615384615384616,0.315314598037528,0.41916400119016617,
main,1.0,FIXED_SELECTED,other,pooled_seeds,em,macro,805,677,0.46224358974358976,0.4284430393454188,0.497428032492789,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,other,pooled_seeds,f1,hotpot,480,432,0.6462064704462633,0.605402261022508,0.6860007053585717,
main,1.0,FIXED_SELECTED,other,pooled_seeds,f1,2wiki,325,245,0.45570809475936813,0.40531191170102454,0.5078959188210977,
main,1.0,FIXED_SELECTED,other,pooled_seeds,f1,macro,805,677,0.5509572826028157,0.5181094483118516,0.5838652107039597,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,other,pooled_seeds,extractive_em,hotpot,480,432,0.5583333333333333,0.513978494623656,0.602510460251046,
main,1.0,FIXED_SELECTED,other,pooled_seeds,extractive_em,2wiki,325,245,0.36615384615384616,0.315314598037528,0.41916400119016617,
main,1.0,FIXED_SELECTED,other,pooled_seeds,extractive_em,macro,805,677,0.46224358974358976,0.4284430393454188,0.497428032492789,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,other,pooled_seeds,gpu_s,hotpot,480,432,0.4352020777291416,0.4277409346790836,0.44286298362556037,
main,1.0,FIXED_SELECTED,other,pooled_seeds,gpu_s,2wiki,325,245,0.6531807806209092,0.6143871512755629,0.6970932084992909,
main,1.0,FIXED_SELECTED,other,pooled_seeds,gpu_s,macro,805,677,0.5441914291750254,0.5241856665915275,0.5664322062652596,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,other,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED,base_failed,pooled_seeds,em,hotpot,272,253,0.2426470588235294,0.19272390572390571,0.29411764705882354,
main,1.0,FIXED_SELECTED,base_failed,pooled_seeds,em,2wiki,307,239,0.28664495114006516,0.23641871635520154,0.33753943217665616,
main,1.0,FIXED_SELECTED,base_failed,pooled_seeds,em,macro,579,492,0.2646460049817973,0.22904558724803128,0.3010872862397148,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,base_failed,pooled_seeds,f1,hotpot,272,253,0.387300634120857,0.33810368998907253,0.43754511750537256,
main,1.0,FIXED_SELECTED,base_failed,pooled_seeds,f1,2wiki,307,239,0.3720005495575528,0.32053629891064955,0.4238634779295829,
main,1.0,FIXED_SELECTED,base_failed,pooled_seeds,f1,macro,579,492,0.3796505918392049,0.3438919265520404,0.4157049347857029,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.2426470588235294,0.19272390572390571,0.29411764705882354,
main,1.0,FIXED_SELECTED,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.28664495114006516,0.23641871635520154,0.33753943217665616,
main,1.0,FIXED_SELECTED,base_failed,pooled_seeds,extractive_em,macro,579,492,0.2646460049817973,0.22904558724803128,0.3010872862397148,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.44383039346721564,0.4333355347482811,0.4544103506782597,
main,1.0,FIXED_SELECTED,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.6648667990489819,0.624308889416006,0.7095796730067813,
main,1.0,FIXED_SELECTED,base_failed,pooled_seeds,gpu_s,macro,579,492,0.5543485962580987,0.532972717846019,0.5776418610299388,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.35802469135802467,0.2848101265822785,0.43396847070506445,
main,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.4222873900293255,0.36871149241819634,0.4766081871345029,
main,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,em,macro,503,394,0.3901560406936751,0.345261300241808,0.4365339109599129,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.42586667447778553,0.3553243545202144,0.4989696148166832,
main,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.47203501560294475,0.4189876717705558,0.5250261520252982,
main,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,f1,macro,503,394,0.44895084504036514,0.40495269024458874,0.4940134616400699,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.35802469135802467,0.2848101265822785,0.43396847070506445,
main,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.4222873900293255,0.36871149241819634,0.4766081871345029,
main,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.3901560406936751,0.345261300241808,0.4365339109599129,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.45114866928223796,0.43781228599862854,0.46480041882286993,
main,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.6410140771540384,0.6054359058675164,0.6818822424012657,
main,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.5460813732181382,0.5269713926750035,0.5675516680260504,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,em,hotpot,512,464,0.5286458333333333,0.48543576503049296,0.5709572568584984,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,em,2wiki,512,407,0.47395833333333326,0.43052837573385516,0.5191925875007161,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,em,macro,1024,871,0.5013020833333333,0.47044407846149117,0.5327173733021526,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,f1,hotpot,512,464,0.6052930983533822,0.5648684534693033,0.645068205961311,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,f1,2wiki,512,407,0.5231155420820937,0.4803110228232955,0.5667266727959106,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,f1,macro,1024,871,0.5642043202177379,0.53453808693857,0.5934617241935333,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,extractive_em,hotpot,512,464,0.5286458333333333,0.48543576503049296,0.5709572568584984,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,extractive_em,2wiki,512,407,0.47395833333333326,0.43052837573385516,0.5191925875007161,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,extractive_em,macro,1024,871,0.5013020833333333,0.47044407846149117,0.5327173733021526,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6052930983533822,0.5648684534693033,0.645068205961311,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,extractive_f1,2wiki,512,407,0.5231155420820937,0.4803110228232955,0.5667266727959106,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,extractive_f1,macro,1024,871,0.5642043202177379,0.53453808693857,0.5934617241935333,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,gpu_s,hotpot,512,464,0.4343004265735618,0.42699171173904693,0.44157588232851924,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,gpu_s,2wiki,512,407,0.6427121249965546,0.6140179082157621,0.6722266203003903,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,gpu_s,macro,1024,871,0.5385062757850583,0.5235824599331367,0.5537274122462646,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,cpu_s,hotpot,512,464,0.05075652760373425,0.05007657190829694,0.05144609725511787,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,cpu_s,2wiki,512,407,0.04588725124048262,0.045064417810645706,0.04670465276816389,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,cpu_s,macro,1024,871,0.04832188942210844,0.047787257181214376,0.04884399260380854,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,input_tokens,hotpot,512,464,1995.2265625,1959.8079169151854,2030.6956165703275,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,input_tokens,2wiki,512,407,2230.2734375,2153.606454635108,2308.148157563171,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,input_tokens,macro,1024,871,2112.75,2070.461464305407,2155.5787788598004,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,output_tokens,hotpot,512,464,51.61328125,50.569410335530975,52.70019351897421,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,output_tokens,2wiki,512,407,50.51953125,49.208052116730244,51.828826238321874,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,output_tokens,macro,1024,871,51.06640625,50.22030972976626,51.90650451325361,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,calls,hotpot,512,464,3.0,3.0,3.0,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,calls,2wiki,512,407,3.0,3.0,3.0,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,calls,macro,1024,871,3.0,3.0,3.0,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,searches,hotpot,512,464,2.0,2.0,2.0,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,searches,2wiki,512,407,2.0,2.0,2.0,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,searches,macro,1024,871,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,reranker_windows,hotpot,512,464,101.8203125,101.68047134238311,101.95744680851064,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,reranker_windows,2wiki,512,407,105.337890625,104.98648583302838,105.6883396455361,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,reranker_windows,macro,1024,871,103.5791015625,103.39143825150974,103.76732478939641,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,encoder_windows,hotpot,512,464,4.130859375,4.055666003976143,4.20736614253857,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,encoder_windows,2wiki,512,407,4.48828125,4.356031128404669,4.6235320855614965,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,encoder_windows,macro,1024,871,4.3095703125,4.232790644457515,4.386680712430844,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,harm,hotpot,512,464,0.009765625,0.0026455026455026454,0.018336607727570398,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,harm,2wiki,512,407,0.026041666666666664,0.01330612020740303,0.040424121935056324,
main,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,harm,macro,1024,871,0.017903645833333332,0.010506336941824953,0.026150077996389003,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,em,hotpot,480,432,0.5104166666666666,0.46666331994645244,0.5548697896942615,
main,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,em,2wiki,325,245,0.32,0.27024122847952015,0.37438009438009423,
main,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,em,macro,805,677,0.4152083333333333,0.38214572631089233,0.44994928157035674,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,f1,hotpot,480,432,0.5921737493547188,0.5512565592754117,0.6328794135989826,
main,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,f1,2wiki,325,245,0.397441510398047,0.34778919538652314,0.4490834050749353,
main,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,f1,macro,805,677,0.4948076298763829,0.46280985593851964,0.5278130452968309,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,extractive_em,hotpot,480,432,0.5104166666666666,0.46666331994645244,0.5548697896942615,
main,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,extractive_em,2wiki,325,245,0.32,0.27024122847952015,0.37438009438009423,
main,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,extractive_em,macro,805,677,0.4152083333333333,0.38214572631089233,0.44994928157035674,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,gpu_s,hotpot,480,432,0.43682872837411524,0.4293381960687442,0.4445037420116915,
main,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,gpu_s,2wiki,325,245,0.6551352808852253,0.6162809652764956,0.6990807787337399,
main,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,gpu_s,macro,805,677,0.5459820046296703,0.5259751930370676,0.5682561160876212,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,em,hotpot,272,253,0.13112745098039214,0.0945273631840796,0.17156862745098042,
main,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,em,2wiki,307,239,0.16612377850162866,0.1259500542888165,0.2081949954663885,
main,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,em,macro,579,492,0.14862561474101038,0.12146161341508024,0.17679661750696157,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,f1,hotpot,272,253,0.2687053093187848,0.22618760471738547,0.3122412859461093,
main,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,f1,2wiki,307,239,0.24167702635986538,0.20018864387676824,0.28551046790974094,
main,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,f1,macro,579,492,0.25519116783932505,0.22537662252919446,0.28612751183136603,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.13112745098039214,0.0945273631840796,0.17156862745098042,
main,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.16612377850162866,0.1259500542888165,0.2081949954663885,
main,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,extractive_em,macro,579,492,0.14862561474101038,0.12146161341508024,0.17679661750696157,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.44548123105024795,0.43495546187684897,0.4560719504025359,
main,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.6668145668119511,0.6262004126749195,0.7115398978051987,
main,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,gpu_s,macro,579,492,0.5561478989310995,0.5347244652385736,0.5794839494368311,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.2716049382716049,0.20662558748609763,0.34325847763347755,
main,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.37243401759530786,0.3194008934307442,0.42663073236036925,
main,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,em,macro,503,394,0.3220194779334564,0.2801865761217212,0.36572926797433636,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.3304644087051494,0.2662069554414618,0.40122087843418464,
main,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.41040985956892934,0.35957125645524163,0.4626623052248132,
main,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,f1,macro,503,394,0.3704371341370394,0.3291145580182217,0.4131605237573015,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.2716049382716049,0.20662558748609763,0.34325847763347755,
main,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.37243401759530786,0.3194008934307442,0.42663073236036925,
main,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.3220194779334564,0.2801865761217212,0.36572926797433636,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.4528342894711455,0.4394145369336992,0.466528528970038,
main,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.6429131318959797,0.607277275174217,0.6838347914171098,
main,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.5478737106835626,0.5287650211310645,0.5693622270576277,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1,all,pooled_seeds,em,hotpot,512,464,0.53515625,0.4921560907827698,0.578544061302682,
main,1.0,FIXED_A1,all,pooled_seeds,em,2wiki,512,407,0.41015625,0.36418452914015886,0.4577620896158307,
main,1.0,FIXED_A1,all,pooled_seeds,em,macro,1024,871,0.47265625,0.4414725951658665,0.50466805231586,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,pooled_seeds,f1,hotpot,512,464,0.6160948411054856,0.5759367595153605,0.6562501013304866,
main,1.0,FIXED_A1,all,pooled_seeds,f1,2wiki,512,407,0.4514042352496662,0.40613193279130094,0.4984000245552172,
main,1.0,FIXED_A1,all,pooled_seeds,f1,macro,1024,871,0.5337495381775759,0.5033847731909733,0.5640816089342198,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,pooled_seeds,extractive_em,hotpot,512,464,0.53515625,0.4921560907827698,0.578544061302682,
main,1.0,FIXED_A1,all,pooled_seeds,extractive_em,2wiki,512,407,0.41015625,0.36418452914015886,0.4577620896158307,
main,1.0,FIXED_A1,all,pooled_seeds,extractive_em,macro,1024,871,0.47265625,0.4414725951658665,0.50466805231586,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6160948411054856,0.5759367595153605,0.6562501013304866,
main,1.0,FIXED_A1,all,pooled_seeds,extractive_f1,2wiki,512,407,0.4514042352496662,0.40613193279130094,0.4984000245552172,
main,1.0,FIXED_A1,all,pooled_seeds,extractive_f1,macro,1024,871,0.5337495381775759,0.5033847731909733,0.5640816089342198,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,pooled_seeds,gpu_s,hotpot,512,464,0.18205349320783212,0.17737201963210875,0.18691787426066372,
main,1.0,FIXED_A1,all,pooled_seeds,gpu_s,2wiki,512,407,0.3112599708767732,0.29182844665178953,0.3309478849867349,
main,1.0,FIXED_A1,all,pooled_seeds,gpu_s,macro,1024,871,0.24665673204230265,0.2367234782583756,0.2566763839435074,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,pooled_seeds,cpu_s,hotpot,512,464,0.024042753711910336,0.023602454769216612,0.024492766796971554,
main,1.0,FIXED_A1,all,pooled_seeds,cpu_s,2wiki,512,407,0.01972903984324148,0.01936057952541076,0.020101621828912702,
main,1.0,FIXED_A1,all,pooled_seeds,cpu_s,macro,1024,871,0.02188589677757591,0.02159325694026466,0.022178302449810467,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,pooled_seeds,input_tokens,hotpot,512,464,1318.5546875,1295.1629482983524,1341.7765710186513,
main,1.0,FIXED_A1,all,pooled_seeds,input_tokens,2wiki,512,407,1436.798828125,1389.1549180013253,1484.9906386038856,
main,1.0,FIXED_A1,all,pooled_seeds,input_tokens,macro,1024,871,1377.6767578125,1350.6673038775289,1404.6433746798166,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,pooled_seeds,output_tokens,hotpot,512,464,11.41015625,10.628783849129594,12.26505161711124,
main,1.0,FIXED_A1,all,pooled_seeds,output_tokens,2wiki,512,407,11.373046875,10.334628948408476,12.429153723417976,
main,1.0,FIXED_A1,all,pooled_seeds,output_tokens,macro,1024,871,11.3916015625,10.734645334711791,12.055507421855166,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,pooled_seeds,calls,hotpot,512,464,2.0,2.0,2.0,
main,1.0,FIXED_A1,all,pooled_seeds,calls,2wiki,512,407,2.0,2.0,2.0,
main,1.0,FIXED_A1,all,pooled_seeds,calls,macro,1024,871,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,pooled_seeds,searches,hotpot,512,464,1.0,1.0,1.0,
main,1.0,FIXED_A1,all,pooled_seeds,searches,2wiki,512,407,1.0,1.0,1.0,
main,1.0,FIXED_A1,all,pooled_seeds,searches,macro,1024,871,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,pooled_seeds,reranker_windows,hotpot,512,464,50.017578125,50.00766283524904,50.02976338398182,
main,1.0,FIXED_A1,all,pooled_seeds,reranker_windows,2wiki,512,407,50.451171875,50.36820927957039,50.540857584442016,
main,1.0,FIXED_A1,all,pooled_seeds,reranker_windows,macro,1024,871,50.234375,50.19264159635294,50.27837176391259,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,pooled_seeds,encoder_windows,hotpot,512,464,0.0,0.0,0.0,
main,1.0,FIXED_A1,all,pooled_seeds,encoder_windows,2wiki,512,407,0.0,0.0,0.0,
main,1.0,FIXED_A1,all,pooled_seeds,encoder_windows,macro,1024,871,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1,all,pooled_seeds,harm,hotpot,512,464,0.03125,0.01744186046511628,0.04743083003952569,
main,1.0,FIXED_A1,all,pooled_seeds,harm,2wiki,512,407,0.056640625,0.036290322580645164,0.07945736434108527,
main,1.0,FIXED_A1,all,pooled_seeds,harm,macro,1024,871,0.0439453125,0.03146859510005988,0.057720286269390346,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,other,pooled_seeds,em,hotpot,480,432,0.5145833333333333,0.4702255450216261,0.5590078491495661,
main,1.0,FIXED_A1,other,pooled_seeds,em,2wiki,325,245,0.2,0.1563517915309446,0.24610711718188352,
main,1.0,FIXED_A1,other,pooled_seeds,em,macro,805,677,0.3572916666666667,0.3262287350385466,0.3897973776319301,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,other,pooled_seeds,f1,hotpot,480,432,0.600917830512518,0.5593808286814964,0.6424740433677534,
main,1.0,FIXED_A1,other,pooled_seeds,f1,2wiki,325,245,0.2649814413779356,0.21982116876206734,0.3120833351970268,
main,1.0,FIXED_A1,other,pooled_seeds,f1,macro,805,677,0.43294963594522684,0.4021943374628064,0.4650721277286305,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,other,pooled_seeds,extractive_em,hotpot,480,432,0.5145833333333333,0.4702255450216261,0.5590078491495661,
main,1.0,FIXED_A1,other,pooled_seeds,extractive_em,2wiki,325,245,0.2,0.1563517915309446,0.24610711718188352,
main,1.0,FIXED_A1,other,pooled_seeds,extractive_em,macro,805,677,0.3572916666666667,0.3262287350385466,0.3897973776319301,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,other,pooled_seeds,gpu_s,hotpot,480,432,0.18299998855014205,0.17814678203091103,0.18797948088125588,
main,1.0,FIXED_A1,other,pooled_seeds,gpu_s,2wiki,325,245,0.3208227899642751,0.2952852108978966,0.34812501926312633,
main,1.0,FIXED_A1,other,pooled_seeds,gpu_s,macro,805,677,0.2519113892572086,0.23888584524133893,0.2657525440939779,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,other,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1,base_failed,pooled_seeds,em,hotpot,272,253,0.18382352941176472,0.13793103448275862,0.23247232472324722,
main,1.0,FIXED_A1,base_failed,pooled_seeds,em,2wiki,307,239,0.11074918566775244,0.07741935483870968,0.14839029064196738,
main,1.0,FIXED_A1,base_failed,pooled_seeds,em,macro,579,492,0.14728635753975858,0.11858887862309565,0.1778477763025654,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,base_failed,pooled_seeds,f1,hotpot,272,253,0.32654783005083887,0.2765984009487765,0.37713829012065336,
main,1.0,FIXED_A1,base_failed,pooled_seeds,f1,2wiki,307,239,0.17674861755923854,0.13966837571434756,0.2180421223125254,
main,1.0,FIXED_A1,base_failed,pooled_seeds,f1,macro,579,492,0.2516482238050387,0.22067190308277151,0.28498584497133567,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.18382352941176472,0.13793103448275862,0.23247232472324722,
main,1.0,FIXED_A1,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.11074918566775244,0.07741935483870968,0.14839029064196738,
main,1.0,FIXED_A1,base_failed,pooled_seeds,extractive_em,macro,579,492,0.14728635753975858,0.11858887862309565,0.1778477763025654,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.18829997271630217,0.18200284344048975,0.19485391596580298,
main,1.0,FIXED_A1,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.32673840123064346,0.29996918230227687,0.355436562302851,
main,1.0,FIXED_A1,base_failed,pooled_seeds,gpu_s,macro,579,492,0.2575191869734728,0.2436430684217117,0.27192689309688295,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.17901234567901234,0.12422258758575894,0.23871677825116647,
main,1.0,FIXED_A1,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.2785923753665689,0.2276657060518732,0.3313253012048193,
main,1.0,FIXED_A1,top50_incomplete,pooled_seeds,em,macro,503,394,0.22880236052279063,0.19044835711297176,0.26851899976899973,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.24742860972670905,0.19046399988481713,0.30896136436742694,
main,1.0,FIXED_A1,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.30386822534505076,0.2527891877019146,0.35631711835792323,
main,1.0,FIXED_A1,top50_incomplete,pooled_seeds,f1,macro,503,394,0.2756484175358799,0.23746495452433355,0.31546685115864403,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.17901234567901234,0.12422258758575894,0.23871677825116647,
main,1.0,FIXED_A1,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.2785923753665689,0.2276657060518732,0.3313253012048193,
main,1.0,FIXED_A1,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.22880236052279063,0.19044835711297176,0.26851899976899973,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.1902715227792144,0.1820643248441085,0.19872945931319688,
main,1.0,FIXED_A1,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.31012229178507256,0.2870526932663365,0.33510089602061516,
main,1.0,FIXED_A1,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.2501969072821435,0.23780538794874123,0.26343481270002994,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,em,hotpot,512,464,0.5078125,0.46446864023890194,0.5503283173734609,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,em,2wiki,512,407,0.3977864583333333,0.35297656251937726,0.44466804199013243,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,em,macro,1024,871,0.45279947916666663,0.4210728655850678,0.48431982958974906,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,f1,hotpot,512,464,0.5880567446895714,0.5478308776925895,0.6283238014679468,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,f1,2wiki,512,407,0.4384500519884579,0.3935598550778638,0.48436141303642005,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,f1,macro,1024,871,0.5132533983390146,0.4830572561660942,0.5435057015354299,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,extractive_em,hotpot,512,464,0.5078125,0.46446864023890194,0.5503283173734609,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,extractive_em,2wiki,512,407,0.3977864583333333,0.35297656251937726,0.44466804199013243,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,extractive_em,macro,1024,871,0.45279947916666663,0.4210728655850678,0.48431982958974906,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,extractive_f1,hotpot,512,464,0.5880567446895714,0.5478308776925895,0.6283238014679468,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,extractive_f1,2wiki,512,407,0.4384500519884579,0.3935598550778638,0.48436141303642005,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,extractive_f1,macro,1024,871,0.5132533983390146,0.4830572561660942,0.5435057015354299,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,gpu_s,hotpot,512,464,0.18365972655578547,0.17895691259879834,0.18852990356805105,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,gpu_s,2wiki,512,407,0.31301131260163695,0.2935454250305944,0.33273486450698575,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,gpu_s,macro,1024,871,0.2483355195787112,0.23839113160286776,0.258401955677597,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,cpu_s,hotpot,512,464,0.02405036022431825,0.023610061281624527,0.024500373309379465,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,cpu_s,2wiki,512,407,0.019736646355649395,0.01936818603781867,0.020109228341320614,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,cpu_s,macro,1024,871,0.021893503289983823,0.02160086345267257,0.02218590896221838,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,input_tokens,hotpot,512,464,1318.5546875,1295.1629482983524,1341.7765710186513,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,input_tokens,2wiki,512,407,1436.798828125,1389.1549180013253,1484.9906386038856,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,input_tokens,macro,1024,871,1377.6767578125,1350.6673038775289,1404.6433746798166,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,output_tokens,hotpot,512,464,11.41015625,10.628783849129594,12.26505161711124,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,output_tokens,2wiki,512,407,11.373046875,10.334628948408476,12.429153723417976,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,output_tokens,macro,1024,871,11.3916015625,10.734645334711791,12.055507421855166,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,calls,hotpot,512,464,2.0,2.0,2.0,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,calls,2wiki,512,407,2.0,2.0,2.0,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,calls,macro,1024,871,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,searches,hotpot,512,464,1.0,1.0,1.0,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,searches,2wiki,512,407,1.0,1.0,1.0,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,searches,macro,1024,871,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,reranker_windows,hotpot,512,464,50.017578125,50.00766283524904,50.02976338398182,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,reranker_windows,2wiki,512,407,50.451171875,50.36820927957039,50.540857584442016,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,reranker_windows,macro,1024,871,50.234375,50.19264159635294,50.27837176391259,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,encoder_windows,hotpot,512,464,3.1171875,3.040689847942755,3.195357833655706,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,encoder_windows,2wiki,512,407,3.296875,3.181277732268414,3.414345280475058,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,encoder_windows,macro,1024,871,3.20703125,3.1368926826188335,3.27672412603825,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,harm,hotpot,512,464,0.016927083333333332,0.007318695941450432,0.02842415713055247,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,harm,2wiki,512,407,0.029296875,0.01532493791345245,0.04493683358984994,
main,1.0,FIXED_A1_VERIFY,all,pooled_seeds,harm,macro,1024,871,0.023111979166666664,0.014471880847441762,0.032522452571777376,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,other,pooled_seeds,em,hotpot,480,432,0.48611111111111105,0.44140350877192985,0.5302426720654589,
main,1.0,FIXED_A1_VERIFY,other,pooled_seeds,em,2wiki,325,245,0.18974358974358976,0.1470292044310171,0.23432472153465345,
main,1.0,FIXED_A1_VERIFY,other,pooled_seeds,em,macro,805,677,0.3379273504273504,0.3072656315658944,0.3697424007571183,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,other,pooled_seeds,f1,hotpot,480,432,0.5717049721133205,0.5301244312456959,0.612279823083993,
main,1.0,FIXED_A1_VERIFY,other,pooled_seeds,f1,2wiki,325,245,0.25380438959412444,0.20898172503190426,0.2991605988249639,
main,1.0,FIXED_A1_VERIFY,other,pooled_seeds,f1,macro,805,677,0.41275468085372247,0.3829015222429614,0.44411363417385114,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,other,pooled_seeds,extractive_em,hotpot,480,432,0.48611111111111105,0.44140350877192985,0.5302426720654589,
main,1.0,FIXED_A1_VERIFY,other,pooled_seeds,extractive_em,2wiki,325,245,0.18974358974358976,0.1470292044310171,0.23432472153465345,
main,1.0,FIXED_A1_VERIFY,other,pooled_seeds,extractive_em,macro,805,677,0.3379273504273504,0.3072656315658944,0.3697424007571183,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,other,pooled_seeds,gpu_s,hotpot,480,432,0.1846191810086286,0.17976829036452355,0.1896092543764472,
main,1.0,FIXED_A1_VERIFY,other,pooled_seeds,gpu_s,2wiki,325,245,0.32263732635688036,0.297074933405015,0.34994805257784806,
main,1.0,FIXED_A1_VERIFY,other,pooled_seeds,gpu_s,macro,805,677,0.2536282536827545,0.24057834497605224,0.2674847129873071,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,other,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,em,hotpot,272,253,0.10539215686274508,0.06985150332696255,0.1433826997780244,
main,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,em,2wiki,307,239,0.04451682953311617,0.023965141612200435,0.06731813246471226,
main,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,em,macro,579,492,0.07495449319793063,0.0539467192260456,0.09680403003991943,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,f1,hotpot,272,253,0.2506453289394732,0.20747106298688708,0.2948215214739377,
main,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,f1,2wiki,307,239,0.11047230634091819,0.0829490371744869,0.14074707621845187,
main,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,f1,macro,579,492,0.1805588176401957,0.15448464909769277,0.20762892094561244,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.10539215686274508,0.06985150332696255,0.1433826997780244,
main,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.04451682953311617,0.023965141612200435,0.06731813246471226,
main,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,extractive_em,macro,579,492,0.07495449319793063,0.0539467192260456,0.09680403003991943,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.18992765008452958,0.18361725756451755,0.1964944370537152,
main,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.3285448927605007,0.30174581537761347,0.3573396701278549,
main,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,gpu_s,macro,579,492,0.25923627142251515,0.24534981135810308,0.27366450171697604,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.1707818930041152,0.11666411042944784,0.22954426512827994,
main,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.26295210166177907,0.21290944123314062,0.315446043526226,
main,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,em,macro,503,394,0.21686699733294712,0.1800281225873802,0.25590405329641974,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.23158734348602378,0.1761010862058766,0.29401538932411775,
main,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.28664408306353245,0.23647225010404435,0.3387017695231919,
main,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,f1,macro,503,394,0.2591157132747781,0.2215951465289904,0.299137000745573,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.1707818930041152,0.11666411042944784,0.22954426512827994,
main,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.26295210166177907,0.21290944123314062,0.315446043526226,
main,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.21686699733294712,0.1800281225873802,0.25590405329641974,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.19194091627917595,0.18371590832115092,0.200424015237025,
main,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.31189235050134395,0.2888154666731466,0.33691656738850634,
main,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.25191663339025994,0.23949450305526251,0.2651902635038237,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2,all,pooled_seeds,em,hotpot,512,464,0.56640625,0.5232535691838018,0.6095654276099485,
main,1.0,FIXED_A2,all,pooled_seeds,em,2wiki,512,407,0.416015625,0.3701550387596899,0.4636219389644047,
main,1.0,FIXED_A2,all,pooled_seeds,em,macro,1024,871,0.4912109375,0.45968367501706436,0.5234529767894982,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,pooled_seeds,f1,hotpot,512,464,0.6526881192180893,0.6137112407550848,0.6919280504527593,
main,1.0,FIXED_A2,all,pooled_seeds,f1,2wiki,512,407,0.46546899262497043,0.4208085440868222,0.5116820606185286,
main,1.0,FIXED_A2,all,pooled_seeds,f1,macro,1024,871,0.5590785559215299,0.5287584169654981,0.5893948600690138,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,pooled_seeds,extractive_em,hotpot,512,464,0.56640625,0.5232535691838018,0.6095654276099485,
main,1.0,FIXED_A2,all,pooled_seeds,extractive_em,2wiki,512,407,0.416015625,0.3701550387596899,0.4636219389644047,
main,1.0,FIXED_A2,all,pooled_seeds,extractive_em,macro,1024,871,0.4912109375,0.45968367501706436,0.5234529767894982,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,pooled_seeds,extractive_f1,hotpot,512,464,0.6526881192180893,0.6137112407550848,0.6919280504527593,
main,1.0,FIXED_A2,all,pooled_seeds,extractive_f1,2wiki,512,407,0.46546899262497043,0.4208085440868222,0.5116820606185286,
main,1.0,FIXED_A2,all,pooled_seeds,extractive_f1,macro,1024,871,0.5590785559215299,0.5287584169654981,0.5893948600690138,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,pooled_seeds,gpu_s,hotpot,512,464,0.21751324187980783,0.212723608616486,0.22247843899924705,
main,1.0,FIXED_A2,all,pooled_seeds,gpu_s,2wiki,512,407,0.3524431955517081,0.33094230202162417,0.3748042515911813,
main,1.0,FIXED_A2,all,pooled_seeds,gpu_s,macro,1024,871,0.28497821871575796,0.2740308601614415,0.2964002683276617,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,pooled_seeds,cpu_s,hotpot,512,464,0.053809197663667874,0.052639595451050736,0.05512853792729532,
main,1.0,FIXED_A2,all,pooled_seeds,cpu_s,2wiki,512,407,0.04882114258407455,0.04800737212492619,0.04963640642012952,
main,1.0,FIXED_A2,all,pooled_seeds,cpu_s,macro,1024,871,0.05131517012387121,0.0505860538464716,0.05207769119963529,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,pooled_seeds,input_tokens,hotpot,512,464,1335.0078125,1311.7690763365324,1358.0535042754009,
main,1.0,FIXED_A2,all,pooled_seeds,input_tokens,2wiki,512,407,1553.630859375,1501.4958448903353,1606.2628308200096,
main,1.0,FIXED_A2,all,pooled_seeds,input_tokens,macro,1024,871,1444.3193359375,1415.430404932269,1472.8487010845902,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,pooled_seeds,output_tokens,hotpot,512,464,11.392578125,10.637417868996817,12.204718574432151,
main,1.0,FIXED_A2,all,pooled_seeds,output_tokens,2wiki,512,407,11.517578125,10.447581690521199,12.619961612284069,
main,1.0,FIXED_A2,all,pooled_seeds,output_tokens,macro,1024,871,11.455078125,10.796184765261595,12.118154091232478,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,pooled_seeds,calls,hotpot,512,464,2.0,2.0,2.0,
main,1.0,FIXED_A2,all,pooled_seeds,calls,2wiki,512,407,2.0,2.0,2.0,
main,1.0,FIXED_A2,all,pooled_seeds,calls,macro,1024,871,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,pooled_seeds,searches,hotpot,512,464,2.0,2.0,2.0,
main,1.0,FIXED_A2,all,pooled_seeds,searches,2wiki,512,407,2.0,2.0,2.0,
main,1.0,FIXED_A2,all,pooled_seeds,searches,macro,1024,871,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,pooled_seeds,reranker_windows,hotpot,512,464,100.06640625,100.04238921001927,100.09438027701357,
main,1.0,FIXED_A2,all,pooled_seeds,reranker_windows,2wiki,512,407,101.861328125,101.67529752278017,102.04818602104407,
main,1.0,FIXED_A2,all,pooled_seeds,reranker_windows,macro,1024,871,100.9638671875,100.86912131797247,101.05800066074427,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,pooled_seeds,encoder_windows,hotpot,512,464,1.0,1.0,1.0,
main,1.0,FIXED_A2,all,pooled_seeds,encoder_windows,2wiki,512,407,1.0,1.0,1.0,
main,1.0,FIXED_A2,all,pooled_seeds,encoder_windows,macro,1024,871,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2,all,pooled_seeds,harm,hotpot,512,464,0.03515625,0.019762845849802372,0.051587301587301584,
main,1.0,FIXED_A2,all,pooled_seeds,harm,2wiki,512,407,0.0546875,0.03578528827037773,0.07543520309477757,
main,1.0,FIXED_A2,all,pooled_seeds,harm,macro,1024,871,0.044921875,0.03276417533741482,0.05836074465886095,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,other,pooled_seeds,em,hotpot,480,432,0.55,0.5041666666666667,0.5942028985507246,
main,1.0,FIXED_A2,other,pooled_seeds,em,2wiki,325,245,0.20615384615384616,0.1620795107033639,0.25396825396825395,
main,1.0,FIXED_A2,other,pooled_seeds,em,macro,805,677,0.3780769230769231,0.3465241403672701,0.4113820720038724,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,other,pooled_seeds,f1,hotpot,480,432,0.6420339938326286,0.6014140326783406,0.6820846157005354,
main,1.0,FIXED_A2,other,pooled_seeds,f1,2wiki,325,245,0.2840619206891842,0.23803408237903287,0.33297850657313866,
main,1.0,FIXED_A2,other,pooled_seeds,f1,macro,805,677,0.4630479572609064,0.43179372245285824,0.49517194795150254,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,other,pooled_seeds,extractive_em,hotpot,480,432,0.55,0.5041666666666667,0.5942028985507246,
main,1.0,FIXED_A2,other,pooled_seeds,extractive_em,2wiki,325,245,0.20615384615384616,0.1620795107033639,0.25396825396825395,
main,1.0,FIXED_A2,other,pooled_seeds,extractive_em,macro,805,677,0.3780769230769231,0.3465241403672701,0.4113820720038724,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,other,pooled_seeds,gpu_s,hotpot,480,432,0.21934447601799978,0.21452303541972803,0.22442490322702843,
main,1.0,FIXED_A2,other,pooled_seeds,gpu_s,2wiki,325,245,0.3658670506851443,0.3371768004878462,0.39765108646419595,
main,1.0,FIXED_A2,other,pooled_seeds,gpu_s,macro,805,677,0.29260576335157207,0.27797261550836316,0.3087845019195506,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,other,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2,base_failed,pooled_seeds,em,hotpot,272,253,0.25,0.2,0.3025830258302583,
main,1.0,FIXED_A2,base_failed,pooled_seeds,em,2wiki,307,239,0.11726384364820847,0.08064516129032258,0.15593220338983052,
main,1.0,FIXED_A2,base_failed,pooled_seeds,em,macro,579,492,0.18363192182410423,0.15178420710169177,0.2162286017760399,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,base_failed,pooled_seeds,f1,hotpot,272,253,0.3967479322362352,0.34595733053315325,0.4492614833495352,
main,1.0,FIXED_A2,base_failed,pooled_seeds,f1,2wiki,307,239,0.18849700698178998,0.14778981554634088,0.23077540163724047,
main,1.0,FIXED_A2,base_failed,pooled_seeds,f1,macro,579,492,0.2926224696090126,0.26009851816201285,0.3265967313170842,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.25,0.2,0.3025830258302583,
main,1.0,FIXED_A2,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.11726384364820847,0.08064516129032258,0.15593220338983052,
main,1.0,FIXED_A2,base_failed,pooled_seeds,extractive_em,macro,579,492,0.18363192182410423,0.15178420710169177,0.2162286017760399,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.22143585254385983,0.215257800488675,0.22785761059240822,
main,1.0,FIXED_A2,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.36960060263569705,0.34005068356246576,0.40218291952621016,
main,1.0,FIXED_A2,base_failed,pooled_seeds,gpu_s,macro,579,492,0.2955182275897784,0.2802794233961463,0.3122206738574815,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.3148148148148148,0.24550898203592814,0.38789519397799627,
main,1.0,FIXED_A2,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.2903225806451613,0.23919151735371508,0.34355828220858897,
main,1.0,FIXED_A2,top50_incomplete,pooled_seeds,em,macro,503,394,0.30256869772998807,0.2595321589865879,0.34729312121146494,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.38320319179758744,0.31447480716521975,0.45365957254164024,
main,1.0,FIXED_A2,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.3248470221616715,0.2736114766595664,0.3772261898058104,
main,1.0,FIXED_A2,top50_incomplete,pooled_seeds,f1,macro,503,394,0.35402510697962947,0.3111702298617061,0.39895207099405994,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.3148148148148148,0.24550898203592814,0.38789519397799627,
main,1.0,FIXED_A2,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.2903225806451613,0.23919151735371508,0.34355828220858897,
main,1.0,FIXED_A2,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.30256869772998807,0.2595321589865879,0.34729312121146494,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.22384521708953053,0.21571926898549149,0.23237446475217552,
main,1.0,FIXED_A2,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.3533824644245257,0.32727481603838693,0.38274334155388323,
main,1.0,FIXED_A2,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.2886138407570281,0.27466149586157185,0.3039486924396568,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,em,hotpot,512,464,0.5208333333333333,0.47769504532193696,0.5624582822603136,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,em,2wiki,512,407,0.4016927083333333,0.35723270440251575,0.4488984689809727,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,em,macro,1024,871,0.46126302083333326,0.4296724010402118,0.4930259307488936,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,f1,hotpot,512,464,0.5995786784925496,0.5594644682518986,0.6390763552491523,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,f1,2wiki,512,407,0.4477179936849619,0.404410522715691,0.493858462276667,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,f1,macro,1024,871,0.5236483360887558,0.49369278285308427,0.5538063252869334,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,extractive_em,hotpot,512,464,0.5208333333333333,0.47769504532193696,0.5624582822603136,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,extractive_em,2wiki,512,407,0.4016927083333333,0.35723270440251575,0.4488984689809727,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,extractive_em,macro,1024,871,0.46126302083333326,0.4296724010402118,0.4930259307488936,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,extractive_f1,hotpot,512,464,0.5995786784925496,0.5594644682518986,0.6390763552491523,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,extractive_f1,2wiki,512,407,0.4477179936849619,0.404410522715691,0.493858462276667,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,extractive_f1,macro,1024,871,0.5236483360887558,0.49369278285308427,0.5538063252869334,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,gpu_s,hotpot,512,464,0.21913627165524033,0.2143430228162299,0.22410008156865951,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,gpu_s,2wiki,512,407,0.35433072058951026,0.3328160485366991,0.3767487305832872,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,gpu_s,macro,1024,871,0.2867334961223753,0.2757759785319939,0.29818842348034624,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,cpu_s,hotpot,512,464,0.05381680417607579,0.05264720196345865,0.055136144439703244,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,cpu_s,2wiki,512,407,0.04882874909648246,0.04801497863733409,0.049644012932537424,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,cpu_s,macro,1024,871,0.05132277663627913,0.05059366035887951,0.0520852977120432,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,input_tokens,hotpot,512,464,1335.0078125,1311.7690763365324,1358.0535042754009,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,input_tokens,2wiki,512,407,1553.630859375,1501.4958448903353,1606.2628308200096,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,input_tokens,macro,1024,871,1444.3193359375,1415.430404932269,1472.8487010845902,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,output_tokens,hotpot,512,464,11.392578125,10.637417868996817,12.204718574432151,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,output_tokens,2wiki,512,407,11.517578125,10.447581690521199,12.619961612284069,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,output_tokens,macro,1024,871,11.455078125,10.796184765261595,12.118154091232478,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,calls,hotpot,512,464,2.0,2.0,2.0,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,calls,2wiki,512,407,2.0,2.0,2.0,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,calls,macro,1024,871,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,searches,hotpot,512,464,2.0,2.0,2.0,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,searches,2wiki,512,407,2.0,2.0,2.0,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,searches,macro,1024,871,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,reranker_windows,hotpot,512,464,100.06640625,100.04238921001927,100.09438027701357,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,reranker_windows,2wiki,512,407,101.861328125,101.67529752278017,102.04818602104407,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,reranker_windows,macro,1024,871,100.9638671875,100.86912131797247,101.05800066074427,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,encoder_windows,hotpot,512,464,4.154296875,4.079681274900398,4.229166666666667,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,encoder_windows,2wiki,512,407,4.505859375,4.383980440265809,4.626895419034091,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,encoder_windows,macro,1024,871,4.330078125,4.257376062971436,4.400584898467786,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,harm,hotpot,512,464,0.016276041666666664,0.007246019495183375,0.027184466019417475,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,harm,2wiki,512,407,0.03125,0.016827663631118133,0.04752346017734304,
main,1.0,FIXED_A2_VERIFY,all,pooled_seeds,harm,macro,1024,871,0.023763020833333332,0.015109954220596711,0.03343782693172226,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,other,pooled_seeds,em,hotpot,480,432,0.5013888888888888,0.45773144586346615,0.5455197788927679,
main,1.0,FIXED_A2_VERIFY,other,pooled_seeds,em,2wiki,325,245,0.2051282051282051,0.16173496642246643,0.25216537494763297,
main,1.0,FIXED_A2_VERIFY,other,pooled_seeds,em,macro,805,677,0.3532585470085469,0.3221021006696847,0.3858331670713735,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,other,pooled_seeds,f1,hotpot,480,432,0.5853839237253863,0.5449033861043343,0.6263341213086664,
main,1.0,FIXED_A2_VERIFY,other,pooled_seeds,f1,2wiki,325,245,0.27763573158984767,0.23303788862111915,0.32543504027510495,
main,1.0,FIXED_A2_VERIFY,other,pooled_seeds,f1,macro,805,677,0.431509827657617,0.40098664866095757,0.46350699458778455,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,other,pooled_seeds,extractive_em,hotpot,480,432,0.5013888888888888,0.45773144586346615,0.5455197788927679,
main,1.0,FIXED_A2_VERIFY,other,pooled_seeds,extractive_em,2wiki,325,245,0.2051282051282051,0.16173496642246643,0.25216537494763297,
main,1.0,FIXED_A2_VERIFY,other,pooled_seeds,extractive_em,macro,805,677,0.3532585470085469,0.3221021006696847,0.3858331670713735,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,other,pooled_seeds,gpu_s,hotpot,480,432,0.220981746601678,0.21615688185991325,0.22606705258934057,
main,1.0,FIXED_A2_VERIFY,other,pooled_seeds,gpu_s,2wiki,325,245,0.36784907693523483,0.33915422893304337,0.3996841497523695,
main,1.0,FIXED_A2_VERIFY,other,pooled_seeds,gpu_s,macro,805,677,0.2944154117684564,0.27974425847903783,0.31060610771923935,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,other,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,em,hotpot,272,253,0.12867647058823528,0.09182389937106918,0.16967563723881413,
main,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,em,2wiki,307,239,0.05428881650380021,0.031385281385281384,0.07995495495495496,
main,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,em,macro,579,492,0.09148264354601775,0.06935399625305412,0.11527396620311649,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,f1,hotpot,272,253,0.26900765152973705,0.22569922380081733,0.3135982837230894,
main,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,f1,2wiki,307,239,0.12436372871254864,0.09544529895549349,0.15537535871962826,
main,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,f1,macro,579,492,0.19668569012114284,0.17046757684061686,0.22407961940371596,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,extractive_em,hotpot,272,253,0.12867647058823528,0.09182389937106918,0.16967563723881413,
main,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,extractive_em,2wiki,307,239,0.05428881650380021,0.031385281385281384,0.07995495495495496,
main,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,extractive_em,macro,579,492,0.09148264354601775,0.06935399625305412,0.11527396620311649,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,gpu_s,hotpot,272,253,0.22307780719973483,0.216887855872792,0.22951362370117973,
main,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,gpu_s,2wiki,307,239,0.3715705992365376,0.3419869091853845,0.40416560634773036,
main,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,gpu_s,macro,579,492,0.29732420321813624,0.28209910794466314,0.31404338254477093,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,em,hotpot,162,150,0.23045267489711932,0.16966067864271456,0.2947154471544715,
main,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,em,2wiki,341,244,0.26881720430107525,0.21806740382525538,0.32219013336516705,
main,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,em,macro,503,394,0.24963493959909727,0.21015196419643228,0.2908191400458418,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,f1,hotpot,162,150,0.2898705554729395,0.22822628819630622,0.35389259892746516,
main,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,f1,2wiki,341,244,0.3010107681224623,0.25013552534965683,0.3534390028854194,
main,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,f1,macro,503,394,0.2954406617977009,0.25556150260140686,0.33639101910939156,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,extractive_em,hotpot,162,150,0.23045267489711932,0.16966067864271456,0.2947154471544715,
main,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,extractive_em,2wiki,341,244,0.26881720430107525,0.21806740382525538,0.32219013336516705,
main,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,extractive_em,macro,503,394,0.24963493959909727,0.21015196419643228,0.2908191400458418,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,gpu_s,hotpot,162,150,0.2255362384409485,0.21739640382772976,0.23408096255139024,
main,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,gpu_s,2wiki,341,244,0.35530601399100814,0.32914513972239706,0.3847671064359068,
main,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,gpu_s,macro,503,394,0.2904211262159783,0.2764550634273011,0.3057836910807714,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,INFO_O,yes_no,pooled_seeds,em,hotpot,32,32,0.8229166666666666,0.6979166666666666,0.9375,
main,1.0,INFO_O,yes_no,pooled_seeds,em,2wiki,187,187,0.7575757575757577,0.7023172905525845,0.8110516934046347,
main,1.0,INFO_O,yes_no,pooled_seeds,em,macro,219,219,0.7902462121212122,0.7208946078431372,0.8538616867201426,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,yes_no,pooled_seeds,f1,hotpot,32,32,0.8229166666666666,0.6979166666666666,0.9375,
main,1.0,INFO_O,yes_no,pooled_seeds,f1,2wiki,187,187,0.7575757575757577,0.7023172905525845,0.8110516934046347,
main,1.0,INFO_O,yes_no,pooled_seeds,f1,macro,219,219,0.7902462121212122,0.7208946078431372,0.8538616867201426,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.8229166666666666,0.6979166666666666,0.9375,
main,1.0,INFO_O,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7575757575757577,0.7023172905525845,0.8110516934046347,
main,1.0,INFO_O,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7902462121212122,0.7208946078431372,0.8538616867201426,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.3961587934966701,0.3703797607351214,0.42457286197084537,
main,1.0,INFO_O,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.6100170368173596,0.5789026211516389,0.6432736139948383,
main,1.0,INFO_O,yes_no,pooled_seeds,gpu_s,macro,219,219,0.5030879151570149,0.48272872718910753,0.5244470493316482,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,yes_no,pooled_seeds,regret,hotpot,32,32,0.08333333333333333,0.010416666666666666,0.17708333333333331,
main,1.0,INFO_O,yes_no,pooled_seeds,regret,2wiki,187,187,0.15151515151515152,0.1105169340463458,0.19607843137254902,
main,1.0,INFO_O,yes_no,pooled_seeds,regret,macro,219,219,0.11742424242424243,0.07533979500891265,0.16711229946524064,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,base_correct,pooled_seeds,em,hotpot,240,228,0.9444444444444445,0.918032236030319,0.9673476624692431,
main,1.0,INFO_O,base_correct,pooled_seeds,em,2wiki,205,191,0.8699186991869918,0.8250804455445544,0.912106135986733,
main,1.0,INFO_O,base_correct,pooled_seeds,em,macro,445,419,0.9071815718157181,0.8816994112789844,0.9315118504964903,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,base_correct,pooled_seeds,f1,hotpot,240,228,0.9585359231411863,0.937322108868298,0.9764893528859341,
main,1.0,INFO_O,base_correct,pooled_seeds,f1,2wiki,205,191,0.8846441320529632,0.8436014108129408,0.9230373797336574,
main,1.0,INFO_O,base_correct,pooled_seeds,f1,macro,445,419,0.9215900275970748,0.8991042680541319,0.9431783132446928,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9444444444444445,0.918032236030319,0.9673476624692431,
main,1.0,INFO_O,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.8699186991869918,0.8250804455445544,0.912106135986733,
main,1.0,INFO_O,base_correct,pooled_seeds,extractive_em,macro,445,419,0.9071815718157181,0.8816994112789844,0.9315118504964903,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.41744103362426893,0.40705554165644275,0.42812870574089057,
main,1.0,INFO_O,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.601806986298351,0.5714388893568969,0.6342889971340337,
main,1.0,INFO_O,base_correct,pooled_seeds,gpu_s,macro,445,419,0.50962400996131,0.49343288811405767,0.5265849040315318,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,base_correct,pooled_seeds,regret,hotpot,240,228,0.05555555555555555,0.032652337530756984,0.08196776396968093,
main,1.0,INFO_O,base_correct,pooled_seeds,regret,2wiki,205,191,0.13008130081300812,0.08789386401326699,0.1749195544554455,
main,1.0,INFO_O,base_correct,pooled_seeds,regret,macro,445,419,0.09281842818428183,0.06848814950350966,0.11830058872101555,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,base_correct,pooled_seeds,harm,hotpot,240,228,0.05555555555555555,0.032652337530756984,0.08196776396968093,
main,1.0,INFO_O,base_correct,pooled_seeds,harm,2wiki,205,191,0.13008130081300812,0.08789386401326699,0.1749195544554455,
main,1.0,INFO_O,base_correct,pooled_seeds,harm,macro,445,419,0.09281842818428183,0.06848814950350966,0.11830058872101555,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,top50_complete,pooled_seeds,em,hotpot,350,325,0.6685714285714286,0.6209902818270165,0.7148393709493781,
main,1.0,INFO_O,top50_complete,pooled_seeds,em,2wiki,171,166,0.6842105263157895,0.6140350877192983,0.7529411764705882,
main,1.0,INFO_O,top50_complete,pooled_seeds,em,macro,521,491,0.676390977443609,0.634202082383341,0.7183718725616485,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7625586332844182,0.7226882373751041,0.8002157102481784,
main,1.0,INFO_O,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7601759820851314,0.7009592146269101,0.816537281440764,
main,1.0,INFO_O,top50_complete,pooled_seeds,f1,macro,521,491,0.7613673076847748,0.7262098076204642,0.795327713428524,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6685714285714286,0.6209902818270165,0.7148393709493781,
main,1.0,INFO_O,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.6842105263157895,0.6140350877192983,0.7529411764705882,
main,1.0,INFO_O,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.676390977443609,0.634202082383341,0.7183718725616485,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.41922928059329073,0.4103489032019903,0.4283107118755812,
main,1.0,INFO_O,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.633162485618615,0.5935004658777732,0.6769202651882272,
main,1.0,INFO_O,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.5261958831059529,0.5057380090605903,0.5481469986616513,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,top50_complete,pooled_seeds,regret,hotpot,350,325,0.09142857142857141,0.06589147286821705,0.11925056017925732,
main,1.0,INFO_O,top50_complete,pooled_seeds,regret,2wiki,171,166,0.08187134502923976,0.04678362573099415,0.1208576998050682,
main,1.0,INFO_O,top50_complete,pooled_seeds,regret,macro,521,491,0.08664995822890559,0.06480191956492644,0.11001424618210325,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,yes_no,pooled_seeds,em,hotpot,32,32,0.8125,0.6770833333333333,0.9270833333333333,
main,1.0,INFO_TARGET,yes_no,pooled_seeds,em,2wiki,187,187,0.786096256684492,0.732620320855615,0.8360071301247771,
main,1.0,INFO_TARGET,yes_no,pooled_seeds,em,macro,219,219,0.799298128342246,0.7294674688057041,0.8637199197860962,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,yes_no,pooled_seeds,f1,hotpot,32,32,0.8125,0.6770833333333333,0.9270833333333333,
main,1.0,INFO_TARGET,yes_no,pooled_seeds,f1,2wiki,187,187,0.786096256684492,0.732620320855615,0.8360071301247771,
main,1.0,INFO_TARGET,yes_no,pooled_seeds,f1,macro,219,219,0.799298128342246,0.7294674688057041,0.8637199197860962,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.8125,0.6770833333333333,0.9270833333333333,
main,1.0,INFO_TARGET,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.786096256684492,0.732620320855615,0.8360071301247771,
main,1.0,INFO_TARGET,yes_no,pooled_seeds,extractive_em,macro,219,219,0.799298128342246,0.7294674688057041,0.8637199197860962,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.5857949213144062,0.5419749710664035,0.6329021077564734,
main,1.0,INFO_TARGET,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.8943067357053297,0.8513253784786975,0.9396065170531365,
main,1.0,INFO_TARGET,yes_no,pooled_seeds,gpu_s,macro,219,219,0.7400508285098679,0.7090001349885594,0.7721836873322802,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,yes_no,pooled_seeds,regret,hotpot,32,32,0.09375,0.020833333333333332,0.1875,
main,1.0,INFO_TARGET,yes_no,pooled_seeds,regret,2wiki,187,187,0.12299465240641712,0.0855614973262032,0.1639928698752228,
main,1.0,INFO_TARGET,yes_no,pooled_seeds,regret,macro,219,219,0.10837232620320855,0.06581439393939394,0.1604591410427807,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,base_correct,pooled_seeds,em,hotpot,240,228,0.9416666666666667,0.913105413105413,0.9669424456160349,
main,1.0,INFO_TARGET,base_correct,pooled_seeds,em,2wiki,205,191,0.8829268292682927,0.841041210545521,0.9219512195121952,
main,1.0,INFO_TARGET,base_correct,pooled_seeds,em,macro,445,419,0.9122967479674797,0.886855079172653,0.9355202697488076,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,base_correct,pooled_seeds,f1,hotpot,240,228,0.9544186856028962,0.9307072075147568,0.9747646593466298,
main,1.0,INFO_TARGET,base_correct,pooled_seeds,f1,2wiki,205,191,0.8932336921984526,0.8544856363212857,0.9289813222335493,
main,1.0,INFO_TARGET,base_correct,pooled_seeds,f1,macro,445,419,0.9238261889006745,0.9008862416633538,0.9444986533822627,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9416666666666667,0.913105413105413,0.9669424456160349,
main,1.0,INFO_TARGET,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.8829268292682927,0.841041210545521,0.9219512195121952,
main,1.0,INFO_TARGET,base_correct,pooled_seeds,extractive_em,macro,445,419,0.9122967479674797,0.886855079172653,0.9355202697488076,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.6359129186566179,0.6174232559402453,0.6547705289522141,
main,1.0,INFO_TARGET,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.889836202354844,0.8452586082962263,0.9359538927330169,
main,1.0,INFO_TARGET,base_correct,pooled_seeds,gpu_s,macro,445,419,0.762874560505731,0.7386626844427414,0.7879461357752703,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,base_correct,pooled_seeds,regret,hotpot,240,228,0.058333333333333334,0.033057554383965036,0.08689458689458689,
main,1.0,INFO_TARGET,base_correct,pooled_seeds,regret,2wiki,205,191,0.11707317073170732,0.07804878048780486,0.158958789454479,
main,1.0,INFO_TARGET,base_correct,pooled_seeds,regret,macro,445,419,0.08770325203252033,0.06447973025119237,0.11314492082734696,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,base_correct,pooled_seeds,harm,hotpot,240,228,0.058333333333333334,0.033057554383965036,0.08689458689458689,
main,1.0,INFO_TARGET,base_correct,pooled_seeds,harm,2wiki,205,191,0.11707317073170732,0.07804878048780486,0.158958789454479,
main,1.0,INFO_TARGET,base_correct,pooled_seeds,harm,macro,445,419,0.08770325203252033,0.06447973025119237,0.11314492082734696,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,top50_complete,pooled_seeds,em,hotpot,350,325,0.68,0.632669918018714,0.7264975845410627,
main,1.0,INFO_TARGET,top50_complete,pooled_seeds,em,2wiki,171,166,0.6998050682261209,0.6304709906951286,0.7674418604651163,
main,1.0,INFO_TARGET,top50_complete,pooled_seeds,em,macro,521,491,0.6899025341130605,0.6480216763692151,0.7313263111376439,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7722761486224554,0.7335455477455796,0.8094781541755922,
main,1.0,INFO_TARGET,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7718531309667044,0.7133854535353161,0.8272163727284896,
main,1.0,INFO_TARGET,top50_complete,pooled_seeds,f1,macro,521,491,0.7720646397945798,0.7367971974493864,0.8051187090401507,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.68,0.632669918018714,0.7264975845410627,
main,1.0,INFO_TARGET,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.6998050682261209,0.6304709906951286,0.7674418604651163,
main,1.0,INFO_TARGET,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6899025341130605,0.6480216763692151,0.7313263111376439,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.6388233444417358,0.6234719616002762,0.6542849366289415,
main,1.0,INFO_TARGET,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.9264566109968916,0.8706147966295794,0.9856637585932755,
main,1.0,INFO_TARGET,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.7826399777193137,0.7533955445536367,0.8130710998805932,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,top50_complete,pooled_seeds,regret,hotpot,350,325,0.07999999999999999,0.05619020866773675,0.10628123438280859,
main,1.0,INFO_TARGET,top50_complete,pooled_seeds,regret,2wiki,171,166,0.06627680311890838,0.03373015873015873,0.10271317829457365,
main,1.0,INFO_TARGET,top50_complete,pooled_seeds,regret,macro,521,491,0.07313840155945418,0.05292692170277064,0.09557541018273986,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,yes_no,pooled_seeds,em,hotpot,32,32,0.8333333333333333,0.71875,0.9375,
main,1.0,INFO_RANDOM,yes_no,pooled_seeds,em,2wiki,187,187,0.7789661319073083,0.7254901960784313,0.8288770053475936,
main,1.0,INFO_RANDOM,yes_no,pooled_seeds,em,macro,219,219,0.8061497326203209,0.7415886809269162,0.8649488914884135,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,yes_no,pooled_seeds,f1,hotpot,32,32,0.8333333333333333,0.71875,0.9375,
main,1.0,INFO_RANDOM,yes_no,pooled_seeds,f1,2wiki,187,187,0.7789661319073083,0.7254901960784313,0.8288770053475936,
main,1.0,INFO_RANDOM,yes_no,pooled_seeds,f1,macro,219,219,0.8061497326203209,0.7415886809269162,0.8649488914884135,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.8333333333333333,0.71875,0.9375,
main,1.0,INFO_RANDOM,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7789661319073083,0.7254901960784313,0.8288770053475936,
main,1.0,INFO_RANDOM,yes_no,pooled_seeds,extractive_em,macro,219,219,0.8061497326203209,0.7415886809269162,0.8649488914884135,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.5713325592950014,0.5248528655527532,0.6214020428339068,
main,1.0,INFO_RANDOM,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.8891582789535731,0.8440891866063343,0.9355672303980768,
main,1.0,INFO_RANDOM,yes_no,pooled_seeds,gpu_s,macro,219,219,0.7302454191242873,0.6977222850647722,0.7637758716446342,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,yes_no,pooled_seeds,regret,hotpot,32,32,0.07291666666666666,0.020833333333333332,0.13541666666666666,
main,1.0,INFO_RANDOM,yes_no,pooled_seeds,regret,2wiki,187,187,0.13012477718360071,0.0926916221033868,0.1711229946524064,
main,1.0,INFO_RANDOM,yes_no,pooled_seeds,regret,macro,219,219,0.10152072192513369,0.06745766488413547,0.14079211229946523,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,em,hotpot,240,228,0.9416666666666667,0.913888888888889,0.9662618083670717,
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,em,2wiki,205,191,0.8829268292682927,0.8406504065040651,0.9215710784313724,
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,em,macro,445,419,0.9122967479674797,0.8870650641969479,0.9356638838319915,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,f1,hotpot,240,228,0.9556237816764133,0.9333535739237856,0.9748026750558981,
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,f1,2wiki,205,191,0.8945001384471285,0.8560188340267876,0.9309056506032155,
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,f1,macro,445,419,0.9250619600617709,0.9029358587995531,0.9455892200091368,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9416666666666667,0.913888888888889,0.9662618083670717,
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.8829268292682927,0.8406504065040651,0.9215710784313724,
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,extractive_em,macro,445,419,0.9122967479674797,0.8870650641969479,0.9356638838319915,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.6315814042546519,0.6137861383238328,0.6497879845885628,
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.8880041586145552,0.8425805345471574,0.9352154697543815,
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,gpu_s,macro,445,419,0.7597927814346035,0.7357708290057581,0.7849688908480031,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,regret,hotpot,240,228,0.058333333333333334,0.03373819163292847,0.0861111111111111,
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,regret,2wiki,205,191,0.11707317073170732,0.07842892156862744,0.15934959349593492,
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,regret,macro,445,419,0.08770325203252033,0.06433611616800856,0.1129349358030522,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,harm,hotpot,240,228,0.058333333333333334,0.03373819163292847,0.0861111111111111,
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,harm,2wiki,205,191,0.11707317073170732,0.07842892156862744,0.15934959349593492,
main,1.0,INFO_RANDOM,base_correct,pooled_seeds,harm,macro,445,419,0.08770325203252033,0.06433611616800856,0.1129349358030522,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,top50_complete,pooled_seeds,em,hotpot,350,325,0.6723809523809523,0.6246496592906503,0.7196969696969696,
main,1.0,INFO_RANDOM,top50_complete,pooled_seeds,em,2wiki,171,166,0.6978557504873295,0.6287878787878788,0.765291443053071,
main,1.0,INFO_RANDOM,top50_complete,pooled_seeds,em,macro,521,491,0.6851183514341409,0.6431742767375896,0.726261530534507,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7641412467166558,0.7249725382045369,0.8019705375594876,
main,1.0,INFO_RANDOM,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7682600906170701,0.7093956788405857,0.8231785675005642,
main,1.0,INFO_RANDOM,top50_complete,pooled_seeds,f1,macro,521,491,0.766200668666863,0.7312853722408694,0.7994472853872154,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6723809523809523,0.6246496592906503,0.7196969696969696,
main,1.0,INFO_RANDOM,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.6978557504873295,0.6287878787878788,0.765291443053071,
main,1.0,INFO_RANDOM,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6851183514341409,0.6431742767375896,0.726261530534507,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.636583125448568,0.6220636889832767,0.6509921055095024,
main,1.0,INFO_RANDOM,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.9234871265108625,0.8671128276335512,0.9839611437329944,
main,1.0,INFO_RANDOM,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.7800351259797152,0.7506162828498036,0.8105695168123448,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,top50_complete,pooled_seeds,regret,hotpot,350,325,0.08761904761904762,0.06261894066527667,0.11545623836126628,
main,1.0,INFO_RANDOM,top50_complete,pooled_seeds,regret,2wiki,171,166,0.06822612085769982,0.03725490196078432,0.10211946050096338,
main,1.0,INFO_RANDOM,top50_complete,pooled_seeds,regret,macro,521,491,0.07792258423837373,0.05807654901998556,0.09928711695660539,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,yes_no,pooled_seeds,em,hotpot,32,32,0.8125,0.6875,0.9270833333333333,
main,1.0,INFO_NOOP,yes_no,pooled_seeds,em,2wiki,187,187,0.7754010695187166,0.7201426024955436,0.8270944741532977,
main,1.0,INFO_NOOP,yes_no,pooled_seeds,em,macro,219,219,0.7939505347593583,0.7265729445187166,0.856259051916221,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,yes_no,pooled_seeds,f1,hotpot,32,32,0.8125,0.6875,0.9270833333333333,
main,1.0,INFO_NOOP,yes_no,pooled_seeds,f1,2wiki,187,187,0.7754010695187166,0.7201426024955436,0.8270944741532977,
main,1.0,INFO_NOOP,yes_no,pooled_seeds,f1,macro,219,219,0.7939505347593583,0.7265729445187166,0.856259051916221,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.8125,0.6875,0.9270833333333333,
main,1.0,INFO_NOOP,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7754010695187166,0.7201426024955436,0.8270944741532977,
main,1.0,INFO_NOOP,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7939505347593583,0.7265729445187166,0.856259051916221,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.626797131119209,0.5847919076989134,0.6729534477492378,
main,1.0,INFO_NOOP,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.9724493076731611,0.9290543540496853,1.0181376020103268,
main,1.0,INFO_NOOP,yes_no,pooled_seeds,gpu_s,macro,219,219,0.799623219396185,0.7693585740941915,0.8310196486359147,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,yes_no,pooled_seeds,regret,hotpot,32,32,0.09375,0.020833333333333332,0.17708333333333331,
main,1.0,INFO_NOOP,yes_no,pooled_seeds,regret,2wiki,187,187,0.13368983957219252,0.0944741532976827,0.17647058823529413,
main,1.0,INFO_NOOP,yes_no,pooled_seeds,regret,macro,219,219,0.11371991978609626,0.07430926916221034,0.16059491978609625,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,base_correct,pooled_seeds,em,hotpot,240,228,0.9375,0.9078576370870092,0.9635854341736694,
main,1.0,INFO_NOOP,base_correct,pooled_seeds,em,2wiki,205,191,0.8764227642276423,0.8333333333333334,0.9166666666666666,
main,1.0,INFO_NOOP,base_correct,pooled_seeds,em,macro,445,419,0.9069613821138212,0.8806613800536268,0.9312333778780859,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,base_correct,pooled_seeds,f1,hotpot,240,228,0.9535014303435356,0.9301135439866055,0.9739935109020584,
main,1.0,INFO_NOOP,base_correct,pooled_seeds,f1,2wiki,205,191,0.8877813829478851,0.8479492986254481,0.9253554495725221,
main,1.0,INFO_NOOP,base_correct,pooled_seeds,f1,macro,445,419,0.9206414066457104,0.8979673536433683,0.9424017173751643,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9375,0.9078576370870092,0.9635854341736694,
main,1.0,INFO_NOOP,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.8764227642276423,0.8333333333333334,0.9166666666666666,
main,1.0,INFO_NOOP,base_correct,pooled_seeds,extractive_em,macro,445,419,0.9069613821138212,0.8806613800536268,0.9312333778780859,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.681163067375317,0.6624362167547301,0.7004586736305725,
main,1.0,INFO_NOOP,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.9555325797260011,0.9121706210399259,1.0005372836787119,
main,1.0,INFO_NOOP,base_correct,pooled_seeds,gpu_s,macro,445,419,0.818347823550659,0.7951214323619129,0.8428173568461043,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,base_correct,pooled_seeds,regret,hotpot,240,228,0.06249999999999999,0.03641456582633053,0.0921423629129908,
main,1.0,INFO_NOOP,base_correct,pooled_seeds,regret,2wiki,205,191,0.1235772357723577,0.08333333333333331,0.16666666666666666,
main,1.0,INFO_NOOP,base_correct,pooled_seeds,regret,macro,445,419,0.09303861788617884,0.06876662212191408,0.11933861994637321,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,base_correct,pooled_seeds,harm,hotpot,240,228,0.06249999999999999,0.03641456582633053,0.0921423629129908,
main,1.0,INFO_NOOP,base_correct,pooled_seeds,harm,2wiki,205,191,0.1235772357723577,0.08333333333333331,0.16666666666666666,
main,1.0,INFO_NOOP,base_correct,pooled_seeds,harm,macro,445,419,0.09303861788617884,0.06876662212191408,0.11933861994637321,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,top50_complete,pooled_seeds,em,hotpot,350,325,0.659047619047619,0.6111111111111112,0.7059993794258415,
main,1.0,INFO_NOOP,top50_complete,pooled_seeds,em,2wiki,171,166,0.695906432748538,0.6269818722943723,0.7633199165175909,
main,1.0,INFO_NOOP,top50_complete,pooled_seeds,em,macro,521,491,0.6774770258980785,0.636024202017033,0.7189340111482159,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7520859327741238,0.7123525291012636,0.7899086307608432,
main,1.0,INFO_NOOP,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7655777916211896,0.7060982114106936,0.8219638203763088,
main,1.0,INFO_NOOP,top50_complete,pooled_seeds,f1,macro,521,491,0.7588318621976566,0.723307027868856,0.7928606793362993,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.659047619047619,0.6111111111111112,0.7059993794258415,
main,1.0,INFO_NOOP,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.695906432748538,0.6269818722943723,0.7633199165175909,
main,1.0,INFO_NOOP,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6774770258980785,0.636024202017033,0.7189340111482159,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.6811756025091147,0.6659891501143222,0.6962907954409245,
main,1.0,INFO_NOOP,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.9995865666902498,0.9461472187932205,1.057607144433252,
main,1.0,INFO_NOOP,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.8403810845996822,0.812552802787424,0.8700685802859944,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,top50_complete,pooled_seeds,regret,hotpot,350,325,0.10095238095238093,0.0746095572066369,0.12925217178284054,
main,1.0,INFO_NOOP,top50_complete,pooled_seeds,regret,2wiki,171,166,0.07017543859649122,0.03831013710012464,0.10650887573964497,
main,1.0,INFO_NOOP,top50_complete,pooled_seeds,regret,macro,521,491,0.08556390977443608,0.06473675455977206,0.10794416000665999,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,yes_no,pooled_seeds,em,hotpot,32,32,0.8333333333333333,0.7083333333333333,0.9479166666666666,
main,1.0,INFO_GAP,yes_no,pooled_seeds,em,2wiki,187,187,0.7843137254901962,0.7308377896613191,0.8342245989304813,
main,1.0,INFO_GAP,yes_no,pooled_seeds,em,macro,219,219,0.8088235294117647,0.7400811887254901,0.8718805704099821,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,yes_no,pooled_seeds,f1,hotpot,32,32,0.8333333333333333,0.7083333333333333,0.9479166666666666,
main,1.0,INFO_GAP,yes_no,pooled_seeds,f1,2wiki,187,187,0.7843137254901962,0.7308377896613191,0.8342245989304813,
main,1.0,INFO_GAP,yes_no,pooled_seeds,f1,macro,219,219,0.8088235294117647,0.7400811887254901,0.8718805704099821,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.8333333333333333,0.7083333333333333,0.9479166666666666,
main,1.0,INFO_GAP,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7843137254901962,0.7308377896613191,0.8342245989304813,
main,1.0,INFO_GAP,yes_no,pooled_seeds,extractive_em,macro,219,219,0.8088235294117647,0.7400811887254901,0.8718805704099821,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.6283487631336129,0.5854003112048499,0.6762221774572023,
main,1.0,INFO_GAP,yes_no,pooled_seeds,gpu_s,2wiki,187,187,1.0124021954676663,0.9699918195072228,1.057458042349942,
main,1.0,INFO_GAP,yes_no,pooled_seeds,gpu_s,macro,219,219,0.8203754793006396,0.7904981080468461,0.8523118679270046,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,yes_no,pooled_seeds,regret,hotpot,32,32,0.07291666666666666,0.0,0.15625,
main,1.0,INFO_GAP,yes_no,pooled_seeds,regret,2wiki,187,187,0.12477718360071302,0.0873440285204991,0.1639928698752228,
main,1.0,INFO_GAP,yes_no,pooled_seeds,regret,macro,219,219,0.09884692513368984,0.058823529411764705,0.14647601938502672,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,base_correct,pooled_seeds,em,hotpot,240,228,0.9402777777777779,0.9113901414317017,0.9661246612466124,
main,1.0,INFO_GAP,base_correct,pooled_seeds,em,2wiki,205,191,0.8747967479674796,0.831761006289308,0.9146229181327703,
main,1.0,INFO_GAP,base_correct,pooled_seeds,em,macro,445,419,0.9075372628726288,0.8822149775800859,0.9314692646003515,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,base_correct,pooled_seeds,f1,hotpot,240,228,0.9521898179792917,0.9279915711565551,0.9734255599048827,
main,1.0,INFO_GAP,base_correct,pooled_seeds,f1,2wiki,205,191,0.8879733128687536,0.8490655144338114,0.9245418206128441,
main,1.0,INFO_GAP,base_correct,pooled_seeds,f1,macro,445,419,0.9200815654240226,0.8976285857698455,0.9414617972200932,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9402777777777779,0.9113901414317017,0.9661246612466124,
main,1.0,INFO_GAP,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.8747967479674796,0.831761006289308,0.9146229181327703,
main,1.0,INFO_GAP,base_correct,pooled_seeds,extractive_em,macro,445,419,0.9075372628726288,0.8822149775800859,0.9314692646003515,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.6977377959023804,0.6793502852671559,0.7166749142424149,
main,1.0,INFO_GAP,base_correct,pooled_seeds,gpu_s,2wiki,205,191,1.0056141938951704,0.964388961227555,1.0498044879971957,
main,1.0,INFO_GAP,base_correct,pooled_seeds,gpu_s,macro,445,419,0.8516759948987753,0.8290726690316123,0.875614326659187,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,base_correct,pooled_seeds,regret,hotpot,240,228,0.05972222222222222,0.03387533875338753,0.08860985856829826,
main,1.0,INFO_GAP,base_correct,pooled_seeds,regret,2wiki,205,191,0.1252032520325203,0.08537708186722966,0.16823899371069181,
main,1.0,INFO_GAP,base_correct,pooled_seeds,regret,macro,445,419,0.09246273712737127,0.06853073539964857,0.11778502241991398,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,base_correct,pooled_seeds,harm,hotpot,240,228,0.05972222222222222,0.03387533875338753,0.08860985856829826,
main,1.0,INFO_GAP,base_correct,pooled_seeds,harm,2wiki,205,191,0.1252032520325203,0.08537708186722966,0.16823899371069181,
main,1.0,INFO_GAP,base_correct,pooled_seeds,harm,macro,445,419,0.09246273712737127,0.06853073539964857,0.11778502241991398,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,top50_complete,pooled_seeds,em,hotpot,350,325,0.679047619047619,0.6310845186291701,0.7263975917920154,
main,1.0,INFO_GAP,top50_complete,pooled_seeds,em,2wiki,171,166,0.6978557504873295,0.628352490421456,0.763811507936508,
main,1.0,INFO_GAP,top50_complete,pooled_seeds,em,macro,521,491,0.6884516847674742,0.6470226182753361,0.7294290197990327,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,top50_complete,pooled_seeds,f1,hotpot,350,325,0.76838702567274,0.7285811136324576,0.8061803879432607,
main,1.0,INFO_GAP,top50_complete,pooled_seeds,f1,2wiki,171,166,0.768662449791359,0.7100307174673066,0.8235609154185678,
main,1.0,INFO_GAP,top50_complete,pooled_seeds,f1,macro,521,491,0.7685247377320494,0.7334124584203457,0.8022123293537521,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.679047619047619,0.6310845186291701,0.7263975917920154,
main,1.0,INFO_GAP,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.6978557504873295,0.628352490421456,0.763811507936508,
main,1.0,INFO_GAP,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6884516847674742,0.6470226182753361,0.7294290197990327,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.7003696008229701,0.6854467396922778,0.7154932686990737,
main,1.0,INFO_GAP,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,1.0466733147637084,0.9944874406900969,1.1020252209135386,
main,1.0,INFO_GAP,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.8735214577933392,0.8463078699458565,0.9018646164105467,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,top50_complete,pooled_seeds,regret,hotpot,350,325,0.08095238095238094,0.056338028169014086,0.10852713178294572,
main,1.0,INFO_GAP,top50_complete,pooled_seeds,regret,2wiki,171,166,0.0682261208576998,0.03660886319845857,0.10331720104859844,
main,1.0,INFO_GAP,top50_complete,pooled_seeds,regret,macro,521,491,0.07458925090504037,0.05426652646100865,0.09692965589207173,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,yes_no,pooled_seeds,em,hotpot,32,32,0.8229166666666666,0.6979166666666666,0.9375,
main,1.0,INFO_META,yes_no,pooled_seeds,em,2wiki,187,187,0.7557932263814617,0.7005347593582888,0.8092691622103386,
main,1.0,INFO_META,yes_no,pooled_seeds,em,macro,219,219,0.7893549465240641,0.7194463012477719,0.8528854723707664,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,yes_no,pooled_seeds,f1,hotpot,32,32,0.8229166666666666,0.6979166666666666,0.9375,
main,1.0,INFO_META,yes_no,pooled_seeds,f1,2wiki,187,187,0.7557932263814617,0.7005347593582888,0.8092691622103386,
main,1.0,INFO_META,yes_no,pooled_seeds,f1,macro,219,219,0.7893549465240641,0.7194463012477719,0.8528854723707664,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.8229166666666666,0.6979166666666666,0.9375,
main,1.0,INFO_META,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7557932263814617,0.7005347593582888,0.8092691622103386,
main,1.0,INFO_META,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7893549465240641,0.7194463012477719,0.8528854723707664,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.4017235769454601,0.3753559342350213,0.43013816563807983,
main,1.0,INFO_META,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.6145237527587561,0.5834617102250609,0.6475477590261378,
main,1.0,INFO_META,yes_no,pooled_seeds,gpu_s,macro,219,219,0.5081236648521081,0.4875452870842248,0.5295634581474117,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,yes_no,pooled_seeds,regret,hotpot,32,32,0.08333333333333333,0.010416666666666666,0.17708333333333331,
main,1.0,INFO_META,yes_no,pooled_seeds,regret,2wiki,187,187,0.1532976827094474,0.11229946524064172,0.19786096256684493,
main,1.0,INFO_META,yes_no,pooled_seeds,regret,macro,219,219,0.11831550802139038,0.07623106060606061,0.16767073306595362,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,base_correct,pooled_seeds,em,hotpot,240,228,0.9458333333333333,0.9194444444444445,0.9687943262411347,
main,1.0,INFO_META,base_correct,pooled_seeds,em,2wiki,205,191,0.8699186991869918,0.8250825082508252,0.9124579124579124,
main,1.0,INFO_META,base_correct,pooled_seeds,em,macro,445,419,0.9078760162601626,0.882254799058489,0.9323572891485716,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,base_correct,pooled_seeds,f1,hotpot,240,228,0.9588137009189641,0.9376034268072055,0.9767822822325337,
main,1.0,INFO_META,base_correct,pooled_seeds,f1,2wiki,205,191,0.8846441320529632,0.8431597320188645,0.923394784448508,
main,1.0,INFO_META,base_correct,pooled_seeds,f1,macro,445,419,0.9217289164859637,0.8991804128834836,0.9433029575013229,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9458333333333333,0.9194444444444445,0.9687943262411347,
main,1.0,INFO_META,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.8699186991869918,0.8250825082508252,0.9124579124579124,
main,1.0,INFO_META,base_correct,pooled_seeds,extractive_em,macro,445,419,0.9078760162601626,0.882254799058489,0.9323572891485716,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.42459290853133624,0.4142816416325709,0.43520870297840886,
main,1.0,INFO_META,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.6069503575672575,0.5760576048469372,0.6398631208673424,
main,1.0,INFO_META,base_correct,pooled_seeds,gpu_s,macro,445,419,0.5157716330492969,0.4995629226143753,0.5329237900730841,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,base_correct,pooled_seeds,regret,hotpot,240,228,0.05416666666666667,0.031205673758865248,0.08055555555555555,
main,1.0,INFO_META,base_correct,pooled_seeds,regret,2wiki,205,191,0.13008130081300812,0.08754208754208756,0.1749174917491749,
main,1.0,INFO_META,base_correct,pooled_seeds,regret,macro,445,419,0.09212398373983739,0.0676427108514284,0.11774520094151096,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,base_correct,pooled_seeds,harm,hotpot,240,228,0.05416666666666667,0.031205673758865248,0.08055555555555555,
main,1.0,INFO_META,base_correct,pooled_seeds,harm,2wiki,205,191,0.13008130081300812,0.08754208754208756,0.1749174917491749,
main,1.0,INFO_META,base_correct,pooled_seeds,harm,macro,445,419,0.09212398373983739,0.0676427108514284,0.11774520094151096,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,top50_complete,pooled_seeds,em,hotpot,350,325,0.6695238095238095,0.622218992248062,0.7157703444737373,
main,1.0,INFO_META,top50_complete,pooled_seeds,em,2wiki,171,166,0.6842105263157895,0.6140350877192983,0.7529411764705882,
main,1.0,INFO_META,top50_complete,pooled_seeds,em,macro,521,491,0.6768671679197995,0.6349304063749356,0.7187309941520467,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7628140445398296,0.723581225879476,0.799986692285119,
main,1.0,INFO_META,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7612898779358693,0.7020729779831361,0.8172861526024175,
main,1.0,INFO_META,top50_complete,pooled_seeds,f1,macro,521,491,0.7620519612378495,0.726859328477973,0.7959458763058427,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6695238095238095,0.622218992248062,0.7157703444737373,
main,1.0,INFO_META,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.6842105263157895,0.6140350877192983,0.7529411764705882,
main,1.0,INFO_META,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6768671679197995,0.6349304063749356,0.7187309941520467,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.4257592713206997,0.4168683080108592,0.4348180691486705,
main,1.0,INFO_META,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.6391861222081787,0.598921862074622,0.6830512375534739,
main,1.0,INFO_META,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.5324726967644392,0.5119256340261691,0.5545635624892926,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,top50_complete,pooled_seeds,regret,hotpot,350,325,0.09047619047619047,0.06551059730250482,0.11824953445065176,
main,1.0,INFO_META,top50_complete,pooled_seeds,regret,2wiki,171,166,0.08187134502923976,0.04678362573099415,0.1208576998050682,
main,1.0,INFO_META,top50_complete,pooled_seeds,regret,macro,521,491,0.08617376775271512,0.06427205950611853,0.10958003114293491,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,yes_no,pooled_seeds,em,hotpot,32,32,0.78125,0.6559895833333336,0.8958333333333334,
main,1.0,PROBE_REUSE,yes_no,pooled_seeds,em,2wiki,187,187,0.7575757575757576,0.698752228163993,0.8128342245989305,
main,1.0,PROBE_REUSE,yes_no,pooled_seeds,em,macro,219,219,0.7694128787878788,0.698752228163993,0.8356206829322638,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,yes_no,pooled_seeds,f1,hotpot,32,32,0.78125,0.6559895833333336,0.8958333333333334,
main,1.0,PROBE_REUSE,yes_no,pooled_seeds,f1,2wiki,187,187,0.7575757575757576,0.698752228163993,0.8128342245989305,
main,1.0,PROBE_REUSE,yes_no,pooled_seeds,f1,macro,219,219,0.7694128787878788,0.698752228163993,0.8356206829322638,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.78125,0.6559895833333336,0.8958333333333334,
main,1.0,PROBE_REUSE,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7575757575757576,0.698752228163993,0.8128342245989305,
main,1.0,PROBE_REUSE,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7694128787878788,0.698752228163993,0.8356206829322638,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.5876926277080208,0.5438218575138912,0.634901207647813,
main,1.0,PROBE_REUSE,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.8964453292987618,0.8533706706539772,0.9418220278328642,
main,1.0,PROBE_REUSE,yes_no,pooled_seeds,gpu_s,macro,219,219,0.7420689785033913,0.7109524374955941,0.7742898323639901,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,PROBE_REUSE,base_correct,pooled_seeds,em,hotpot,240,228,0.8791666666666667,0.8433908045977012,0.9129251700680273,
main,1.0,PROBE_REUSE,base_correct,pooled_seeds,em,2wiki,205,191,0.8910569105691057,0.8534621578099838,0.9266347687400318,
main,1.0,PROBE_REUSE,base_correct,pooled_seeds,em,macro,445,419,0.8851117886178862,0.859775029006616,0.9096703822365376,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,base_correct,pooled_seeds,f1,hotpot,240,228,0.8892261904761904,0.8559274755927475,0.9209876728469166,
main,1.0,PROBE_REUSE,base_correct,pooled_seeds,f1,2wiki,205,191,0.8961434055061119,0.8591707458439101,0.9307583036574166,
main,1.0,PROBE_REUSE,base_correct,pooled_seeds,f1,macro,445,419,0.8926847979911512,0.8682670362663776,0.9165937595255403,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.8791666666666667,0.8433908045977012,0.9129251700680273,
main,1.0,PROBE_REUSE,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.8910569105691057,0.8534621578099838,0.9266347687400318,
main,1.0,PROBE_REUSE,base_correct,pooled_seeds,extractive_em,macro,445,419,0.8851117886178862,0.859775029006616,0.9096703822365376,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.6380233911871208,0.619483130461792,0.6569351919350392,
main,1.0,PROBE_REUSE,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.8920201691664815,0.8474278745472581,0.9381894893774413,
main,1.0,PROBE_REUSE,base_correct,pooled_seeds,gpu_s,macro,445,419,0.7650217801768011,0.7407867355605854,0.7900982297017743,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,PROBE_REUSE,base_correct,pooled_seeds,harm,hotpot,240,228,0.12083333333333332,0.08707482993197278,0.15660919540229884,
main,1.0,PROBE_REUSE,base_correct,pooled_seeds,harm,2wiki,205,191,0.1089430894308943,0.07336523125996809,0.1465378421900161,
main,1.0,PROBE_REUSE,base_correct,pooled_seeds,harm,macro,445,419,0.1148882113821138,0.09032961776346235,0.14022497099338402,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,top50_complete,pooled_seeds,em,hotpot,350,325,0.5942857142857143,0.5441979112559223,0.6427220218687218,
main,1.0,PROBE_REUSE,top50_complete,pooled_seeds,em,2wiki,171,166,0.668615984405458,0.5984405458089669,0.73767258382643,
main,1.0,PROBE_REUSE,top50_complete,pooled_seeds,em,macro,521,491,0.6314508493455862,0.5886791489954804,0.6734873702628328,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,top50_complete,pooled_seeds,f1,hotpot,350,325,0.6749547840074156,0.6313527876620735,0.717205677737098,
main,1.0,PROBE_REUSE,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7285153681060114,0.6667975180931197,0.7884246845202726,
main,1.0,PROBE_REUSE,top50_complete,pooled_seeds,f1,macro,521,491,0.7017350760567135,0.6637129016737422,0.7379407879815858,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.5942857142857143,0.5441979112559223,0.6427220218687218,
main,1.0,PROBE_REUSE,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.668615984405458,0.5984405458089669,0.73767258382643,
main,1.0,PROBE_REUSE,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6314508493455862,0.5886791489954804,0.6734873702628328,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.6409243358048187,0.6255557120999049,0.6564220627126345,
main,1.0,PROBE_REUSE,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.928724848055548,0.8727508318283065,0.988102609021908,
main,1.0,PROBE_REUSE,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.7848245919301833,0.7555597498635893,0.8153123196308116,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,TWO_ANSWER,yes_no,pooled_seeds,em,hotpot,32,32,0.8125,0.6875,0.9270833333333333,
main,1.0,TWO_ANSWER,yes_no,pooled_seeds,em,2wiki,187,187,0.7557932263814618,0.696969696969697,0.8128342245989305,
main,1.0,TWO_ANSWER,yes_no,pooled_seeds,em,macro,219,219,0.7841466131907309,0.7137644830659537,0.8478163992869876,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,yes_no,pooled_seeds,f1,hotpot,32,32,0.8125,0.6875,0.9270833333333333,
main,1.0,TWO_ANSWER,yes_no,pooled_seeds,f1,2wiki,187,187,0.7557932263814618,0.696969696969697,0.8128342245989305,
main,1.0,TWO_ANSWER,yes_no,pooled_seeds,f1,macro,219,219,0.7841466131907309,0.7137644830659537,0.8478163992869876,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.8125,0.6875,0.9270833333333333,
main,1.0,TWO_ANSWER,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7557932263814618,0.696969696969697,0.8128342245989305,
main,1.0,TWO_ANSWER,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7841466131907309,0.7137644830659537,0.8478163992869876,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.5218139002011499,0.4936843402170678,0.552294678729135,
main,1.0,TWO_ANSWER,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.8232146744406724,0.7802937043356695,0.869102026137876,
main,1.0,TWO_ANSWER,yes_no,pooled_seeds,gpu_s,macro,219,219,0.6725142873209111,0.6466288953994662,0.6997140366528926,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,TWO_ANSWER,base_correct,pooled_seeds,em,hotpot,240,228,0.9652777777777779,0.9449035812672177,0.9826683930942894,
main,1.0,TWO_ANSWER,base_correct,pooled_seeds,em,2wiki,205,191,0.8991869918699186,0.8585365853658536,0.9366666666666668,
main,1.0,TWO_ANSWER,base_correct,pooled_seeds,em,macro,445,419,0.9322323848238483,0.9093983344308985,0.9527024697000678,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,base_correct,pooled_seeds,f1,hotpot,240,228,0.9749777220829852,0.9590876458002568,0.9880463316719402,
main,1.0,TWO_ANSWER,base_correct,pooled_seeds,f1,2wiki,205,191,0.9104456360274764,0.8726360010466109,0.9457747643812392,
main,1.0,TWO_ANSWER,base_correct,pooled_seeds,f1,macro,445,419,0.9427116790552308,0.9222480304758994,0.9613987842292223,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9652777777777779,0.9449035812672177,0.9826683930942894,
main,1.0,TWO_ANSWER,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.8991869918699186,0.8585365853658536,0.9366666666666668,
main,1.0,TWO_ANSWER,base_correct,pooled_seeds,extractive_em,macro,445,419,0.9322323848238483,0.9093983344308985,0.9527024697000678,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.5562540024200285,0.5440310801556155,0.568994060281478,
main,1.0,TWO_ANSWER,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.8085474505686304,0.7658478933914831,0.8535005803349015,
main,1.0,TWO_ANSWER,base_correct,pooled_seeds,gpu_s,macro,445,419,0.6824007264943295,0.6601346687036592,0.7056542998510457,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,TWO_ANSWER,base_correct,pooled_seeds,harm,hotpot,240,228,0.03472222222222222,0.017331606905710492,0.05509641873278236,
main,1.0,TWO_ANSWER,base_correct,pooled_seeds,harm,2wiki,205,191,0.10081300813008129,0.06333333333333332,0.14146341463414633,
main,1.0,TWO_ANSWER,base_correct,pooled_seeds,harm,macro,445,419,0.06776761517615175,0.047297530299932146,0.09060166556910143,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,top50_complete,pooled_seeds,em,hotpot,350,325,0.6628571428571428,0.6137414659457098,0.7109242839881128,
main,1.0,TWO_ANSWER,top50_complete,pooled_seeds,em,2wiki,171,166,0.6920077972709552,0.6230998376623376,0.7599206349206349,
main,1.0,TWO_ANSWER,top50_complete,pooled_seeds,em,macro,521,491,0.677432470064049,0.6350215506392831,0.7187340944832796,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7479336172533873,0.7070370290733273,0.7879884106255117,
main,1.0,TWO_ANSWER,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7607580117521637,0.7005775665904976,0.8173674571244816,
main,1.0,TWO_ANSWER,top50_complete,pooled_seeds,f1,macro,521,491,0.7543458145027755,0.7178565747479283,0.7889970004466543,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6628571428571428,0.6137414659457098,0.7109242839881128,
main,1.0,TWO_ANSWER,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.6920077972709552,0.6230998376623376,0.7599206349206349,
main,1.0,TWO_ANSWER,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.677432470064049,0.6350215506392831,0.7187340944832796,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.5574186114989866,0.5469873290308267,0.5678721968297743,
main,1.0,TWO_ANSWER,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.8495086757660987,0.7956666422371161,0.9071730944241804,
main,1.0,TWO_ANSWER,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.7034636436325427,0.675985220001959,0.7325107289983533,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,UNION_RAW,yes_no,pooled_seeds,em,hotpot,32,32,0.84375,0.71875,0.96875,
main,1.0,UNION_RAW,yes_no,pooled_seeds,em,2wiki,187,187,0.7540106951871658,0.6898395721925134,0.8128342245989305,
main,1.0,UNION_RAW,yes_no,pooled_seeds,em,macro,219,219,0.7988803475935828,0.7261029411764706,0.8649001504010694,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,yes_no,pooled_seeds,f1,hotpot,32,32,0.84375,0.71875,0.96875,
main,1.0,UNION_RAW,yes_no,pooled_seeds,f1,2wiki,187,187,0.7540106951871658,0.6898395721925134,0.8128342245989305,
main,1.0,UNION_RAW,yes_no,pooled_seeds,f1,macro,219,219,0.7988803475935828,0.7261029411764706,0.8649001504010694,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.84375,0.71875,0.96875,
main,1.0,UNION_RAW,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7540106951871658,0.6898395721925134,0.8128342245989305,
main,1.0,UNION_RAW,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7988803475935828,0.7261029411764706,0.8649001504010694,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.4276778971766665,0.4049172235625353,0.4523000891336732,
main,1.0,UNION_RAW,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.6885417929370868,0.6517613423258545,0.7273217312774902,
main,1.0,UNION_RAW,yes_no,pooled_seeds,gpu_s,macro,219,219,0.5581098450568767,0.5364716924974183,0.5804426456079744,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,UNION_RAW,base_correct,pooled_seeds,em,hotpot,240,228,0.8833333333333333,0.8403361344537815,0.921161825726141,
main,1.0,UNION_RAW,base_correct,pooled_seeds,em,2wiki,205,191,0.824390243902439,0.7632787279346108,0.8794072526091997,
main,1.0,UNION_RAW,base_correct,pooled_seeds,em,macro,445,419,0.8538617886178861,0.8164401999332479,0.8883318433701346,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,base_correct,pooled_seeds,f1,hotpot,240,228,0.9025,0.8641532694433354,0.9364514809567183,
main,1.0,UNION_RAW,base_correct,pooled_seeds,f1,2wiki,205,191,0.842940528306382,0.7847029325411504,0.89521410693747,
main,1.0,UNION_RAW,base_correct,pooled_seeds,f1,macro,445,419,0.872720264153191,0.8385684622902896,0.9043837842052468,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.8833333333333333,0.8403361344537815,0.921161825726141,
main,1.0,UNION_RAW,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.824390243902439,0.7632787279346108,0.8794072526091997,
main,1.0,UNION_RAW,base_correct,pooled_seeds,extractive_em,macro,445,419,0.8538617886178861,0.8164401999332479,0.8883318433701346,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.4556640050697291,0.4454083587026064,0.46640941263387153,
main,1.0,UNION_RAW,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.6820309542855326,0.645564776469259,0.7213638077806374,
main,1.0,UNION_RAW,base_correct,pooled_seeds,gpu_s,macro,445,419,0.5688474796776308,0.549891601946242,0.5891874180952933,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,UNION_RAW,base_correct,pooled_seeds,harm,hotpot,240,228,0.11666666666666667,0.07883817427385892,0.15966386554621848,
main,1.0,UNION_RAW,base_correct,pooled_seeds,harm,2wiki,205,191,0.17560975609756097,0.12059274739080016,0.236721272065389,
main,1.0,UNION_RAW,base_correct,pooled_seeds,harm,macro,445,419,0.1461382113821138,0.11166815662986547,0.18355980006675207,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,top50_complete,pooled_seeds,em,hotpot,350,325,0.6771428571428572,0.6278409090909091,0.7267605633802817,
main,1.0,UNION_RAW,top50_complete,pooled_seeds,em,2wiki,171,166,0.695906432748538,0.6242774566473989,0.7647058823529411,
main,1.0,UNION_RAW,top50_complete,pooled_seeds,em,macro,521,491,0.6865246449456976,0.6436306802772453,0.7290916434247904,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7723139493559662,0.7319647163756519,0.8114500978155423,
main,1.0,UNION_RAW,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7633534318889009,0.7023410755273015,0.822011759480907,
main,1.0,UNION_RAW,top50_complete,pooled_seeds,f1,macro,521,491,0.7678336906224336,0.7314580624128679,0.803464278509424,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6771428571428572,0.6278409090909091,0.7267605633802817,
main,1.0,UNION_RAW,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.695906432748538,0.6242774566473989,0.7647058823529411,
main,1.0,UNION_RAW,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6865246449456976,0.6436306802772453,0.7290916434247904,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.4588570389378535,0.4501044897465849,0.4677940778606561,
main,1.0,UNION_RAW,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.698244875174013,0.6537588763362664,0.7466338748590092,
main,1.0,UNION_RAW,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.5785509570559333,0.555619076255309,0.6030021049634909,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,UNION_VERIFY,yes_no,pooled_seeds,em,hotpot,32,32,0.7708333333333334,0.625,0.90625,
main,1.0,UNION_VERIFY,yes_no,pooled_seeds,em,2wiki,187,187,0.7486631016042781,0.6862745098039215,0.8074866310160428,
main,1.0,UNION_VERIFY,yes_no,pooled_seeds,em,macro,219,219,0.7597482174688057,0.680453431372549,0.8335596312388591,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,yes_no,pooled_seeds,f1,hotpot,32,32,0.7708333333333334,0.625,0.90625,
main,1.0,UNION_VERIFY,yes_no,pooled_seeds,f1,2wiki,187,187,0.7486631016042781,0.6862745098039215,0.8074866310160428,
main,1.0,UNION_VERIFY,yes_no,pooled_seeds,f1,macro,219,219,0.7597482174688057,0.680453431372549,0.8335596312388591,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.7708333333333334,0.625,0.90625,
main,1.0,UNION_VERIFY,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7486631016042781,0.6862745098039215,0.8074866310160428,
main,1.0,UNION_VERIFY,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7597482174688057,0.680453431372549,0.8335596312388591,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.42915784583217653,0.40629072888699125,0.4539061820496929,
main,1.0,UNION_VERIFY,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.6903921607263781,0.6535505685918103,0.7292198951670771,
main,1.0,UNION_VERIFY,yes_no,pooled_seeds,gpu_s,macro,219,219,0.5597750032792773,0.5380561314248832,0.5821525579514544,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,UNION_VERIFY,base_correct,pooled_seeds,em,hotpot,240,228,0.9444444444444444,0.9142053445850914,0.9707112970711297,
main,1.0,UNION_VERIFY,base_correct,pooled_seeds,em,2wiki,205,191,0.938211382113821,0.9059011164274321,0.9669966996699669,
main,1.0,UNION_VERIFY,base_correct,pooled_seeds,em,macro,445,419,0.9413279132791328,0.9193448096648892,0.9610032611672872,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,base_correct,pooled_seeds,f1,hotpot,240,228,0.9520833333333333,0.9247538677918424,0.9755102040816327,
main,1.0,UNION_VERIFY,base_correct,pooled_seeds,f1,2wiki,205,191,0.9456803359242383,0.9158777306302058,0.971862396862397,
main,1.0,UNION_VERIFY,base_correct,pooled_seeds,f1,macro,445,419,0.9488818346287857,0.9286192865167602,0.9664345076686252,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9444444444444444,0.9142053445850914,0.9707112970711297,
main,1.0,UNION_VERIFY,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.938211382113821,0.9059011164274321,0.9669966996699669,
main,1.0,UNION_VERIFY,base_correct,pooled_seeds,extractive_em,macro,445,419,0.9413279132791328,0.9193448096648892,0.9610032611672872,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.457321281544174,0.4470241182215142,0.4681329494295053,
main,1.0,UNION_VERIFY,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.6839791791491661,0.6474970790680062,0.7233601714909544,
main,1.0,UNION_VERIFY,base_correct,pooled_seeds,gpu_s,macro,445,419,0.5706502303466701,0.5517040230333834,0.5910075186254428,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,UNION_VERIFY,base_correct,pooled_seeds,harm,hotpot,240,228,0.05555555555555556,0.029288702928870293,0.08579465541490858,
main,1.0,UNION_VERIFY,base_correct,pooled_seeds,harm,2wiki,205,191,0.06178861788617886,0.033003300330033,0.09409888357256777,
main,1.0,UNION_VERIFY,base_correct,pooled_seeds,harm,macro,445,419,0.05867208672086721,0.03899673883271285,0.08065519033511087,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,top50_complete,pooled_seeds,em,hotpot,350,325,0.6457142857142857,0.5948275862068966,0.6967056310732613,
main,1.0,UNION_VERIFY,top50_complete,pooled_seeds,em,2wiki,171,166,0.6920077972709552,0.6198822195939286,0.7616279069767442,
main,1.0,UNION_VERIFY,top50_complete,pooled_seeds,em,macro,521,491,0.6688610414926204,0.6249398176251929,0.7119947278300561,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7374938809450087,0.6936265753432663,0.7797960769260321,
main,1.0,UNION_VERIFY,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7519369800606837,0.6899615000888826,0.8115801385949907,
main,1.0,UNION_VERIFY,top50_complete,pooled_seeds,f1,macro,521,491,0.7447154305028462,0.7067933461252924,0.7814261529130443,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6457142857142857,0.5948275862068966,0.6967056310732613,
main,1.0,UNION_VERIFY,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.6920077972709552,0.6198822195939286,0.7616279069767442,
main,1.0,UNION_VERIFY,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6688610414926204,0.6249398176251929,0.7119947278300561,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.46049831628344334,0.4517279326856758,0.46946595030547633,
main,1.0,UNION_VERIFY,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.7002101301815014,0.6556120702963959,0.7486307238105339,
main,1.0,UNION_VERIFY,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.5803542232324723,0.557371776108496,0.604837835754318,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,em,hotpot,32,32,0.8125,0.6875,0.9375,
main,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,em,2wiki,187,187,0.7807486631016043,0.7165775401069518,0.839572192513369,
main,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,em,macro,219,219,0.7966243315508021,0.721173128342246,0.8648897058823529,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,f1,hotpot,32,32,0.8125,0.6875,0.9375,
main,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,f1,2wiki,187,187,0.7807486631016043,0.7165775401069518,0.839572192513369,
main,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,f1,macro,219,219,0.7966243315508021,0.721173128342246,0.8648897058823529,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.8125,0.6875,0.9375,
main,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7807486631016043,0.7165775401069518,0.839572192513369,
main,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7966243315508021,0.721173128342246,0.8648897058823529,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.42936803106328325,0.39425047703753535,0.4686256290410987,
main,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,gpu_s,2wiki,187,187,1.1234201296905606,0.7158305684158637,1.9023833753598485,
main,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,gpu_s,macro,219,219,0.7763940803769219,0.5664826768637066,1.1705334109842809,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,em,hotpot,240,228,0.9333333333333333,0.8991490266992873,0.9629629629629629,
main,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,em,2wiki,205,191,0.848780487804878,0.7990196078431373,0.896551724137931,
main,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,em,macro,445,419,0.8910569105691057,0.8605912953313637,0.9193773027084573,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,f1,hotpot,240,228,0.954625104427736,0.928637666020623,0.976603699330972,
main,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,f1,2wiki,205,191,0.8631735080200855,0.8174652121989332,0.9067708639857602,
main,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,f1,macro,445,419,0.9088993062239108,0.8824776352569011,0.9334430291266382,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9333333333333333,0.8991490266992873,0.9629629629629629,
main,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.848780487804878,0.7990196078431373,0.896551724137931,
main,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,extractive_em,macro,445,419,0.8910569105691057,0.8605912953313637,0.9193773027084573,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.48356809358268094,0.4699443348996018,0.49767702157743676,
main,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,gpu_s,2wiki,205,191,1.0834396006617117,0.7104837147710176,1.8091036857489478,
main,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,gpu_s,macro,445,419,0.7835038471221963,0.5958085682286406,1.1480227218263095,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,harm,hotpot,240,228,0.06666666666666667,0.037037037037037035,0.10085097330071253,
main,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,harm,2wiki,205,191,0.15121951219512195,0.10344827586206896,0.20098039215686275,
main,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,harm,macro,445,419,0.10894308943089431,0.0806226972915427,0.13940870466863636,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,em,hotpot,350,325,0.6914285714285714,0.6426512968299711,0.7392550143266475,
main,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,em,2wiki,171,166,0.7017543859649122,0.630057803468208,0.7738095238095238,
main,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,em,macro,521,491,0.6965914786967418,0.6528558297311179,0.7397489792898915,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7880530406740048,0.7484240494033491,0.825910989494896,
main,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7775891846695454,0.7178843357327674,0.8359814941723432,
main,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,f1,macro,521,491,0.7828211126717751,0.7468690936068266,0.8174931243459054,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6914285714285714,0.6426512968299711,0.7392550143266475,
main,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.7017543859649122,0.630057803468208,0.7738095238095238,
main,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6965914786967418,0.6528558297311179,0.7397489792898915,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.48524714380641804,0.4740631048101249,0.4967179873287808,
main,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,1.1806077282825054,0.730116805529926,2.0428441031181963,
main,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.8329274360444617,0.6071629780347877,1.264988838782333,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,em,hotpot,32,32,0.8229166666666666,0.6875,0.9375,
main,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,em,2wiki,187,187,0.7700534759358288,0.7112299465240641,0.8270944741532977,
main,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,em,macro,219,219,0.7964850713012477,0.7246532419786096,0.8609103442513368,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,f1,hotpot,32,32,0.8229166666666666,0.6875,0.9375,
main,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,f1,2wiki,187,187,0.7700534759358288,0.7112299465240641,0.8270944741532977,
main,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,f1,macro,219,219,0.7964850713012477,0.7246532419786096,0.8609103442513368,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.8229166666666666,0.6875,0.9375,
main,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7700534759358288,0.7112299465240641,0.8270944741532977,
main,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7964850713012477,0.7246532419786096,0.8609103442513368,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.4307830729098167,0.39559187044456834,0.47007542065444446,
main,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,gpu_s,2wiki,187,187,1.1252464940798694,0.7175873066850613,1.9042597181821657,
main,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,gpu_s,macro,219,219,0.7780147834948431,0.5680567767412478,1.1721816485341159,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,em,hotpot,240,228,0.9694444444444446,0.9463276836158192,0.98884239888424,
main,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,em,2wiki,205,191,0.926829268292683,0.8926282051282051,0.957912457912458,
main,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,em,macro,445,419,0.9481368563685637,0.9276628201591887,0.9666924825931464,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,f1,hotpot,240,228,0.9791666666666666,0.9623962512716757,0.9928672048116491,
main,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,f1,2wiki,205,191,0.9356562137049941,0.9054616846738694,0.9635157545605306,
main,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,f1,macro,445,419,0.9574114401858304,0.940396010566164,0.9732740152729139,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9694444444444446,0.9463276836158192,0.98884239888424,
main,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.926829268292683,0.8926282051282051,0.957912457912458,
main,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,extractive_em,macro,445,419,0.9481368563685637,0.9276628201591887,0.9666924825931464,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.4851716014822219,0.4715193966529461,0.49928466006064154,
main,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,gpu_s,2wiki,205,191,1.0853178322988617,0.7123437698154929,1.811038199068327,
main,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,gpu_s,macro,445,419,0.7852447168905418,0.597505014893956,1.1497792316880442,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,harm,hotpot,240,228,0.030555555555555555,0.011157601115760111,0.05367231638418079,
main,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,harm,2wiki,205,191,0.07317073170731707,0.04208754208754208,0.10737179487179487,
main,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,harm,macro,445,419,0.05186314363143631,0.03330751740685343,0.07233717984081138,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,em,hotpot,350,325,0.6638095238095238,0.6133720930232558,0.7123809523809523,
main,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,em,2wiki,171,166,0.6647173489278753,0.5895953757225434,0.7392156862745098,
main,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,em,macro,521,491,0.6642634363686996,0.6193575069812786,0.7094170638241152,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7470564991546859,0.7043145026493128,0.788238904481927,
main,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7402761289187882,0.6767529830713735,0.801612758138035,
main,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,f1,macro,521,491,0.743666314036737,0.7058817191973451,0.7802780505314897,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6638095238095238,0.6133720930232558,0.7123809523809523,
main,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.6647173489278753,0.5895953757225434,0.7392156862745098,
main,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6642634363686996,0.6193575069812786,0.7094170638241152,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.4868234232202374,0.47561141123445083,0.49831616150590596,
main,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,1.1825328472517624,0.7320145958789627,2.044760553240224,
main,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.834678135236,0.6088601991371883,1.2667795941083206,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED,yes_no,pooled_seeds,em,hotpot,32,32,0.75,0.59375,0.90625,
main,1.0,FIXED_SELECTED,yes_no,pooled_seeds,em,2wiki,187,187,0.7700534759358288,0.7058823529411765,0.8288770053475936,
main,1.0,FIXED_SELECTED,yes_no,pooled_seeds,em,macro,219,219,0.7600267379679144,0.6783923796791445,0.8385695187165776,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,yes_no,pooled_seeds,f1,hotpot,32,32,0.75,0.59375,0.90625,
main,1.0,FIXED_SELECTED,yes_no,pooled_seeds,f1,2wiki,187,187,0.7700534759358288,0.7058823529411765,0.8288770053475936,
main,1.0,FIXED_SELECTED,yes_no,pooled_seeds,f1,macro,219,219,0.7600267379679144,0.6783923796791445,0.8385695187165776,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.75,0.59375,0.90625,
main,1.0,FIXED_SELECTED,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7700534759358288,0.7058823529411765,0.8288770053475936,
main,1.0,FIXED_SELECTED,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7600267379679144,0.6783923796791445,0.8385695187165776,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.3949256479458048,0.370143934411905,0.42234954509580613,
main,1.0,FIXED_SELECTED,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.6193650957508066,0.5888587854380661,0.6521300818345029,
main,1.0,FIXED_SELECTED,yes_no,pooled_seeds,gpu_s,macro,219,219,0.5071453718483057,0.4871123512094807,0.5281676802162361,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED,base_correct,pooled_seeds,em,hotpot,240,228,0.9416666666666667,0.9101957607077166,0.9703389830508474,
main,1.0,FIXED_SELECTED,base_correct,pooled_seeds,em,2wiki,205,191,0.8536585365853658,0.8,0.9045226130653267,
main,1.0,FIXED_SELECTED,base_correct,pooled_seeds,em,macro,445,419,0.8976626016260163,0.8671276705784999,0.927521139052636,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,base_correct,pooled_seeds,f1,hotpot,240,228,0.9534722222222222,0.9261598560848784,0.9772151898734177,
main,1.0,FIXED_SELECTED,base_correct,pooled_seeds,f1,2wiki,205,191,0.8678095711347606,0.8171539767105597,0.9156476561434602,
main,1.0,FIXED_SELECTED,base_correct,pooled_seeds,f1,macro,445,419,0.9106408966784914,0.8826455047425629,0.9379578928458796,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9416666666666667,0.9101957607077166,0.9703389830508474,
main,1.0,FIXED_SELECTED,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.8536585365853658,0.8,0.9045226130653267,
main,1.0,FIXED_SELECTED,base_correct,pooled_seeds,extractive_em,macro,445,419,0.8976626016260163,0.8671276705784999,0.927521139052636,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.4200531292548794,0.40988079771362684,0.43057858822324196,
main,1.0,FIXED_SELECTED,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.6048337526788237,0.5746642778103941,0.6373568830365277,
main,1.0,FIXED_SELECTED,base_correct,pooled_seeds,gpu_s,macro,445,419,0.5124434409668516,0.49653906603550335,0.5294691429608885,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED,base_correct,pooled_seeds,harm,hotpot,240,228,0.058333333333333334,0.029661016949152543,0.08980423929228332,
main,1.0,FIXED_SELECTED,base_correct,pooled_seeds,harm,2wiki,205,191,0.14634146341463414,0.09547738693467336,0.2,
main,1.0,FIXED_SELECTED,base_correct,pooled_seeds,harm,macro,445,419,0.10233739837398373,0.07247886094736401,0.1328723294215,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,em,hotpot,350,325,0.6685714285714286,0.6186440677966102,0.7175866968267511,
main,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,em,2wiki,171,166,0.695906432748538,0.6264367816091954,0.7660818713450293,
main,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,em,macro,521,491,0.6822389306599833,0.6393673118539822,0.7251320336848613,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7576820129965862,0.7146320172016275,0.7990461044341245,
main,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7669075466443888,0.7056863873184254,0.8246065965567513,
main,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,f1,macro,521,491,0.7622947798204875,0.7253714366152431,0.7975351147515223,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6685714285714286,0.6186440677966102,0.7175866968267511,
main,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.695906432748538,0.6264367816091954,0.7660818713450293,
main,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6822389306599833,0.6393673118539822,0.7251320336848613,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.42413866748723195,0.41541042018166024,0.4329399392321946,
main,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.6404633116822762,0.6001352842847159,0.6843154802369772,
main,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.5323009895847541,0.5115833329768463,0.5545167369713917,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,em,hotpot,32,32,0.8020833333333333,0.65625,0.9270833333333333,
main,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,em,2wiki,187,187,0.7415329768270946,0.679144385026738,0.8021390374331551,
main,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,em,macro,219,219,0.7718081550802139,0.6941566399286987,0.8418574532085561,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,f1,hotpot,32,32,0.8020833333333333,0.65625,0.9270833333333333,
main,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,f1,2wiki,187,187,0.7415329768270946,0.679144385026738,0.8021390374331551,
main,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,f1,macro,219,219,0.7718081550802139,0.6941566399286987,0.8418574532085561,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.8020833333333333,0.65625,0.9270833333333333,
main,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7415329768270946,0.679144385026738,0.8021390374331551,
main,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7718081550802139,0.6941566399286987,0.8418574532085561,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.39637589956526,0.37146824416254215,0.4238877327655265,
main,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.6211210786659771,0.590588344503296,0.6538712718380926,
main,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,gpu_s,macro,219,219,0.5087484891156185,0.48865638712541326,0.5298101024728565,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,em,hotpot,240,228,0.9791666666666666,0.960863697705803,0.9943741209563994,
main,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,em,2wiki,205,191,0.9349593495934959,0.9029718765668444,0.9651741293532339,
main,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,em,macro,445,419,0.9570630081300813,0.9386611766495956,0.9741850549760945,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,f1,hotpot,240,228,0.9867592592592592,0.9728288611581973,0.9974792148743555,
main,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,f1,2wiki,205,191,0.9445868802612353,0.9164143654972993,0.970752316166454,
main,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,f1,macro,445,419,0.9656730697602472,0.9503354375570774,0.9802612804633314,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9791666666666666,0.960863697705803,0.9943741209563994,
main,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.9349593495934959,0.9029718765668444,0.9651741293532339,
main,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,extractive_em,macro,445,419,0.9570630081300813,0.9386611766495956,0.9741850549760945,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.4216288481666508,0.4114424520051885,0.4321887301865887,
main,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.6066172487169121,0.576432201777999,0.6391455272746482,
main,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,gpu_s,macro,445,419,0.5141230484417815,0.4981799291804149,0.5311845847073222,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,harm,hotpot,240,228,0.020833333333333332,0.005625879043600563,0.039136302294197026,
main,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,harm,2wiki,205,191,0.06504065040650406,0.03482587064676617,0.09702812343315553,
main,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,harm,macro,445,419,0.04293699186991869,0.025814945023905394,0.06133882335040443,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,em,hotpot,350,325,0.6476190476190476,0.5965417867435159,0.6974063400576369,
main,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,em,2wiki,171,166,0.6764132553606237,0.603082851637765,0.7490196078431371,
main,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,em,macro,521,491,0.6620161514898357,0.6169168505244477,0.7060688174752324,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7324995204191357,0.689234404946931,0.7747531376482264,
main,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7478678095498655,0.6850888922052243,0.8076752090873142,
main,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,f1,macro,521,491,0.7401836649845006,0.7025687447866835,0.777043033102138,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6476190476190476,0.5965417867435159,0.6974063400576369,
main,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.6764132553606237,0.603082851637765,0.7490196078431371,
main,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6620161514898357,0.6169168505244477,0.7060688174752324,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.42572189574668023,0.4169633839632535,0.4345425937579528,
main,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.6423112866766485,0.601956364736221,0.686286478267538,
main,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.5340165912116643,0.5132515098712117,0.5562688906318664,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1,yes_no,pooled_seeds,em,hotpot,32,32,0.84375,0.71875,0.96875,
main,1.0,FIXED_A1,yes_no,pooled_seeds,em,2wiki,187,187,0.7754010695187166,0.7112299465240641,0.8342245989304813,
main,1.0,FIXED_A1,yes_no,pooled_seeds,em,macro,219,219,0.8095755347593583,0.7363803475935828,0.8751671122994653,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,yes_no,pooled_seeds,f1,hotpot,32,32,0.84375,0.71875,0.96875,
main,1.0,FIXED_A1,yes_no,pooled_seeds,f1,2wiki,187,187,0.7754010695187166,0.7112299465240641,0.8342245989304813,
main,1.0,FIXED_A1,yes_no,pooled_seeds,f1,macro,219,219,0.8095755347593583,0.7363803475935828,0.8751671122994653,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.84375,0.71875,0.96875,
main,1.0,FIXED_A1,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7754010695187166,0.7112299465240641,0.8342245989304813,
main,1.0,FIXED_A1,yes_no,pooled_seeds,extractive_em,macro,219,219,0.8095755347593583,0.7363803475935828,0.8751671122994653,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.16785606307318326,0.15203601331708494,0.18452185413956765,
main,1.0,FIXED_A1,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.2946400981311148,0.27177177451903634,0.31965008328891487,
main,1.0,FIXED_A1,yes_no,pooled_seeds,gpu_s,macro,219,219,0.23124808060214902,0.21724487993411543,0.2459457588568963,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1,base_correct,pooled_seeds,em,hotpot,240,228,0.9333333333333333,0.899581589958159,0.9628099173553719,
main,1.0,FIXED_A1,base_correct,pooled_seeds,em,2wiki,205,191,0.8585365853658536,0.8076877934272301,0.9064039408866995,
main,1.0,FIXED_A1,base_correct,pooled_seeds,em,macro,445,419,0.8959349593495936,0.8657558266409489,0.9243481613957057,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,base_correct,pooled_seeds,f1,hotpot,240,228,0.9442481203007519,0.9147535838999935,0.9704641350210971,
main,1.0,FIXED_A1,base_correct,pooled_seeds,f1,2wiki,205,191,0.8627177700348431,0.8126664620639962,0.9092205313159746,
main,1.0,FIXED_A1,base_correct,pooled_seeds,f1,macro,445,419,0.9034829451677975,0.8747707532092107,0.9303204194707728,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9333333333333333,0.899581589958159,0.9628099173553719,
main,1.0,FIXED_A1,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.8585365853658536,0.8076877934272301,0.9064039408866995,
main,1.0,FIXED_A1,base_correct,pooled_seeds,extractive_em,macro,445,419,0.8959349593495936,0.8657558266409489,0.9243481613957057,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.17497414976489942,0.16829430718947752,0.1817420019315057,
main,1.0,FIXED_A1,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.2880800776151236,0.2659972515995455,0.31148091111931414,
main,1.0,FIXED_A1,base_correct,pooled_seeds,gpu_s,macro,445,419,0.2315271136900115,0.22003197841468378,0.2436574981255483,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1,base_correct,pooled_seeds,harm,hotpot,240,228,0.06666666666666667,0.0371900826446281,0.100418410041841,
main,1.0,FIXED_A1,base_correct,pooled_seeds,harm,2wiki,205,191,0.14146341463414633,0.09359605911330049,0.1923122065727699,
main,1.0,FIXED_A1,base_correct,pooled_seeds,harm,macro,445,419,0.1040650406504065,0.07565183860429418,0.13424417335905114,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,top50_complete,pooled_seeds,em,hotpot,350,325,0.7,0.6507042253521127,0.7485714285714286,
main,1.0,FIXED_A1,top50_complete,pooled_seeds,em,2wiki,171,166,0.672514619883041,0.5988700564971752,0.7442204486032745,
main,1.0,FIXED_A1,top50_complete,pooled_seeds,em,macro,521,491,0.6862573099415205,0.6419250811731667,0.7300006339814031,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7867346396293765,0.74648444406201,0.82568827790947,
main,1.0,FIXED_A1,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7456134713752443,0.6823663228630713,0.8059121923354023,
main,1.0,FIXED_A1,top50_complete,pooled_seeds,f1,macro,521,491,0.7661740555023104,0.7283308668607331,0.8026026733551452,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.7,0.6507042253521127,0.7485714285714286,
main,1.0,FIXED_A1,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.672514619883041,0.5988700564971752,0.7442204486032745,
main,1.0,FIXED_A1,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6862573099415205,0.6419250811731667,0.7300006339814031,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.17824971952050658,0.1725720971407717,0.18411189656077534,
main,1.0,FIXED_A1,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.3135286759660709,0.2835550222288481,0.3485224822782741,
main,1.0,FIXED_A1,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.24588919774328877,0.23066501048492422,0.2636627951016452,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,em,hotpot,32,32,0.8333333333333333,0.7083333333333334,0.9375,
main,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,em,2wiki,187,187,0.7593582887700535,0.6987522281639929,0.8181818181818182,
main,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,em,macro,219,219,0.7963458110516934,0.7293894830659536,0.8564505347593583,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,f1,hotpot,32,32,0.8333333333333333,0.7083333333333334,0.9375,
main,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,f1,2wiki,187,187,0.7593582887700535,0.6987522281639929,0.8181818181818182,
main,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,f1,macro,219,219,0.7963458110516934,0.7293894830659536,0.8564505347593583,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.8333333333333333,0.7083333333333334,0.9375,
main,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7593582887700535,0.6987522281639929,0.8181818181818182,
main,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7963458110516934,0.7293894830659536,0.8564505347593583,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.16926790976313869,0.15337043366754527,0.1859860108305559,
main,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.2962816095510803,0.2733598689489659,0.32135937579493834,
main,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,gpu_s,macro,219,219,0.23277475965710948,0.21874406355411932,0.24751699638389416,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,em,hotpot,240,228,0.9638888888888888,0.9398907103825136,0.9844632768361581,
main,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,em,2wiki,205,191,0.926829268292683,0.8904991948470209,0.96,
main,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,em,macro,445,419,0.9453590785907859,0.9237822134298737,0.9647731830111046,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,f1,hotpot,240,228,0.9704563492063493,0.9496031341107872,0.9879557798729247,
main,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,f1,2wiki,205,191,0.9296167247386758,0.8933885370068424,0.9617087470315903,
main,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,f1,macro,445,419,0.9500365369725126,0.9296328445835007,0.9682862295780381,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9638888888888888,0.9398907103825136,0.9844632768361581,
main,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.926829268292683,0.8904991948470209,0.96,
main,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,extractive_em,macro,445,419,0.9453590785907859,0.9237822134298737,0.9647731830111046,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.17655607988987546,0.16985971158990112,0.18333115928152832,
main,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.28974882914421674,0.2676291699247012,0.31319674096056294,
main,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,gpu_s,macro,445,419,0.23315245451704608,0.2216219394947044,0.24531947427236045,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,harm,hotpot,240,228,0.03611111111111111,0.015536723163841809,0.060109289617486336,
main,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,harm,2wiki,205,191,0.07317073170731707,0.04,0.10950080515297905,
main,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,harm,macro,445,419,0.05464092140921409,0.035226816988895446,0.07621778657012628,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,em,hotpot,350,325,0.6638095238095237,0.6145833333333333,0.7122917922156892,
main,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,em,2wiki,171,166,0.6666666666666666,0.5928030303030303,0.7396449704142012,
main,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,em,macro,521,491,0.6652380952380952,0.6204221073563766,0.7090905822081148,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,f1,hotpot,350,325,0.753051153246642,0.7121769288700637,0.7934920348221403,
main,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7411742356340694,0.6788379666925249,0.8015162970830488,
main,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,f1,macro,521,491,0.7471126944403557,0.7094597088643281,0.7834842739633123,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6638095238095237,0.6145833333333333,0.7122917922156892,
main,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.6666666666666666,0.5928030303030303,0.7396449704142012,
main,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6652380952380952,0.6204221073563766,0.7090905822081148,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.17982671874095904,0.17413744896215128,0.18568593727701307,
main,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.3152426931642096,0.28521257313359966,0.3502846654710936,
main,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.2475347059525843,0.2322692590567761,0.2653625569805633,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2,yes_no,pooled_seeds,em,hotpot,32,32,0.8125,0.6875,0.9375,
main,1.0,FIXED_A2,yes_no,pooled_seeds,em,2wiki,187,187,0.7807486631016043,0.7219251336898396,0.839572192513369,
main,1.0,FIXED_A2,yes_no,pooled_seeds,em,macro,219,219,0.7966243315508021,0.7207553475935828,0.865307486631016,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,yes_no,pooled_seeds,f1,hotpot,32,32,0.8125,0.6875,0.9375,
main,1.0,FIXED_A2,yes_no,pooled_seeds,f1,2wiki,187,187,0.7807486631016043,0.7219251336898396,0.839572192513369,
main,1.0,FIXED_A2,yes_no,pooled_seeds,f1,macro,219,219,0.7966243315508021,0.7207553475935828,0.865307486631016,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.8125,0.6875,0.9375,
main,1.0,FIXED_A2,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7807486631016043,0.7219251336898396,0.839572192513369,
main,1.0,FIXED_A2,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7966243315508021,0.7207553475935828,0.865307486631016,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.19004472980692905,0.17794451226954455,0.2028401835211116,
main,1.0,FIXED_A2,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.3291129660417256,0.3056288364248703,0.35432006015934275,
main,1.0,FIXED_A2,yes_no,pooled_seeds,gpu_s,macro,219,219,0.2595788479243273,0.2465078694654197,0.27337485768142195,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2,base_correct,pooled_seeds,em,hotpot,240,228,0.925,0.8898305084745762,0.9572695035460993,
main,1.0,FIXED_A2,base_correct,pooled_seeds,em,2wiki,205,191,0.8634146341463415,0.8155339805825242,0.9090909090909091,
main,1.0,FIXED_A2,base_correct,pooled_seeds,em,macro,445,419,0.8942073170731708,0.8642806183250641,0.921560529499186,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,base_correct,pooled_seeds,f1,hotpot,240,228,0.9427536644641907,0.9134044432245354,0.9681420954157349,
main,1.0,FIXED_A2,base_correct,pooled_seeds,f1,2wiki,205,191,0.8802514296613431,0.8361720319331206,0.9219646462841484,
main,1.0,FIXED_A2,base_correct,pooled_seeds,f1,macro,445,419,0.9115025470627669,0.8848574606108477,0.9359318697072793,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.925,0.8898305084745762,0.9572695035460993,
main,1.0,FIXED_A2,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.8634146341463415,0.8155339805825242,0.9090909090909091,
main,1.0,FIXED_A2,base_correct,pooled_seeds,extractive_em,macro,445,419,0.8942073170731708,0.8642806183250641,0.921560529499186,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.21306761646054895,0.20612357543554113,0.22022521771017023,
main,1.0,FIXED_A2,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.326748932260076,0.30328675276847233,0.3519171438048353,
main,1.0,FIXED_A2,base_correct,pooled_seeds,gpu_s,macro,445,419,0.2699082743603125,0.2577239036905512,0.282999795143009,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2,base_correct,pooled_seeds,harm,hotpot,240,228,0.075,0.042730496453900715,0.11016949152542373,
main,1.0,FIXED_A2,base_correct,pooled_seeds,harm,2wiki,205,191,0.13658536585365855,0.09090909090909091,0.18446601941747573,
main,1.0,FIXED_A2,base_correct,pooled_seeds,harm,macro,445,419,0.10579268292682928,0.07843947050081404,0.13571938167493597,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,top50_complete,pooled_seeds,em,hotpot,350,325,0.6828571428571428,0.6332378223495702,0.7319884726224783,
main,1.0,FIXED_A2,top50_complete,pooled_seeds,em,2wiki,171,166,0.6666666666666666,0.5952380952380952,0.7380952380952381,
main,1.0,FIXED_A2,top50_complete,pooled_seeds,em,macro,521,491,0.6747619047619047,0.6309791534073241,0.7183541494235522,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7774211427670076,0.737208349354235,0.8161520110850057,
main,1.0,FIXED_A2,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7458905828471045,0.6838002985627208,0.8050863028263221,
main,1.0,FIXED_A2,top50_complete,pooled_seeds,f1,macro,521,491,0.761655862807056,0.7245648530304378,0.7974290114940251,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6828571428571428,0.6332378223495702,0.7319884726224783,
main,1.0,FIXED_A2,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.6666666666666666,0.5952380952380952,0.7380952380952381,
main,1.0,FIXED_A2,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.6747619047619047,0.6309791534073241,0.7183541494235522,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.21458244192559334,0.20886586365274276,0.2205378951283199,
main,1.0,FIXED_A2,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.3505701506064988,0.3204256522828417,0.3859529518426949,
main,1.0,FIXED_A2,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.2825762962660461,0.2672787745801258,0.30052758246737804,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,em,hotpot,32,32,0.8125,0.6875,0.9270833333333333,
main,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,em,2wiki,187,187,0.7433155080213903,0.6809269162210339,0.8021836007130119,
main,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,em,macro,219,219,0.7779077540106951,0.7055460394385027,0.8419953208556149,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,f1,hotpot,32,32,0.8125,0.6875,0.9270833333333333,
main,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,f1,2wiki,187,187,0.7433155080213903,0.6809269162210339,0.8021836007130119,
main,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,f1,macro,219,219,0.7779077540106951,0.7055460394385027,0.8419953208556149,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,extractive_em,hotpot,32,32,0.8125,0.6875,0.9270833333333333,
main,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,extractive_em,2wiki,187,187,0.7433155080213903,0.6809269162210339,0.8021836007130119,
main,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,extractive_em,macro,219,219,0.7779077540106951,0.7055460394385027,0.8419953208556149,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,gpu_s,hotpot,32,32,0.19145414745867503,0.17930235680838189,0.2043209774267422,
main,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,gpu_s,2wiki,187,187,0.3308362510046947,0.3073341337635206,0.3560905877977205,
main,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,gpu_s,macro,219,219,0.2611451992316849,0.2480527292129404,0.2749949848117386,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,em,hotpot,240,228,0.9652777777777778,0.9430199430199431,0.9838709677419355,
main,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,em,2wiki,205,191,0.9219512195121952,0.8824452969593634,0.9564489112227805,
main,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,em,macro,445,419,0.9436144986449865,0.9209501485632487,0.9631534652112563,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,f1,hotpot,240,228,0.9742258423837371,0.9570019531908726,0.9883638703902614,
main,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,f1,2wiki,205,191,0.9319607222046246,0.8959385741611654,0.9632476760469224,
main,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,f1,macro,445,419,0.9530932822941809,0.9334330903390347,0.9702997699142728,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,extractive_em,hotpot,240,228,0.9652777777777778,0.9430199430199431,0.9838709677419355,
main,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,extractive_em,2wiki,205,191,0.9219512195121952,0.8824452969593634,0.9564489112227805,
main,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,extractive_em,macro,445,419,0.9436144986449865,0.9209501485632487,0.9631534652112563,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,gpu_s,hotpot,240,228,0.2146691980381466,0.20770489327991498,0.22182947047273527,
main,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,gpu_s,2wiki,205,191,0.328512951103474,0.3050208830465859,0.3537137838871874,
main,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,gpu_s,macro,445,419,0.27159107457081033,0.25940167196844394,0.28470901640097074,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,harm,hotpot,240,228,0.03472222222222222,0.016129032258064516,0.056980056980056974,
main,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,harm,2wiki,205,191,0.07804878048780488,0.04355108877721943,0.11755470304063652,
main,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,harm,macro,445,419,0.05638550135501355,0.036846534788743536,0.07904985143675129,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,em,hotpot,350,325,0.6552380952380953,0.6052854903625572,0.7044381491973559,
main,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,em,2wiki,171,166,0.6666666666666666,0.5930232558139535,0.7392156862745097,
main,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,em,macro,521,491,0.660952380952381,0.6161513913603749,0.7044221393697999,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,f1,hotpot,350,325,0.7429292954330549,0.7014360644538913,0.7841348987420598,
main,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,f1,2wiki,171,166,0.7402745078183675,0.6771591658706717,0.7993123591807804,
main,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,f1,macro,521,491,0.7416019016257112,0.7035891919179839,0.7780056874821393,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,extractive_em,hotpot,350,325,0.6552380952380953,0.6052854903625572,0.7044381491973559,
main,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,extractive_em,2wiki,171,166,0.6666666666666666,0.5930232558139535,0.7392156862745097,
main,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,extractive_em,macro,521,491,0.660952380952381,0.6161513913603749,0.7044221393697999,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,gpu_s,hotpot,350,325,0.21617400131442688,0.21042938784333462,0.22213525323193006,
main,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,gpu_s,2wiki,171,166,0.3523858372566986,0.3221525855441271,0.38785136256166247,
main,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,gpu_s,macro,521,491,0.28427991928556273,0.2689475507577968,0.3022735637921461,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,INFO_O,all,pooled_seeds,em,hotpot,128,117,0.6302083333333334,0.5487179487179487,0.7116402116402115,
strong,1.0,INFO_O,all,pooled_seeds,em,2wiki,129,106,0.4625322997416021,0.3834522329445661,0.5435928961748634,
strong,1.0,INFO_O,all,pooled_seeds,em,macro,257,223,0.5463703165374677,0.4885463769307731,0.6034504684692393,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,pooled_seeds,f1,hotpot,128,117,0.7122341383871557,0.6407028652764373,0.780936658773933,
strong,1.0,INFO_O,all,pooled_seeds,f1,2wiki,129,106,0.486067501936175,0.4112090868134947,0.563089649783432,
strong,1.0,INFO_O,all,pooled_seeds,f1,macro,257,223,0.5991508201616653,0.5464864543494367,0.6514845142507,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,pooled_seeds,extractive_em,hotpot,128,117,0.6302083333333334,0.5487179487179487,0.7116402116402115,
strong,1.0,INFO_O,all,pooled_seeds,extractive_em,2wiki,129,106,0.4625322997416021,0.3834522329445661,0.5435928961748634,
strong,1.0,INFO_O,all,pooled_seeds,extractive_em,macro,257,223,0.5463703165374677,0.4885463769307731,0.6034504684692393,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,pooled_seeds,extractive_f1,hotpot,128,117,0.7122341383871557,0.6407028652764373,0.780936658773933,
strong,1.0,INFO_O,all,pooled_seeds,extractive_f1,2wiki,129,106,0.486067501936175,0.4112090868134947,0.563089649783432,
strong,1.0,INFO_O,all,pooled_seeds,extractive_f1,macro,257,223,0.5991508201616653,0.5464864543494367,0.6514845142507,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,pooled_seeds,gpu_s,hotpot,128,117,0.5093793834986173,0.4925169517393305,0.5267634707945142,
strong,1.0,INFO_O,all,pooled_seeds,gpu_s,2wiki,129,106,0.6613918007330847,0.6223714243262484,0.7111882072232228,
strong,1.0,INFO_O,all,pooled_seeds,gpu_s,macro,257,223,0.5853855921158511,0.5638428846497516,0.6115653459853577,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,pooled_seeds,cpu_s,hotpot,128,117,0.07041022635715953,0.06779382845828152,0.0729409171763265,
strong,1.0,INFO_O,all,pooled_seeds,cpu_s,2wiki,129,106,0.07184017589372495,0.06903740559950451,0.07457381530934898,
strong,1.0,INFO_O,all,pooled_seeds,cpu_s,macro,257,223,0.07112520112544224,0.06921882782358323,0.07296043967187109,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,pooled_seeds,input_tokens,hotpot,128,117,2148.8098958333335,2082.41218201188,2215.7970926765265,
strong,1.0,INFO_O,all,pooled_seeds,input_tokens,2wiki,129,106,3012.762273901809,2797.009474074074,3227.7362799724183,
strong,1.0,INFO_O,all,pooled_seeds,input_tokens,macro,257,223,2580.786084867571,2466.608701627952,2693.888033641317,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,pooled_seeds,output_tokens,hotpot,128,117,50.20833333333334,48.203046875,52.537097116200165,
strong,1.0,INFO_O,all,pooled_seeds,output_tokens,2wiki,129,106,49.12919896640827,47.08581185874493,51.227396483267164,
strong,1.0,INFO_O,all,pooled_seeds,output_tokens,macro,257,223,49.668766149870805,48.19912017521159,51.22663235345067,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,pooled_seeds,calls,hotpot,128,117,2.9244791666666665,2.8950131233595804,2.951653944020356,
strong,1.0,INFO_O,all,pooled_seeds,calls,2wiki,129,106,2.896640826873385,2.86046511627907,2.9285714285714284,
strong,1.0,INFO_O,all,pooled_seeds,calls,macro,257,223,2.9105599967700257,2.8870382654963254,2.9318541610677094,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,pooled_seeds,searches,hotpot,128,117,1.5052083333333335,1.4375000000000002,1.5736434108527129,
strong,1.0,INFO_O,all,pooled_seeds,searches,2wiki,129,106,1.6718346253229976,1.6048387096774193,1.7328244274809161,
strong,1.0,INFO_O,all,pooled_seeds,searches,macro,257,223,1.5885214793281657,1.5410841123406744,1.6341407496122917,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,pooled_seeds,reranker_windows,hotpot,128,117,164.92708333333334,159.22736463033667,170.45366349643348,
strong,1.0,INFO_O,all,pooled_seeds,reranker_windows,2wiki,129,106,183.4031007751938,178.35430978402292,188.03406502643034,
strong,1.0,INFO_O,all,pooled_seeds,reranker_windows,macro,257,223,174.16509205426357,170.38089636003042,177.78658654413928,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,pooled_seeds,encoder_windows,hotpot,128,117,1.5052083333333335,1.4375000000000002,1.5736434108527129,
strong,1.0,INFO_O,all,pooled_seeds,encoder_windows,2wiki,129,106,1.6718346253229976,1.6048387096774193,1.7328244274809161,
strong,1.0,INFO_O,all,pooled_seeds,encoder_windows,macro,257,223,1.5885214793281657,1.5410841123406744,1.6341407496122917,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,pooled_seeds,regret,hotpot,128,117,0.11979166666666666,0.07407407407407407,0.168,
strong,1.0,INFO_O,all,pooled_seeds,regret,2wiki,129,106,0.1111111111111111,0.0691358024691358,0.15897727272727266,
strong,1.0,INFO_O,all,pooled_seeds,regret,macro,257,223,0.11545138888888888,0.0841692281438707,0.1494698433529142,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,pooled_seeds,harm,hotpot,128,117,0.046875,0.016663223140495866,0.08205128205128205,
strong,1.0,INFO_O,all,pooled_seeds,harm,2wiki,129,106,0.020671834625322995,0.0026246719160104987,0.046228710462287104,
strong,1.0,INFO_O,all,pooled_seeds,harm,macro,257,223,0.033773417312661494,0.015481266462570522,0.05555555555555555,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,other,pooled_seeds,em,hotpot,118,107,0.5988700564971751,0.5141184086629002,0.6837606837606837,
strong,1.0,INFO_O,other,pooled_seeds,em,2wiki,76,57,0.2675438596491228,0.17976807836358397,0.3615023474178403,
strong,1.0,INFO_O,other,pooled_seeds,em,macro,194,164,0.4332069580731489,0.3717015509907666,0.4965352992279527,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,other,pooled_seeds,f1,hotpot,118,107,0.6878472009623383,0.6110900801743265,0.7603268163058591,
strong,1.0,INFO_O,other,pooled_seeds,f1,2wiki,76,57,0.30749176863727945,0.2230878804406777,0.39671483842724514,
strong,1.0,INFO_O,other,pooled_seeds,f1,macro,194,164,0.4976694847998089,0.44163347192570696,0.5559498923376437,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,other,pooled_seeds,extractive_em,hotpot,118,107,0.5988700564971751,0.5141184086629002,0.6837606837606837,
strong,1.0,INFO_O,other,pooled_seeds,extractive_em,2wiki,76,57,0.2675438596491228,0.17976807836358397,0.3615023474178403,
strong,1.0,INFO_O,other,pooled_seeds,extractive_em,macro,194,164,0.4332069580731489,0.3717015509907666,0.4965352992279527,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,other,pooled_seeds,gpu_s,hotpot,118,107,0.5122330971038123,0.4948464577975019,0.5306440186884057,
strong,1.0,INFO_O,other,pooled_seeds,gpu_s,2wiki,76,57,0.7297960963772723,0.6728834907638626,0.8105660721405435,
strong,1.0,INFO_O,other,pooled_seeds,gpu_s,macro,194,164,0.6210145967405423,0.5912095636122892,0.6623793057055224,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,other,pooled_seeds,regret,hotpot,118,107,0.12994350282485875,0.08180684800763544,0.18233618233618235,
strong,1.0,INFO_O,other,pooled_seeds,regret,2wiki,76,57,0.08771929824561403,0.041666666666666664,0.14345991561181434,
strong,1.0,INFO_O,other,pooled_seeds,regret,macro,194,164,0.10883140053523639,0.07499925661611655,0.14677916355296772,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,base_failed,pooled_seeds,em,hotpot,49,45,0.1564625850340136,0.07843137254901959,0.24638405797101443,
strong,1.0,INFO_O,base_failed,pooled_seeds,em,2wiki,81,67,0.17695473251028804,0.11111111111111113,0.2456140350877193,
strong,1.0,INFO_O,base_failed,pooled_seeds,em,macro,130,112,0.16670865877215083,0.11496964126559715,0.22283085392796861,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,base_failed,pooled_seeds,f1,hotpot,49,45,0.33758214834921374,0.24447236805350156,0.4356648841144974,
strong,1.0,INFO_O,base_failed,pooled_seeds,f1,2wiki,81,67,0.2129237703311777,0.14814814814814814,0.28057957208819273,
strong,1.0,INFO_O,base_failed,pooled_seeds,f1,macro,130,112,0.2752529593401957,0.21785493709007683,0.334847180966996,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.1564625850340136,0.07843137254901959,0.24638405797101443,
strong,1.0,INFO_O,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.17695473251028804,0.11111111111111113,0.2456140350877193,
strong,1.0,INFO_O,base_failed,pooled_seeds,extractive_em,macro,130,112,0.16670865877215083,0.11496964126559715,0.22283085392796861,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,base_failed,pooled_seeds,gpu_s,hotpot,49,45,0.5221389901721744,0.4974519780537307,0.5486777681453676,
strong,1.0,INFO_O,base_failed,pooled_seeds,gpu_s,2wiki,81,67,0.6937247580664618,0.6406092591734212,0.7679460741589058,
strong,1.0,INFO_O,base_failed,pooled_seeds,gpu_s,macro,130,112,0.607931874119318,0.578091728597733,0.6470259077699485,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,base_failed,pooled_seeds,regret,hotpot,49,45,0.1904761904761905,0.10638297872340426,0.2810566448801741,
strong,1.0,INFO_O,base_failed,pooled_seeds,regret,2wiki,81,67,0.14403292181069957,0.08333333333333333,0.21645021645021642,
strong,1.0,INFO_O,base_failed,pooled_seeds,regret,macro,130,112,0.16725455614344503,0.1143990094524579,0.22376630456987598,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.419047619047619,0.26666666666666666,0.5833333333333334,
strong,1.0,INFO_O,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.36666666666666664,0.27776402640264025,0.4591836734693877,
strong,1.0,INFO_O,top50_incomplete,pooled_seeds,em,macro,125,100,0.3928571428571428,0.30504407796494726,0.48898533219653906,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.500989913206662,0.3621207087486157,0.6510216040439164,
strong,1.0,INFO_O,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.3929930490714804,0.30897093799205505,0.48070297445219223,
strong,1.0,INFO_O,top50_incomplete,pooled_seeds,f1,macro,125,100,0.44699148113907117,0.3659807318170486,0.5333044109997769,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.419047619047619,0.26666666666666666,0.5833333333333334,
strong,1.0,INFO_O,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.36666666666666664,0.27776402640264025,0.4591836734693877,
strong,1.0,INFO_O,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.3928571428571428,0.30504407796494726,0.48898533219653906,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,0.5317686750946344,0.5006908080810214,0.5681377807865072,
strong,1.0,INFO_O,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,0.7043402469191526,0.6533922435079678,0.7743990467791091,
strong,1.0,INFO_O,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,0.6180544610068935,0.5878845753975733,0.6571916245037932,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,top50_incomplete,pooled_seeds,regret,hotpot,35,32,0.1238095238095238,0.0404040404040404,0.21875,
strong,1.0,INFO_O,top50_incomplete,pooled_seeds,regret,2wiki,90,68,0.13333333333333333,0.07560137457044674,0.19767761308458978,
strong,1.0,INFO_O,top50_incomplete,pooled_seeds,regret,macro,125,100,0.12857142857142856,0.07707763486794927,0.1848657948858251,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,pooled_seeds,em,hotpot,128,117,0.6458333333333333,0.5623409669211196,0.7259302325581395,
strong,1.0,INFO_TARGET,all,pooled_seeds,em,2wiki,129,106,0.47545219638242897,0.39523617511520737,0.5592309847317551,
strong,1.0,INFO_TARGET,all,pooled_seeds,em,macro,257,223,0.5606427648578811,0.5022837502004168,0.6188697563189499,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,pooled_seeds,f1,hotpot,128,117,0.7279459439427112,0.6547469164762542,0.7973254898822556,
strong,1.0,INFO_TARGET,all,pooled_seeds,f1,2wiki,129,106,0.5015577307025169,0.4263668715026824,0.5804483543379391,
strong,1.0,INFO_TARGET,all,pooled_seeds,f1,macro,257,223,0.614751837322614,0.5609450766608712,0.6670357712793614,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,pooled_seeds,extractive_em,hotpot,128,117,0.6458333333333333,0.5623409669211196,0.7259302325581395,
strong,1.0,INFO_TARGET,all,pooled_seeds,extractive_em,2wiki,129,106,0.47545219638242897,0.39523617511520737,0.5592309847317551,
strong,1.0,INFO_TARGET,all,pooled_seeds,extractive_em,macro,257,223,0.5606427648578811,0.5022837502004168,0.6188697563189499,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,pooled_seeds,extractive_f1,hotpot,128,117,0.7279459439427112,0.6547469164762542,0.7973254898822556,
strong,1.0,INFO_TARGET,all,pooled_seeds,extractive_f1,2wiki,129,106,0.5015577307025169,0.4263668715026824,0.5804483543379391,
strong,1.0,INFO_TARGET,all,pooled_seeds,extractive_f1,macro,257,223,0.614751837322614,0.5609450766608712,0.6670357712793614,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,pooled_seeds,gpu_s,hotpot,128,117,0.8062839301644978,0.7655663894420672,0.8468023754812402,
strong,1.0,INFO_TARGET,all,pooled_seeds,gpu_s,2wiki,129,106,1.0076310877334822,0.948801945158749,1.0773308815872877,
strong,1.0,INFO_TARGET,all,pooled_seeds,gpu_s,macro,257,223,0.9069575089489901,0.8709301194465094,0.9473359440101817,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,pooled_seeds,cpu_s,hotpot,128,117,0.07586567379464942,0.07293450754695026,0.07879562409082091,
strong,1.0,INFO_TARGET,all,pooled_seeds,cpu_s,2wiki,129,106,0.07678653851236689,0.07372492829211863,0.07975462564860165,
strong,1.0,INFO_TARGET,all,pooled_seeds,cpu_s,macro,257,223,0.07632610615350816,0.0742058271399075,0.07836150421670994,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,pooled_seeds,input_tokens,hotpot,128,117,2764.8359375000005,2678.5768644773066,2854.642425493184,
strong,1.0,INFO_TARGET,all,pooled_seeds,input_tokens,2wiki,129,106,3912.956072351421,3623.5735316344294,4200.8147795145505,
strong,1.0,INFO_TARGET,all,pooled_seeds,input_tokens,macro,257,223,3338.8960049257107,3188.631275564387,3489.421872566123,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,pooled_seeds,output_tokens,hotpot,128,117,56.106770833333336,52.92557645170387,60.422831978319785,
strong,1.0,INFO_TARGET,all,pooled_seeds,output_tokens,2wiki,129,106,53.684754521963825,51.34481345392878,56.15665668311017,
strong,1.0,INFO_TARGET,all,pooled_seeds,output_tokens,macro,257,223,54.89576267764858,52.84961059103483,57.35206682082905,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,pooled_seeds,calls,hotpot,128,117,3.9375,3.9059139784946235,3.964912280701754,
strong,1.0,INFO_TARGET,all,pooled_seeds,calls,2wiki,129,106,3.9276485788113695,3.896170491803278,3.9557291666666665,
strong,1.0,INFO_TARGET,all,pooled_seeds,calls,macro,257,223,3.932574289405685,3.9108982728650656,3.9527917756789908,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,pooled_seeds,searches,hotpot,128,117,1.515625,1.45,1.581267217630854,
strong,1.0,INFO_TARGET,all,pooled_seeds,searches,2wiki,129,106,1.6330749354005172,1.5604687976808056,1.7014925373134326,
strong,1.0,INFO_TARGET,all,pooled_seeds,searches,macro,257,223,1.5743499677002586,1.5247816100883365,1.6224362123931348,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,pooled_seeds,reranker_windows,hotpot,128,117,172.68749999999997,166.96831422977493,178.29360064055183,
strong,1.0,INFO_TARGET,all,pooled_seeds,reranker_windows,2wiki,129,106,187.4625322997416,181.9836087070548,192.5168316981589,
strong,1.0,INFO_TARGET,all,pooled_seeds,reranker_windows,macro,257,223,180.0750161498708,176.13817002751549,183.91037750689858,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,pooled_seeds,encoder_windows,hotpot,128,117,2.5156250000000004,2.45,2.5812672176308538,
strong,1.0,INFO_TARGET,all,pooled_seeds,encoder_windows,2wiki,129,106,2.6330749354005163,2.5604687976808056,2.701492537313433,
strong,1.0,INFO_TARGET,all,pooled_seeds,encoder_windows,macro,257,223,2.5743499677002584,2.5247816100883367,2.6224362123931355,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,pooled_seeds,regret,hotpot,128,117,0.10416666666666667,0.059620596205962065,0.15223097112860892,
strong,1.0,INFO_TARGET,all,pooled_seeds,regret,2wiki,129,106,0.09819121447028423,0.05774278215223096,0.1435532472393786,
strong,1.0,INFO_TARGET,all,pooled_seeds,regret,macro,257,223,0.10117894056847546,0.0704431575424106,0.13333414112040065,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,pooled_seeds,harm,hotpot,128,117,0.046875,0.015873015873015872,0.08395108849307321,
strong,1.0,INFO_TARGET,all,pooled_seeds,harm,2wiki,129,106,0.020671834625322995,0.002525252525252525,0.047619047619047616,
strong,1.0,INFO_TARGET,all,pooled_seeds,harm,macro,257,223,0.033773417312661494,0.014814363143631435,0.0561376641806685,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,other,pooled_seeds,em,hotpot,118,107,0.615819209039548,0.5287356321839081,0.7008620689655171,
strong,1.0,INFO_TARGET,other,pooled_seeds,em,2wiki,76,57,0.2543859649122807,0.16908212560386474,0.3461538461538461,
strong,1.0,INFO_TARGET,other,pooled_seeds,em,macro,194,164,0.43510258697591436,0.3736306252489049,0.4970721913643723,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,other,pooled_seeds,f1,hotpot,118,107,0.70489051546328,0.627455506730259,0.7789084562239039,
strong,1.0,INFO_TARGET,other,pooled_seeds,f1,2wiki,76,57,0.2986966744819037,0.21838380278845218,0.3847230020342923,
strong,1.0,INFO_TARGET,other,pooled_seeds,f1,macro,194,164,0.5017935949725918,0.44647060166087466,0.5578686313013227,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,other,pooled_seeds,extractive_em,hotpot,118,107,0.615819209039548,0.5287356321839081,0.7008620689655171,
strong,1.0,INFO_TARGET,other,pooled_seeds,extractive_em,2wiki,76,57,0.2543859649122807,0.16908212560386474,0.3461538461538461,
strong,1.0,INFO_TARGET,other,pooled_seeds,extractive_em,macro,194,164,0.43510258697591436,0.3736306252489049,0.4970721913643723,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,other,pooled_seeds,gpu_s,hotpot,118,107,0.813847886363149,0.7708668057476861,0.8564543603167606,
strong,1.0,INFO_TARGET,other,pooled_seeds,gpu_s,2wiki,76,57,1.1078068185540195,1.0222077704722403,1.2167845839002058,
strong,1.0,INFO_TARGET,other,pooled_seeds,gpu_s,macro,194,164,0.9608273524585842,0.9133467986573338,1.0180728145094577,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,other,pooled_seeds,regret,hotpot,118,107,0.11299435028248586,0.06547619047619048,0.16388888888888886,
strong,1.0,INFO_TARGET,other,pooled_seeds,regret,2wiki,76,57,0.10087719298245613,0.05,0.157900359874044,
strong,1.0,INFO_TARGET,other,pooled_seeds,regret,macro,194,164,0.106935771632471,0.07166838989042064,0.1451213580943575,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,base_failed,pooled_seeds,em,hotpot,49,45,0.19727891156462585,0.10256410256410256,0.3049645390070922,
strong,1.0,INFO_TARGET,base_failed,pooled_seeds,em,2wiki,81,67,0.19753086419753085,0.12658227848101267,0.27631578947368424,
strong,1.0,INFO_TARGET,base_failed,pooled_seeds,em,macro,130,112,0.19740488788107835,0.1385286509139062,0.26445428951678945,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,base_failed,pooled_seeds,f1,hotpot,49,45,0.3786252322494406,0.2727346362397207,0.4874566680864297,
strong,1.0,INFO_TARGET,base_failed,pooled_seeds,f1,2wiki,81,67,0.2380775381970125,0.16928730295881794,0.3129785653650254,
strong,1.0,INFO_TARGET,base_failed,pooled_seeds,f1,macro,130,112,0.3083513852232266,0.24506807793368968,0.37341316561615523,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.19727891156462585,0.10256410256410256,0.3049645390070922,
strong,1.0,INFO_TARGET,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.19753086419753085,0.12658227848101267,0.27631578947368424,
strong,1.0,INFO_TARGET,base_failed,pooled_seeds,extractive_em,macro,130,112,0.19740488788107835,0.1385286509139062,0.26445428951678945,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,base_failed,pooled_seeds,gpu_s,hotpot,49,45,0.8808004051612485,0.8173185197404087,0.9469401945509053,
strong,1.0,INFO_TARGET,base_failed,pooled_seeds,gpu_s,2wiki,81,67,1.0684295295211834,0.9891150670429604,1.1690160613497975,
strong,1.0,INFO_TARGET,base_failed,pooled_seeds,gpu_s,macro,130,112,0.9746149673412159,0.9237152654481487,1.0346715188068698,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,base_failed,pooled_seeds,regret,hotpot,49,45,0.14965986394557823,0.07244955953395851,0.2340425531914893,
strong,1.0,INFO_TARGET,base_failed,pooled_seeds,regret,2wiki,81,67,0.12345679012345678,0.06666666666666667,0.18774081269224538,
strong,1.0,INFO_TARGET,base_failed,pooled_seeds,regret,macro,130,112,0.1365583270345175,0.08789566615751995,0.1889640340217406,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.4095238095238095,0.25,0.5810119047619039,
strong,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.3851851851851852,0.293037518037518,0.48227158948685855,
strong,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,em,macro,125,100,0.39735449735449735,0.30605011464893617,0.49660738050780334,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.49622800844475723,0.35360401272577996,0.6510426812770563,
strong,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.41519571030323715,0.32900862093454153,0.5059945020894436,
strong,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,f1,macro,125,100,0.45571185937399716,0.3707298499115745,0.5457630378737162,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.4095238095238095,0.25,0.5810119047619039,
strong,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.3851851851851852,0.293037518037518,0.48227158948685855,
strong,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.39735449735449735,0.30605011464893617,0.49660738050780334,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,0.8775865528291094,0.8025606884294133,0.9567627166931281,
strong,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,1.085718202486389,1.0120688671629083,1.17895525511545,
strong,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,0.9816523776577492,0.9295680106380314,1.041308855395759,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,regret,hotpot,35,32,0.1333333333333333,0.030303030303030304,0.24242424242424243,
strong,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,regret,2wiki,90,68,0.1148148148148148,0.06315789473684211,0.17073170731707316,
strong,1.0,INFO_TARGET,top50_incomplete,pooled_seeds,regret,macro,125,100,0.12407407407407406,0.0682528775817556,0.18526583235885555,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,pooled_seeds,em,hotpot,128,117,0.6302083333333333,0.549618320610687,0.7096774193548387,
strong,1.0,INFO_RANDOM,all,pooled_seeds,em,2wiki,129,106,0.4909560723514212,0.41102319752870553,0.5730084940312212,
strong,1.0,INFO_RANDOM,all,pooled_seeds,em,macro,257,223,0.5605822028423773,0.5021387502900905,0.6182803130169562,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,pooled_seeds,f1,hotpot,128,117,0.7114239532019705,0.6408764977963222,0.7798057385485324,
strong,1.0,INFO_RANDOM,all,pooled_seeds,f1,2wiki,129,106,0.5141872769779746,0.4374627151461439,0.5922868330874923,
strong,1.0,INFO_RANDOM,all,pooled_seeds,f1,macro,257,223,0.6128056150899726,0.560553883361252,0.6653718831164411,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,pooled_seeds,extractive_em,hotpot,128,117,0.6302083333333333,0.549618320610687,0.7096774193548387,
strong,1.0,INFO_RANDOM,all,pooled_seeds,extractive_em,2wiki,129,106,0.4909560723514212,0.41102319752870553,0.5730084940312212,
strong,1.0,INFO_RANDOM,all,pooled_seeds,extractive_em,macro,257,223,0.5605822028423773,0.5021387502900905,0.6182803130169562,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,pooled_seeds,extractive_f1,hotpot,128,117,0.7114239532019705,0.6408764977963222,0.7798057385485324,
strong,1.0,INFO_RANDOM,all,pooled_seeds,extractive_f1,2wiki,129,106,0.5141872769779746,0.4374627151461439,0.5922868330874923,
strong,1.0,INFO_RANDOM,all,pooled_seeds,extractive_f1,macro,257,223,0.6128056150899726,0.560553883361252,0.6653718831164411,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,pooled_seeds,gpu_s,hotpot,128,117,0.8209864854062973,0.7815197529063591,0.8607821165068938,
strong,1.0,INFO_RANDOM,all,pooled_seeds,gpu_s,2wiki,129,106,1.0027583593618339,0.9441624289595075,1.0710105260231078,
strong,1.0,INFO_RANDOM,all,pooled_seeds,gpu_s,macro,257,223,0.9118724223840655,0.8757014819050154,0.9520682945207776,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,pooled_seeds,cpu_s,hotpot,128,117,0.07595486621574006,0.07310647918811615,0.07882446722374074,
strong,1.0,INFO_RANDOM,all,pooled_seeds,cpu_s,2wiki,129,106,0.07524732928089266,0.07189487434189328,0.07850511793885756,
strong,1.0,INFO_RANDOM,all,pooled_seeds,cpu_s,macro,257,223,0.07560109774831636,0.07340674432397509,0.07770606803312193,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,pooled_seeds,input_tokens,hotpot,128,117,2723.940104166667,2633.7043281653746,2815.6213178294574,
strong,1.0,INFO_RANDOM,all,pooled_seeds,input_tokens,2wiki,129,106,3844.328165374677,3563.380472948561,4124.393810757955,
strong,1.0,INFO_RANDOM,all,pooled_seeds,input_tokens,macro,257,223,3284.134134770672,3134.179330397641,3429.6686797160655,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,pooled_seeds,output_tokens,hotpot,128,117,55.36979166666667,52.880354618522546,58.24868369694728,
strong,1.0,INFO_RANDOM,all,pooled_seeds,output_tokens,2wiki,129,106,54.121447028423766,51.59716377952756,56.80363732462041,
strong,1.0,INFO_RANDOM,all,pooled_seeds,output_tokens,macro,257,223,54.745619347545215,52.91643926701061,56.7324816273066,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,pooled_seeds,calls,hotpot,128,117,3.8828125,3.84251968503937,3.9205128205128204,
strong,1.0,INFO_RANDOM,all,pooled_seeds,calls,2wiki,129,106,3.8630490956072356,3.815425937698665,3.90547263681592,
strong,1.0,INFO_RANDOM,all,pooled_seeds,calls,macro,257,223,3.872930797803618,3.8415067088740407,3.9012315527793318,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,pooled_seeds,searches,hotpot,128,117,1.5026041666666665,1.4365079365079365,1.5696577595891505,
strong,1.0,INFO_RANDOM,all,pooled_seeds,searches,2wiki,129,106,1.6175710594315247,1.5396825396825398,1.6913601101101101,
strong,1.0,INFO_RANDOM,all,pooled_seeds,searches,macro,257,223,1.5600876130490957,1.5088480068236176,1.609815368998406,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,pooled_seeds,reranker_windows,hotpot,128,117,173.33593749999997,167.89138706432334,178.73754686914137,
strong,1.0,INFO_RANDOM,all,pooled_seeds,reranker_windows,2wiki,129,106,183.6046511627907,177.54560717625063,189.1778,
strong,1.0,INFO_RANDOM,all,pooled_seeds,reranker_windows,macro,257,223,178.47029433139534,174.46314448661187,182.31009954943517,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,pooled_seeds,encoder_windows,hotpot,128,117,2.502604166666667,2.4365079365079363,2.569657759589152,
strong,1.0,INFO_RANDOM,all,pooled_seeds,encoder_windows,2wiki,129,106,2.6175710594315245,2.5396825396825395,2.691360110110111,
strong,1.0,INFO_RANDOM,all,pooled_seeds,encoder_windows,macro,257,223,2.5600876130490957,2.5088480068236185,2.6098153689984063,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,pooled_seeds,regret,hotpot,128,117,0.11979166666666666,0.07435897435897436,0.168,
strong,1.0,INFO_RANDOM,all,pooled_seeds,regret,2wiki,129,106,0.08268733850129198,0.04871794871794871,0.12073490813648292,
strong,1.0,INFO_RANDOM,all,pooled_seeds,regret,macro,257,223,0.10123950258397932,0.07229400075601011,0.13201693743782783,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,pooled_seeds,harm,hotpot,128,117,0.04947916666666666,0.018229166666666664,0.08533333333333333,
strong,1.0,INFO_RANDOM,all,pooled_seeds,harm,2wiki,129,106,0.012919896640826873,0.0,0.03209876543209876,
strong,1.0,INFO_RANDOM,all,pooled_seeds,harm,macro,257,223,0.031199531653746764,0.013678890320605864,0.05159741570887178,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,other,pooled_seeds,em,hotpot,118,107,0.5988700564971751,0.515406162464986,0.6814159292035398,
strong,1.0,INFO_RANDOM,other,pooled_seeds,em,2wiki,76,57,0.2807017543859649,0.19177796803652966,0.3744855967078189,
strong,1.0,INFO_RANDOM,other,pooled_seeds,em,macro,194,164,0.43978590544157,0.37871620183095595,0.5025579599864558,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,other,pooled_seeds,f1,hotpot,118,107,0.6869683560156967,0.6122354446437409,0.7587765042436151,
strong,1.0,INFO_RANDOM,other,pooled_seeds,f1,2wiki,76,57,0.32013366750208855,0.23614617308110455,0.4098983921312426,
strong,1.0,INFO_RANDOM,other,pooled_seeds,f1,macro,194,164,0.5035510117588926,0.4479717406544268,0.5600642757201105,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,other,pooled_seeds,extractive_em,hotpot,118,107,0.5988700564971751,0.515406162464986,0.6814159292035398,
strong,1.0,INFO_RANDOM,other,pooled_seeds,extractive_em,2wiki,76,57,0.2807017543859649,0.19177796803652966,0.3744855967078189,
strong,1.0,INFO_RANDOM,other,pooled_seeds,extractive_em,macro,194,164,0.43978590544157,0.37871620183095595,0.5025579599864558,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,other,pooled_seeds,gpu_s,hotpot,118,107,0.8285628333472882,0.7870155693922798,0.8708407627604852,
strong,1.0,INFO_RANDOM,other,pooled_seeds,gpu_s,2wiki,76,57,1.1056309039041572,1.0223337621059756,1.2135310036100422,
strong,1.0,INFO_RANDOM,other,pooled_seeds,gpu_s,macro,194,164,0.9670968686257226,0.9210100268906135,1.024105692277946,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,other,pooled_seeds,regret,hotpot,118,107,0.12994350282485875,0.08196721311475409,0.18306010928961747,
strong,1.0,INFO_RANDOM,other,pooled_seeds,regret,2wiki,76,57,0.07456140350877193,0.035555555555555556,0.12162986156888585,
strong,1.0,INFO_RANDOM,other,pooled_seeds,regret,macro,194,164,0.10225245316681533,0.07067052914544425,0.13752280286483703,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,base_failed,pooled_seeds,em,hotpot,49,45,0.16326530612244897,0.08666049382716048,0.2518518518518518,
strong,1.0,INFO_RANDOM,base_failed,pooled_seeds,em,2wiki,81,67,0.20987654320987653,0.14056224899598393,0.2833333333333333,
strong,1.0,INFO_RANDOM,base_failed,pooled_seeds,em,macro,130,112,0.18657092466616276,0.13376945009033425,0.24404828042328044,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,base_failed,pooled_seeds,f1,hotpot,49,45,0.3379600772985713,0.24767691798941796,0.4306876797267062,
strong,1.0,INFO_RANDOM,base_failed,pooled_seeds,f1,2wiki,81,67,0.24584558103076617,0.17852414371098232,0.3160566796921009,
strong,1.0,INFO_RANDOM,base_failed,pooled_seeds,f1,macro,130,112,0.29190282916466875,0.2343904479773559,0.3498053935534788,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.16326530612244897,0.08666049382716048,0.2518518518518518,
strong,1.0,INFO_RANDOM,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.20987654320987653,0.14056224899598393,0.2833333333333333,
strong,1.0,INFO_RANDOM,base_failed,pooled_seeds,extractive_em,macro,130,112,0.18657092466616276,0.13376945009033425,0.24404828042328044,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,base_failed,pooled_seeds,gpu_s,hotpot,49,45,0.8883288860722416,0.8270315410266877,0.9531316138940574,
strong,1.0,INFO_RANDOM,base_failed,pooled_seeds,gpu_s,2wiki,81,67,1.0699227842119539,0.9909875647159537,1.1690535367011712,
strong,1.0,INFO_RANDOM,base_failed,pooled_seeds,gpu_s,macro,130,112,0.9791258351420977,0.9289290531504664,1.037915375116027,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,base_failed,pooled_seeds,regret,hotpot,49,45,0.1836734693877551,0.1020408163265306,0.2708333333333333,
strong,1.0,INFO_RANDOM,base_failed,pooled_seeds,regret,2wiki,81,67,0.1111111111111111,0.06274509803921569,0.16877774124609565,
strong,1.0,INFO_RANDOM,base_failed,pooled_seeds,regret,macro,130,112,0.14739229024943312,0.0994450987870358,0.19932586949430922,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.419047619047619,0.2685185185185185,0.5784313725490196,
strong,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.39259259259259255,0.3,0.4865900383141762,
strong,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,em,macro,125,100,0.40582010582010575,0.31974481509245367,0.49902817444127107,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.5041645163812652,0.36744403963692757,0.6494056456394818,
strong,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.4184832451499118,0.3319176159607861,0.5063089108641168,
strong,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,f1,macro,125,100,0.4613238807655885,0.3804427242212557,0.5456358610748083,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.419047619047619,0.2685185185185185,0.5784313725490196,
strong,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.39259259259259255,0.3,0.4865900383141762,
strong,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.40582010582010575,0.31974481509245367,0.49902817444127107,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,0.8464025651080181,0.7761151611660879,0.9207528450849324,
strong,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,1.08472158352718,1.0133581273215349,1.176395643298787,
strong,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,0.965562074317599,0.9152927812099233,1.022635451327281,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,regret,hotpot,35,32,0.1238095238095238,0.03809523809523809,0.2222222222222222,
strong,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,regret,2wiki,90,68,0.1074074074074074,0.062271062271062265,0.16078431372549018,
strong,1.0,INFO_RANDOM,top50_incomplete,pooled_seeds,regret,macro,125,100,0.1156084656084656,0.06654348535111687,0.17148269242721487,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,pooled_seeds,em,hotpot,128,117,0.6432291666666667,0.562959927140255,0.7213125426912569,
strong,1.0,INFO_NOOP,all,pooled_seeds,em,2wiki,129,106,0.4728682170542636,0.39018087855297157,0.5572158737562188,
strong,1.0,INFO_NOOP,all,pooled_seeds,em,macro,257,223,0.5580486918604651,0.4986767364445298,0.6157237185846561,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,pooled_seeds,f1,hotpot,128,117,0.7202954809797483,0.6496899886712236,0.7874205199145553,
strong,1.0,INFO_NOOP,all,pooled_seeds,f1,2wiki,129,106,0.498101886795016,0.41919716247752814,0.5781510767710227,
strong,1.0,INFO_NOOP,all,pooled_seeds,f1,macro,257,223,0.6091986838873822,0.5551360060786878,0.6624276927789787,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,pooled_seeds,extractive_em,hotpot,128,117,0.6432291666666667,0.562959927140255,0.7213125426912569,
strong,1.0,INFO_NOOP,all,pooled_seeds,extractive_em,2wiki,129,106,0.4728682170542636,0.39018087855297157,0.5572158737562188,
strong,1.0,INFO_NOOP,all,pooled_seeds,extractive_em,macro,257,223,0.5580486918604651,0.4986767364445298,0.6157237185846561,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,pooled_seeds,extractive_f1,hotpot,128,117,0.7202954809797483,0.6496899886712236,0.7874205199145553,
strong,1.0,INFO_NOOP,all,pooled_seeds,extractive_f1,2wiki,129,106,0.498101886795016,0.41919716247752814,0.5781510767710227,
strong,1.0,INFO_NOOP,all,pooled_seeds,extractive_f1,macro,257,223,0.6091986838873822,0.5551360060786878,0.6624276927789787,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,pooled_seeds,gpu_s,hotpot,128,117,0.9159145096912417,0.8838456213360177,0.9465856929925195,
strong,1.0,INFO_NOOP,all,pooled_seeds,gpu_s,2wiki,129,106,1.0381174839386758,0.9819102275537157,1.1037180445943582,
strong,1.0,INFO_NOOP,all,pooled_seeds,gpu_s,macro,257,223,0.9770159968149588,0.9436901679096675,1.013798663815269,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,pooled_seeds,cpu_s,hotpot,128,117,0.07467879793897926,0.07186834105914007,0.07748540539781403,
strong,1.0,INFO_NOOP,all,pooled_seeds,cpu_s,2wiki,129,106,0.07305755472967052,0.0697495636047716,0.07628557843581728,
strong,1.0,INFO_NOOP,all,pooled_seeds,cpu_s,macro,257,223,0.07386817633432488,0.07169052691957148,0.075961607321128,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,pooled_seeds,input_tokens,hotpot,128,117,2853.997395833333,2760.366102372701,2947.725280694079,
strong,1.0,INFO_NOOP,all,pooled_seeds,input_tokens,2wiki,129,106,3982.100775193799,3692.7916918682795,4269.151417151162,
strong,1.0,INFO_NOOP,all,pooled_seeds,input_tokens,macro,257,223,3418.049085513566,3263.4968344120343,3569.480053551392,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,pooled_seeds,output_tokens,hotpot,128,117,55.466145833333336,52.69734417344174,59.11906125045438,
strong,1.0,INFO_NOOP,all,pooled_seeds,output_tokens,2wiki,129,106,54.248062015503876,51.69097625500064,56.954804975124375,
strong,1.0,INFO_NOOP,all,pooled_seeds,output_tokens,macro,257,223,54.85710392441861,52.88129711449524,57.099125934429956,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,pooled_seeds,calls,hotpot,128,117,3.903645833333333,3.867208672086721,3.93651121605667,
strong,1.0,INFO_NOOP,all,pooled_seeds,calls,2wiki,129,106,3.857881136950905,3.81592039800995,3.895481280040476,
strong,1.0,INFO_NOOP,all,pooled_seeds,calls,macro,257,223,3.8807634851421193,3.8540767513225753,3.9053500649772586,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,pooled_seeds,searches,hotpot,128,117,1.4765625,1.4160000000000001,1.5386478260869563,
strong,1.0,INFO_NOOP,all,pooled_seeds,searches,2wiki,129,106,1.5813953488372094,1.5107484212322921,1.6489898989898988,
strong,1.0,INFO_NOOP,all,pooled_seeds,searches,macro,257,223,1.5289789244186047,1.483074599424293,1.5740096189547945,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,pooled_seeds,reranker_windows,hotpot,128,117,170.58333333333334,165.12775793650795,175.9490477667494,
strong,1.0,INFO_NOOP,all,pooled_seeds,reranker_windows,2wiki,129,106,178.88630490956072,172.6491878015935,184.81503267973858,
strong,1.0,INFO_NOOP,all,pooled_seeds,reranker_windows,macro,257,223,174.73481912144703,170.6152294875905,178.68151997172248,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,pooled_seeds,encoder_windows,hotpot,128,117,2.4765625,2.4160000000000004,2.538647826086957,
strong,1.0,INFO_NOOP,all,pooled_seeds,encoder_windows,2wiki,129,106,2.5813953488372094,2.510748421232292,2.6489898989898992,
strong,1.0,INFO_NOOP,all,pooled_seeds,encoder_windows,macro,257,223,2.5289789244186047,2.483074599424293,2.574009618954794,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,pooled_seeds,regret,hotpot,128,117,0.10677083333333334,0.06399999999999999,0.1542699724517906,
strong,1.0,INFO_NOOP,all,pooled_seeds,regret,2wiki,129,106,0.1007751937984496,0.0625,0.1450381679389313,
strong,1.0,INFO_NOOP,all,pooled_seeds,regret,macro,257,223,0.10377301356589147,0.07439869975720798,0.1357532149241014,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,pooled_seeds,harm,hotpot,128,117,0.041666666666666664,0.015151515151515152,0.07407407407407407,
strong,1.0,INFO_NOOP,all,pooled_seeds,harm,2wiki,129,106,0.020671834625322995,0.0026041666666666665,0.04461942257217847,
strong,1.0,INFO_NOOP,all,pooled_seeds,harm,macro,257,223,0.03116925064599483,0.014322916666666666,0.05128389332972045,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,other,pooled_seeds,em,hotpot,118,107,0.612994350282486,0.5291005291005292,0.6949152542372882,
strong,1.0,INFO_NOOP,other,pooled_seeds,em,2wiki,76,57,0.2587719298245614,0.17094017094017094,0.3534136546184739,
strong,1.0,INFO_NOOP,other,pooled_seeds,em,macro,194,164,0.4358831400535237,0.3754164209543467,0.4979444079127623,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,other,pooled_seeds,f1,hotpot,118,107,0.6965917081814217,0.6209508685506872,0.7680971885929513,
strong,1.0,INFO_NOOP,other,pooled_seeds,f1,2wiki,76,57,0.30160276398978586,0.21671954432710613,0.39032252039753224,
strong,1.0,INFO_NOOP,other,pooled_seeds,f1,macro,194,164,0.49909723608560375,0.44410736794170025,0.555875079147957,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,other,pooled_seeds,extractive_em,hotpot,118,107,0.612994350282486,0.5291005291005292,0.6949152542372882,
strong,1.0,INFO_NOOP,other,pooled_seeds,extractive_em,2wiki,76,57,0.2587719298245614,0.17094017094017094,0.3534136546184739,
strong,1.0,INFO_NOOP,other,pooled_seeds,extractive_em,macro,194,164,0.4358831400535237,0.3754164209543467,0.4979444079127623,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,other,pooled_seeds,gpu_s,hotpot,118,107,0.9247071313862358,0.8908790969596638,0.9579083492084455,
strong,1.0,INFO_NOOP,other,pooled_seeds,gpu_s,2wiki,76,57,1.1396928225722434,1.0599103715256166,1.244479650415576,
strong,1.0,INFO_NOOP,other,pooled_seeds,gpu_s,macro,194,164,1.0321999769792396,0.9886519771471602,1.0867421204559664,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,other,pooled_seeds,regret,hotpot,118,107,0.115819209039548,0.07017175291169099,0.16666666666666663,
strong,1.0,INFO_NOOP,other,pooled_seeds,regret,2wiki,76,57,0.09649122807017543,0.04760504201680672,0.1541682213930348,
strong,1.0,INFO_NOOP,other,pooled_seeds,regret,macro,194,164,0.10615521855486171,0.07196519659460834,0.14364794120003202,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,base_failed,pooled_seeds,em,hotpot,49,45,0.1768707482993197,0.09629273504273504,0.267860060690943,
strong,1.0,INFO_NOOP,base_failed,pooled_seeds,em,2wiki,81,67,0.19341563786008228,0.12591630591630593,0.2666666666666666,
strong,1.0,INFO_NOOP,base_failed,pooled_seeds,em,macro,130,112,0.185143193079701,0.13145916389811738,0.2432759355004853,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,base_failed,pooled_seeds,f1,hotpot,49,45,0.3495247031489115,0.2564223319322256,0.44693525741988094,
strong,1.0,INFO_NOOP,base_failed,pooled_seeds,f1,2wiki,81,67,0.23260404580595737,0.1662975639920579,0.3034532671629445,
strong,1.0,INFO_NOOP,base_failed,pooled_seeds,f1,macro,130,112,0.29106437447743444,0.23336642888232215,0.3500236623496782,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.1768707482993197,0.09629273504273504,0.267860060690943,
strong,1.0,INFO_NOOP,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.19341563786008228,0.12591630591630593,0.2666666666666666,
strong,1.0,INFO_NOOP,base_failed,pooled_seeds,extractive_em,macro,130,112,0.185143193079701,0.13145916389811738,0.2432759355004853,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,base_failed,pooled_seeds,gpu_s,hotpot,49,45,0.982043892960943,0.9367325965436144,1.0244025319610184,
strong,1.0,INFO_NOOP,base_failed,pooled_seeds,gpu_s,2wiki,81,67,1.090807318636537,1.0189056319912912,1.1851591856500168,
strong,1.0,INFO_NOOP,base_failed,pooled_seeds,gpu_s,macro,130,112,1.03642560579874,0.9936308412704172,1.0883297558782643,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,base_failed,pooled_seeds,regret,hotpot,49,45,0.17006802721088432,0.08843537414965985,0.261437908496732,
strong,1.0,INFO_NOOP,base_failed,pooled_seeds,regret,2wiki,81,67,0.12757201646090532,0.07196969696969698,0.18930041152263374,
strong,1.0,INFO_NOOP,base_failed,pooled_seeds,regret,macro,130,112,0.14882002183589482,0.09961506475912962,0.202899819874702,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.4476190476190476,0.2999786324786325,0.6060606060606061,
strong,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.38148148148148153,0.2862734441602727,0.48101385692366705,
strong,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,em,macro,125,100,0.41455026455026456,0.3281346468350436,0.5084592613205103,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.5295613417780906,0.39433684564226434,0.6717315784072249,
strong,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.41024233403581917,0.32067073170662225,0.5045837269409843,
strong,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,f1,macro,125,100,0.46990183790695483,0.390101218988831,0.5545828716068623,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.4476190476190476,0.2999786324786325,0.6060606060606061,
strong,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.38148148148148153,0.2862734441602727,0.48101385692366705,
strong,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.41455026455026456,0.3281346468350436,0.5084592613205103,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,0.9887454584623072,0.9408722882133743,1.0339679692156674,
strong,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,1.104032900316323,1.0318240926284301,1.1948615404209535,
strong,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,1.046389179389315,1.0025560539537668,1.0961648282050163,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,regret,hotpot,35,32,0.09523809523809525,0.030303030303030304,0.16666666666666666,
strong,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,regret,2wiki,90,68,0.11851851851851851,0.06802721088435373,0.17603534375134522,
strong,1.0,INFO_NOOP,top50_incomplete,pooled_seeds,regret,macro,125,100,0.10687830687830688,0.06504554473304473,0.15196078431372548,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,pooled_seeds,em,hotpot,128,117,0.6302083333333334,0.5490159221583369,0.71074864411157,
strong,1.0,INFO_GAP,all,pooled_seeds,em,2wiki,129,106,0.45994832041343664,0.3783068783068783,0.5437158469945355,
strong,1.0,INFO_GAP,all,pooled_seeds,em,macro,257,223,0.545078326873385,0.48567611162935326,0.6026628378513755,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,pooled_seeds,f1,hotpot,128,117,0.7086403883871557,0.637228136598521,0.7776177315579471,
strong,1.0,INFO_GAP,all,pooled_seeds,f1,2wiki,129,106,0.48732054045257345,0.40989904273843975,0.5648671788194443,
strong,1.0,INFO_GAP,all,pooled_seeds,f1,macro,257,223,0.5979804644198645,0.543856843339147,0.6503413327420118,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,pooled_seeds,extractive_em,hotpot,128,117,0.6302083333333334,0.5490159221583369,0.71074864411157,
strong,1.0,INFO_GAP,all,pooled_seeds,extractive_em,2wiki,129,106,0.45994832041343664,0.3783068783068783,0.5437158469945355,
strong,1.0,INFO_GAP,all,pooled_seeds,extractive_em,macro,257,223,0.545078326873385,0.48567611162935326,0.6026628378513755,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,pooled_seeds,extractive_f1,hotpot,128,117,0.7086403883871557,0.637228136598521,0.7776177315579471,
strong,1.0,INFO_GAP,all,pooled_seeds,extractive_f1,2wiki,129,106,0.48732054045257345,0.40989904273843975,0.5648671788194443,
strong,1.0,INFO_GAP,all,pooled_seeds,extractive_f1,macro,257,223,0.5979804644198645,0.543856843339147,0.6503413327420118,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,pooled_seeds,gpu_s,hotpot,128,117,0.9602247957619615,0.9309786596945641,0.9880824714745061,
strong,1.0,INFO_GAP,all,pooled_seeds,gpu_s,2wiki,129,106,1.0646137463977643,1.0112163933245444,1.1280352425051399,
strong,1.0,INFO_GAP,all,pooled_seeds,gpu_s,macro,257,223,1.012419271079863,0.9817463978317168,1.0473460657345062,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,pooled_seeds,cpu_s,hotpot,128,117,0.0728287643400011,0.07008145280683867,0.07549436234320951,
strong,1.0,INFO_GAP,all,pooled_seeds,cpu_s,2wiki,129,106,0.07350866873448082,0.06990298687304212,0.0769860657505686,
strong,1.0,INFO_GAP,all,pooled_seeds,cpu_s,macro,257,223,0.07316871653724097,0.07094146430358853,0.07539285981488976,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,pooled_seeds,input_tokens,hotpot,128,117,2879.294270833333,2787.6788795679645,2973.712481962482,
strong,1.0,INFO_GAP,all,pooled_seeds,input_tokens,2wiki,129,106,4014.68992248062,3723.593112717835,4303.775907179997,
strong,1.0,INFO_GAP,all,pooled_seeds,input_tokens,macro,257,223,3446.9920966569766,3293.4181837909964,3600.3861019570845,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,pooled_seeds,output_tokens,hotpot,128,117,122.92447916666666,118.44428374655648,127.42748091603053,
strong,1.0,INFO_GAP,all,pooled_seeds,output_tokens,2wiki,129,106,111.51679586563309,107.03667133520075,116.01087449596774,
strong,1.0,INFO_GAP,all,pooled_seeds,output_tokens,macro,257,223,117.22063751614988,114.061311779312,120.44932143404723,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,pooled_seeds,calls,hotpot,128,117,3.8984375000000004,3.8638888888888885,3.9306666666666663,
strong,1.0,INFO_GAP,all,pooled_seeds,calls,2wiki,129,106,3.886304909560723,3.8451443569553807,3.9227053140096615,
strong,1.0,INFO_GAP,all,pooled_seeds,calls,macro,257,223,3.892371204780362,3.865471595039043,3.91658808435584,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,pooled_seeds,searches,hotpot,128,117,1.4375000000000002,1.377952755905512,1.4986666666666668,
strong,1.0,INFO_GAP,all,pooled_seeds,searches,2wiki,129,106,1.5839793281653747,1.4973947999338624,1.6641221374045803,
strong,1.0,INFO_GAP,all,pooled_seeds,searches,macro,257,223,1.5107396640826876,1.456841127723325,1.5626036800851713,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,pooled_seeds,reranker_windows,hotpot,128,117,166.3359375,160.66653846153847,172.0373571595149,
strong,1.0,INFO_GAP,all,pooled_seeds,reranker_windows,2wiki,129,106,179.66925064599482,172.77681091605353,186.0200677169707,
strong,1.0,INFO_GAP,all,pooled_seeds,reranker_windows,macro,257,223,173.0025940729974,168.56694477172937,177.3624655971477,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,pooled_seeds,encoder_windows,hotpot,128,117,2.4375,2.377952755905512,2.4986666666666664,
strong,1.0,INFO_GAP,all,pooled_seeds,encoder_windows,2wiki,129,106,2.5839793281653747,2.497394799933862,2.66412213740458,
strong,1.0,INFO_GAP,all,pooled_seeds,encoder_windows,macro,257,223,2.5107396640826876,2.456841127723325,2.5626036800851715,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,pooled_seeds,regret,hotpot,128,117,0.11979166666666666,0.07493540051679586,0.16802168021680214,
strong,1.0,INFO_GAP,all,pooled_seeds,regret,2wiki,129,106,0.11369509043927647,0.07235142118863049,0.1616915422885572,
strong,1.0,INFO_GAP,all,pooled_seeds,regret,macro,257,223,0.11674337855297157,0.08579129582697477,0.15036130761707353,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,pooled_seeds,harm,hotpot,128,117,0.041666666666666664,0.015384615384615385,0.0726853899454518,
strong,1.0,INFO_GAP,all,pooled_seeds,harm,2wiki,129,106,0.020671834625322995,0.002525252525252525,0.04761904761904761,
strong,1.0,INFO_GAP,all,pooled_seeds,harm,macro,257,223,0.03116925064599483,0.014056458976899612,0.05164313030235472,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,other,pooled_seeds,em,hotpot,118,107,0.5988700564971751,0.5151515151515151,0.6815509706134705,
strong,1.0,INFO_GAP,other,pooled_seeds,em,2wiki,76,57,0.25438596491228066,0.16666666666666666,0.34782608695652173,
strong,1.0,INFO_GAP,other,pooled_seeds,em,macro,194,164,0.4266280107047279,0.36589652170854803,0.48836450291962763,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,other,pooled_seeds,f1,hotpot,118,107,0.6839488958775927,0.6078801871228988,0.7562566213608048,
strong,1.0,INFO_GAP,other,pooled_seeds,f1,2wiki,76,57,0.3008467068208155,0.2171013964612045,0.38870033776554597,
strong,1.0,INFO_GAP,other,pooled_seeds,f1,macro,194,164,0.4923978013492041,0.43673794701993557,0.5481501165027076,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,other,pooled_seeds,extractive_em,hotpot,118,107,0.5988700564971751,0.5151515151515151,0.6815509706134705,
strong,1.0,INFO_GAP,other,pooled_seeds,extractive_em,2wiki,76,57,0.25438596491228066,0.16666666666666666,0.34782608695652173,
strong,1.0,INFO_GAP,other,pooled_seeds,extractive_em,macro,194,164,0.4266280107047279,0.36589652170854803,0.48836450291962763,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,other,pooled_seeds,gpu_s,hotpot,118,107,0.9691086220750312,0.9392337576541218,0.999305398738962,
strong,1.0,INFO_GAP,other,pooled_seeds,gpu_s,2wiki,76,57,1.1681854368711657,1.0945533142482484,1.2684504300258208,
strong,1.0,INFO_GAP,other,pooled_seeds,gpu_s,macro,194,164,1.0686470294730985,1.0284090817004268,1.1196690004488588,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,other,pooled_seeds,regret,hotpot,118,107,0.12994350282485875,0.08262108262108261,0.18128654970760227,
strong,1.0,INFO_GAP,other,pooled_seeds,regret,2wiki,76,57,0.10087719298245613,0.047619047619047616,0.1623931623931624,
strong,1.0,INFO_GAP,other,pooled_seeds,regret,macro,194,164,0.11541034790365745,0.07885915976672592,0.15581384695465084,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,base_failed,pooled_seeds,em,hotpot,49,45,0.14285714285714285,0.07051282051282051,0.22695035460992907,
strong,1.0,INFO_GAP,base_failed,pooled_seeds,em,2wiki,81,67,0.1728395061728395,0.1111111111111111,0.23868312757201646,
strong,1.0,INFO_GAP,base_failed,pooled_seeds,em,macro,130,112,0.15784832451499117,0.10958375774552245,0.21111132218844983,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,base_failed,pooled_seeds,f1,hotpot,49,45,0.3130923524308465,0.22383305000160986,0.40651509190841073,
strong,1.0,INFO_GAP,base_failed,pooled_seeds,f1,2wiki,81,67,0.21488909117344002,0.15373606995700018,0.278138804392253,
strong,1.0,INFO_GAP,base_failed,pooled_seeds,f1,macro,130,112,0.2639907218021432,0.2087218625608761,0.3193666466979548,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.14285714285714285,0.07051282051282051,0.22695035460992907,
strong,1.0,INFO_GAP,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.1728395061728395,0.1111111111111111,0.23868312757201646,
strong,1.0,INFO_GAP,base_failed,pooled_seeds,extractive_em,macro,130,112,0.15784832451499117,0.10958375774552245,0.21111132218844983,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,base_failed,pooled_seeds,gpu_s,hotpot,49,45,1.0011419880234893,0.9545608393843806,1.0493080358134332,
strong,1.0,INFO_GAP,base_failed,pooled_seeds,gpu_s,2wiki,81,67,1.1174238093379387,1.0469515745551616,1.2096413005974576,
strong,1.0,INFO_GAP,base_failed,pooled_seeds,gpu_s,macro,130,112,1.059282898680714,1.0154981817503994,1.1104176576488354,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,base_failed,pooled_seeds,regret,hotpot,49,45,0.20408163265306123,0.11594202898550723,0.29787234042553185,
strong,1.0,INFO_GAP,base_failed,pooled_seeds,regret,2wiki,81,67,0.14814814814814814,0.08888297872340425,0.21645021645021642,
strong,1.0,INFO_GAP,base_failed,pooled_seeds,regret,macro,130,112,0.17611489040060468,0.12277728818800247,0.23288894049346023,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.4095238095238095,0.25925925925925924,0.574074074074074,
strong,1.0,INFO_GAP,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.36296296296296293,0.27037037037037037,0.4609929078014184,
strong,1.0,INFO_GAP,top50_incomplete,pooled_seeds,em,macro,125,100,0.3862433862433862,0.29854851357677903,0.4814814814814814,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.4914661036828524,0.35265502752825273,0.6402532277278726,
strong,1.0,INFO_GAP,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.39478907094498494,0.3086972240570928,0.4851511076214869,
strong,1.0,INFO_GAP,top50_incomplete,pooled_seeds,f1,macro,125,100,0.44312758731391866,0.36196120901248574,0.529408439536172,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.4095238095238095,0.25925925925925924,0.574074074074074,
strong,1.0,INFO_GAP,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.36296296296296293,0.27037037037037037,0.4609929078014184,
strong,1.0,INFO_GAP,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.3862433862433862,0.29854851357677903,0.4814814814814814,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,1.026503635991127,0.9745568779523148,1.0801246436866208,
strong,1.0,INFO_GAP,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,1.119714780706995,1.0518644765415786,1.2072739893886566,
strong,1.0,INFO_GAP,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,1.073109208349061,1.0302334168641014,1.1238576253023642,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,top50_incomplete,pooled_seeds,regret,hotpot,35,32,0.1333333333333333,0.041666666666666664,0.23076923076923078,
strong,1.0,INFO_GAP,top50_incomplete,pooled_seeds,regret,2wiki,90,68,0.137037037037037,0.07999652777777777,0.20306513409961682,
strong,1.0,INFO_GAP,top50_incomplete,pooled_seeds,regret,macro,125,100,0.13518518518518516,0.08166142306549366,0.19208894289278322,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,pooled_seeds,em,hotpot,128,117,0.6328125,0.5510695735374521,0.714294733044733,
strong,1.0,INFO_META,all,pooled_seeds,em,2wiki,129,106,0.47028423772609823,0.39118186156482504,0.5509641873278236,
strong,1.0,INFO_META,all,pooled_seeds,em,macro,257,223,0.5515483688630491,0.4937673901696636,0.6088050717913606,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,pooled_seeds,f1,hotpot,128,117,0.7155327494982668,0.6428172637257106,0.7851014260499602,
strong,1.0,INFO_META,all,pooled_seeds,f1,2wiki,129,106,0.4938194399206711,0.4191270244218437,0.5702127647345673,
strong,1.0,INFO_META,all,pooled_seeds,f1,macro,257,223,0.6046760947094689,0.5516596025700085,0.6569727224940888,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,pooled_seeds,extractive_em,hotpot,128,117,0.6328125,0.5510695735374521,0.714294733044733,
strong,1.0,INFO_META,all,pooled_seeds,extractive_em,2wiki,129,106,0.47028423772609823,0.39118186156482504,0.5509641873278236,
strong,1.0,INFO_META,all,pooled_seeds,extractive_em,macro,257,223,0.5515483688630491,0.4937673901696636,0.6088050717913606,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,pooled_seeds,extractive_f1,hotpot,128,117,0.7155327494982668,0.6428172637257106,0.7851014260499602,
strong,1.0,INFO_META,all,pooled_seeds,extractive_f1,2wiki,129,106,0.4938194399206711,0.4191270244218437,0.5702127647345673,
strong,1.0,INFO_META,all,pooled_seeds,extractive_f1,macro,257,223,0.6046760947094689,0.5516596025700085,0.6569727224940888,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,pooled_seeds,gpu_s,hotpot,128,117,0.5165827507793136,0.49980741093770065,0.533863840020728,
strong,1.0,INFO_META,all,pooled_seeds,gpu_s,2wiki,129,106,0.6681134428771195,0.629327495202242,0.7175282320398144,
strong,1.0,INFO_META,all,pooled_seeds,gpu_s,macro,257,223,0.5923480968282165,0.5709588831241967,0.6185547965709081,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,pooled_seeds,cpu_s,hotpot,128,117,0.07446865145365222,0.07186487940418261,0.0769967334416727,
strong,1.0,INFO_META,all,pooled_seeds,cpu_s,2wiki,129,106,0.0769592060091261,0.07396189343279957,0.07991129638421393,
strong,1.0,INFO_META,all,pooled_seeds,cpu_s,macro,257,223,0.07571392873138916,0.07373456250666298,0.07760442593229389,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,pooled_seeds,input_tokens,hotpot,128,117,2150.90625,2084.558917904079,2217.682403581267,
strong,1.0,INFO_META,all,pooled_seeds,input_tokens,2wiki,129,106,3014.37984496124,2801.1421929667617,3227.860465116279,
strong,1.0,INFO_META,all,pooled_seeds,input_tokens,macro,257,223,2582.64304748062,2470.1986899573717,2694.4994149664935,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,pooled_seeds,output_tokens,hotpot,128,117,50.223958333333336,48.218657594086025,52.54094223605113,
strong,1.0,INFO_META,all,pooled_seeds,output_tokens,2wiki,129,106,49.1188630490956,47.08598845408073,51.214309148856394,
strong,1.0,INFO_META,all,pooled_seeds,output_tokens,macro,257,223,49.67141069121447,48.21083335512695,51.2207357667585,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,pooled_seeds,calls,hotpot,128,117,2.927083333333333,2.897849462365591,2.953929539295393,
strong,1.0,INFO_META,all,pooled_seeds,calls,2wiki,129,106,2.901808785529715,2.864583333333333,2.9333333333333336,
strong,1.0,INFO_META,all,pooled_seeds,calls,macro,257,223,2.914446059431524,2.8909793110587114,2.935952647627793,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,pooled_seeds,searches,hotpot,128,117,1.5026041666666667,1.436868686868687,1.5687830687830688,
strong,1.0,INFO_META,all,pooled_seeds,searches,2wiki,129,106,1.6718346253229976,1.604162215099715,1.7319895190466057,
strong,1.0,INFO_META,all,pooled_seeds,searches,macro,257,223,1.5872193959948322,1.5408486151199576,1.6317060121162925,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,pooled_seeds,reranker_windows,hotpot,128,117,170.16666666666666,164.53685400516792,175.68221311475412,
strong,1.0,INFO_META,all,pooled_seeds,reranker_windows,2wiki,129,106,188.20413436692505,183.09041406693137,192.80841630695443,
strong,1.0,INFO_META,all,pooled_seeds,reranker_windows,macro,257,223,179.18540051679585,175.43694616209467,182.8138808250218,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,pooled_seeds,encoder_windows,hotpot,128,117,1.5026041666666667,1.436868686868687,1.5687830687830688,
strong,1.0,INFO_META,all,pooled_seeds,encoder_windows,2wiki,129,106,1.6718346253229976,1.604162215099715,1.7319895190466057,
strong,1.0,INFO_META,all,pooled_seeds,encoder_windows,macro,257,223,1.5872193959948322,1.5408486151199576,1.6317060121162925,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,pooled_seeds,regret,hotpot,128,117,0.1171875,0.07162483420059178,0.1653333333333333,
strong,1.0,INFO_META,all,pooled_seeds,regret,2wiki,129,106,0.10335917312661498,0.06388888888888888,0.14729317575295456,
strong,1.0,INFO_META,all,pooled_seeds,regret,macro,257,223,0.11027333656330748,0.07991948529849549,0.14332242614576154,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,pooled_seeds,harm,hotpot,128,117,0.046875,0.016663223140495866,0.08205128205128205,
strong,1.0,INFO_META,all,pooled_seeds,harm,2wiki,129,106,0.020671834625322995,0.0026246719160104987,0.046228710462287104,
strong,1.0,INFO_META,all,pooled_seeds,harm,macro,257,223,0.033773417312661494,0.015481266462570522,0.05555555555555555,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,other,pooled_seeds,em,hotpot,118,107,0.6016949152542372,0.516221809877248,0.6866139846743295,
strong,1.0,INFO_META,other,pooled_seeds,em,2wiki,76,57,0.27192982456140347,0.18420725320764597,0.3648702273702273,
strong,1.0,INFO_META,other,pooled_seeds,em,macro,194,164,0.43681236990782035,0.3753443526170798,0.5,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,other,pooled_seeds,f1,hotpot,118,107,0.6914253553879504,0.6149092801428224,0.7645605642344773,
strong,1.0,INFO_META,other,pooled_seeds,f1,2wiki,76,57,0.31187773354956017,0.2282535455623691,0.40118451592380844,
strong,1.0,INFO_META,other,pooled_seeds,f1,macro,194,164,0.5016515444687553,0.4455815919855493,0.5595472848154112,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,other,pooled_seeds,extractive_em,hotpot,118,107,0.6016949152542372,0.516221809877248,0.6866139846743295,
strong,1.0,INFO_META,other,pooled_seeds,extractive_em,2wiki,76,57,0.27192982456140347,0.18420725320764597,0.3648702273702273,
strong,1.0,INFO_META,other,pooled_seeds,extractive_em,macro,194,164,0.43681236990782035,0.3753443526170798,0.5,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,other,pooled_seeds,gpu_s,hotpot,118,107,0.5194845675425956,0.5022563104119918,0.5377630511289553,
strong,1.0,INFO_META,other,pooled_seeds,gpu_s,2wiki,76,57,0.7366507038795833,0.6800630519452682,0.8169418151550858,
strong,1.0,INFO_META,other,pooled_seeds,gpu_s,macro,194,164,0.6280676357110895,0.5983262585195542,0.6690485188801284,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,other,pooled_seeds,regret,hotpot,118,107,0.1271186440677966,0.07909604519774012,0.1797101449275362,
strong,1.0,INFO_META,other,pooled_seeds,regret,2wiki,76,57,0.08333333333333331,0.03896103896103896,0.13777777777777775,
strong,1.0,INFO_META,other,pooled_seeds,regret,macro,194,164,0.10522598870056496,0.07176093230925513,0.14274284292712797,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,base_failed,pooled_seeds,em,hotpot,49,45,0.16326530612244897,0.08045444870157513,0.2569444444444444,
strong,1.0,INFO_META,base_failed,pooled_seeds,em,2wiki,81,67,0.18930041152263374,0.12318409247757073,0.25882457238214435,
strong,1.0,INFO_META,base_failed,pooled_seeds,em,macro,130,112,0.17628285882254136,0.12285522063231423,0.23433693643947384,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,base_failed,pooled_seeds,f1,hotpot,49,45,0.3461989283945653,0.24951441798941798,0.4489520362008149,
strong,1.0,INFO_META,base_failed,pooled_seeds,f1,2wiki,81,67,0.22526944934352341,0.1603272486772487,0.29261631234324764,
strong,1.0,INFO_META,base_failed,pooled_seeds,f1,macro,130,112,0.28573418886904434,0.22756996697093432,0.3467619510559396,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.16326530612244897,0.08045444870157513,0.2569444444444444,
strong,1.0,INFO_META,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.18930041152263374,0.12318409247757073,0.25882457238214435,
strong,1.0,INFO_META,base_failed,pooled_seeds,extractive_em,macro,130,112,0.17628285882254136,0.12285522063231423,0.23433693643947384,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,base_failed,pooled_seeds,gpu_s,hotpot,49,45,0.5305338081259516,0.5059038332160785,0.5570582480224876,
strong,1.0,INFO_META,base_failed,pooled_seeds,gpu_s,2wiki,81,67,0.7007172191737804,0.6479633822142346,0.7753939937515246,
strong,1.0,INFO_META,base_failed,pooled_seeds,gpu_s,macro,130,112,0.6156255136498661,0.5858176281933382,0.6549893229070964,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,base_failed,pooled_seeds,regret,hotpot,49,45,0.1836734693877551,0.09929078014184398,0.27381613756613743,
strong,1.0,INFO_META,base_failed,pooled_seeds,regret,2wiki,81,67,0.1316872427983539,0.07555555555555556,0.19819819819819817,
strong,1.0,INFO_META,base_failed,pooled_seeds,regret,macro,130,112,0.1576803560930545,0.10646374614102669,0.21281099451138044,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.419047619047619,0.26666666666666666,0.5833333333333334,
strong,1.0,INFO_META,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.37777777777777777,0.28937728937728935,0.46953812316715543,
strong,1.0,INFO_META,top50_incomplete,pooled_seeds,em,macro,125,100,0.3984126984126984,0.31065531779246613,0.4944828620035697,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.500989913206662,0.3621207087486157,0.6510216040439164,
strong,1.0,INFO_META,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.4041041601825916,0.32016314021079445,0.49072609576674203,
strong,1.0,INFO_META,top50_incomplete,pooled_seeds,f1,macro,125,100,0.4525470366946268,0.37167152169156076,0.5384588736964931,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.419047619047619,0.26666666666666666,0.5833333333333334,
strong,1.0,INFO_META,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.37777777777777777,0.28937728937728935,0.46953812316715543,
strong,1.0,INFO_META,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.3984126984126984,0.31065531779246613,0.4944828620035697,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,0.5398290738408276,0.5087405093077255,0.5757713542534497,
strong,1.0,INFO_META,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,0.7122102386961604,0.6618540956359302,0.782685461068406,
strong,1.0,INFO_META,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,0.626019656268494,0.596028544258137,0.665164912951689,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,top50_incomplete,pooled_seeds,regret,hotpot,35,32,0.1238095238095238,0.0404040404040404,0.21875,
strong,1.0,INFO_META,top50_incomplete,pooled_seeds,regret,2wiki,90,68,0.12222222222222222,0.06959325396825396,0.18181818181818182,
strong,1.0,INFO_META,top50_incomplete,pooled_seeds,regret,macro,125,100,0.12301587301587301,0.07254901960784313,0.17824342059518836,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,pooled_seeds,em,hotpot,128,117,0.5442708333333334,0.4615333333333333,0.6266746031746031,
strong,1.0,PROBE_REUSE,all,pooled_seeds,em,2wiki,129,106,0.4108527131782945,0.32828282828282823,0.4974747474747474,
strong,1.0,PROBE_REUSE,all,pooled_seeds,em,macro,257,223,0.47756177325581395,0.41942431457431456,0.537472429004687,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,pooled_seeds,f1,hotpot,128,117,0.6211577494982667,0.5444895876032987,0.697441383429335,
strong,1.0,PROBE_REUSE,all,pooled_seeds,f1,2wiki,129,106,0.4426541159099298,0.3643853225407892,0.5245141706780178,
strong,1.0,PROBE_REUSE,all,pooled_seeds,f1,macro,257,223,0.5319059327040982,0.47696829752777176,0.5878248738182617,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,pooled_seeds,extractive_em,hotpot,128,117,0.5442708333333334,0.4615333333333333,0.6266746031746031,
strong,1.0,PROBE_REUSE,all,pooled_seeds,extractive_em,2wiki,129,106,0.4108527131782945,0.32828282828282823,0.4974747474747474,
strong,1.0,PROBE_REUSE,all,pooled_seeds,extractive_em,macro,257,223,0.47756177325581395,0.41942431457431456,0.537472429004687,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,pooled_seeds,extractive_f1,hotpot,128,117,0.6211577494982667,0.5444895876032987,0.697441383429335,
strong,1.0,PROBE_REUSE,all,pooled_seeds,extractive_f1,2wiki,129,106,0.4426541159099298,0.3643853225407892,0.5245141706780178,
strong,1.0,PROBE_REUSE,all,pooled_seeds,extractive_f1,macro,257,223,0.5319059327040982,0.47696829752777176,0.5878248738182617,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,pooled_seeds,gpu_s,hotpot,128,117,0.8087676767915429,0.7679999903226825,0.8493587199346185,
strong,1.0,PROBE_REUSE,all,pooled_seeds,gpu_s,2wiki,129,106,1.0111231822293254,0.9521672969654827,1.0808896119115319,
strong,1.0,PROBE_REUSE,all,pooled_seeds,gpu_s,macro,257,223,0.9099454295104341,0.8738197346957337,0.9504506658356882,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,pooled_seeds,cpu_s,hotpot,128,117,0.07587684839980063,0.07294558536782866,0.07880682379576735,
strong,1.0,PROBE_REUSE,all,pooled_seeds,cpu_s,2wiki,129,106,0.07679767783418234,0.07373596769659647,0.07976582898724696,
strong,1.0,PROBE_REUSE,all,pooled_seeds,cpu_s,macro,257,223,0.07633726311699149,0.07421697000239043,0.07837276567143314,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,pooled_seeds,input_tokens,hotpot,128,117,2764.8359375000005,2678.5768644773066,2854.642425493184,
strong,1.0,PROBE_REUSE,all,pooled_seeds,input_tokens,2wiki,129,106,3912.956072351421,3623.5735316344294,4200.8147795145505,
strong,1.0,PROBE_REUSE,all,pooled_seeds,input_tokens,macro,257,223,3338.8960049257107,3188.631275564387,3489.421872566123,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,pooled_seeds,output_tokens,hotpot,128,117,56.106770833333336,52.92557645170387,60.422831978319785,
strong,1.0,PROBE_REUSE,all,pooled_seeds,output_tokens,2wiki,129,106,53.684754521963825,51.34481345392878,56.15665668311017,
strong,1.0,PROBE_REUSE,all,pooled_seeds,output_tokens,macro,257,223,54.89576267764858,52.84961059103483,57.35206682082905,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,pooled_seeds,calls,hotpot,128,117,3.9375,3.9059139784946235,3.964912280701754,
strong,1.0,PROBE_REUSE,all,pooled_seeds,calls,2wiki,129,106,3.9276485788113695,3.896170491803278,3.9557291666666665,
strong,1.0,PROBE_REUSE,all,pooled_seeds,calls,macro,257,223,3.932574289405685,3.9108982728650656,3.9527917756789908,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,pooled_seeds,searches,hotpot,128,117,1.515625,1.45,1.581267217630854,
strong,1.0,PROBE_REUSE,all,pooled_seeds,searches,2wiki,129,106,1.6330749354005172,1.5604687976808056,1.7014925373134326,
strong,1.0,PROBE_REUSE,all,pooled_seeds,searches,macro,257,223,1.5743499677002586,1.5247816100883365,1.6224362123931348,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,pooled_seeds,reranker_windows,hotpot,128,117,172.68749999999997,166.96831422977493,178.29360064055183,
strong,1.0,PROBE_REUSE,all,pooled_seeds,reranker_windows,2wiki,129,106,187.4625322997416,181.9836087070548,192.5168316981589,
strong,1.0,PROBE_REUSE,all,pooled_seeds,reranker_windows,macro,257,223,180.0750161498708,176.13817002751549,183.91037750689858,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,pooled_seeds,encoder_windows,hotpot,128,117,7.299479166666667,7.102970606629143,7.492187499999999,
strong,1.0,PROBE_REUSE,all,pooled_seeds,encoder_windows,2wiki,129,106,9.041343669250647,8.530861823361825,9.544533916713211,
strong,1.0,PROBE_REUSE,all,pooled_seeds,encoder_windows,macro,257,223,8.170411417958658,7.899043288976769,8.438971957257118,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,PROBE_REUSE,all,pooled_seeds,harm,hotpot,128,117,0.09895833333333331,0.05343256997455471,0.14871794871794872,
strong,1.0,PROBE_REUSE,all,pooled_seeds,harm,2wiki,129,106,0.028423772609819115,0.005509641873278236,0.05555555555555555,
strong,1.0,PROBE_REUSE,all,pooled_seeds,harm,macro,257,223,0.06369105297157622,0.0379387707868599,0.09141931898391081,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,other,pooled_seeds,em,hotpot,118,107,0.5056497175141242,0.4239766081871345,0.5919699872286077,
strong,1.0,PROBE_REUSE,other,pooled_seeds,em,2wiki,76,57,0.17543859649122806,0.10548523206751054,0.2557077625570776,
strong,1.0,PROBE_REUSE,other,pooled_seeds,em,macro,194,164,0.34054415700267615,0.2858329678362573,0.39797021400466165,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,other,pooled_seeds,f1,hotpot,118,107,0.5890524740320182,0.5106773781654653,0.6686908669719537,
strong,1.0,PROBE_REUSE,other,pooled_seeds,f1,2wiki,76,57,0.2294172932330827,0.15863674408302286,0.3076285351516228,
strong,1.0,PROBE_REUSE,other,pooled_seeds,f1,macro,194,164,0.40923488363255045,0.35637755697604473,0.4647581776798185,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,other,pooled_seeds,extractive_em,hotpot,118,107,0.5056497175141242,0.4239766081871345,0.5919699872286077,
strong,1.0,PROBE_REUSE,other,pooled_seeds,extractive_em,2wiki,76,57,0.17543859649122806,0.10548523206751054,0.2557077625570776,
strong,1.0,PROBE_REUSE,other,pooled_seeds,extractive_em,macro,194,164,0.34054415700267615,0.2858329678362573,0.39797021400466165,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,other,pooled_seeds,gpu_s,hotpot,118,107,0.8163691165296332,0.773264999777169,0.859034177349024,
strong,1.0,PROBE_REUSE,other,pooled_seeds,gpu_s,2wiki,76,57,1.1118386666406814,1.0259134725751702,1.2209357960493976,
strong,1.0,PROBE_REUSE,other,pooled_seeds,gpu_s,macro,194,164,0.9641038915851573,0.9164997352390106,1.0214983047275097,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,other,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,PROBE_REUSE,base_failed,pooled_seeds,em,hotpot,49,45,0.06802721088435373,0.02082270408163266,0.1276595744680851,
strong,1.0,PROBE_REUSE,base_failed,pooled_seeds,em,2wiki,81,67,0.10699588477366255,0.055540293040293044,0.16666666666666663,
strong,1.0,PROBE_REUSE,base_failed,pooled_seeds,em,macro,130,112,0.08751154782900814,0.05162076362076362,0.12921106823531095,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,base_failed,pooled_seeds,f1,hotpot,49,45,0.24302432521996212,0.1612704067669761,0.3307774051170969,
strong,1.0,PROBE_REUSE,base_failed,pooled_seeds,f1,2wiki,81,67,0.1566137566137566,0.10396751910640802,0.21516399234590955,
strong,1.0,PROBE_REUSE,base_failed,pooled_seeds,f1,macro,130,112,0.19981904091685937,0.1506564088127022,0.25330077870958045,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.06802721088435373,0.02082270408163266,0.1276595744680851,
strong,1.0,PROBE_REUSE,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.10699588477366255,0.055540293040293044,0.16666666666666663,
strong,1.0,PROBE_REUSE,base_failed,pooled_seeds,extractive_em,macro,130,112,0.08751154782900814,0.05162076362076362,0.12921106823531095,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,base_failed,pooled_seeds,gpu_s,hotpot,49,45,0.8834531274423606,0.819806417481993,0.9497927367049853,
strong,1.0,PROBE_REUSE,base_failed,pooled_seeds,gpu_s,2wiki,81,67,1.0722442742579135,0.9927068219374754,1.1729986300205348,
strong,1.0,PROBE_REUSE,base_failed,pooled_seeds,gpu_s,macro,130,112,0.9778487008501371,0.9268133210885794,1.0380268417075464,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.2571428571428571,0.11764705882352941,0.4117647058823529,
strong,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.30000000000000004,0.21153673835125447,0.3939393939393939,
strong,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,em,macro,125,100,0.2785714285714286,0.19642848300936536,0.3713163239693467,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.3327359449526937,0.19346439165911786,0.48838288816613934,
strong,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.34311287477954144,0.2573946253104416,0.4309072825742517,
strong,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,f1,macro,125,100,0.3379244098661176,0.2558658734701182,0.4261491170450128,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.2571428571428571,0.11764705882352941,0.4117647058823529,
strong,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.30000000000000004,0.21153673835125447,0.3939393939393939,
strong,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.2785714285714286,0.19642848300936536,0.3713163239693467,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,0.8802420644929999,0.8050744360070317,0.9596276636017856,
strong,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,1.0895550086067969,1.015695429119874,1.1828998394872057,
strong,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,0.9848985365498983,0.9327093799532103,1.044746226727364,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,TWO_ANSWER,all,pooled_seeds,em,hotpot,128,117,0.609375,0.5255420924574209,0.6912593604533496,
strong,1.0,TWO_ANSWER,all,pooled_seeds,em,2wiki,129,106,0.43927648578811374,0.3540051679586564,0.5288290169869115,
strong,1.0,TWO_ANSWER,all,pooled_seeds,em,macro,257,223,0.5243257428940569,0.46407778297885427,0.5852111347030352,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,pooled_seeds,f1,hotpot,128,117,0.6967190920908594,0.6216594847892025,0.7677294471811713,
strong,1.0,TWO_ANSWER,all,pooled_seeds,f1,2wiki,129,106,0.46136028054632705,0.38095849806077975,0.5465790043290043,
strong,1.0,TWO_ANSWER,all,pooled_seeds,f1,macro,257,223,0.5790396863185931,0.523716366363392,0.6350186357786727,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,pooled_seeds,extractive_em,hotpot,128,117,0.609375,0.5255420924574209,0.6912593604533496,
strong,1.0,TWO_ANSWER,all,pooled_seeds,extractive_em,2wiki,129,106,0.43927648578811374,0.3540051679586564,0.5288290169869115,
strong,1.0,TWO_ANSWER,all,pooled_seeds,extractive_em,macro,257,223,0.5243257428940569,0.46407778297885427,0.5852111347030352,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,pooled_seeds,extractive_f1,hotpot,128,117,0.6967190920908594,0.6216594847892025,0.7677294471811713,
strong,1.0,TWO_ANSWER,all,pooled_seeds,extractive_f1,2wiki,129,106,0.46136028054632705,0.38095849806077975,0.5465790043290043,
strong,1.0,TWO_ANSWER,all,pooled_seeds,extractive_f1,macro,257,223,0.5790396863185931,0.523716366363392,0.6350186357786727,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,pooled_seeds,gpu_s,hotpot,128,117,0.631166553048816,0.6097769637707319,0.6532404591612652,
strong,1.0,TWO_ANSWER,all,pooled_seeds,gpu_s,2wiki,129,106,0.8312890287001461,0.7859097926721968,0.8850356242954684,
strong,1.0,TWO_ANSWER,all,pooled_seeds,gpu_s,macro,257,223,0.7312277908744811,0.7055735939922412,0.7604216342111616,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,pooled_seeds,cpu_s,hotpot,128,117,0.10588694182804287,0.10255876302483999,0.10929779346706818,
strong,1.0,TWO_ANSWER,all,pooled_seeds,cpu_s,2wiki,129,106,0.10825764068109799,0.10402601256348419,0.11220410990784664,
strong,1.0,TWO_ANSWER,all,pooled_seeds,cpu_s,macro,257,223,0.10707229125457043,0.10439744560640508,0.10962015107376359,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,pooled_seeds,input_tokens,hotpot,128,117,2932.53125,2844.3880788804067,3023.1065075479396,
strong,1.0,TWO_ANSWER,all,pooled_seeds,input_tokens,2wiki,129,106,4135.645994832041,3859.421855914497,4411.31753353172,
strong,1.0,TWO_ANSWER,all,pooled_seeds,input_tokens,macro,257,223,3534.0886224160204,3390.971210168713,3677.921597812042,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,pooled_seeds,output_tokens,hotpot,128,117,56.22135416666667,53.38341653865848,59.69033918837068,
strong,1.0,TWO_ANSWER,all,pooled_seeds,output_tokens,2wiki,129,106,55.02842377260981,52.31932218591838,57.90550531242094,
strong,1.0,TWO_ANSWER,all,pooled_seeds,output_tokens,macro,257,223,55.62488896963824,53.59547135019257,57.885582965267396,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,pooled_seeds,calls,hotpot,128,117,3.9921875,3.975609756097561,4.0,
strong,1.0,TWO_ANSWER,all,pooled_seeds,calls,2wiki,129,106,3.992248062015504,3.9754098360655736,4.0,
strong,1.0,TWO_ANSWER,all,pooled_seeds,calls,macro,257,223,3.992217781007752,3.9800946129699533,4.0,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,pooled_seeds,searches,hotpot,128,117,2.09375,2.0052083333333335,2.1827180406212667,
strong,1.0,TWO_ANSWER,all,pooled_seeds,searches,2wiki,129,106,2.3824289405684755,2.2677040628185936,2.4885496183206106,
strong,1.0,TWO_ANSWER,all,pooled_seeds,searches,macro,257,223,2.2380894702842378,2.1659844496976937,2.3067032004272994,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,pooled_seeds,reranker_windows,hotpot,128,117,248.97135416666669,242.0760922976733,256.179028042328,
strong,1.0,TWO_ANSWER,all,pooled_seeds,reranker_windows,2wiki,129,106,276.8966408268734,269.9919983870967,283.2248890763655,
strong,1.0,TWO_ANSWER,all,pooled_seeds,reranker_windows,macro,257,223,262.9339974967701,258.0242295101004,267.6364297076605,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,pooled_seeds,encoder_windows,hotpot,128,117,7.380208333333333,7.181091342589809,7.56955625416226,
strong,1.0,TWO_ANSWER,all,pooled_seeds,encoder_windows,2wiki,129,106,9.248062015503878,8.74042370425567,9.751339682539683,
strong,1.0,TWO_ANSWER,all,pooled_seeds,encoder_windows,macro,257,223,8.314135174418606,8.040501054914257,8.585402908456121,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,TWO_ANSWER,all,pooled_seeds,harm,hotpot,128,117,0.04947916666666666,0.018970189701897018,0.08533333333333333,
strong,1.0,TWO_ANSWER,all,pooled_seeds,harm,2wiki,129,106,0.015503875968992248,0.0024875621890547263,0.03482587064676616,
strong,1.0,TWO_ANSWER,all,pooled_seeds,harm,macro,257,223,0.03249152131782945,0.015266469468042427,0.052533782026351485,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,other,pooled_seeds,em,hotpot,118,107,0.576271186440678,0.48869569452561856,0.6612487804878048,
strong,1.0,TWO_ANSWER,other,pooled_seeds,em,2wiki,76,57,0.2236842105263158,0.13235099595393712,0.3246753246753246,
strong,1.0,TWO_ANSWER,other,pooled_seeds,em,macro,194,164,0.3999776984834969,0.33625483976865667,0.46592828865907954,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,other,pooled_seeds,f1,hotpot,118,107,0.6710173202341526,0.592501828460039,0.7467774293350987,
strong,1.0,TWO_ANSWER,other,pooled_seeds,f1,2wiki,76,57,0.26116854636591474,0.1721582794957414,0.35779250613329083,
strong,1.0,TWO_ANSWER,other,pooled_seeds,f1,macro,194,164,0.46609293330003365,0.40740681096023035,0.5262316805763669,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,other,pooled_seeds,extractive_em,hotpot,118,107,0.576271186440678,0.48869569452561856,0.6612487804878048,
strong,1.0,TWO_ANSWER,other,pooled_seeds,extractive_em,2wiki,76,57,0.2236842105263158,0.13235099595393712,0.3246753246753246,
strong,1.0,TWO_ANSWER,other,pooled_seeds,extractive_em,macro,194,164,0.3999776984834969,0.33625483976865667,0.46592828865907954,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,other,pooled_seeds,gpu_s,hotpot,118,107,0.6365346331124384,0.6142132986421812,0.660211668908615,
strong,1.0,TWO_ANSWER,other,pooled_seeds,gpu_s,2wiki,76,57,0.9125770109642029,0.8491199469922722,0.9991803088965773,
strong,1.0,TWO_ANSWER,other,pooled_seeds,gpu_s,macro,194,164,0.7745558220383206,0.7409027495855683,0.8191240613064559,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,other,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,TWO_ANSWER,base_failed,pooled_seeds,em,hotpot,49,45,0.108843537414966,0.04081632653061224,0.19148936170212766,
strong,1.0,TWO_ANSWER,base_failed,pooled_seeds,em,2wiki,81,67,0.13168724279835392,0.06837606837606837,0.20416666666666666,
strong,1.0,TWO_ANSWER,base_failed,pooled_seeds,em,macro,130,112,0.12026539010665996,0.07298293318411526,0.17344530404754493,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,base_failed,pooled_seeds,f1,hotpot,49,45,0.2980507802464172,0.2047872573786367,0.3961638902022484,
strong,1.0,TWO_ANSWER,base_failed,pooled_seeds,f1,2wiki,81,67,0.16531452087007642,0.10066624015861489,0.2362409066497412,
strong,1.0,TWO_ANSWER,base_failed,pooled_seeds,f1,macro,130,112,0.2316826505582468,0.17413848630244386,0.29167603297056055,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.108843537414966,0.04081632653061224,0.19148936170212766,
strong,1.0,TWO_ANSWER,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.13168724279835392,0.06837606837606837,0.20416666666666666,
strong,1.0,TWO_ANSWER,base_failed,pooled_seeds,extractive_em,macro,130,112,0.12026539010665996,0.07298293318411526,0.17344530404754493,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,base_failed,pooled_seeds,gpu_s,hotpot,49,45,0.6543042235495031,0.6206765868114122,0.6907294084244596,
strong,1.0,TWO_ANSWER,base_failed,pooled_seeds,gpu_s,2wiki,81,67,0.8697055118846878,0.8090767160661584,0.9487179237680539,
strong,1.0,TWO_ANSWER,base_failed,pooled_seeds,gpu_s,macro,130,112,0.7620048677170954,0.7269954031206393,0.8055864299894493,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.3619047619047619,0.21296296296296294,0.5208333333333333,
strong,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.3333333333333333,0.23611111111111113,0.43434627170582224,
strong,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,em,macro,125,100,0.3476190476190476,0.25935823282967985,0.44384383920729026,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.4374978497145985,0.2981549304406447,0.5824849480021894,
strong,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.35757936507936505,0.26560579877112134,0.4531097327103295,
strong,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,f1,macro,125,100,0.39753860739698177,0.3127301931741972,0.4849849178177018,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.3619047619047619,0.21296296296296294,0.5208333333333333,
strong,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.3333333333333333,0.23611111111111113,0.43434627170582224,
strong,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.3476190476190476,0.25935823282967985,0.44384383920729026,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,0.6638781969913631,0.620454783789702,0.7133565266161263,
strong,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,0.8924236572281438,0.8363014998786971,0.9671070187534733,
strong,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,0.7781509271097534,0.7422964024282181,0.822419324413692,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,UNION_RAW,all,pooled_seeds,em,hotpot,128,117,0.6171875,0.5298507462686567,0.701629832553558,
strong,1.0,UNION_RAW,all,pooled_seeds,em,2wiki,129,106,0.3875968992248062,0.3014705882352941,0.47368421052631576,
strong,1.0,UNION_RAW,all,pooled_seeds,em,macro,257,223,0.5023921996124031,0.4403889748054944,0.5620931861150581,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,pooled_seeds,f1,hotpot,128,117,0.6838892309797482,0.6057176541517999,0.7591731042903457,
strong,1.0,UNION_RAW,all,pooled_seeds,f1,2wiki,129,106,0.42713178294573645,0.3448514093137255,0.5094488188976377,
strong,1.0,UNION_RAW,all,pooled_seeds,f1,macro,257,223,0.5555105069627423,0.49737613509272904,0.611225753749172,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,pooled_seeds,extractive_em,hotpot,128,117,0.6171875,0.5298507462686567,0.701629832553558,
strong,1.0,UNION_RAW,all,pooled_seeds,extractive_em,2wiki,129,106,0.3875968992248062,0.3014705882352941,0.47368421052631576,
strong,1.0,UNION_RAW,all,pooled_seeds,extractive_em,macro,257,223,0.5023921996124031,0.4403889748054944,0.5620931861150581,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,pooled_seeds,extractive_f1,hotpot,128,117,0.6838892309797482,0.6057176541517999,0.7591731042903457,
strong,1.0,UNION_RAW,all,pooled_seeds,extractive_f1,2wiki,129,106,0.42713178294573645,0.3448514093137255,0.5094488188976377,
strong,1.0,UNION_RAW,all,pooled_seeds,extractive_f1,macro,257,223,0.5555105069627423,0.49737613509272904,0.611225753749172,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,pooled_seeds,gpu_s,hotpot,128,117,0.48996922594933495,0.4751073059712059,0.5054405271876133,
strong,1.0,UNION_RAW,all,pooled_seeds,gpu_s,2wiki,129,106,0.6323104807131863,0.591655268833215,0.681176616800369,
strong,1.0,UNION_RAW,all,pooled_seeds,gpu_s,macro,257,223,0.5611398533312606,0.539374095275218,0.5864547202946875,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,pooled_seeds,cpu_s,hotpot,128,117,0.13307356248697033,0.12954808431475112,0.13660608677629604,
strong,1.0,UNION_RAW,all,pooled_seeds,cpu_s,2wiki,129,106,0.12639975971307663,0.12215863148793246,0.13061978651523173,
strong,1.0,UNION_RAW,all,pooled_seeds,cpu_s,macro,257,223,0.12973666110002346,0.12692936787151607,0.1325607719603614,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,pooled_seeds,input_tokens,hotpot,128,117,1700.859375,1626.8256420916482,1779.249523809524,
strong,1.0,UNION_RAW,all,pooled_seeds,input_tokens,2wiki,129,106,2709.6744186046512,2461.7751859504133,2961.4771898496238,
strong,1.0,UNION_RAW,all,pooled_seeds,input_tokens,macro,257,223,2205.2668968023254,2076.976304670286,2336.3792082029495,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,pooled_seeds,output_tokens,hotpot,128,117,46.84375,45.12876367053998,48.811023622047244,
strong,1.0,UNION_RAW,all,pooled_seeds,output_tokens,2wiki,129,106,47.34108527131783,45.28125,49.5,
strong,1.0,UNION_RAW,all,pooled_seeds,output_tokens,macro,257,223,47.09241763565892,45.71441052534449,48.57762163183287,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,pooled_seeds,calls,hotpot,128,117,2.3203125,2.2419354838709675,2.403225806451613,
strong,1.0,UNION_RAW,all,pooled_seeds,calls,2wiki,129,106,2.503875968992248,2.4140625,2.590909090909091,
strong,1.0,UNION_RAW,all,pooled_seeds,calls,macro,257,223,2.412094234496124,2.3529663898733304,2.4709422566083994,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,pooled_seeds,searches,hotpot,128,117,3.0,3.0,3.0,
strong,1.0,UNION_RAW,all,pooled_seeds,searches,2wiki,129,106,3.0,3.0,3.0,
strong,1.0,UNION_RAW,all,pooled_seeds,searches,macro,257,223,3.0,3.0,3.0,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,pooled_seeds,reranker_windows,hotpot,128,117,332.265625,326.50760330578515,337.7580401198308,
strong,1.0,UNION_RAW,all,pooled_seeds,reranker_windows,2wiki,129,106,340.48062015503876,333.5,347.2030995244565,
strong,1.0,UNION_RAW,all,pooled_seeds,reranker_windows,macro,257,223,336.3731225775194,331.8464735772357,340.7500784422296,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,pooled_seeds,encoder_windows,hotpot,128,117,3.0,3.0,3.0,
strong,1.0,UNION_RAW,all,pooled_seeds,encoder_windows,2wiki,129,106,3.0,3.0,3.0,
strong,1.0,UNION_RAW,all,pooled_seeds,encoder_windows,macro,257,223,3.0,3.0,3.0,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,UNION_RAW,all,pooled_seeds,harm,hotpot,128,117,0.015625,0.0,0.04,
strong,1.0,UNION_RAW,all,pooled_seeds,harm,2wiki,129,106,0.007751937984496124,0.0,0.024390243902439025,
strong,1.0,UNION_RAW,all,pooled_seeds,harm,macro,257,223,0.011688468992248062,0.0,0.026836476822044698,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,other,pooled_seeds,em,hotpot,118,107,0.5847457627118644,0.49572649572649574,0.6756756756756757,
strong,1.0,UNION_RAW,other,pooled_seeds,em,2wiki,76,57,0.18421052631578946,0.0945945945945946,0.28378378378378377,
strong,1.0,UNION_RAW,other,pooled_seeds,em,macro,194,164,0.38447814451382695,0.3204355282480283,0.45139032369146,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,other,pooled_seeds,f1,hotpot,118,107,0.6571001827576931,0.5741824968168452,0.739602496269163,
strong,1.0,UNION_RAW,other,pooled_seeds,f1,2wiki,76,57,0.25131578947368416,0.16072548666186015,0.34871980676328496,
strong,1.0,UNION_RAW,other,pooled_seeds,f1,macro,194,164,0.45420798611568863,0.39397976149792197,0.5186046065835086,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,other,pooled_seeds,extractive_em,hotpot,118,107,0.5847457627118644,0.49572649572649574,0.6756756756756757,
strong,1.0,UNION_RAW,other,pooled_seeds,extractive_em,2wiki,76,57,0.18421052631578946,0.0945945945945946,0.28378378378378377,
strong,1.0,UNION_RAW,other,pooled_seeds,extractive_em,macro,194,164,0.38447814451382695,0.3204355282480283,0.45139032369146,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,other,pooled_seeds,gpu_s,hotpot,118,107,0.4907313182047554,0.4755226316096678,0.5070962568142299,
strong,1.0,UNION_RAW,other,pooled_seeds,gpu_s,2wiki,76,57,0.7042083475928212,0.6435252582849971,0.782997766159153,
strong,1.0,UNION_RAW,other,pooled_seeds,gpu_s,macro,194,164,0.5974698328987883,0.5664845902101067,0.6378491766631434,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,other,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,UNION_RAW,base_failed,pooled_seeds,em,hotpot,49,45,0.04081632653061224,0.0,0.10638297872340426,
strong,1.0,UNION_RAW,base_failed,pooled_seeds,em,2wiki,81,67,0.037037037037037035,0.0,0.09590278923914819,
strong,1.0,UNION_RAW,base_failed,pooled_seeds,em,macro,130,112,0.038926681783824635,0.006329113924050633,0.07916666666666666,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,base_failed,pooled_seeds,f1,hotpot,49,45,0.2082548618790702,0.12044332399626519,0.30154067250874067,
strong,1.0,UNION_RAW,base_failed,pooled_seeds,f1,2wiki,81,67,0.10000000000000002,0.04700803212851405,0.16207027168234062,
strong,1.0,UNION_RAW,base_failed,pooled_seeds,f1,macro,130,112,0.1541274309395351,0.10141563921418632,0.20804571360153257,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.04081632653061224,0.0,0.10638297872340426,
strong,1.0,UNION_RAW,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.037037037037037035,0.0,0.09590278923914819,
strong,1.0,UNION_RAW,base_failed,pooled_seeds,extractive_em,macro,130,112,0.038926681783824635,0.006329113924050633,0.07916666666666666,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,base_failed,pooled_seeds,gpu_s,hotpot,49,45,0.5051910444970567,0.4838613395110158,0.5276758934429258,
strong,1.0,UNION_RAW,base_failed,pooled_seeds,gpu_s,2wiki,81,67,0.6625092272418515,0.6089026257872022,0.7334553520264359,
strong,1.0,UNION_RAW,base_failed,pooled_seeds,gpu_s,macro,130,112,0.5838501358694541,0.5546460814514287,0.6210053930856879,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,UNION_RAW,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.3142857142857143,0.16666666666666666,0.47058823529411764,
strong,1.0,UNION_RAW,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.28888888888888886,0.1956521739130435,0.3838383838383838,
strong,1.0,UNION_RAW,top50_incomplete,pooled_seeds,em,macro,125,100,0.30158730158730157,0.2136321418519561,0.39457501750700286,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.3962280084447572,0.25496467845236315,0.5439849870982876,
strong,1.0,UNION_RAW,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.33259259259259266,0.24204504281949935,0.42369900054764503,
strong,1.0,UNION_RAW,top50_incomplete,pooled_seeds,f1,macro,125,100,0.36441030051867496,0.2807116856943335,0.45196654040404044,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.3142857142857143,0.16666666666666666,0.47058823529411764,
strong,1.0,UNION_RAW,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.28888888888888886,0.1956521739130435,0.3838383838383838,
strong,1.0,UNION_RAW,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.30158730158730157,0.2136321418519561,0.39457501750700286,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,0.5208951099517954,0.49111840056705297,0.5521514189466165,
strong,1.0,UNION_RAW,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,0.6798145155486003,0.6257860932243636,0.7491025298369636,
strong,1.0,UNION_RAW,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,0.6003548127501979,0.5698653818891334,0.6387444568350497,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,UNION_VERIFY,all,pooled_seeds,em,hotpot,128,117,0.6171875,0.5298507462686567,0.7022900763358778,
strong,1.0,UNION_VERIFY,all,pooled_seeds,em,2wiki,129,106,0.36950904392764855,0.2853035699664292,0.45698924731182794,
strong,1.0,UNION_VERIFY,all,pooled_seeds,em,macro,257,223,0.49334827196382425,0.4320261021921463,0.554359100168449,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,pooled_seeds,f1,hotpot,128,117,0.6812850643130816,0.6023237763876513,0.757597988763357,
strong,1.0,UNION_VERIFY,all,pooled_seeds,f1,2wiki,129,106,0.41472868217054265,0.3328526866007194,0.4994536629792528,
strong,1.0,UNION_VERIFY,all,pooled_seeds,f1,macro,257,223,0.5480068732418121,0.49079594407925203,0.6048426342885453,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,pooled_seeds,extractive_em,hotpot,128,117,0.6171875,0.5298507462686567,0.7022900763358778,
strong,1.0,UNION_VERIFY,all,pooled_seeds,extractive_em,2wiki,129,106,0.36950904392764855,0.2853035699664292,0.45698924731182794,
strong,1.0,UNION_VERIFY,all,pooled_seeds,extractive_em,macro,257,223,0.49334827196382425,0.4320261021921463,0.554359100168449,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,pooled_seeds,extractive_f1,hotpot,128,117,0.6812850643130816,0.6023237763876513,0.757597988763357,
strong,1.0,UNION_VERIFY,all,pooled_seeds,extractive_f1,2wiki,129,106,0.41472868217054265,0.3328526866007194,0.4994536629792528,
strong,1.0,UNION_VERIFY,all,pooled_seeds,extractive_f1,macro,257,223,0.5480068732418121,0.49079594407925203,0.6048426342885453,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,pooled_seeds,gpu_s,hotpot,128,117,0.4911554320551479,0.47625522663438674,0.5066784017767049,
strong,1.0,UNION_VERIFY,all,pooled_seeds,gpu_s,2wiki,129,106,0.6343396194196406,0.5935286594281918,0.6833931963755359,
strong,1.0,UNION_VERIFY,all,pooled_seeds,gpu_s,macro,257,223,0.5627475257373942,0.5408978410752262,0.5881581003210724,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,pooled_seeds,cpu_s,hotpot,128,117,0.1330785839736771,0.12955327596889657,0.13661121914256708,
strong,1.0,UNION_VERIFY,all,pooled_seeds,cpu_s,2wiki,129,106,0.1264054793386857,0.12216436052080645,0.13062557931086957,
strong,1.0,UNION_VERIFY,all,pooled_seeds,cpu_s,macro,257,223,0.12974203165618142,0.12693487431721032,0.13256606329811624,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,pooled_seeds,input_tokens,hotpot,128,117,1700.859375,1626.8256420916482,1779.249523809524,
strong,1.0,UNION_VERIFY,all,pooled_seeds,input_tokens,2wiki,129,106,2709.6744186046512,2461.7751859504133,2961.4771898496238,
strong,1.0,UNION_VERIFY,all,pooled_seeds,input_tokens,macro,257,223,2205.2668968023254,2076.976304670286,2336.3792082029495,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,pooled_seeds,output_tokens,hotpot,128,117,46.84375,45.12876367053998,48.811023622047244,
strong,1.0,UNION_VERIFY,all,pooled_seeds,output_tokens,2wiki,129,106,47.34108527131783,45.28125,49.5,
strong,1.0,UNION_VERIFY,all,pooled_seeds,output_tokens,macro,257,223,47.09241763565892,45.71441052534449,48.57762163183287,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,pooled_seeds,calls,hotpot,128,117,2.3203125,2.2419354838709675,2.403225806451613,
strong,1.0,UNION_VERIFY,all,pooled_seeds,calls,2wiki,129,106,2.503875968992248,2.4140625,2.590909090909091,
strong,1.0,UNION_VERIFY,all,pooled_seeds,calls,macro,257,223,2.412094234496124,2.3529663898733304,2.4709422566083994,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,pooled_seeds,searches,hotpot,128,117,3.0,3.0,3.0,
strong,1.0,UNION_VERIFY,all,pooled_seeds,searches,2wiki,129,106,3.0,3.0,3.0,
strong,1.0,UNION_VERIFY,all,pooled_seeds,searches,macro,257,223,3.0,3.0,3.0,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,pooled_seeds,reranker_windows,hotpot,128,117,332.265625,326.50760330578515,337.7580401198308,
strong,1.0,UNION_VERIFY,all,pooled_seeds,reranker_windows,2wiki,129,106,340.48062015503876,333.5,347.2030995244565,
strong,1.0,UNION_VERIFY,all,pooled_seeds,reranker_windows,macro,257,223,336.3731225775194,331.8464735772357,340.7500784422296,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,pooled_seeds,encoder_windows,hotpot,128,117,5.2890625,5.122950819672131,5.457380614237529,
strong,1.0,UNION_VERIFY,all,pooled_seeds,encoder_windows,2wiki,129,106,6.666666666666667,6.263565891472868,7.075757575757576,
strong,1.0,UNION_VERIFY,all,pooled_seeds,encoder_windows,macro,257,223,5.977864583333334,5.759893892776659,6.197622066233292,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,UNION_VERIFY,all,pooled_seeds,harm,hotpot,128,117,0.0078125,0.0,0.024390243902439025,
strong,1.0,UNION_VERIFY,all,pooled_seeds,harm,2wiki,129,106,0.007751937984496124,0.0,0.024390243902439025,
strong,1.0,UNION_VERIFY,all,pooled_seeds,harm,macro,257,223,0.007782218992248062,0.0,0.01987304086989126,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,other,pooled_seeds,em,hotpot,118,107,0.5847457627118644,0.49572649572649574,0.675219298245614,
strong,1.0,UNION_VERIFY,other,pooled_seeds,em,2wiki,76,57,0.15789473684210525,0.07692307692307693,0.25301204819277107,
strong,1.0,UNION_VERIFY,other,pooled_seeds,em,macro,194,164,0.37132024977698486,0.31028655311011505,0.43634441891687464,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,other,pooled_seeds,f1,hotpot,118,107,0.6542753240006309,0.5703507026445042,0.7364795398281636,
strong,1.0,UNION_VERIFY,other,pooled_seeds,f1,2wiki,76,57,0.23464912280701752,0.15210946232953276,0.3277798507462687,
strong,1.0,UNION_VERIFY,other,pooled_seeds,f1,macro,194,164,0.44446222340382424,0.3857079618889924,0.5066339071912396,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,other,pooled_seeds,extractive_em,hotpot,118,107,0.5847457627118644,0.49572649572649574,0.675219298245614,
strong,1.0,UNION_VERIFY,other,pooled_seeds,extractive_em,2wiki,76,57,0.15789473684210525,0.07692307692307693,0.25301204819277107,
strong,1.0,UNION_VERIFY,other,pooled_seeds,extractive_em,macro,194,164,0.37132024977698486,0.31028655311011505,0.43634441891687464,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,other,pooled_seeds,gpu_s,hotpot,118,107,0.49193358058128395,0.47669520227951895,0.5083277949718256,
strong,1.0,UNION_VERIFY,other,pooled_seeds,gpu_s,2wiki,76,57,0.7066729146705395,0.6458413623096371,0.7855299696622853,
strong,1.0,UNION_VERIFY,other,pooled_seeds,gpu_s,macro,194,164,0.5993032476259117,0.568232814535556,0.6397851725528102,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,other,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,UNION_VERIFY,base_failed,pooled_seeds,em,hotpot,49,45,0.02040816326530612,0.0,0.06521739130434782,
strong,1.0,UNION_VERIFY,base_failed,pooled_seeds,em,2wiki,81,67,0.008230452674897118,0.0,0.02666666666666667,
strong,1.0,UNION_VERIFY,base_failed,pooled_seeds,em,macro,130,112,0.01431930797010162,0.0,0.04045183290707587,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,base_failed,pooled_seeds,f1,hotpot,49,45,0.18784669861376407,0.10692424712085165,0.27416112339845616,
strong,1.0,UNION_VERIFY,base_failed,pooled_seeds,f1,2wiki,81,67,0.08024691358024691,0.04472573839662446,0.12017700501253131,
strong,1.0,UNION_VERIFY,base_failed,pooled_seeds,f1,macro,130,112,0.13404680609700548,0.08927302629937557,0.18147823325634496,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.02040816326530612,0.0,0.06521739130434782,
strong,1.0,UNION_VERIFY,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.008230452674897118,0.0,0.02666666666666667,
strong,1.0,UNION_VERIFY,base_failed,pooled_seeds,extractive_em,macro,130,112,0.01431930797010162,0.0,0.04045183290707587,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,base_failed,pooled_seeds,gpu_s,hotpot,49,45,0.5064712933598817,0.48504401961223725,0.52912757631766,
strong,1.0,UNION_VERIFY,base_failed,pooled_seeds,gpu_s,2wiki,81,67,0.6646984788749313,0.6109262296763975,0.7357068107550612,
strong,1.0,UNION_VERIFY,base_failed,pooled_seeds,gpu_s,macro,130,112,0.5855848861174064,0.5563186649274917,0.6227864467426459,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.34285714285714286,0.19444444444444445,0.5,
strong,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.26296296296296295,0.17254901960784313,0.35865093560814526,
strong,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,em,macro,125,100,0.3029100529100529,0.21537063270848644,0.3979827486824769,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.41527562749237623,0.2691489699328007,0.5698711522923346,
strong,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.3148148148148148,0.2236544037694817,0.40780301219220655,
strong,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,f1,macro,125,100,0.3650452211535955,0.28034939273689274,0.4534496571453816,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.34285714285714286,0.19444444444444445,0.5,
strong,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.26296296296296295,0.17254901960784313,0.35865093560814526,
strong,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.3029100529100529,0.21537063270848644,0.3979827486824769,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,0.522371554485157,0.49248758732635395,0.5537814498357257,
strong,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,0.6821334900854313,0.6279977439764194,0.7515947260423927,
strong,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,0.6022525222852941,0.5716259903375077,0.6407436266744664,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,em,hotpot,128,117,0.65625,0.5703125,0.7401574803149606,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,em,2wiki,129,106,0.46511627906976744,0.3769202898550725,0.5564533660589059,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,em,macro,257,223,0.5606831395348837,0.4983077954832204,0.622951734807311,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,f1,hotpot,128,117,0.737118397646415,0.661556505952381,0.8097455762134294,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,f1,2wiki,129,106,0.4983795919842431,0.41439783993783996,0.5844841422701591,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,f1,macro,257,223,0.617748994815329,0.5603801337783655,0.6753499541837183,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,extractive_em,hotpot,128,117,0.65625,0.5703125,0.7401574803149606,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,extractive_em,2wiki,129,106,0.46511627906976744,0.3769202898550725,0.5564533660589059,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,extractive_em,macro,257,223,0.5606831395348837,0.4983077954832204,0.622951734807311,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,extractive_f1,hotpot,128,117,0.737118397646415,0.661556505952381,0.8097455762134294,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,extractive_f1,2wiki,129,106,0.4983795919842431,0.41439783993783996,0.5844841422701591,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,extractive_f1,macro,257,223,0.617748994815329,0.5603801337783655,0.6753499541837183,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,gpu_s,hotpot,128,117,0.6941350018262937,0.6699913541392535,0.7168041720585208,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,gpu_s,2wiki,129,106,0.7482960039038326,0.7182981580973506,0.7796106802294921,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,gpu_s,macro,257,223,0.7212155028650631,0.7019501954450641,0.7406659596562111,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,cpu_s,hotpot,128,117,0.0862433304600927,0.08426097893802306,0.08828825440807268,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,cpu_s,2wiki,129,106,0.07983864031464959,0.07711597753284637,0.08256105176751119,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,cpu_s,macro,257,223,0.08304098538737115,0.08130728984699619,0.08473237024881612,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,input_tokens,hotpot,128,117,2196.921875,2129.621158008658,2266.931473693629,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,input_tokens,2wiki,129,106,3265.201550387597,3054.539087266772,3475.27425511811,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,input_tokens,macro,257,223,2731.0617126937987,2622.7775086785855,2841.7817454369147,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,output_tokens,hotpot,128,117,83.6171875,79.56446572580646,87.815,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,output_tokens,2wiki,129,106,72.89147286821705,68.73904060366512,77.05316439946914,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,output_tokens,macro,257,223,78.25433018410853,75.30956300601011,81.19845280815674,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,calls,hotpot,128,117,3.0,3.0,3.0,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,calls,2wiki,129,106,3.0,3.0,3.0,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,calls,macro,257,223,3.0,3.0,3.0,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,searches,hotpot,128,117,2.0,2.0,2.0,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,searches,2wiki,129,106,2.0,2.0,2.0,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,searches,macro,257,223,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,reranker_windows,hotpot,128,117,196.3046875,196.0751879699248,196.53658536585365,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,reranker_windows,2wiki,129,106,202.8139534883721,201.61869542533913,204.0930527468824,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,reranker_windows,macro,257,223,199.55932049418607,198.96314903015173,200.20869288051702,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,encoder_windows,hotpot,128,117,2.0,2.0,2.0,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,encoder_windows,2wiki,129,106,2.0,2.0,2.0,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,encoder_windows,macro,257,223,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,harm,hotpot,128,117,0.0546875,0.016129032258064516,0.09701492537313433,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,harm,2wiki,129,106,0.023255813953488372,0.0,0.05263157894736842,
strong,1.0,FREE_GAP_RAW,all,pooled_seeds,harm,macro,257,223,0.038971656976744186,0.015935320963189815,0.06428638983966853,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,other,pooled_seeds,em,hotpot,118,107,0.6271186440677966,0.5365707317073172,0.7142857142857143,
strong,1.0,FREE_GAP_RAW,other,pooled_seeds,em,2wiki,76,57,0.2631578947368421,0.16216216216216217,0.3717948717948718,
strong,1.0,FREE_GAP_RAW,other,pooled_seeds,em,macro,194,164,0.4451382694023194,0.37750610902255644,0.5151820451281779,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,other,pooled_seeds,f1,hotpot,118,107,0.7148402957520433,0.631880979279068,0.7923549755460211,
strong,1.0,FREE_GAP_RAW,other,pooled_seeds,f1,2wiki,76,57,0.31961799165746535,0.2205523866955829,0.4245341543286749,
strong,1.0,FREE_GAP_RAW,other,pooled_seeds,f1,macro,194,164,0.5172291437047544,0.4536593622404874,0.5832764504289932,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,other,pooled_seeds,extractive_em,hotpot,118,107,0.6271186440677966,0.5365707317073172,0.7142857142857143,
strong,1.0,FREE_GAP_RAW,other,pooled_seeds,extractive_em,2wiki,76,57,0.2631578947368421,0.16216216216216217,0.3717948717948718,
strong,1.0,FREE_GAP_RAW,other,pooled_seeds,extractive_em,macro,194,164,0.4451382694023194,0.37750610902255644,0.5151820451281779,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,other,pooled_seeds,gpu_s,hotpot,118,107,0.701219373781893,0.6764278455229557,0.7258611293738858,
strong,1.0,FREE_GAP_RAW,other,pooled_seeds,gpu_s,2wiki,76,57,0.7928104283270505,0.7542401507078322,0.8362128470336474,
strong,1.0,FREE_GAP_RAW,other,pooled_seeds,gpu_s,macro,194,164,0.7470149010544718,0.723998099281065,0.7715817559817603,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,other,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,em,hotpot,49,45,0.24489795918367346,0.13043478260869565,0.3695652173913043,
strong,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,em,2wiki,81,67,0.18518518518518517,0.09722222222222222,0.2840909090909091,
strong,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,em,macro,130,112,0.21504157218442932,0.14076124768089054,0.2935914136324688,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,f1,hotpot,49,45,0.4177786714028797,0.2936162782843634,0.5470279146141214,
strong,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,f1,2wiki,81,67,0.23661688106132553,0.1491430619941856,0.33364704739704737,
strong,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,f1,macro,130,112,0.3271977762321026,0.2487696989739052,0.4078250918685937,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.24489795918367346,0.13043478260869565,0.3695652173913043,
strong,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.18518518518518517,0.09722222222222222,0.2840909090909091,
strong,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,extractive_em,macro,130,112,0.21504157218442932,0.14076124768089054,0.2935914136324688,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,gpu_s,hotpot,49,45,0.7232771840888522,0.6832976630259217,0.7633797864374479,
strong,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,gpu_s,2wiki,81,67,0.7577883511258183,0.7190068775435503,0.7989994692224974,
strong,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,gpu_s,macro,130,112,0.7405327676073352,0.712494659923173,0.7690018383315864,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.37142857142857144,0.21875,0.5428571428571428,
strong,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.36666666666666664,0.2631446039340776,0.4725422427035328,
strong,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,em,macro,125,100,0.36904761904761907,0.2750327620967742,0.4706279842330901,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.4724184846352334,0.33003072502210434,0.625772174073391,
strong,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.4069366744366744,0.30836661631134255,0.5078293784467565,
strong,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,f1,macro,125,100,0.4396775795359539,0.35260824204282,0.5319323936736676,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.37142857142857144,0.21875,0.5428571428571428,
strong,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.36666666666666664,0.2631446039340776,0.4725422427035328,
strong,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.36904761904761907,0.2750327620967742,0.4706279842330901,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,0.7433665370149538,0.7017170654787883,0.7842352541555401,
strong,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,0.7741402415053907,0.7377690212552518,0.813602025693091,
strong,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,0.7587533892601723,0.7311019406542701,0.7871511242907467,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,em,hotpot,128,117,0.6223958333333333,0.5343915343915343,0.7076997245179063,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,em,2wiki,129,106,0.4108527131782946,0.32828282828282823,0.4986876640419947,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,em,macro,257,223,0.516624273255814,0.4552961435060371,0.5780203718777456,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,f1,hotpot,128,117,0.6980211754241926,0.6210026740621055,0.7724231370411291,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,f1,2wiki,129,106,0.45067535823349775,0.37248232151679844,0.5323710883850559,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,f1,macro,257,223,0.5743482668288452,0.5182256904496616,0.6295843615885912,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,extractive_em,hotpot,128,117,0.6223958333333333,0.5343915343915343,0.7076997245179063,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,extractive_em,2wiki,129,106,0.4108527131782946,0.32828282828282823,0.4986876640419947,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,extractive_em,macro,257,223,0.516624273255814,0.4552961435060371,0.5780203718777456,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,extractive_f1,hotpot,128,117,0.6980211754241926,0.6210026740621055,0.7724231370411291,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,extractive_f1,2wiki,129,106,0.45067535823349775,0.37248232151679844,0.5323710883850559,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,extractive_f1,macro,257,223,0.5743482668288452,0.5182256904496616,0.6295843615885912,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,gpu_s,hotpot,128,117,0.6959418756584002,0.6717735459166979,0.7186595775803525,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,gpu_s,2wiki,129,106,0.7510113270200818,0.7209045866821074,0.7824962841077252,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,gpu_s,macro,257,223,0.723476601339241,0.7041497077188845,0.742977736323491,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,cpu_s,hotpot,128,117,0.08625093697250062,0.08426858545043099,0.08829586092048061,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,cpu_s,2wiki,129,106,0.0798462468270575,0.07712358404525428,0.08256865827991912,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,cpu_s,macro,257,223,0.08304859189977906,0.08131489635940412,0.08473997676122404,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,input_tokens,hotpot,128,117,2196.921875,2129.621158008658,2266.931473693629,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,input_tokens,2wiki,129,106,3265.201550387597,3054.539087266772,3475.27425511811,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,input_tokens,macro,257,223,2731.0617126937987,2622.7775086785855,2841.7817454369147,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,output_tokens,hotpot,128,117,83.6171875,79.56446572580646,87.815,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,output_tokens,2wiki,129,106,72.89147286821705,68.73904060366512,77.05316439946914,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,output_tokens,macro,257,223,78.25433018410853,75.30956300601011,81.19845280815674,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,calls,hotpot,128,117,3.0,3.0,3.0,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,calls,2wiki,129,106,3.0,3.0,3.0,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,calls,macro,257,223,3.0,3.0,3.0,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,searches,hotpot,128,117,2.0,2.0,2.0,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,searches,2wiki,129,106,2.0,2.0,2.0,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,searches,macro,257,223,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,reranker_windows,hotpot,128,117,196.3046875,196.0751879699248,196.53658536585365,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,reranker_windows,2wiki,129,106,202.8139534883721,201.61869542533913,204.0930527468824,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,reranker_windows,macro,257,223,199.55932049418607,198.96314903015173,200.20869288051702,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,encoder_windows,hotpot,128,117,5.484375,5.349206349206349,5.613636363636363,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,encoder_windows,2wiki,129,106,6.891472868217054,6.5804048892284195,7.207407407407407,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,encoder_windows,macro,257,223,6.187923934108527,6.0182792570693096,6.358783681497727,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,harm,hotpot,128,117,0.041666666666666664,0.012626262626262624,0.07733798449612396,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,harm,2wiki,129,106,0.01808785529715762,0.0,0.042329163303739564,
strong,1.0,FREE_GAP_VERIFY,all,pooled_seeds,harm,macro,257,223,0.029877260981912145,0.011548915540851024,0.05159400885950111,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,other,pooled_seeds,em,hotpot,118,107,0.5903954802259888,0.5,0.68079397846347,
strong,1.0,FREE_GAP_VERIFY,other,pooled_seeds,em,2wiki,76,57,0.20614035087719298,0.1216202967673556,0.30081583107497734,
strong,1.0,FREE_GAP_VERIFY,other,pooled_seeds,em,macro,194,164,0.39826791555159086,0.33641666749041266,0.46361527618707193,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,other,pooled_seeds,f1,hotpot,118,107,0.6724297496126836,0.5898355705648302,0.7525114310592924,
strong,1.0,FREE_GAP_VERIFY,other,pooled_seeds,f1,2wiki,76,57,0.27373405103668264,0.18987292431894703,0.36337087046939986,
strong,1.0,FREE_GAP_VERIFY,other,pooled_seeds,f1,macro,194,164,0.4730819003246831,0.4153035921651365,0.5338258720308743,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,other,pooled_seeds,extractive_em,hotpot,118,107,0.5903954802259888,0.5,0.68079397846347,
strong,1.0,FREE_GAP_VERIFY,other,pooled_seeds,extractive_em,2wiki,76,57,0.20614035087719298,0.1216202967673556,0.30081583107497734,
strong,1.0,FREE_GAP_VERIFY,other,pooled_seeds,extractive_em,macro,194,164,0.39826791555159086,0.33641666749041266,0.46361527618707193,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,other,pooled_seeds,gpu_s,hotpot,118,107,0.7030631940900459,0.678225416393299,0.7277457254817228,
strong,1.0,FREE_GAP_VERIFY,other,pooled_seeds,gpu_s,2wiki,76,57,0.7957504430082113,0.7570251647603514,0.8392592196242463,
strong,1.0,FREE_GAP_VERIFY,other,pooled_seeds,gpu_s,macro,194,164,0.7494068185491286,0.7262918197018832,0.7740400009370991,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,other,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,em,hotpot,49,45,0.12244897959183673,0.04,0.22448979591836735,
strong,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,em,2wiki,81,67,0.0905349794238683,0.0365296803652968,0.15638479845307146,
strong,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,em,macro,130,112,0.10649197950785252,0.05563812669376694,0.1658127493045714,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,f1,hotpot,49,45,0.2844453380695464,0.18309172108085153,0.39328958209598336,
strong,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,f1,2wiki,81,67,0.15241301907968574,0.0923220620842572,0.21825951825951825,
strong,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,f1,macro,130,112,0.21842917857461608,0.15775116036216472,0.28174323019788133,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.12244897959183673,0.04,0.22448979591836735,
strong,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.0905349794238683,0.0365296803652968,0.15638479845307146,
strong,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,extractive_em,macro,130,112,0.10649197950785252,0.05563812669376694,0.1658127493045714,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,gpu_s,hotpot,49,45,0.7251939250751571,0.685145961299041,0.7653712484633026,
strong,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,gpu_s,2wiki,81,67,0.7605553590107539,0.7216497613286914,0.8019181006224004,
strong,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,gpu_s,macro,130,112,0.7428746420429555,0.7147356307164773,0.7714117482094344,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.3523809523809524,0.2037037037037037,0.5151515151515151,
strong,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.2962962962962963,0.20306513409961682,0.39285714285714285,
strong,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,em,macro,125,100,0.32433862433862437,0.23826828953158738,0.4213423028785983,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.4501962624130112,0.3072107800974796,0.5998191414496833,
strong,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.3459680134680134,0.25694293478260866,0.4361724763394385,
strong,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,f1,macro,125,100,0.3980821379405123,0.3157363601882459,0.4857834828517353,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.3523809523809524,0.2037037037037037,0.5151515151515151,
strong,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.2962962962962963,0.20306513409961682,0.39285714285714285,
strong,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.32433862433862437,0.23826828953158738,0.4213423028785983,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,0.7452830320156013,0.7035608146503133,0.7861659952096306,
strong,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,0.7769744874897013,0.7404801724158058,0.8165283313042322,
strong,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,0.7611287597526513,0.7333855734472411,0.7894984188889868,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED,all,pooled_seeds,em,hotpot,128,117,0.65625,0.5736434108527132,0.7364341085271318,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,em,2wiki,129,106,0.4883720930232558,0.4,0.5769230769230769,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,em,macro,257,223,0.5723110465116279,0.5117329349718767,0.6326335504418406,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,pooled_seeds,f1,hotpot,128,117,0.7301739532019704,0.6563968223490113,0.7996900767501077,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,f1,2wiki,129,106,0.5092377260981912,0.4241270809414466,0.5953922804169515,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,f1,macro,257,223,0.6197058396500807,0.5629828092746204,0.6753694413800521,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,pooled_seeds,extractive_em,hotpot,128,117,0.65625,0.5736434108527132,0.7364341085271318,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,extractive_em,2wiki,129,106,0.4883720930232558,0.4,0.5769230769230769,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,extractive_em,macro,257,223,0.5723110465116279,0.5117329349718767,0.6326335504418406,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,pooled_seeds,extractive_f1,hotpot,128,117,0.7301739532019704,0.6563968223490113,0.7996900767501077,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,extractive_f1,2wiki,129,106,0.5092377260981912,0.4241270809414466,0.5953922804169515,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,extractive_f1,macro,257,223,0.6197058396500807,0.5629828092746204,0.6753694413800521,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,pooled_seeds,gpu_s,hotpot,128,117,0.5075049988995487,0.4902856389042777,0.5251256602898433,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,gpu_s,2wiki,129,106,0.641310296635309,0.6020974525793663,0.6911928935356116,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,gpu_s,macro,257,223,0.5744076477674289,0.5531281053628,0.6008092130785756,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,pooled_seeds,cpu_s,hotpot,128,117,0.08537742031239759,0.08337733293218406,0.08743402661277423,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,cpu_s,2wiki,129,106,0.08025868837775793,0.0779795579751782,0.08260079675888636,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,cpu_s,macro,257,223,0.08281805434507776,0.08129242284147144,0.08433577091131392,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,pooled_seeds,input_tokens,hotpot,128,117,2195.9453125,2128.274084741424,2264.5913013089335,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,input_tokens,2wiki,129,106,3112.3565891472867,2898.916529589714,3325.3539983397895,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,input_tokens,macro,257,223,2654.150950823643,2540.8679777193474,2767.0336302569494,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,pooled_seeds,output_tokens,hotpot,128,117,50.4921875,48.56092759746495,52.67442805823407,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,output_tokens,2wiki,129,106,49.372093023255815,47.340689964157704,51.44599132714804,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,output_tokens,macro,257,223,49.93214026162791,48.48505958455585,51.46561719743348,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,pooled_seeds,calls,hotpot,128,117,3.0,3.0,3.0,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,calls,2wiki,129,106,3.0,3.0,3.0,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,calls,macro,257,223,3.0,3.0,3.0,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,pooled_seeds,searches,hotpot,128,117,2.0,2.0,2.0,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,searches,2wiki,129,106,2.0,2.0,2.0,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,searches,macro,257,223,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,pooled_seeds,reranker_windows,hotpot,128,117,197.1796875,196.92622191863995,197.4394090909091,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,reranker_windows,2wiki,129,106,202.6124031007752,201.6412213740458,203.68217054263565,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,reranker_windows,macro,257,223,199.89604530038758,199.38727211142984,200.4543654597328,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,pooled_seeds,encoder_windows,hotpot,128,117,2.0,2.0,2.0,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,encoder_windows,2wiki,129,106,2.0,2.0,2.0,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,encoder_windows,macro,257,223,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED,all,pooled_seeds,harm,hotpot,128,117,0.046875,0.015037593984962405,0.0873015873015873,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,harm,2wiki,129,106,0.031007751937984496,0.0,0.072,
strong,1.0,FIXED_SELECTED,all,pooled_seeds,harm,macro,257,223,0.03894137596899225,0.015395817385961498,0.06766405311859858,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,other,pooled_seeds,em,hotpot,118,107,0.6271186440677966,0.5398230088495575,0.7117155290884103,
strong,1.0,FIXED_SELECTED,other,pooled_seeds,em,2wiki,76,57,0.2894736842105263,0.19230769230769232,0.391304347826087,
strong,1.0,FIXED_SELECTED,other,pooled_seeds,em,macro,194,164,0.45829616413916147,0.39389706193481305,0.525,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,other,pooled_seeds,f1,hotpot,118,107,0.7073073390665442,0.6281630899705015,0.781241379310345,
strong,1.0,FIXED_SELECTED,other,pooled_seeds,f1,2wiki,76,57,0.324890350877193,0.23055555555555557,0.42294682069138584,
strong,1.0,FIXED_SELECTED,other,pooled_seeds,f1,macro,194,164,0.5160988449718686,0.45459779715140247,0.5779538646348991,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,other,pooled_seeds,extractive_em,hotpot,118,107,0.6271186440677966,0.5398230088495575,0.7117155290884103,
strong,1.0,FIXED_SELECTED,other,pooled_seeds,extractive_em,2wiki,76,57,0.2894736842105263,0.19230769230769232,0.391304347826087,
strong,1.0,FIXED_SELECTED,other,pooled_seeds,extractive_em,macro,194,164,0.45829616413916147,0.39389706193481305,0.525,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,other,pooled_seeds,gpu_s,hotpot,118,107,0.5103294133570023,0.49305570195943205,0.5288088028830094,
strong,1.0,FIXED_SELECTED,other,pooled_seeds,gpu_s,2wiki,76,57,0.7031654425010514,0.6462362324086401,0.7852286947950861,
strong,1.0,FIXED_SELECTED,other,pooled_seeds,gpu_s,macro,194,164,0.6067474279290268,0.5769247301246396,0.6482331823040897,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,other,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED,base_failed,pooled_seeds,em,hotpot,49,45,0.22448979591836735,0.12,0.34,
strong,1.0,FIXED_SELECTED,base_failed,pooled_seeds,em,2wiki,81,67,0.2345679012345679,0.15,0.32142857142857145,
strong,1.0,FIXED_SELECTED,base_failed,pooled_seeds,em,macro,130,112,0.2295288485764676,0.1611505681818182,0.30180208333333325,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,base_failed,pooled_seeds,f1,hotpot,49,45,0.37922991856841254,0.26354629629629633,0.49784980277718277,
strong,1.0,FIXED_SELECTED,base_failed,pooled_seeds,f1,2wiki,81,67,0.2662551440329218,0.18395061728395062,0.3527785580524344,
strong,1.0,FIXED_SELECTED,base_failed,pooled_seeds,f1,macro,130,112,0.32274253130066716,0.2523286220298372,0.39554992040129755,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.22448979591836735,0.12,0.34,
strong,1.0,FIXED_SELECTED,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.2345679012345679,0.15,0.32142857142857145,
strong,1.0,FIXED_SELECTED,base_failed,pooled_seeds,extractive_em,macro,130,112,0.2295288485764676,0.1611505681818182,0.30180208333333325,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,base_failed,pooled_seeds,gpu_s,hotpot,49,45,0.5187943814006368,0.49617890350001054,0.5422757584855179,
strong,1.0,FIXED_SELECTED,base_failed,pooled_seeds,gpu_s,2wiki,81,67,0.6746094746359523,0.621138438358823,0.7502253788206719,
strong,1.0,FIXED_SELECTED,base_failed,pooled_seeds,gpu_s,macro,130,112,0.5967019280182946,0.5672555902849747,0.6358106141307532,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.42857142857142855,0.2777777777777778,0.5882352941176471,
strong,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.3888888888888889,0.28408740179573516,0.5,
strong,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,em,macro,125,100,0.4087301587301587,0.31608271086212264,0.5039103559312288,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.5152756274923762,0.37029743476337895,0.6598826361858816,
strong,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.41138888888888886,0.30923519076305217,0.5155948713301921,
strong,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,f1,macro,125,100,0.4633322581906325,0.37352003548568063,0.5513211815549587,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.42857142857142855,0.2777777777777778,0.5882352941176471,
strong,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.3888888888888889,0.28408740179573516,0.5,
strong,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.4087301587301587,0.31608271086212264,0.5039103559312288,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,0.5299352293513115,0.497095574916943,0.567224516677089,
strong,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,0.6828941590408748,0.6325258504945928,0.7540408205573437,
strong,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,0.6064146941960932,0.576306240913332,0.6462331357955055,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,em,hotpot,128,117,0.6119791666666666,0.5267109939819864,0.6967418546365916,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,em,2wiki,129,106,0.4470284237726099,0.36111111111111116,0.5343926275744457,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,em,macro,257,223,0.5295037952196382,0.4679811095464772,0.5906669312169313,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,f1,hotpot,128,117,0.6885246476464149,0.6125235819759173,0.7647747354447613,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,f1,2wiki,129,106,0.46978897502153316,0.3857883265596898,0.5537879789963123,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,f1,macro,257,223,0.579156811333974,0.5217759300320836,0.6363371663982422,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,extractive_em,hotpot,128,117,0.6119791666666666,0.5267109939819864,0.6967418546365916,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,extractive_em,2wiki,129,106,0.4470284237726099,0.36111111111111116,0.5343926275744457,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,extractive_em,macro,257,223,0.5295037952196382,0.4679811095464772,0.5906669312169313,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,extractive_f1,hotpot,128,117,0.6885246476464149,0.6125235819759173,0.7647747354447613,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,extractive_f1,2wiki,129,106,0.46978897502153316,0.3857883265596898,0.5537879789963123,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,extractive_f1,macro,257,223,0.579156811333974,0.5217759300320836,0.6363371663982422,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,gpu_s,hotpot,128,117,0.5093030764343905,0.49204332614487856,0.5269613341602313,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,gpu_s,2wiki,129,106,0.6438256810252023,0.6044337996837905,0.6937979278990503,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,gpu_s,macro,257,223,0.5765643787297965,0.5552462395928249,0.6030226498994465,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,cpu_s,hotpot,128,117,0.08538502682480552,0.08338493944459201,0.08744163312518216,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,cpu_s,2wiki,129,106,0.08026629489016585,0.07798716448758611,0.08260840327129429,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,cpu_s,macro,257,223,0.08282566085748569,0.08130002935387937,0.08434337742372186,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,input_tokens,hotpot,128,117,2195.9453125,2128.274084741424,2264.5913013089335,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,input_tokens,2wiki,129,106,3112.3565891472867,2898.916529589714,3325.3539983397895,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,input_tokens,macro,257,223,2654.150950823643,2540.8679777193474,2767.0336302569494,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,output_tokens,hotpot,128,117,50.4921875,48.56092759746495,52.67442805823407,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,output_tokens,2wiki,129,106,49.372093023255815,47.340689964157704,51.44599132714804,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,output_tokens,macro,257,223,49.93214026162791,48.48505958455585,51.46561719743348,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,calls,hotpot,128,117,3.0,3.0,3.0,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,calls,2wiki,129,106,3.0,3.0,3.0,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,calls,macro,257,223,3.0,3.0,3.0,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,searches,hotpot,128,117,2.0,2.0,2.0,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,searches,2wiki,129,106,2.0,2.0,2.0,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,searches,macro,257,223,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,reranker_windows,hotpot,128,117,197.1796875,196.92622191863995,197.4394090909091,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,reranker_windows,2wiki,129,106,202.6124031007752,201.6412213740458,203.68217054263565,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,reranker_windows,macro,257,223,199.89604530038758,199.38727211142984,200.4543654597328,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,encoder_windows,hotpot,128,117,5.5,5.3700787401574805,5.6240015037593984,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,encoder_windows,2wiki,129,106,6.573643410852713,6.262772176172214,6.885496183206107,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,encoder_windows,macro,257,223,6.036821705426357,5.8688213587826965,6.202728337403337,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,harm,hotpot,128,117,0.03125,0.007407407407407408,0.0625039160401002,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,harm,2wiki,129,106,0.010335917312661497,0.0,0.02933333333333333,
strong,1.0,FIXED_SELECTED_VERIFY,all,pooled_seeds,harm,macro,257,223,0.020792958656330747,0.006314577577941064,0.03889087106935727,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,em,hotpot,118,107,0.57909604519774,0.4894179894179895,0.6666666666666666,
strong,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,em,2wiki,76,57,0.25438596491228066,0.1601731601731602,0.3541732594936708,
strong,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,em,macro,194,164,0.4167410050550103,0.35236174067190246,0.4838412484744554,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,f1,hotpot,118,107,0.6621284313452637,0.579867405925871,0.7399174837508171,
strong,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,f1,2wiki,76,57,0.2930190058479532,0.2006222072934684,0.3899031177156176,
strong,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,f1,macro,194,164,0.47757371859660847,0.41699006056824567,0.5397182313887591,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,extractive_em,hotpot,118,107,0.57909604519774,0.4894179894179895,0.6666666666666666,
strong,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,extractive_em,2wiki,76,57,0.25438596491228066,0.1601731601731602,0.3541732594936708,
strong,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,extractive_em,macro,194,164,0.4167410050550103,0.35236174067190246,0.4838412484744554,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,gpu_s,hotpot,118,107,0.5121589954475039,0.4948481703461262,0.530659156964943,
strong,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,gpu_s,2wiki,76,57,0.705994113075761,0.6489105567095553,0.7880786995556042,
strong,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,gpu_s,macro,194,164,0.6090765542616324,0.5792147944375406,0.6506121125760647,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,other,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,em,hotpot,49,45,0.06802721088435373,0.0130718954248366,0.14104609929077985,
strong,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,em,2wiki,81,67,0.13580246913580246,0.07172995780590717,0.2068965517241379,
strong,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,em,macro,130,112,0.1019148400100781,0.05734721506936966,0.15125059684305128,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,f1,hotpot,49,45,0.24090792310356002,0.15039096523166992,0.33812433322345914,
strong,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,f1,2wiki,81,67,0.17050754458161865,0.10149957649957647,0.24444779116465862,
strong,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,f1,macro,130,112,0.20570773384258934,0.14903310053240013,0.2642234389656137,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.06802721088435373,0.0130718954248366,0.14104609929077985,
strong,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.13580246913580246,0.07172995780590717,0.2068965517241379,
strong,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,extractive_em,macro,130,112,0.1019148400100781,0.05734721506936966,0.15125059684305128,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,gpu_s,hotpot,49,45,0.5207039206309813,0.49807704644565204,0.5442246921696714,
strong,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,gpu_s,2wiki,81,67,0.6773092428731734,0.6236611709120865,0.753054150079736,
strong,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,gpu_s,macro,130,112,0.5990065817520773,0.5695068992802039,0.6381745374839699,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.37142857142857144,0.21621621621621623,0.5428571428571428,
strong,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.3592592592592592,0.2596491228070175,0.4609929078014184,
strong,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,em,macro,125,100,0.3653439153439153,0.27374309793664636,0.46330918947391025,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.4438470560638048,0.29577691766361713,0.5958002511349367,
strong,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.38447530864197527,0.28809469893029677,0.4812115922251441,
strong,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,f1,macro,125,100,0.41416118235289,0.32546590595050284,0.5057071409742059,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.37142857142857144,0.21621621621621623,0.5428571428571428,
strong,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.3592592592592592,0.2596491228070175,0.4609929078014184,
strong,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.3653439153439153,0.27374309793664636,0.46330918947391025,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,0.5318444811675102,0.4989873591429063,0.5692339841700252,
strong,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,0.6856222293200455,0.6350773453651802,0.7568196172141207,
strong,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,0.6087333552437778,0.5785690164937027,0.6485804932714669,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1,all,pooled_seeds,em,hotpot,128,117,0.640625,0.5546692333633094,0.7258064516129032,
strong,1.0,FIXED_A1,all,pooled_seeds,em,2wiki,129,106,0.4186046511627907,0.328125,0.5153906249999999,
strong,1.0,FIXED_A1,all,pooled_seeds,em,macro,257,223,0.5296148255813954,0.465941039435288,0.5937845585211935,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,pooled_seeds,f1,hotpot,128,117,0.7233163143130816,0.6477826030061893,0.7965204660040027,
strong,1.0,FIXED_A1,all,pooled_seeds,f1,2wiki,129,106,0.44073099507369834,0.3529014734789855,0.5317890961103181,
strong,1.0,FIXED_A1,all,pooled_seeds,f1,macro,257,223,0.58202365469339,0.5245383219758912,0.6402356582522449,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,pooled_seeds,extractive_em,hotpot,128,117,0.640625,0.5546692333633094,0.7258064516129032,
strong,1.0,FIXED_A1,all,pooled_seeds,extractive_em,2wiki,129,106,0.4186046511627907,0.328125,0.5153906249999999,
strong,1.0,FIXED_A1,all,pooled_seeds,extractive_em,macro,257,223,0.5296148255813954,0.465941039435288,0.5937845585211935,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,pooled_seeds,extractive_f1,hotpot,128,117,0.7233163143130816,0.6477826030061893,0.7965204660040027,
strong,1.0,FIXED_A1,all,pooled_seeds,extractive_f1,2wiki,129,106,0.44073099507369834,0.3529014734789855,0.5317890961103181,
strong,1.0,FIXED_A1,all,pooled_seeds,extractive_f1,macro,257,223,0.58202365469339,0.5245383219758912,0.6402356582522449,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,pooled_seeds,gpu_s,hotpot,128,117,0.21276054797162944,0.19907377922094832,0.22724328961942658,
strong,1.0,FIXED_A1,all,pooled_seeds,gpu_s,2wiki,129,106,0.2895043546425959,0.2684623339478447,0.3106207539486603,
strong,1.0,FIXED_A1,all,pooled_seeds,gpu_s,macro,257,223,0.25113245130711265,0.23850490374527236,0.2639574472596266,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,pooled_seeds,cpu_s,hotpot,128,117,0.04341835702598473,0.0422613192483368,0.044601600768469,
strong,1.0,FIXED_A1,all,pooled_seeds,cpu_s,2wiki,129,106,0.04023629846051335,0.03886891248637711,0.04168538417772779,
strong,1.0,FIXED_A1,all,pooled_seeds,cpu_s,macro,257,223,0.04182732774324904,0.04090956910050466,0.042750100206916934,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,pooled_seeds,input_tokens,hotpot,128,117,1456.859375,1411.023031496063,1503.7256351500985,
strong,1.0,FIXED_A1,all,pooled_seeds,input_tokens,2wiki,129,106,2039.4961240310076,1902.1623160578288,2173.715252631579,
strong,1.0,FIXED_A1,all,pooled_seeds,input_tokens,macro,257,223,1748.1777495155038,1674.942504866402,1819.5529807983316,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,pooled_seeds,output_tokens,hotpot,128,117,10.7421875,9.30301268498943,12.537878787878787,
strong,1.0,FIXED_A1,all,pooled_seeds,output_tokens,2wiki,129,106,11.248062015503876,9.265613162878788,13.623076923076923,
strong,1.0,FIXED_A1,all,pooled_seeds,output_tokens,macro,257,223,10.995124757751938,9.762506150798433,12.465300610008272,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,pooled_seeds,calls,hotpot,128,117,2.0,2.0,2.0,
strong,1.0,FIXED_A1,all,pooled_seeds,calls,2wiki,129,106,2.0,2.0,2.0,
strong,1.0,FIXED_A1,all,pooled_seeds,calls,macro,257,223,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,pooled_seeds,searches,hotpot,128,117,1.0,1.0,1.0,
strong,1.0,FIXED_A1,all,pooled_seeds,searches,2wiki,129,106,1.0,1.0,1.0,
strong,1.0,FIXED_A1,all,pooled_seeds,searches,macro,257,223,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,pooled_seeds,reranker_windows,hotpot,128,117,100.0390625,100.00787401574803,100.07693798449613,
strong,1.0,FIXED_A1,all,pooled_seeds,reranker_windows,2wiki,129,106,101.44961240310077,101.16029770992367,101.75373134328358,
strong,1.0,FIXED_A1,all,pooled_seeds,reranker_windows,macro,257,223,100.7443374515504,100.59937702822653,100.8973157629795,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,pooled_seeds,encoder_windows,hotpot,128,117,1.0,1.0,1.0,
strong,1.0,FIXED_A1,all,pooled_seeds,encoder_windows,2wiki,129,106,1.0,1.0,1.0,
strong,1.0,FIXED_A1,all,pooled_seeds,encoder_windows,macro,257,223,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1,all,pooled_seeds,harm,hotpot,128,117,0.03125,0.007462686567164179,0.064,
strong,1.0,FIXED_A1,all,pooled_seeds,harm,2wiki,129,106,0.03875968992248062,0.007575757575757576,0.08196721311475409,
strong,1.0,FIXED_A1,all,pooled_seeds,harm,macro,257,223,0.03500484496124031,0.011984600099354198,0.062167977148578205,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,other,pooled_seeds,em,hotpot,118,107,0.6101694915254238,0.5206611570247934,0.7,
strong,1.0,FIXED_A1,other,pooled_seeds,em,2wiki,76,57,0.15789473684210525,0.07792207792207792,0.24675324675324675,
strong,1.0,FIXED_A1,other,pooled_seeds,em,macro,194,164,0.3840321141837645,0.3233301428404168,0.4463973635856959,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,other,pooled_seeds,f1,hotpot,118,107,0.699868544339614,0.6205388767702985,0.7772802948665722,
strong,1.0,FIXED_A1,other,pooled_seeds,f1,2wiki,76,57,0.19545129426983016,0.11605104221827235,0.2805913002442815,
strong,1.0,FIXED_A1,other,pooled_seeds,f1,macro,194,164,0.44765991930472204,0.3918093751940215,0.5044445531860512,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,other,pooled_seeds,extractive_em,hotpot,118,107,0.6101694915254238,0.5206611570247934,0.7,
strong,1.0,FIXED_A1,other,pooled_seeds,extractive_em,2wiki,76,57,0.15789473684210525,0.07792207792207792,0.24675324675324675,
strong,1.0,FIXED_A1,other,pooled_seeds,extractive_em,macro,194,164,0.3840321141837645,0.3233301428404168,0.4463973635856959,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,other,pooled_seeds,gpu_s,hotpot,118,107,0.2141576880517108,0.20000471292069005,0.22932852475841597,
strong,1.0,FIXED_A1,other,pooled_seeds,gpu_s,2wiki,76,57,0.3215842581450584,0.29379491413614084,0.3503715149158629,
strong,1.0,FIXED_A1,other,pooled_seeds,gpu_s,macro,194,164,0.2678709730983846,0.25252227097033003,0.2842299723470858,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,other,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1,base_failed,pooled_seeds,em,hotpot,49,45,0.14285714285714285,0.05454545454545454,0.25,
strong,1.0,FIXED_A1,base_failed,pooled_seeds,em,2wiki,81,67,0.13580246913580246,0.06521033314511576,0.21794871794871795,
strong,1.0,FIXED_A1,base_failed,pooled_seeds,em,macro,130,112,0.13932980599647266,0.08012016149705205,0.20690581349596696,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,base_failed,pooled_seeds,f1,hotpot,49,45,0.3368262904504988,0.22911034385018375,0.4502360863641128,
strong,1.0,FIXED_A1,base_failed,pooled_seeds,f1,2wiki,81,67,0.16958828772448845,0.09830902060490493,0.24892324500217075,
strong,1.0,FIXED_A1,base_failed,pooled_seeds,f1,macro,130,112,0.2532072890874936,0.18738543003051325,0.32129633376062894,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.14285714285714285,0.05454545454545454,0.25,
strong,1.0,FIXED_A1,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.13580246913580246,0.06521033314511576,0.21794871794871795,
strong,1.0,FIXED_A1,base_failed,pooled_seeds,extractive_em,macro,130,112,0.13932980599647266,0.08012016149705205,0.20690581349596696,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,base_failed,pooled_seeds,gpu_s,hotpot,49,45,0.2231617718272158,0.20474896155024624,0.24279142849695048,
strong,1.0,FIXED_A1,base_failed,pooled_seeds,gpu_s,2wiki,81,67,0.30659538665800756,0.2799189876741425,0.3341089367175281,
strong,1.0,FIXED_A1,base_failed,pooled_seeds,gpu_s,macro,130,112,0.2648785792426117,0.24854969985618633,0.281627371123849,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.4,0.24324324324324326,0.5757575757575758,
strong,1.0,FIXED_A1,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.3111111111111111,0.21049571603427175,0.41936479490242917,
strong,1.0,FIXED_A1,top50_incomplete,pooled_seeds,em,macro,125,100,0.35555555555555557,0.26199320794148384,0.4602272727272727,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.481942294159043,0.3343888888888889,0.6411188936781608,
strong,1.0,FIXED_A1,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.34282553738341215,0.24613144260031913,0.44572787728719615,
strong,1.0,FIXED_A1,top50_incomplete,pooled_seeds,f1,macro,125,100,0.41238391577122757,0.3259015266902707,0.5068624221985918,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.4,0.24324324324324326,0.5757575757575758,
strong,1.0,FIXED_A1,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.3111111111111111,0.21049571603427175,0.41936479490242917,
strong,1.0,FIXED_A1,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.35555555555555557,0.26199320794148384,0.4602272727272727,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,0.23225953571232297,0.20800312842531507,0.26128054700006026,
strong,1.0,FIXED_A1,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,0.31566898488232653,0.2900558619641963,0.3425532636182973,
strong,1.0,FIXED_A1,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,0.27396426029732474,0.2559962311752914,0.29373190927171416,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,em,hotpot,128,117,0.6171875,0.531326362781955,0.7025710594315245,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,em,2wiki,129,106,0.4056847545219638,0.3182957393483709,0.49874686716791977,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,em,macro,257,223,0.5114361272609819,0.44811172599792387,0.5746678704228902,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,f1,hotpot,128,117,0.6942364532019705,0.6166570102005274,0.7686432452393339,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,f1,2wiki,129,106,0.42858619416758953,0.3440760584110854,0.5174151119402985,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,f1,macro,257,223,0.56141132368478,0.5030855113058477,0.6190425802588859,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,extractive_em,hotpot,128,117,0.6171875,0.531326362781955,0.7025710594315245,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,extractive_em,2wiki,129,106,0.4056847545219638,0.3182957393483709,0.49874686716791977,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,extractive_em,macro,257,223,0.5114361272609819,0.44811172599792387,0.5746678704228902,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,extractive_f1,hotpot,128,117,0.6942364532019705,0.6166570102005274,0.7686432452393339,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,extractive_f1,2wiki,129,106,0.42858619416758953,0.3440760584110854,0.5174151119402985,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,extractive_f1,macro,257,223,0.56141132368478,0.5030855113058477,0.6190425802588859,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,gpu_s,hotpot,128,117,0.21457799342404965,0.20086041727117815,0.22909198964681668,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,gpu_s,2wiki,129,106,0.29198465448838595,0.2708382018960101,0.3132068344847742,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,gpu_s,macro,257,223,0.25328132395621783,0.24056714835474544,0.2661505716925715,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,cpu_s,hotpot,128,117,0.04342596353839263,0.042268925760744695,0.0446092072808769,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,cpu_s,2wiki,129,106,0.04024390497292126,0.03887651899878501,0.041692990690135705,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,cpu_s,macro,257,223,0.041834934255656944,0.04091717561291256,0.04275770671932484,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,input_tokens,hotpot,128,117,1456.859375,1411.023031496063,1503.7256351500985,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,input_tokens,2wiki,129,106,2039.4961240310076,1902.1623160578288,2173.715252631579,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,input_tokens,macro,257,223,1748.1777495155038,1674.942504866402,1819.5529807983316,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,output_tokens,hotpot,128,117,10.7421875,9.30301268498943,12.537878787878787,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,output_tokens,2wiki,129,106,11.248062015503876,9.265613162878788,13.623076923076923,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,output_tokens,macro,257,223,10.995124757751938,9.762506150798433,12.465300610008272,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,calls,hotpot,128,117,2.0,2.0,2.0,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,calls,2wiki,129,106,2.0,2.0,2.0,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,calls,macro,257,223,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,searches,hotpot,128,117,1.0,1.0,1.0,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,searches,2wiki,129,106,1.0,1.0,1.0,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,searches,macro,257,223,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,reranker_windows,hotpot,128,117,100.0390625,100.00787401574803,100.07693798449613,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,reranker_windows,2wiki,129,106,101.44961240310077,101.16029770992367,101.75373134328358,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,reranker_windows,macro,257,223,100.7443374515504,100.59937702822653,100.8973157629795,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,encoder_windows,hotpot,128,117,4.5,4.368,4.624,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,encoder_windows,2wiki,129,106,5.488372093023256,5.1923,5.775193798449612,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,encoder_windows,macro,257,223,4.9941860465116275,4.834315857899265,5.150376217732267,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,harm,hotpot,128,117,0.026041666666666664,0.0026041666666666665,0.05555555555555555,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,harm,2wiki,129,106,0.012919896640826873,0.0,0.03359227411894989,
strong,1.0,FIXED_A1_VERIFY,all,pooled_seeds,harm,macro,257,223,0.019480781653746768,0.005208333333333333,0.03688105610473435,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,other,pooled_seeds,em,hotpot,118,107,0.5847457627118644,0.4944396551724138,0.675,
strong,1.0,FIXED_A1_VERIFY,other,pooled_seeds,em,2wiki,76,57,0.15789473684210525,0.0759493670886076,0.25,
strong,1.0,FIXED_A1_VERIFY,other,pooled_seeds,em,macro,194,164,0.37132024977698486,0.31009999482978384,0.4356523780363339,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,other,pooled_seeds,f1,hotpot,118,107,0.6683242882190866,0.5863542852195102,0.747866025865619,
strong,1.0,FIXED_A1_VERIFY,other,pooled_seeds,f1,2wiki,76,57,0.19676691729323306,0.11569776919776921,0.28599950828157333,
strong,1.0,FIXED_A1_VERIFY,other,pooled_seeds,f1,macro,194,164,0.43254560275615983,0.3753662825869704,0.49152628837153106,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,other,pooled_seeds,extractive_em,hotpot,118,107,0.5847457627118644,0.4944396551724138,0.675,
strong,1.0,FIXED_A1_VERIFY,other,pooled_seeds,extractive_em,2wiki,76,57,0.15789473684210525,0.0759493670886076,0.25,
strong,1.0,FIXED_A1_VERIFY,other,pooled_seeds,extractive_em,macro,194,164,0.37132024977698486,0.31009999482978384,0.4356523780363339,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,other,pooled_seeds,gpu_s,hotpot,118,107,0.21600900696875702,0.20181146669577313,0.23119133027388697,
strong,1.0,FIXED_A1_VERIFY,other,pooled_seeds,gpu_s,2wiki,76,57,0.32440308295243225,0.2964928069412768,0.3533528716989952,
strong,1.0,FIXED_A1_VERIFY,other,pooled_seeds,gpu_s,macro,194,164,0.27020604496059464,0.25482674406446265,0.28662021205806404,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,other,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,em,hotpot,49,45,0.06802721088435373,0.006802721088435374,0.14583333333333334,
strong,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,em,2wiki,81,67,0.07407407407407407,0.023529411764705882,0.1375,
strong,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,em,macro,130,112,0.0710506424792139,0.02973684210526316,0.1195232117688511,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,f1,hotpot,49,45,0.2517922768450566,0.1590147343568668,0.35132480771276164,
strong,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,f1,2wiki,81,67,0.11054673721340387,0.05416615853658536,0.17443169934640523,
strong,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,f1,macro,130,112,0.18116950702923024,0.126125499351905,0.23957305221570593,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.06802721088435373,0.006802721088435374,0.14583333333333334,
strong,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.07407407407407407,0.023529411764705882,0.1375,
strong,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,extractive_em,macro,130,112,0.0710506424792139,0.02973684210526316,0.1195232117688511,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,gpu_s,hotpot,49,45,0.22506796926253403,0.20660637060268952,0.24472408113095617,
strong,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,gpu_s,2wiki,81,67,0.30924599502924727,0.2824061416112436,0.33690240925228254,
strong,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,gpu_s,macro,130,112,0.2671569821458907,0.2507363643081727,0.28395499875911046,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.3619047619047619,0.21052631578947367,0.5277777777777778,
strong,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.2925925925925926,0.19297717184527582,0.39759036144578314,
strong,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,em,macro,125,100,0.32724867724867723,0.23627450980392156,0.4257409216982805,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.4374978497145985,0.2914800153777986,0.5871362096954768,
strong,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.32541798941798944,0.23045546301524564,0.4245125275433357,
strong,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,f1,macro,125,100,0.38145791956629393,0.29479534534447444,0.4722130544630718,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.3619047619047619,0.21052631578947367,0.5277777777777778,
strong,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.2925925925925926,0.19297717184527582,0.39759036144578314,
strong,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.32724867724867723,0.23627450980392156,0.4257409216982805,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,0.23420433740710567,0.2098975754028531,0.263229768016441,
strong,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,0.3183821698896605,0.2926529392392259,0.34532132008234556,
strong,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,0.2762932536483831,0.25827778305291216,0.29613196723548335,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2,all,pooled_seeds,em,hotpot,128,117,0.6171875,0.5303030303030303,0.704,
strong,1.0,FIXED_A2,all,pooled_seeds,em,2wiki,129,106,0.3953488372093023,0.31109848484848485,0.481209969367864,
strong,1.0,FIXED_A2,all,pooled_seeds,em,macro,257,223,0.5062681686046512,0.4449156209803756,0.5675907296268333,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,pooled_seeds,f1,hotpot,128,117,0.704462147646415,0.6268252191423833,0.7773362849691151,
strong,1.0,FIXED_A2,all,pooled_seeds,f1,2wiki,129,106,0.4221184083899763,0.33976013246926967,0.5049665106398976,
strong,1.0,FIXED_A2,all,pooled_seeds,f1,macro,257,223,0.5632902780181956,0.5071434531607043,0.6189253792260319,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,pooled_seeds,extractive_em,hotpot,128,117,0.6171875,0.5303030303030303,0.704,
strong,1.0,FIXED_A2,all,pooled_seeds,extractive_em,2wiki,129,106,0.3953488372093023,0.31109848484848485,0.481209969367864,
strong,1.0,FIXED_A2,all,pooled_seeds,extractive_em,macro,257,223,0.5062681686046512,0.4449156209803756,0.5675907296268333,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,pooled_seeds,extractive_f1,hotpot,128,117,0.704462147646415,0.6268252191423833,0.7773362849691151,
strong,1.0,FIXED_A2,all,pooled_seeds,extractive_f1,2wiki,129,106,0.4221184083899763,0.33976013246926967,0.5049665106398976,
strong,1.0,FIXED_A2,all,pooled_seeds,extractive_f1,macro,257,223,0.5632902780181956,0.5071434531607043,0.6189253792260319,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,pooled_seeds,gpu_s,hotpot,128,117,0.24391976757715383,0.23009064975527704,0.25867184168644747,
strong,1.0,FIXED_A2,all,pooled_seeds,gpu_s,2wiki,129,106,0.3196944500705004,0.2998115201713859,0.3401819390602443,
strong,1.0,FIXED_A2,all,pooled_seeds,gpu_s,macro,257,223,0.2818071088238271,0.2694956845610415,0.29417170892562705,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,pooled_seeds,cpu_s,hotpot,128,117,0.08189372811830253,0.07966756765852819,0.08416082015620292,
strong,1.0,FIXED_A2,all,pooled_seeds,cpu_s,2wiki,129,106,0.0767677720968229,0.07433565804282839,0.07932095200095235,
strong,1.0,FIXED_A2,all,pooled_seeds,cpu_s,macro,257,223,0.07933075010756271,0.0776417287276958,0.08100616565671825,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,pooled_seeds,input_tokens,hotpot,128,117,1467.8984375,1420.7196000000001,1517.5400390625,
strong,1.0,FIXED_A2,all,pooled_seeds,input_tokens,2wiki,129,106,2027.0852713178294,1890.1109930539203,2164.6876512096774,
strong,1.0,FIXED_A2,all,pooled_seeds,input_tokens,macro,257,223,1747.4918544089146,1674.6729156716417,1821.4416480916032,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,pooled_seeds,output_tokens,hotpot,128,117,10.8203125,9.150763967004124,13.25,
strong,1.0,FIXED_A2,all,pooled_seeds,output_tokens,2wiki,129,106,10.37984496124031,8.879682573368905,12.065573770491802,
strong,1.0,FIXED_A2,all,pooled_seeds,output_tokens,macro,257,223,10.600078730620154,9.413203253883182,12.048035861191348,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,pooled_seeds,calls,hotpot,128,117,2.0,2.0,2.0,
strong,1.0,FIXED_A2,all,pooled_seeds,calls,2wiki,129,106,2.0,2.0,2.0,
strong,1.0,FIXED_A2,all,pooled_seeds,calls,macro,257,223,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,pooled_seeds,searches,hotpot,128,117,1.0,1.0,1.0,
strong,1.0,FIXED_A2,all,pooled_seeds,searches,2wiki,129,106,1.0,1.0,1.0,
strong,1.0,FIXED_A2,all,pooled_seeds,searches,macro,257,223,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,pooled_seeds,reranker_windows,hotpot,128,117,195.1484375,195.05426356589146,195.26771653543307,
strong,1.0,FIXED_A2,all,pooled_seeds,reranker_windows,2wiki,129,106,198.07751937984497,197.491799863388,198.69359248991935,
strong,1.0,FIXED_A2,all,pooled_seeds,reranker_windows,macro,257,223,196.61297843992247,196.31675853587961,196.92507508099902,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,pooled_seeds,encoder_windows,hotpot,128,117,1.0,1.0,1.0,
strong,1.0,FIXED_A2,all,pooled_seeds,encoder_windows,2wiki,129,106,1.0,1.0,1.0,
strong,1.0,FIXED_A2,all,pooled_seeds,encoder_windows,macro,257,223,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2,all,pooled_seeds,harm,hotpot,128,117,0.046875,0.015267175572519083,0.08661417322834646,
strong,1.0,FIXED_A2,all,pooled_seeds,harm,2wiki,129,106,0.015503875968992248,0.0,0.03968253968253968,
strong,1.0,FIXED_A2,all,pooled_seeds,harm,macro,257,223,0.031189437984496124,0.01171875,0.05411878245178592,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,other,pooled_seeds,em,hotpot,118,107,0.5847457627118644,0.4957983193277311,0.6752136752136753,
strong,1.0,FIXED_A2,other,pooled_seeds,em,2wiki,76,57,0.18421052631578946,0.09996913580246918,0.27941176470588236,
strong,1.0,FIXED_A2,other,pooled_seeds,em,macro,194,164,0.38447814451382695,0.32257095840443306,0.44964748196693666,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,other,pooled_seeds,f1,hotpot,118,107,0.6794165669384841,0.599643140252534,0.7579660908653124,
strong,1.0,FIXED_A2,other,pooled_seeds,f1,2wiki,76,57,0.22964835108298606,0.14393932411674348,0.3224073426352529,
strong,1.0,FIXED_A2,other,pooled_seeds,f1,macro,194,164,0.4545324590107351,0.3959640239817606,0.5152660051604359,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,other,pooled_seeds,extractive_em,hotpot,118,107,0.5847457627118644,0.4957983193277311,0.6752136752136753,
strong,1.0,FIXED_A2,other,pooled_seeds,extractive_em,2wiki,76,57,0.18421052631578946,0.09996913580246918,0.27941176470588236,
strong,1.0,FIXED_A2,other,pooled_seeds,extractive_em,macro,194,164,0.38447814451382695,0.32257095840443306,0.44964748196693666,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,other,pooled_seeds,gpu_s,hotpot,118,107,0.245181917453824,0.23080227614424517,0.2607925835293317,
strong,1.0,FIXED_A2,other,pooled_seeds,gpu_s,2wiki,76,57,0.35018976156210746,0.32472030765480187,0.3777162551778307,
strong,1.0,FIXED_A2,other,pooled_seeds,gpu_s,macro,194,164,0.29768583950796573,0.2830448860811831,0.3135288475334146,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,other,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2,base_failed,pooled_seeds,em,hotpot,49,45,0.12244897959183673,0.04,0.22448979591836735,
strong,1.0,FIXED_A2,base_failed,pooled_seeds,em,2wiki,81,67,0.06172839506172839,0.012658227848101266,0.11764705882352941,
strong,1.0,FIXED_A2,base_failed,pooled_seeds,em,macro,130,112,0.09208868732678256,0.04298546961782256,0.15,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,base_failed,pooled_seeds,f1,hotpot,49,45,0.3062140455525396,0.20159886509612057,0.41725417797053854,
strong,1.0,FIXED_A2,base_failed,pooled_seeds,f1,2wiki,81,67,0.10436141583094988,0.05158791027344851,0.16333391518875387,
strong,1.0,FIXED_A2,base_failed,pooled_seeds,f1,macro,130,112,0.20528773069174475,0.145845299847332,0.26771664618181285,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.12244897959183673,0.04,0.22448979591836735,
strong,1.0,FIXED_A2,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.06172839506172839,0.012658227848101266,0.11764705882352941,
strong,1.0,FIXED_A2,base_failed,pooled_seeds,extractive_em,macro,130,112,0.09208868732678256,0.04298546961782256,0.15,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,base_failed,pooled_seeds,gpu_s,hotpot,49,45,0.2643747763059634,0.23985295502513182,0.2924256088280147,
strong,1.0,FIXED_A2,base_failed,pooled_seeds,gpu_s,2wiki,81,67,0.33395098801271095,0.3091980477332435,0.359619275639401,
strong,1.0,FIXED_A2,base_failed,pooled_seeds,gpu_s,macro,130,112,0.2991628821593372,0.28162670218496827,0.31789189016663844,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.4,0.24390243902439024,0.5757575757575758,
strong,1.0,FIXED_A2,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.3,0.20688718140929535,0.3953488372093023,
strong,1.0,FIXED_A2,top50_incomplete,pooled_seeds,em,macro,125,100,0.35,0.25941830434931884,0.4501528825117534,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.500989913206662,0.3561725630691148,0.6556783384369591,
strong,1.0,FIXED_A2,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.33096231128489195,0.24030368930332685,0.4227138900525997,
strong,1.0,FIXED_A2,top50_incomplete,pooled_seeds,f1,macro,125,100,0.41597611224577696,0.3316929843252585,0.5064691661282867,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.4,0.24390243902439024,0.5757575757575758,
strong,1.0,FIXED_A2,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.3,0.20688718140929535,0.3953488372093023,
strong,1.0,FIXED_A2,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.35,0.25941830434931884,0.4501528825117534,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,0.2613609999800766,0.23232929593139595,0.2972119933223705,
strong,1.0,FIXED_A2,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,0.34865940287735103,0.3255268481638382,0.37356448597219527,
strong,1.0,FIXED_A2,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,0.3050102014287138,0.2861121464440428,0.3263491169285005,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,em,hotpot,128,117,0.6041666666666667,0.5176767676767676,0.6883468834688348,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,em,2wiki,129,106,0.39793281653746765,0.312973184576238,0.48717948717948717,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,em,macro,257,223,0.5010497416020672,0.43978123276074166,0.5625360904123199,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,f1,hotpot,128,117,0.6853649254241927,0.607757808894578,0.759082634208217,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,f1,2wiki,129,106,0.4310122985291777,0.3493869525352972,0.5158602150537634,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,f1,macro,257,223,0.5581886119766852,0.5014570034065421,0.6142154013758113,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,extractive_em,hotpot,128,117,0.6041666666666667,0.5176767676767676,0.6883468834688348,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,extractive_em,2wiki,129,106,0.39793281653746765,0.312973184576238,0.48717948717948717,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,extractive_em,macro,257,223,0.5010497416020672,0.43978123276074166,0.5625360904123199,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,extractive_f1,hotpot,128,117,0.6853649254241927,0.607757808894578,0.759082634208217,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,extractive_f1,2wiki,129,106,0.4310122985291777,0.3493869525352972,0.5158602150537634,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,extractive_f1,macro,257,223,0.5581886119766852,0.5014570034065421,0.6142154013758113,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,gpu_s,hotpot,128,117,0.24575868371923296,0.23188089533348416,0.2605291124679805,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,gpu_s,2wiki,129,106,0.3221587241268123,0.30216441468103344,0.3427416945596729,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,gpu_s,macro,257,223,0.28395870392302264,0.27158103986650745,0.29639639528273365,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,cpu_s,hotpot,128,117,0.08190133463071046,0.07967517417093611,0.08416842666861087,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,cpu_s,2wiki,129,106,0.07677537860923081,0.07434326455523631,0.07932855851336028,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,cpu_s,macro,257,223,0.07933835661997063,0.07764933524010373,0.08101377216912617,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,input_tokens,hotpot,128,117,1467.8984375,1420.7196000000001,1517.5400390625,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,input_tokens,2wiki,129,106,2027.0852713178294,1890.1109930539203,2164.6876512096774,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,input_tokens,macro,257,223,1747.4918544089146,1674.6729156716417,1821.4416480916032,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,output_tokens,hotpot,128,117,10.8203125,9.150763967004124,13.25,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,output_tokens,2wiki,129,106,10.37984496124031,8.879682573368905,12.065573770491802,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,output_tokens,macro,257,223,10.600078730620154,9.413203253883182,12.048035861191348,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,calls,hotpot,128,117,2.0,2.0,2.0,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,calls,2wiki,129,106,2.0,2.0,2.0,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,calls,macro,257,223,2.0,2.0,2.0,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,searches,hotpot,128,117,1.0,1.0,1.0,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,searches,2wiki,129,106,1.0,1.0,1.0,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,searches,macro,257,223,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,reranker_windows,hotpot,128,117,195.1484375,195.05426356589146,195.26771653543307,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,reranker_windows,2wiki,129,106,198.07751937984497,197.491799863388,198.69359248991935,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,reranker_windows,macro,257,223,196.61297843992247,196.31675853587961,196.92507508099902,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,encoder_windows,hotpot,128,117,4.5625,4.428571428571429,4.694656488549619,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,encoder_windows,2wiki,129,106,5.4728682170542635,5.169354838709677,5.768656716417911,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,encoder_windows,macro,257,223,5.017684108527131,4.8533765923187016,5.178885090480013,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,harm,hotpot,128,117,0.033854166666666664,0.007692307692307693,0.06666666666666665,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,harm,2wiki,129,106,0.007751937984496124,0.0,0.024390243902439025,
strong,1.0,FIXED_A2_VERIFY,all,pooled_seeds,harm,macro,257,223,0.020803052325581394,0.00641025641025641,0.03910121328906016,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,other,pooled_seeds,em,hotpot,118,107,0.5706214689265537,0.4806201550387597,0.6608187134502923,
strong,1.0,FIXED_A2_VERIFY,other,pooled_seeds,em,2wiki,76,57,0.17543859649122806,0.09282700421940927,0.27028434684684666,
strong,1.0,FIXED_A2_VERIFY,other,pooled_seeds,em,macro,194,164,0.3730300327088909,0.3114920104050538,0.43749812136906635,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,other,pooled_seeds,f1,hotpot,118,107,0.6587009360533616,0.5772504486083289,0.7384991752054433,
strong,1.0,FIXED_A2_VERIFY,other,pooled_seeds,f1,2wiki,76,57,0.2315866646087359,0.14702499555239285,0.32478740810768725,
strong,1.0,FIXED_A2_VERIFY,other,pooled_seeds,f1,macro,194,164,0.4451438003310487,0.3867771360552062,0.5066384368243135,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,other,pooled_seeds,extractive_em,hotpot,118,107,0.5706214689265537,0.4806201550387597,0.6608187134502923,
strong,1.0,FIXED_A2_VERIFY,other,pooled_seeds,extractive_em,2wiki,76,57,0.17543859649122806,0.09282700421940927,0.27028434684684666,
strong,1.0,FIXED_A2_VERIFY,other,pooled_seeds,extractive_em,macro,194,164,0.3730300327088909,0.3114920104050538,0.43749812136906635,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,other,pooled_seeds,gpu_s,hotpot,118,107,0.24705328122737216,0.23260774538334184,0.26269704496104834,
strong,1.0,FIXED_A2_VERIFY,other,pooled_seeds,gpu_s,2wiki,76,57,0.35297493710443967,0.3273604982128823,0.38067464794277395,
strong,1.0,FIXED_A2_VERIFY,other,pooled_seeds,gpu_s,macro,194,164,0.30001410916590593,0.2852975572623317,0.31595161934520294,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,other,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,em,hotpot,49,45,0.05442176870748299,0.0,0.12318840579710144,
strong,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,em,2wiki,81,67,0.053497942386831275,0.012195121951219513,0.10714285714285714,
strong,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,em,macro,130,112,0.05395985554715713,0.0189873417721519,0.09730045566101378,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,f1,hotpot,49,45,0.23818683466818588,0.14836269962281573,0.33558251687648244,
strong,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,f1,2wiki,81,67,0.10618008037362878,0.054949605752584604,0.1652686994311557,
strong,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,f1,macro,130,112,0.17218345752090733,0.12024703434556866,0.22781578526024202,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,extractive_em,hotpot,49,45,0.05442176870748299,0.0,0.12318840579710144,
strong,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,extractive_em,2wiki,81,67,0.053497942386831275,0.012195121951219513,0.10714285714285714,
strong,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,extractive_em,macro,130,112,0.05395985554715713,0.0189873417721519,0.09730045566101378,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,gpu_s,hotpot,49,45,0.26632139718680337,0.24172008789682498,0.2944019690789209,
strong,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,gpu_s,2wiki,81,67,0.336590944051378,0.3116490924362024,0.36244710408247,
strong,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,gpu_s,macro,130,112,0.3014561706190907,0.2838791606134793,0.32025226059781214,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,base_failed,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,em,hotpot,35,32,0.3523809523809524,0.2037037037037037,0.5151515151515151,
strong,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,em,2wiki,90,68,0.29259259259259257,0.1984002976190476,0.3894757979285563,
strong,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,em,macro,125,100,0.3224867724867725,0.23329062164837885,0.4175452404225783,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,f1,hotpot,35,32,0.43114864336539216,0.2861410278813296,0.5814197978041791,
strong,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,f1,2wiki,90,68,0.3325991093733029,0.24063951511078527,0.4262767316017315,
strong,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,f1,macro,125,100,0.38187387636934755,0.2964660668052068,0.47108682934124985,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,extractive_em,hotpot,35,32,0.3523809523809524,0.2037037037037037,0.5151515151515151,
strong,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,extractive_em,2wiki,90,68,0.29259259259259257,0.1984002976190476,0.3894757979285563,
strong,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,extractive_em,macro,125,100,0.3224867724867725,0.23329062164837885,0.4175452404225783,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,gpu_s,hotpot,35,32,0.2632864010906315,0.23417671800017084,0.2991237668551629,
strong,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,gpu_s,2wiki,90,68,0.3513460498664957,0.32808165375189446,0.37633240831544784,
strong,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,gpu_s,macro,125,100,0.30731622547856363,0.2883809653243245,0.3286830895238595,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,top50_incomplete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,INFO_O,base_correct,pooled_seeds,em,hotpot,79,76,0.9240506329113924,0.8683127572016462,0.97119341563786,
strong,1.0,INFO_O,base_correct,pooled_seeds,em,2wiki,48,45,0.9444444444444443,0.8819444444444443,0.9927536231884058,
strong,1.0,INFO_O,base_correct,pooled_seeds,em,macro,127,121,0.9342475386779183,0.8939286216596344,0.9696932065311984,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,base_correct,pooled_seeds,f1,hotpot,79,76,0.9446132208157525,0.8973886396011395,0.9822785175443405,
strong,1.0,INFO_O,base_correct,pooled_seeds,f1,2wiki,48,45,0.9469975490196078,0.8895617070357557,0.9927536231884058,
strong,1.0,INFO_O,base_correct,pooled_seeds,f1,macro,127,121,0.9458053849176802,0.9101558721405227,0.9762150212699249,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.9240506329113924,0.8683127572016462,0.97119341563786,
strong,1.0,INFO_O,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.9444444444444443,0.8819444444444443,0.9927536231884058,
strong,1.0,INFO_O,base_correct,pooled_seeds,extractive_em,macro,127,121,0.9342475386779183,0.8939286216596344,0.9696932065311984,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.5014651970808414,0.4807261859503755,0.5231114178798709,
strong,1.0,INFO_O,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.6068299352330108,0.5661231316127235,0.6507711763457734,
strong,1.0,INFO_O,base_correct,pooled_seeds,gpu_s,macro,127,121,0.5541475661569261,0.531294807339452,0.5784131240797242,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,base_correct,pooled_seeds,regret,hotpot,79,76,0.0759493670886076,0.028806584362139915,0.1316872427983539,
strong,1.0,INFO_O,base_correct,pooled_seeds,regret,2wiki,48,45,0.05555555555555555,0.007246376811594202,0.11805555555555554,
strong,1.0,INFO_O,base_correct,pooled_seeds,regret,macro,127,121,0.06575246132208157,0.030306793468801475,0.10607137834036562,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,base_correct,pooled_seeds,harm,hotpot,79,76,0.0759493670886076,0.028806584362139915,0.1316872427983539,
strong,1.0,INFO_O,base_correct,pooled_seeds,harm,2wiki,48,45,0.05555555555555555,0.007246376811594202,0.11805555555555554,
strong,1.0,INFO_O,base_correct,pooled_seeds,harm,macro,127,121,0.06575246132208157,0.030306793468801475,0.10607137834036562,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,em,hotpot,79,76,0.9240506329113924,0.8658008658008659,0.974025974025974,
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,em,2wiki,48,45,0.9444444444444445,0.8799999999999999,0.9930555555555555,
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,em,macro,127,121,0.9342475386779185,0.8916794217687074,0.9711051807950803,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,f1,hotpot,79,76,0.9446132208157524,0.8952990620490622,0.9835392248788875,
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,f1,2wiki,48,45,0.9461805555555557,0.884608843537415,0.9930555555555555,
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,f1,macro,127,121,0.945396888185654,0.9071607618376298,0.9777939046550157,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.9240506329113924,0.8658008658008659,0.974025974025974,
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.9444444444444445,0.8799999999999999,0.9930555555555555,
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,extractive_em,macro,127,121,0.9342475386779185,0.8916794217687074,0.9711051807950803,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.760064850736134,0.7115731973832837,0.8107045185020484,
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.9050337172167365,0.8381571087127025,0.9747857860454232,
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,gpu_s,macro,127,121,0.8325492839764352,0.7911211353721931,0.8758152685827737,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,regret,hotpot,79,76,0.0759493670886076,0.025974025974025976,0.13419913419913418,
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,regret,2wiki,48,45,0.05555555555555556,0.006944444444444444,0.12,
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,regret,macro,127,121,0.06575246132208158,0.02889481920491958,0.1083205782312925,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,harm,hotpot,79,76,0.0759493670886076,0.025974025974025976,0.13419913419913418,
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,harm,2wiki,48,45,0.05555555555555556,0.006944444444444444,0.12,
strong,1.0,INFO_TARGET,base_correct,pooled_seeds,harm,macro,127,121,0.06575246132208158,0.02889481920491958,0.1083205782312925,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,em,hotpot,79,76,0.9198312236286921,0.8614718614718616,0.9700854700854702,
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,em,2wiki,48,45,0.9652777777777777,0.9181996855345912,1.0,
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,em,macro,127,121,0.9425545007032349,0.9063201364574917,0.9746835443037974,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,f1,hotpot,79,76,0.9430661040787623,0.8953209918736234,0.9814814814814815,
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,f1,2wiki,48,45,0.9670138888888888,0.9230769230769231,1.0,
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,f1,macro,127,121,0.9550399964838256,0.9239468190261833,0.9816693665688394,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.9198312236286921,0.8614718614718616,0.9700854700854702,
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.9652777777777777,0.9181996855345912,1.0,
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,extractive_em,macro,127,121,0.9425545007032349,0.9063201364574917,0.9746835443037974,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.7792171482843824,0.7298573470037643,0.8297632446921147,
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.8894183924272561,0.8248481225257966,0.9555770452043894,
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,gpu_s,macro,127,121,0.8343177703558192,0.7940402957553931,0.8755731453397747,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,regret,hotpot,79,76,0.08016877637130801,0.029914529914529912,0.1385281385281385,
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,regret,2wiki,48,45,0.03472222222222222,0.0,0.08180031446540822,
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,regret,macro,127,121,0.05744549929676511,0.02531645569620253,0.09367986354250829,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,harm,hotpot,79,76,0.08016877637130801,0.029914529914529912,0.1385281385281385,
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,harm,2wiki,48,45,0.03472222222222222,0.0,0.08180031446540822,
strong,1.0,INFO_RANDOM,base_correct,pooled_seeds,harm,macro,127,121,0.05744549929676511,0.02531645569620253,0.09367986354250829,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,em,hotpot,79,76,0.9324894514767931,0.8815789473684209,0.975,
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,em,2wiki,48,45,0.9444444444444443,0.8840579710144929,0.9927536231884058,
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,em,macro,127,121,0.9384669479606187,0.9001701828410689,0.9719598181526323,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,f1,hotpot,79,76,0.950267229254571,0.9063290057340689,0.9856688746438746,
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,f1,2wiki,48,45,0.9461294934640523,0.8865234668335419,0.9927536231884058,
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,f1,macro,127,121,0.9481983613593117,0.9122670718076261,0.9786470389770574,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.9324894514767931,0.8815789473684209,0.975,
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.9444444444444443,0.8840579710144929,0.9927536231884058,
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,extractive_em,macro,127,121,0.9384669479606187,0.9001701828410689,0.9719598181526323,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.8748975504480089,0.8344673786283466,0.9140929150353453,
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.9492033878860356,0.8809534352247463,1.0203785430547618,
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,gpu_s,macro,127,121,0.9120504691670223,0.8715651869402689,0.9526966528604436,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,regret,hotpot,79,76,0.06751054852320675,0.024999999999999998,0.11842105263157894,
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,regret,2wiki,48,45,0.05555555555555555,0.007246376811594202,0.11594202898550723,
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,regret,macro,127,121,0.06153305203938115,0.028040181847367455,0.09982981715893106,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,harm,hotpot,79,76,0.06751054852320675,0.024999999999999998,0.11842105263157894,
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,harm,2wiki,48,45,0.05555555555555555,0.007246376811594202,0.11594202898550723,
strong,1.0,INFO_NOOP,base_correct,pooled_seeds,harm,macro,127,121,0.06153305203938115,0.028040181847367455,0.09982981715893106,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,base_correct,pooled_seeds,em,hotpot,79,76,0.9324894514767931,0.8831168831168831,0.9746835443037974,
strong,1.0,INFO_GAP,base_correct,pooled_seeds,em,2wiki,48,45,0.9444444444444443,0.8775510204081632,0.9930555555555555,
strong,1.0,INFO_GAP,base_correct,pooled_seeds,em,macro,127,121,0.9384669479606187,0.898093872471247,0.9724876090093482,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,base_correct,pooled_seeds,f1,hotpot,79,76,0.9539803094233474,0.9145988495798623,0.9851856368563686,
strong,1.0,INFO_GAP,base_correct,pooled_seeds,f1,2wiki,48,45,0.947048611111111,0.8852040816326532,0.9930555555555555,
strong,1.0,INFO_GAP,base_correct,pooled_seeds,f1,macro,127,121,0.9505144602672293,0.9150926403095104,0.9799734892609177,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.9324894514767931,0.8831168831168831,0.9746835443037974,
strong,1.0,INFO_GAP,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.9444444444444443,0.8775510204081632,0.9930555555555555,
strong,1.0,INFO_GAP,base_correct,pooled_seeds,extractive_em,macro,127,121,0.9384669479606187,0.898093872471247,0.9724876090093482,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.9348457777769632,0.8994057192141024,0.9690693069131037,
strong,1.0,INFO_GAP,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.9754967651862191,0.916356703844991,1.0386308329661307,
strong,1.0,INFO_GAP,base_correct,pooled_seeds,gpu_s,macro,127,121,0.9551712714815912,0.9207769169391757,0.9911985312363274,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,base_correct,pooled_seeds,regret,hotpot,79,76,0.06751054852320675,0.02531645569620253,0.11688311688311687,
strong,1.0,INFO_GAP,base_correct,pooled_seeds,regret,2wiki,48,45,0.05555555555555555,0.006944444444444444,0.12244897959183672,
strong,1.0,INFO_GAP,base_correct,pooled_seeds,regret,macro,127,121,0.06153305203938115,0.027512390990651857,0.10190612752875289,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,base_correct,pooled_seeds,harm,hotpot,79,76,0.06751054852320675,0.02531645569620253,0.11688311688311687,
strong,1.0,INFO_GAP,base_correct,pooled_seeds,harm,2wiki,48,45,0.05555555555555555,0.006944444444444444,0.12244897959183672,
strong,1.0,INFO_GAP,base_correct,pooled_seeds,harm,macro,127,121,0.06153305203938115,0.027512390990651857,0.10190612752875289,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,base_correct,pooled_seeds,em,hotpot,79,76,0.9240506329113924,0.8683127572016462,0.97119341563786,
strong,1.0,INFO_META,base_correct,pooled_seeds,em,2wiki,48,45,0.9444444444444443,0.8819444444444443,0.9927536231884058,
strong,1.0,INFO_META,base_correct,pooled_seeds,em,macro,127,121,0.9342475386779183,0.8939286216596344,0.9696932065311984,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,base_correct,pooled_seeds,f1,hotpot,79,76,0.9446132208157525,0.8973886396011395,0.9822785175443405,
strong,1.0,INFO_META,base_correct,pooled_seeds,f1,2wiki,48,45,0.9469975490196078,0.8895617070357557,0.9927536231884058,
strong,1.0,INFO_META,base_correct,pooled_seeds,f1,macro,127,121,0.9458053849176802,0.9101558721405227,0.9762150212699249,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.9240506329113924,0.8683127572016462,0.97119341563786,
strong,1.0,INFO_META,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.9444444444444443,0.8819444444444443,0.9927536231884058,
strong,1.0,INFO_META,base_correct,pooled_seeds,extractive_em,macro,127,121,0.9342475386779183,0.8939286216596344,0.9696932065311984,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.5079295633111455,0.48720685929952545,0.5295576917421838,
strong,1.0,INFO_META,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.6130945703765035,0.5730011162905114,0.6559845492811816,
strong,1.0,INFO_META,base_correct,pooled_seeds,gpu_s,macro,127,121,0.5605120668438245,0.5381630759655276,0.5845724850568855,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,base_correct,pooled_seeds,regret,hotpot,79,76,0.0759493670886076,0.028806584362139915,0.1316872427983539,
strong,1.0,INFO_META,base_correct,pooled_seeds,regret,2wiki,48,45,0.05555555555555555,0.007246376811594202,0.11805555555555554,
strong,1.0,INFO_META,base_correct,pooled_seeds,regret,macro,127,121,0.06575246132208157,0.030306793468801475,0.10607137834036562,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,base_correct,pooled_seeds,harm,hotpot,79,76,0.0759493670886076,0.028806584362139915,0.1316872427983539,
strong,1.0,INFO_META,base_correct,pooled_seeds,harm,2wiki,48,45,0.05555555555555555,0.007246376811594202,0.11805555555555554,
strong,1.0,INFO_META,base_correct,pooled_seeds,harm,macro,127,121,0.06575246132208157,0.030306793468801475,0.10607137834036562,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,base_correct,pooled_seeds,em,hotpot,79,76,0.8396624472573839,0.7637130801687763,0.9090909090909091,
strong,1.0,PROBE_REUSE,base_correct,pooled_seeds,em,2wiki,48,45,0.923611111111111,0.8562091503267973,0.985185185185185,
strong,1.0,PROBE_REUSE,base_correct,pooled_seeds,em,macro,127,121,0.8816367791842474,0.8328343972661617,0.9291155928060066,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,base_correct,pooled_seeds,f1,hotpot,79,76,0.8556962025316455,0.7861762889780797,0.9199134199134199,
strong,1.0,PROBE_REUSE,base_correct,pooled_seeds,f1,2wiki,48,45,0.9253472222222222,0.86,0.985185185185185,
strong,1.0,PROBE_REUSE,base_correct,pooled_seeds,f1,macro,127,121,0.8905217123769338,0.8447187638078827,0.9350015328874024,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.8396624472573839,0.7637130801687763,0.9090909090909091,
strong,1.0,PROBE_REUSE,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.923611111111111,0.8562091503267973,0.985185185185185,
strong,1.0,PROBE_REUSE,base_correct,pooled_seeds,extractive_em,macro,127,121,0.8816367791842474,0.8328343972661617,0.9291155928060066,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.7624437896790099,0.7138967184217515,0.8131944099342515,
strong,1.0,PROBE_REUSE,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.9079813394310826,0.8407131729358008,0.978159665342599,
strong,1.0,PROBE_REUSE,base_correct,pooled_seeds,gpu_s,macro,127,121,0.8352125645550463,0.7936637878828049,0.8786662790230535,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,PROBE_REUSE,base_correct,pooled_seeds,harm,hotpot,79,76,0.16033755274261602,0.0909090909090909,0.2362869198312236,
strong,1.0,PROBE_REUSE,base_correct,pooled_seeds,harm,2wiki,48,45,0.07638888888888888,0.014814814814814814,0.1437908496732026,
strong,1.0,PROBE_REUSE,base_correct,pooled_seeds,harm,macro,127,121,0.11836322081575246,0.07088440719399337,0.16716560273383815,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,base_correct,pooled_seeds,em,hotpot,79,76,0.9198312236286921,0.8632478632478632,0.9674796747967479,
strong,1.0,TWO_ANSWER,base_correct,pooled_seeds,em,2wiki,48,45,0.9583333333333334,0.9097222222222222,0.9930555555555557,
strong,1.0,TWO_ANSWER,base_correct,pooled_seeds,em,macro,127,121,0.9390822784810127,0.9024992519735167,0.971437512505002,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,base_correct,pooled_seeds,f1,hotpot,79,76,0.9439943741209563,0.9012243055555553,0.9791666666666666,
strong,1.0,TWO_ANSWER,base_correct,pooled_seeds,f1,2wiki,48,45,0.9609375,0.9174679487179488,0.9930555555555557,
strong,1.0,TWO_ANSWER,base_correct,pooled_seeds,f1,macro,127,121,0.9524659370604782,0.9227498866213152,0.978537623066104,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.9198312236286921,0.8632478632478632,0.9674796747967479,
strong,1.0,TWO_ANSWER,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.9583333333333334,0.9097222222222222,0.9930555555555557,
strong,1.0,TWO_ANSWER,base_correct,pooled_seeds,extractive_em,macro,127,121,0.9390822784810127,0.9024992519735167,0.971437512505002,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.6168153397002886,0.5911794574702678,0.6438896220225531,
strong,1.0,TWO_ANSWER,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.7664612133262318,0.7137480386519997,0.8198316986480375,
strong,1.0,TWO_ANSWER,base_correct,pooled_seeds,gpu_s,macro,127,121,0.6916382765132603,0.6623882324372937,0.7216583898946142,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,TWO_ANSWER,base_correct,pooled_seeds,harm,hotpot,79,76,0.08016877637130801,0.03252032520325203,0.13675213675213674,
strong,1.0,TWO_ANSWER,base_correct,pooled_seeds,harm,2wiki,48,45,0.041666666666666664,0.006944444444444444,0.09027777777777778,
strong,1.0,TWO_ANSWER,base_correct,pooled_seeds,harm,macro,127,121,0.06091772151898733,0.028562487494997995,0.09750074802648331,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,base_correct,pooled_seeds,em,hotpot,79,76,0.9746835443037974,0.9358974358974359,1.0,
strong,1.0,UNION_RAW,base_correct,pooled_seeds,em,2wiki,48,45,0.9791666666666666,0.9375,1.0,
strong,1.0,UNION_RAW,base_correct,pooled_seeds,em,macro,127,121,0.976925105485232,0.9483012636872931,1.0,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,base_correct,pooled_seeds,f1,hotpot,79,76,0.9789029535864978,0.9451476793248944,1.0,
strong,1.0,UNION_RAW,base_correct,pooled_seeds,f1,2wiki,48,45,0.9791666666666666,0.9375,1.0,
strong,1.0,UNION_RAW,base_correct,pooled_seeds,f1,macro,127,121,0.9790348101265822,0.9522877999134127,1.0,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.9746835443037974,0.9358974358974359,1.0,
strong,1.0,UNION_RAW,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.9791666666666666,0.9375,1.0,
strong,1.0,UNION_RAW,base_correct,pooled_seeds,extractive_em,macro,127,121,0.976925105485232,0.9483012636872931,1.0,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.48052784482479866,0.46195715311434543,0.5006347771156556,
strong,1.0,UNION_RAW,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.5813500959460639,0.5345520982458138,0.63376541005344,
strong,1.0,UNION_RAW,base_correct,pooled_seeds,gpu_s,macro,127,121,0.5309389703854313,0.5056793550222376,0.5580714980188247,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,UNION_RAW,base_correct,pooled_seeds,harm,hotpot,79,76,0.02531645569620253,0.0,0.0641025641025641,
strong,1.0,UNION_RAW,base_correct,pooled_seeds,harm,2wiki,48,45,0.020833333333333332,0.0,0.0625,
strong,1.0,UNION_RAW,base_correct,pooled_seeds,harm,macro,127,121,0.02307489451476793,0.0,0.05169873631270689,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,base_correct,pooled_seeds,em,hotpot,79,76,0.9873417721518988,0.961038961038961,1.0,
strong,1.0,UNION_VERIFY,base_correct,pooled_seeds,em,2wiki,48,45,0.9791666666666666,0.9375,1.0,
strong,1.0,UNION_VERIFY,base_correct,pooled_seeds,em,macro,127,121,0.9832542194092827,0.9568866138560688,1.0,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,base_correct,pooled_seeds,f1,hotpot,79,76,0.9873417721518988,0.961038961038961,1.0,
strong,1.0,UNION_VERIFY,base_correct,pooled_seeds,f1,2wiki,48,45,0.9791666666666666,0.9375,1.0,
strong,1.0,UNION_VERIFY,base_correct,pooled_seeds,f1,macro,127,121,0.9832542194092827,0.9568866138560688,1.0,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.9873417721518988,0.961038961038961,1.0,
strong,1.0,UNION_VERIFY,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.9791666666666666,0.9375,1.0,
strong,1.0,UNION_VERIFY,base_correct,pooled_seeds,extractive_em,macro,127,121,0.9832542194092827,0.9568866138560688,1.0,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.4816557206129713,0.46302366138140816,0.5018247359739922,
strong,1.0,UNION_VERIFY,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.5831090440888375,0.5359730631477724,0.6357973470039194,
strong,1.0,UNION_VERIFY,base_correct,pooled_seeds,gpu_s,macro,127,121,0.5323823823509044,0.5069408478825481,0.5596610255037514,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,UNION_VERIFY,base_correct,pooled_seeds,harm,hotpot,79,76,0.012658227848101266,0.0,0.03896103896103896,
strong,1.0,UNION_VERIFY,base_correct,pooled_seeds,harm,2wiki,48,45,0.020833333333333332,0.0,0.0625,
strong,1.0,UNION_VERIFY,base_correct,pooled_seeds,harm,macro,127,121,0.0167457805907173,0.0,0.043113386143931245,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,em,hotpot,79,76,0.9113924050632911,0.8441558441558441,0.963855421686747,
strong,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,em,2wiki,48,45,0.9375,0.8627450980392157,1.0,
strong,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,em,macro,127,121,0.9244462025316456,0.8749974750875303,0.9665317419131638,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,f1,hotpot,79,76,0.9351898734177214,0.8801646090534978,0.9808333333333333,
strong,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,f1,2wiki,48,45,0.9401041666666666,0.8695652173913043,1.0,
strong,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,f1,macro,127,121,0.937647020042194,0.8940927653956319,0.975190286186021,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.9113924050632911,0.8441558441558441,0.963855421686747,
strong,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.9375,0.8627450980392157,1.0,
strong,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,extractive_em,macro,127,121,0.9244462025316456,0.8749974750875303,0.9665317419131638,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.6760594710558461,0.6458325494738285,0.7046348799388809,
strong,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.7322776679667315,0.6892425874595242,0.7756741106584267,
strong,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,gpu_s,macro,127,121,0.7041685695112888,0.6777526096256162,0.7297365068294495,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,harm,hotpot,79,76,0.08860759493670886,0.03614457831325301,0.15584415584415584,
strong,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,harm,2wiki,48,45,0.0625,0.0,0.13725490196078433,
strong,1.0,FREE_GAP_RAW,base_correct,pooled_seeds,harm,macro,127,121,0.07555379746835443,0.03346825808683619,0.12500252491246966,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,em,hotpot,79,76,0.9324894514767931,0.8744588744588744,0.9789095464135021,
strong,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,em,2wiki,48,45,0.9513888888888888,0.8888888888888888,1.0,
strong,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,em,macro,127,121,0.941939170182841,0.9010625204926178,0.9774534388652016,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,f1,hotpot,79,76,0.9545428973277076,0.908610933048433,0.9886075036075036,
strong,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,f1,2wiki,48,45,0.9539930555555555,0.8946078431372549,1.0,
strong,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,f1,macro,127,121,0.9542679764416315,0.9185838702279153,0.9843776595744681,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.9324894514767931,0.8744588744588744,0.9789095464135021,
strong,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.9513888888888888,0.8888888888888888,1.0,
strong,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,extractive_em,macro,127,121,0.941939170182841,0.9010625204926178,0.9774534388652016,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.6777981994378798,0.6475680601602841,0.7064442915367496,
strong,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.7349057730358229,0.6915249861027544,0.7785565679745504,
strong,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,gpu_s,macro,127,121,0.7063519862368514,0.6798501736331981,0.7319919525289836,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,harm,hotpot,79,76,0.06751054852320675,0.021090453586497894,0.12554112554112554,
strong,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,harm,2wiki,48,45,0.048611111111111105,0.0,0.1111111111111111,
strong,1.0,FREE_GAP_VERIFY,base_correct,pooled_seeds,harm,macro,127,121,0.058060829817158925,0.022546561134798408,0.0989374795073823,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,base_correct,pooled_seeds,em,hotpot,79,76,0.9240506329113924,0.8607594936708861,0.975,
strong,1.0,FIXED_SELECTED,base_correct,pooled_seeds,em,2wiki,48,45,0.9166666666666666,0.8163265306122449,1.0,
strong,1.0,FIXED_SELECTED,base_correct,pooled_seeds,em,macro,127,121,0.9203586497890295,0.860504921053134,0.9701388888888889,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,base_correct,pooled_seeds,f1,hotpot,79,76,0.9478481012658228,0.8984615384615384,0.9871794871794872,
strong,1.0,FIXED_SELECTED,base_correct,pooled_seeds,f1,2wiki,48,45,0.9192708333333334,0.8214285714285714,1.0,
strong,1.0,FIXED_SELECTED,base_correct,pooled_seeds,f1,macro,127,121,0.9335594672995781,0.8793858508634524,0.9778481469304254,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.9240506329113924,0.8607594936708861,0.975,
strong,1.0,FIXED_SELECTED,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.9166666666666666,0.8163265306122449,1.0,
strong,1.0,FIXED_SELECTED,base_correct,pooled_seeds,extractive_em,macro,127,121,0.9203586497890295,0.860504921053134,0.9701388888888889,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.5005027236773548,0.4785298907561722,0.5241942263359868,
strong,1.0,FIXED_SELECTED,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.5851179337592233,0.545553611986641,0.6270283887255851,
strong,1.0,FIXED_SELECTED,base_correct,pooled_seeds,gpu_s,macro,127,121,0.542810328718289,0.5199683307245498,0.5664583845293899,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED,base_correct,pooled_seeds,harm,hotpot,79,76,0.0759493670886076,0.025,0.13924050632911392,
strong,1.0,FIXED_SELECTED,base_correct,pooled_seeds,harm,2wiki,48,45,0.08333333333333333,0.0,0.1836734693877551,
strong,1.0,FIXED_SELECTED,base_correct,pooled_seeds,harm,macro,127,121,0.07964135021097046,0.02986111111111111,0.1394950789468659,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,em,hotpot,79,76,0.9493670886075949,0.9004329004329006,0.9875,
strong,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,em,2wiki,48,45,0.9722222222222222,0.9251700680272108,1.0,
strong,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,em,macro,127,121,0.9607946554149085,0.9276018099547512,0.9881205673758865,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,f1,hotpot,79,76,0.9661603375527428,0.9297348740440845,0.9936666666666667,
strong,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,f1,2wiki,48,45,0.9748263888888888,0.9328231292517006,1.0,
strong,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,f1,macro,127,121,0.9704933632208158,0.9441605286018729,0.9920039751396891,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.9493670886075949,0.9004329004329006,0.9875,
strong,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.9722222222222222,0.9251700680272108,1.0,
strong,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,extractive_em,macro,127,121,0.9607946554149085,0.9276018099547512,0.9881205673758865,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.5022316667428344,0.4802069913027622,0.5259715342374859,
strong,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.5873221704067512,0.5474801490108289,0.6294721982095266,
strong,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,gpu_s,macro,127,121,0.5447769185747928,0.5217799703435219,0.5685824234030115,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,harm,hotpot,79,76,0.05063291139240506,0.0125,0.09956709956709955,
strong,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,harm,2wiki,48,45,0.027777777777777776,0.0,0.07482993197278912,
strong,1.0,FIXED_SELECTED_VERIFY,base_correct,pooled_seeds,harm,macro,127,121,0.03920534458509142,0.011879432624113475,0.07239819004524886,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,base_correct,pooled_seeds,em,hotpot,79,76,0.9493670886075949,0.8961038961038961,0.9876543209876543,
strong,1.0,FIXED_A1,base_correct,pooled_seeds,em,2wiki,48,45,0.8958333333333334,0.7872340425531915,0.9791666666666666,
strong,1.0,FIXED_A1,base_correct,pooled_seeds,em,macro,127,121,0.9226002109704641,0.863363746180069,0.9728375527426161,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,base_correct,pooled_seeds,f1,hotpot,79,76,0.9630379746835442,0.9208436181434599,0.9957805907172994,
strong,1.0,FIXED_A1,base_correct,pooled_seeds,f1,2wiki,48,45,0.8982843137254902,0.7935270827788129,0.9791666666666666,
strong,1.0,FIXED_A1,base_correct,pooled_seeds,f1,macro,127,121,0.9306611442045172,0.8752052759394897,0.9775229166666667,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.9493670886075949,0.8961038961038961,0.9876543209876543,
strong,1.0,FIXED_A1,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.8958333333333334,0.7872340425531915,0.9791666666666666,
strong,1.0,FIXED_A1,base_correct,pooled_seeds,extractive_em,macro,127,121,0.9226002109704641,0.863363746180069,0.9728375527426161,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.2063091559599366,0.18894144327435572,0.22486108028306862,
strong,1.0,FIXED_A1,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.2606632381165885,0.23262841453901326,0.2892096368882127,
strong,1.0,FIXED_A1,base_correct,pooled_seeds,gpu_s,macro,127,121,0.23348619703826254,0.21691844229694468,0.2501967531759715,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1,base_correct,pooled_seeds,harm,hotpot,79,76,0.05063291139240506,0.012345679012345678,0.1038961038961039,
strong,1.0,FIXED_A1,base_correct,pooled_seeds,harm,2wiki,48,45,0.10416666666666667,0.020833333333333332,0.2127659574468085,
strong,1.0,FIXED_A1,base_correct,pooled_seeds,harm,macro,127,121,0.07739978902953587,0.027162447257383964,0.13663625381993105,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,em,hotpot,79,76,0.9578059071729959,0.9090909090909091,0.9957805907172996,
strong,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,em,2wiki,48,45,0.9652777777777778,0.9078014184397164,1.0,
strong,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,em,macro,127,121,0.9615418424753868,0.9254566998372546,0.9907717254690728,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,f1,hotpot,79,76,0.9686638537271448,0.9288888888888889,0.9971870604781996,
strong,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,f1,2wiki,48,45,0.9652777777777778,0.9078014184397164,1.0,
strong,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,f1,macro,127,121,0.9669708157524612,0.9329537318473489,0.9923633283132529,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.9578059071729959,0.9090909090909091,0.9957805907172996,
strong,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.9652777777777778,0.9078014184397164,1.0,
strong,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,extractive_em,macro,127,121,0.9615418424753868,0.9254566998372546,0.9907717254690728,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.20807155271410369,0.19065314390588398,0.22666845993721882,
strong,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.26285614232568255,0.23477097182684434,0.2915984516632212,
strong,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,gpu_s,macro,127,121,0.23546384751989313,0.2188309787201586,0.2522805475531831,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,harm,hotpot,79,76,0.042194092827004225,0.004219409282700422,0.09090909090909091,
strong,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,harm,2wiki,48,45,0.03472222222222222,0.0,0.09219858156028368,
strong,1.0,FIXED_A1_VERIFY,base_correct,pooled_seeds,harm,macro,127,121,0.03845815752461322,0.009228274530927371,0.07454330016274535,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,base_correct,pooled_seeds,em,hotpot,79,76,0.9240506329113924,0.8589743589743589,0.975,
strong,1.0,FIXED_A2,base_correct,pooled_seeds,em,2wiki,48,45,0.9583333333333334,0.8958333333333334,1.0,
strong,1.0,FIXED_A2,base_correct,pooled_seeds,em,macro,127,121,0.941191983122363,0.8984928264954534,0.977012987012987,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,base_correct,pooled_seeds,f1,hotpot,79,76,0.9514767932489451,0.9059829059829061,0.9875,
strong,1.0,FIXED_A2,base_correct,pooled_seeds,f1,2wiki,48,45,0.9583333333333334,0.8958333333333334,1.0,
strong,1.0,FIXED_A2,base_correct,pooled_seeds,f1,macro,127,121,0.9549050632911392,0.9179154899821359,0.9854696539145001,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.9240506329113924,0.8589743589743589,0.975,
strong,1.0,FIXED_A2,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.9583333333333334,0.8958333333333334,1.0,
strong,1.0,FIXED_A2,base_correct,pooled_seeds,extractive_em,macro,127,121,0.941191983122363,0.8984928264954534,0.977012987012987,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.23123248368206936,0.21643322518777883,0.24709395235275952,
strong,1.0,FIXED_A2,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.29563654229302,0.26610435228429374,0.325833062098598,
strong,1.0,FIXED_A2,base_correct,pooled_seeds,gpu_s,macro,127,121,0.26343451298754467,0.24714824051128997,0.28020366213811226,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2,base_correct,pooled_seeds,harm,hotpot,79,76,0.0759493670886076,0.025,0.14102564102564102,
strong,1.0,FIXED_A2,base_correct,pooled_seeds,harm,2wiki,48,45,0.041666666666666664,0.0,0.10416666666666667,
strong,1.0,FIXED_A2,base_correct,pooled_seeds,harm,macro,127,121,0.058808016877637134,0.022987012987012986,0.10150717350454662,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,em,hotpot,79,76,0.9451476793248944,0.8930041152263376,0.9875,
strong,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,em,2wiki,48,45,0.9791666666666666,0.9375,1.0,
strong,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,em,macro,127,121,0.9621571729957805,0.9287179487179487,0.989451476793249,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,f1,hotpot,79,76,0.9627285513361463,0.9247538677918425,0.9920974310776937,
strong,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,f1,2wiki,48,45,0.9791666666666666,0.9375,1.0,
strong,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,f1,macro,127,121,0.9709476090014064,0.9424131020534323,0.9935064935064934,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,extractive_em,hotpot,79,76,0.9451476793248944,0.8930041152263376,0.9875,
strong,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,extractive_em,2wiki,48,45,0.9791666666666666,0.9375,1.0,
strong,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,extractive_em,macro,127,121,0.9621571729957805,0.9287179487179487,0.989451476793249,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,gpu_s,hotpot,79,76,0.23300459561909437,0.21816533624677142,0.24886613739369068,
strong,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,gpu_s,2wiki,48,45,0.2978043530041075,0.2680589361872008,0.3282887922007182,
strong,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,gpu_s,macro,127,121,0.26540447431160097,0.24899315392065174,0.28227166976007534,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,harm,hotpot,79,76,0.05485232067510548,0.0125,0.10699588477366255,
strong,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,harm,2wiki,48,45,0.020833333333333332,0.0,0.0625,
strong,1.0,FIXED_A2_VERIFY,base_correct,pooled_seeds,harm,macro,127,121,0.037842827004219405,0.010548523206751054,0.07128205128205128,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_O,yes_no,pooled_seeds,em,2wiki,53,53,0.7421383647798743,0.628930817610063,0.8427672955974842,
strong,1.0,INFO_O,yes_no,pooled_seeds,em,macro,63,63,0.8710691823899371,0.8144654088050315,0.921383647798742,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_O,yes_no,pooled_seeds,f1,2wiki,53,53,0.7421383647798743,0.628930817610063,0.8427672955974842,
strong,1.0,INFO_O,yes_no,pooled_seeds,f1,macro,63,63,0.8710691823899371,0.8144654088050315,0.921383647798742,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_O,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.7421383647798743,0.628930817610063,0.8427672955974842,
strong,1.0,INFO_O,yes_no,pooled_seeds,extractive_em,macro,63,63,0.8710691823899371,0.8144654088050315,0.921383647798742,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.4757055629573167,0.42619761692259067,0.5345885328382275,
strong,1.0,INFO_O,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.5633026220734949,0.5337946829627299,0.5949884112538536,
strong,1.0,INFO_O,yes_no,pooled_seeds,gpu_s,macro,63,63,0.5195040925154057,0.4900995863550964,0.5518795534844091,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,yes_no,pooled_seeds,regret,hotpot,10,10,0.0,0.0,0.0,
strong,1.0,INFO_O,yes_no,pooled_seeds,regret,2wiki,53,53,0.14465408805031446,0.06918238993710692,0.23270440251572325,
strong,1.0,INFO_O,yes_no,pooled_seeds,regret,macro,63,63,0.07232704402515723,0.03459119496855346,0.11635220125786162,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,top50_complete,pooled_seeds,em,hotpot,93,87,0.7096774193548387,0.6236559139784946,0.7929824561403508,
strong,1.0,INFO_O,top50_complete,pooled_seeds,em,2wiki,39,39,0.6837606837606838,0.547008547008547,0.811965811965812,
strong,1.0,INFO_O,top50_complete,pooled_seeds,em,macro,132,126,0.6967190515577613,0.6152936403456756,0.7753037798554102,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,top50_complete,pooled_seeds,f1,hotpot,93,87,0.7917346532400298,0.7200634675344497,0.8576409561092918,
strong,1.0,INFO_O,top50_complete,pooled_seeds,f1,2wiki,39,39,0.7008547008547008,0.5641025641025641,0.8290598290598289,
strong,1.0,INFO_O,top50_complete,pooled_seeds,f1,macro,132,126,0.7462946770473653,0.6694824089880881,0.8178792983307397,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.7096774193548387,0.6236559139784946,0.7929824561403508,
strong,1.0,INFO_O,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.6837606837606838,0.547008547008547,0.811965811965812,
strong,1.0,INFO_O,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.6967190515577613,0.6152936403456756,0.7753037798554102,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.5009533060162452,0.4819178675727465,0.520545436444904,
strong,1.0,INFO_O,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.5622800018421585,0.5295904703769365,0.5979298744230245,
strong,1.0,INFO_O,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.5316166539292019,0.5120195290911328,0.5521652799652141,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,top50_complete,pooled_seeds,regret,hotpot,93,87,0.11827956989247312,0.06529209621993126,0.17753623188405795,
strong,1.0,INFO_O,top50_complete,pooled_seeds,regret,2wiki,39,39,0.05982905982905983,0.017094017094017092,0.11965811965811965,
strong,1.0,INFO_O,top50_complete,pooled_seeds,regret,macro,132,126,0.08905431486076648,0.05267521067836635,0.13051336927741417,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_TARGET,yes_no,pooled_seeds,em,2wiki,53,53,0.7924528301886793,0.6855345911949686,0.8867924528301887,
strong,1.0,INFO_TARGET,yes_no,pooled_seeds,em,macro,63,63,0.8962264150943396,0.8427672955974843,0.9433962264150944,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_TARGET,yes_no,pooled_seeds,f1,2wiki,53,53,0.7924528301886793,0.6855345911949686,0.8867924528301887,
strong,1.0,INFO_TARGET,yes_no,pooled_seeds,f1,macro,63,63,0.8962264150943396,0.8427672955974843,0.9433962264150944,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_TARGET,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.7924528301886793,0.6855345911949686,0.8867924528301887,
strong,1.0,INFO_TARGET,yes_no,pooled_seeds,extractive_em,macro,63,63,0.8962264150943396,0.8427672955974843,0.9433962264150944,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.7170292470204165,0.5785132220592398,0.8788439443120599,
strong,1.0,INFO_TARGET,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.863982869953089,0.8095637009474815,0.9180134868149087,
strong,1.0,INFO_TARGET,yes_no,pooled_seeds,gpu_s,macro,63,63,0.7905060584867527,0.7158626640181364,0.875062276065455,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,yes_no,pooled_seeds,regret,hotpot,10,10,0.0,0.0,0.0,
strong,1.0,INFO_TARGET,yes_no,pooled_seeds,regret,2wiki,53,53,0.09433962264150944,0.031446540880503145,0.16352201257861634,
strong,1.0,INFO_TARGET,yes_no,pooled_seeds,regret,macro,63,63,0.04716981132075472,0.015723270440251572,0.08176100628930817,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,top50_complete,pooled_seeds,em,hotpot,93,87,0.7347670250896057,0.6520146520146519,0.8156028368794325,
strong,1.0,INFO_TARGET,top50_complete,pooled_seeds,em,2wiki,39,39,0.6837606837606837,0.5384615384615384,0.8205128205128205,
strong,1.0,INFO_TARGET,top50_complete,pooled_seeds,em,macro,132,126,0.7092638544251446,0.6274125381462338,0.7883943341604631,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,top50_complete,pooled_seeds,f1,hotpot,93,87,0.815151618592479,0.7470286717011876,0.8789381454904596,
strong,1.0,INFO_TARGET,top50_complete,pooled_seeds,f1,2wiki,39,39,0.7008547008547008,0.5641025641025641,0.8290598290598289,
strong,1.0,INFO_TARGET,top50_complete,pooled_seeds,f1,macro,132,126,0.7580031597235899,0.680012273357386,0.8302993057915738,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.7347670250896057,0.6520146520146519,0.8156028368794325,
strong,1.0,INFO_TARGET,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.6837606837606837,0.5384615384615384,0.8205128205128205,
strong,1.0,INFO_TARGET,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.7092638544251446,0.6274125381462338,0.7883943341604631,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.7794496098068487,0.7310566817811892,0.8267631359778337,
strong,1.0,INFO_TARGET,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.8274300536883135,0.7668058550196696,0.8892945522826672,
strong,1.0,INFO_TARGET,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.803439831747581,0.7637496420021845,0.8432257316272613,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,top50_complete,pooled_seeds,regret,hotpot,93,87,0.09318996415770608,0.04710144927536231,0.1453900709219858,
strong,1.0,INFO_TARGET,top50_complete,pooled_seeds,regret,2wiki,39,39,0.05982905982905983,0.008547008547008546,0.1282051282051282,
strong,1.0,INFO_TARGET,top50_complete,pooled_seeds,regret,macro,132,126,0.07650951199338296,0.039734497181305686,0.11906937625022727,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_RANDOM,yes_no,pooled_seeds,em,2wiki,53,53,0.7924528301886791,0.6918238993710691,0.8805031446540882,
strong,1.0,INFO_RANDOM,yes_no,pooled_seeds,em,macro,63,63,0.8962264150943395,0.8459119496855345,0.9402515723270441,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_RANDOM,yes_no,pooled_seeds,f1,2wiki,53,53,0.7924528301886791,0.6918238993710691,0.8805031446540882,
strong,1.0,INFO_RANDOM,yes_no,pooled_seeds,f1,macro,63,63,0.8962264150943395,0.8459119496855345,0.9402515723270441,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_RANDOM,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.7924528301886791,0.6918238993710691,0.8805031446540882,
strong,1.0,INFO_RANDOM,yes_no,pooled_seeds,extractive_em,macro,63,63,0.8962264150943395,0.8459119496855345,0.9402515723270441,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.7315855797026032,0.6219231226790873,0.8433939228727274,
strong,1.0,INFO_RANDOM,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.8552430124709544,0.8011577864361663,0.9111532738381086,
strong,1.0,INFO_RANDOM,yes_no,pooled_seeds,gpu_s,macro,63,63,0.7934142960867787,0.7321725544246943,0.8546887764034089,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,yes_no,pooled_seeds,regret,hotpot,10,10,0.0,0.0,0.0,
strong,1.0,INFO_RANDOM,yes_no,pooled_seeds,regret,2wiki,53,53,0.09433962264150941,0.03773584905660377,0.16352201257861632,
strong,1.0,INFO_RANDOM,yes_no,pooled_seeds,regret,macro,63,63,0.047169811320754707,0.018867924528301886,0.08176100628930816,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,top50_complete,pooled_seeds,em,hotpot,93,87,0.7096774193548387,0.6236559139784946,0.7934782608695652,
strong,1.0,INFO_RANDOM,top50_complete,pooled_seeds,em,2wiki,39,39,0.717948717948718,0.5811965811965811,0.8461538461538461,
strong,1.0,INFO_RANDOM,top50_complete,pooled_seeds,em,macro,132,126,0.7138130686517783,0.6318674823993973,0.7918559550353027,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,top50_complete,pooled_seeds,f1,hotpot,93,87,0.7894248165215909,0.7173255769447259,0.8553407738095237,
strong,1.0,INFO_RANDOM,top50_complete,pooled_seeds,f1,2wiki,39,39,0.735042735042735,0.5982905982905983,0.8632478632478632,
strong,1.0,INFO_RANDOM,top50_complete,pooled_seeds,f1,macro,132,126,0.7622337757821629,0.6844964639872823,0.8344669005987656,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.7096774193548387,0.6236559139784946,0.7934782608695652,
strong,1.0,INFO_RANDOM,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.717948717948718,0.5811965811965811,0.8461538461538461,
strong,1.0,INFO_RANDOM,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.7138130686517783,0.6318674823993973,0.7918559550353027,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.8114212941207033,0.7633507402437937,0.8588929986710014,
strong,1.0,INFO_RANDOM,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.8136124574418047,0.7526970755353622,0.8777956833748082,
strong,1.0,INFO_RANDOM,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.812516875781254,0.7739630864407557,0.8522388510044727,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,top50_complete,pooled_seeds,regret,hotpot,93,87,0.1182795698924731,0.06593406593406594,0.17407407407407405,
strong,1.0,INFO_RANDOM,top50_complete,pooled_seeds,regret,2wiki,39,39,0.02564102564102564,0.0,0.06837606837606837,
strong,1.0,INFO_RANDOM,top50_complete,pooled_seeds,regret,macro,132,126,0.07196029776674936,0.0409035409035409,0.10656197021159272,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_NOOP,yes_no,pooled_seeds,em,2wiki,53,53,0.779874213836478,0.6729559748427674,0.8742138364779874,
strong,1.0,INFO_NOOP,yes_no,pooled_seeds,em,macro,63,63,0.889937106918239,0.8364779874213837,0.9371069182389937,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_NOOP,yes_no,pooled_seeds,f1,2wiki,53,53,0.779874213836478,0.6729559748427674,0.8742138364779874,
strong,1.0,INFO_NOOP,yes_no,pooled_seeds,f1,macro,63,63,0.889937106918239,0.8364779874213837,0.9371069182389937,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_NOOP,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.779874213836478,0.6729559748427674,0.8742138364779874,
strong,1.0,INFO_NOOP,yes_no,pooled_seeds,extractive_em,macro,63,63,0.889937106918239,0.8364779874213837,0.9371069182389937,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.8121615736903104,0.7369956012215172,0.8953740233614452,
strong,1.0,INFO_NOOP,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.8924622813697866,0.8427538558339221,0.9441761246978648,
strong,1.0,INFO_NOOP,yes_no,pooled_seeds,gpu_s,macro,63,63,0.8523119275300485,0.8065069100513128,0.8995973089184237,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,yes_no,pooled_seeds,regret,hotpot,10,10,0.0,0.0,0.0,
strong,1.0,INFO_NOOP,yes_no,pooled_seeds,regret,2wiki,53,53,0.1069182389937107,0.0440251572327044,0.18238993710691823,
strong,1.0,INFO_NOOP,yes_no,pooled_seeds,regret,macro,63,63,0.05345911949685535,0.0220125786163522,0.09119496855345911,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,top50_complete,pooled_seeds,em,hotpot,93,87,0.7168458781362006,0.6329588014981273,0.7971014492753623,
strong,1.0,INFO_NOOP,top50_complete,pooled_seeds,em,2wiki,39,39,0.6837606837606837,0.5384615384615384,0.8205128205128205,
strong,1.0,INFO_NOOP,top50_complete,pooled_seeds,em,macro,132,126,0.7003032809484422,0.6172345266417432,0.7791566760531965,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,top50_complete,pooled_seeds,f1,hotpot,93,87,0.7920771462706947,0.7189122142271296,0.8597164192511011,
strong,1.0,INFO_NOOP,top50_complete,pooled_seeds,f1,2wiki,39,39,0.7008547008547008,0.564102564102564,0.8290598290598289,
strong,1.0,INFO_NOOP,top50_complete,pooled_seeds,f1,macro,132,126,0.7464659235626978,0.6661729549157361,0.8192536643856678,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.7168458781362006,0.6329588014981273,0.7971014492753623,
strong,1.0,INFO_NOOP,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.6837606837606837,0.5384615384615384,0.8205128205128205,
strong,1.0,INFO_NOOP,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.7003032809484422,0.6172345266417432,0.7791566760531965,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.888505012841916,0.8490091191231718,0.9259749086578791,
strong,1.0,INFO_NOOP,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.8860049846056444,0.8340837329707603,0.9414633993246524,
strong,1.0,INFO_NOOP,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.8872549987237801,0.8540313256848315,0.9205029748316383,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,top50_complete,pooled_seeds,regret,hotpot,93,87,0.1111111111111111,0.05781985871271585,0.17204301075268816,
strong,1.0,INFO_NOOP,top50_complete,pooled_seeds,regret,2wiki,39,39,0.059829059829059825,0.008547008547008546,0.1282051282051282,
strong,1.0,INFO_NOOP,top50_complete,pooled_seeds,regret,macro,132,126,0.08547008547008547,0.04645516811051616,0.13122003727266882,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_GAP,yes_no,pooled_seeds,em,2wiki,53,53,0.7547169811320753,0.6540880503144654,0.8490566037735849,
strong,1.0,INFO_GAP,yes_no,pooled_seeds,em,macro,63,63,0.8773584905660377,0.8270440251572326,0.9245283018867925,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_GAP,yes_no,pooled_seeds,f1,2wiki,53,53,0.7547169811320753,0.6540880503144654,0.8490566037735849,
strong,1.0,INFO_GAP,yes_no,pooled_seeds,f1,macro,63,63,0.8773584905660377,0.8270440251572326,0.9245283018867925,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_GAP,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.7547169811320753,0.6540880503144654,0.8490566037735849,
strong,1.0,INFO_GAP,yes_no,pooled_seeds,extractive_em,macro,63,63,0.8773584905660377,0.8270440251572326,0.9245283018867925,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.8553956452677369,0.7704027832147063,0.9356279869099473,
strong,1.0,INFO_GAP,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.9160958506245842,0.8717422724812628,0.9637870657046015,
strong,1.0,INFO_GAP,yes_no,pooled_seeds,gpu_s,macro,63,63,0.8857457479461606,0.836720891147608,0.9321927799705705,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,yes_no,pooled_seeds,regret,hotpot,10,10,0.0,0.0,0.0,
strong,1.0,INFO_GAP,yes_no,pooled_seeds,regret,2wiki,53,53,0.13207547169811318,0.0691823899371069,0.2075471698113207,
strong,1.0,INFO_GAP,yes_no,pooled_seeds,regret,macro,63,63,0.06603773584905659,0.03459119496855345,0.10377358490566035,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,top50_complete,pooled_seeds,em,hotpot,93,87,0.7132616487455196,0.6284722222222222,0.7943262411347517,
strong,1.0,INFO_GAP,top50_complete,pooled_seeds,em,2wiki,39,39,0.6837606837606838,0.547008547008547,0.811965811965812,
strong,1.0,INFO_GAP,top50_complete,pooled_seeds,em,macro,132,126,0.6985111662531016,0.6178266178266179,0.7747109607581868,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,top50_complete,pooled_seeds,f1,hotpot,93,87,0.7903726460715709,0.7192576425631981,0.85610542185811,
strong,1.0,INFO_GAP,top50_complete,pooled_seeds,f1,2wiki,39,39,0.7008547008547008,0.5641025641025641,0.8290598290598289,
strong,1.0,INFO_GAP,top50_complete,pooled_seeds,f1,macro,132,126,0.7456136734631358,0.6690561910197004,0.8166733277682257,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.7132616487455196,0.6284722222222222,0.7943262411347517,
strong,1.0,INFO_GAP,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.6837606837606838,0.547008547008547,0.811965811965812,
strong,1.0,INFO_GAP,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.6985111662531016,0.6178266178266179,0.7747109607581868,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.935281146213351,0.9017623244576253,0.9676562218012307,
strong,1.0,INFO_GAP,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.9374575133764617,0.8827424172390221,0.9963986299130972,
strong,1.0,INFO_GAP,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.9363693297949063,0.9036561632962571,0.9703889017769447,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,top50_complete,pooled_seeds,regret,hotpot,93,87,0.11469534050179211,0.06397306397306397,0.17037247474747472,
strong,1.0,INFO_GAP,top50_complete,pooled_seeds,regret,2wiki,39,39,0.05982905982905983,0.017094017094017092,0.11965811965811965,
strong,1.0,INFO_GAP,top50_complete,pooled_seeds,regret,macro,132,126,0.08726220016542598,0.05189255189255189,0.12722991662770763,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_META,yes_no,pooled_seeds,em,2wiki,53,53,0.7547169811320753,0.6477987421383649,0.849056603773585,
strong,1.0,INFO_META,yes_no,pooled_seeds,em,macro,63,63,0.8773584905660377,0.8238993710691824,0.9245283018867925,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_META,yes_no,pooled_seeds,f1,2wiki,53,53,0.7547169811320753,0.6477987421383649,0.849056603773585,
strong,1.0,INFO_META,yes_no,pooled_seeds,f1,macro,63,63,0.8773584905660377,0.8238993710691824,0.9245283018867925,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,INFO_META,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.7547169811320753,0.6477987421383649,0.849056603773585,
strong,1.0,INFO_META,yes_no,pooled_seeds,extractive_em,macro,63,63,0.8773584905660377,0.8238993710691824,0.9245283018867925,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.482341312972583,0.43275560538812313,0.5413044381866026,
strong,1.0,INFO_META,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.569833596911322,0.5419627926763917,0.5998635673163216,
strong,1.0,INFO_META,yes_no,pooled_seeds,gpu_s,macro,63,63,0.5260874549419525,0.49724652451373813,0.5582834398045359,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,yes_no,pooled_seeds,regret,hotpot,10,10,0.0,0.0,0.0,
strong,1.0,INFO_META,yes_no,pooled_seeds,regret,2wiki,53,53,0.13207547169811318,0.06289308176100629,0.20754716981132076,
strong,1.0,INFO_META,yes_no,pooled_seeds,regret,macro,63,63,0.06603773584905659,0.031446540880503145,0.10377358490566038,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,top50_complete,pooled_seeds,em,hotpot,93,87,0.7132616487455198,0.6272401433691756,0.796506483600305,
strong,1.0,INFO_META,top50_complete,pooled_seeds,em,2wiki,39,39,0.6837606837606838,0.547008547008547,0.811965811965812,
strong,1.0,INFO_META,top50_complete,pooled_seeds,em,macro,132,126,0.6985111662531018,0.617055561179821,0.7773494617931598,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,top50_complete,pooled_seeds,f1,hotpot,93,87,0.7962746771348923,0.7254928515075402,0.862857319223986,
strong,1.0,INFO_META,top50_complete,pooled_seeds,f1,2wiki,39,39,0.7008547008547008,0.5641025641025641,0.8290598290598289,
strong,1.0,INFO_META,top50_complete,pooled_seeds,f1,macro,132,126,0.7485646889947966,0.6718251029713448,0.8197614365355389,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.7132616487455198,0.6272401433691756,0.796506483600305,
strong,1.0,INFO_META,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.6837606837606838,0.547008547008547,0.811965811965812,
strong,1.0,INFO_META,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.6985111662531018,0.617055561179821,0.7773494617931598,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.5078341345733673,0.48886987842643254,0.5273009724733986,
strong,1.0,INFO_META,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.56635160637164,0.535191510300109,0.5995234779972326,
strong,1.0,INFO_META,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.5370928704725036,0.5184742185654271,0.556472350448923,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,top50_complete,pooled_seeds,regret,hotpot,93,87,0.11469534050179211,0.062271062271062265,0.17391304347826086,
strong,1.0,INFO_META,top50_complete,pooled_seeds,regret,2wiki,39,39,0.05982905982905983,0.017094017094017092,0.11965811965811965,
strong,1.0,INFO_META,top50_complete,pooled_seeds,regret,macro,132,126,0.08726220016542598,0.050994257478632475,0.12820625281151593,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,PROBE_REUSE,yes_no,pooled_seeds,em,2wiki,53,53,0.7484276729559748,0.6352201257861635,0.8553459119496855,
strong,1.0,PROBE_REUSE,yes_no,pooled_seeds,em,macro,63,63,0.8742138364779874,0.8176100628930818,0.9276729559748427,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,PROBE_REUSE,yes_no,pooled_seeds,f1,2wiki,53,53,0.7484276729559748,0.6352201257861635,0.8553459119496855,
strong,1.0,PROBE_REUSE,yes_no,pooled_seeds,f1,macro,63,63,0.8742138364779874,0.8176100628930818,0.9276729559748427,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,PROBE_REUSE,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.7484276729559748,0.6352201257861635,0.8553459119496855,
strong,1.0,PROBE_REUSE,yes_no,pooled_seeds,extractive_em,macro,63,63,0.8742138364779874,0.8176100628930818,0.9276729559748427,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.7190706878820764,0.5804356812992099,0.8809168138829188,
strong,1.0,PROBE_REUSE,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.8667009781677579,0.8119543942659122,0.9210105425936429,
strong,1.0,PROBE_REUSE,yes_no,pooled_seeds,gpu_s,macro,63,63,0.7928858330249171,0.7182406030689635,0.8775719710029691,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,PROBE_REUSE,top50_complete,pooled_seeds,em,hotpot,93,87,0.6523297491039426,0.5649122807017545,0.7391304347826086,
strong,1.0,PROBE_REUSE,top50_complete,pooled_seeds,em,2wiki,39,39,0.6666666666666666,0.5213675213675214,0.8034188034188033,
strong,1.0,PROBE_REUSE,top50_complete,pooled_seeds,em,macro,132,126,0.6594982078853047,0.5760376409017713,0.7393162393162394,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,top50_complete,pooled_seeds,f1,hotpot,93,87,0.7297035899186437,0.6518132784514773,0.8049584714227569,
strong,1.0,PROBE_REUSE,top50_complete,pooled_seeds,f1,2wiki,39,39,0.6723646723646723,0.5327635327635327,0.8062678062678063,
strong,1.0,PROBE_REUSE,top50_complete,pooled_seeds,f1,macro,132,126,0.701034131141658,0.6203505804495711,0.7763407752800557,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.6523297491039426,0.5649122807017545,0.7391304347826086,
strong,1.0,PROBE_REUSE,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.6666666666666666,0.5213675213675214,0.8034188034188033,
strong,1.0,PROBE_REUSE,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.6594982078853047,0.5760376409017713,0.7393162393162394,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.7818687136780912,0.7333615891671328,0.8292931890715926,
strong,1.0,PROBE_REUSE,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.8301266598197756,0.7692680512500731,0.8921663376172181,
strong,1.0,PROBE_REUSE,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.8059976867489334,0.7661928381144907,0.8458787786845282,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,TWO_ANSWER,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,TWO_ANSWER,yes_no,pooled_seeds,em,2wiki,53,53,0.7484276729559748,0.6352201257861635,0.8553459119496855,
strong,1.0,TWO_ANSWER,yes_no,pooled_seeds,em,macro,63,63,0.8742138364779874,0.8176100628930818,0.9276729559748427,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,TWO_ANSWER,yes_no,pooled_seeds,f1,2wiki,53,53,0.7484276729559748,0.6352201257861635,0.8553459119496855,
strong,1.0,TWO_ANSWER,yes_no,pooled_seeds,f1,macro,63,63,0.8742138364779874,0.8176100628930818,0.9276729559748427,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,TWO_ANSWER,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.7484276729559748,0.6352201257861635,0.8553459119496855,
strong,1.0,TWO_ANSWER,yes_no,pooled_seeds,extractive_em,macro,63,63,0.8742138364779874,0.8176100628930818,0.9276729559748427,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.5678232082980714,0.513843924083345,0.6318274707220378,
strong,1.0,TWO_ANSWER,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.7147251296045172,0.6734343950846678,0.7564339261778446,
strong,1.0,TWO_ANSWER,yes_no,pooled_seeds,gpu_s,macro,63,63,0.6412741689512943,0.6069582291416694,0.6785961546421525,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,TWO_ANSWER,top50_complete,pooled_seeds,em,hotpot,93,87,0.7025089605734767,0.6145745552434456,0.7878787878787878,
strong,1.0,TWO_ANSWER,top50_complete,pooled_seeds,em,2wiki,39,39,0.6837606837606837,0.5384615384615384,0.8205128205128205,
strong,1.0,TWO_ANSWER,top50_complete,pooled_seeds,em,macro,132,126,0.6931348221670801,0.6084036212325685,0.7737814936664158,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,top50_complete,pooled_seeds,f1,hotpot,93,87,0.7942754736303125,0.7229678440607011,0.8602494295287072,
strong,1.0,TWO_ANSWER,top50_complete,pooled_seeds,f1,2wiki,39,39,0.7008547008547008,0.5641025641025641,0.8290598290598289,
strong,1.0,TWO_ANSWER,top50_complete,pooled_seeds,f1,macro,132,126,0.7475650872425066,0.6694818276530233,0.8214687198504401,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.7025089605734767,0.6145745552434456,0.7878787878787878,
strong,1.0,TWO_ANSWER,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.6837606837606837,0.5384615384615384,0.8205128205128205,
strong,1.0,TWO_ANSWER,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.6931348221670801,0.6084036212325685,0.7737814936664158,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.6188557193069972,0.5954945276182009,0.6427957525707025,
strong,1.0,TWO_ANSWER,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.6902091167124588,0.6445408877754616,0.7386803967544823,
strong,1.0,TWO_ANSWER,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.6545324180097281,0.628216328301669,0.6820992363179258,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,UNION_RAW,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,UNION_RAW,yes_no,pooled_seeds,em,2wiki,53,53,0.6792452830188679,0.5471698113207547,0.79292452830188,
strong,1.0,UNION_RAW,yes_no,pooled_seeds,em,macro,63,63,0.8396226415094339,0.7735849056603774,0.89646226415094,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,UNION_RAW,yes_no,pooled_seeds,f1,2wiki,53,53,0.6792452830188679,0.5471698113207547,0.79292452830188,
strong,1.0,UNION_RAW,yes_no,pooled_seeds,f1,macro,63,63,0.8396226415094339,0.7735849056603774,0.89646226415094,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,UNION_RAW,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.6792452830188679,0.5471698113207547,0.79292452830188,
strong,1.0,UNION_RAW,yes_no,pooled_seeds,extractive_em,macro,63,63,0.8396226415094339,0.7735849056603774,0.89646226415094,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.480976537335373,0.4255508516738847,0.5414519813862934,
strong,1.0,UNION_RAW,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.5292116527348419,0.5015401426860241,0.5585738918549513,
strong,1.0,UNION_RAW,yes_no,pooled_seeds,gpu_s,macro,63,63,0.5050940950351075,0.4733725288131957,0.5388604686964773,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,UNION_RAW,top50_complete,pooled_seeds,em,hotpot,93,87,0.7311827956989247,0.6382978723404256,0.8191758307434852,
strong,1.0,UNION_RAW,top50_complete,pooled_seeds,em,2wiki,39,39,0.6153846153846154,0.46153846153846156,0.7692307692307693,
strong,1.0,UNION_RAW,top50_complete,pooled_seeds,em,macro,132,126,0.6732837055417701,0.5843668931874576,0.761036214644462,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,top50_complete,pooled_seeds,f1,hotpot,93,87,0.7921488308585083,0.7113725613192968,0.8656358551874854,
strong,1.0,UNION_RAW,top50_complete,pooled_seeds,f1,2wiki,39,39,0.6452991452991452,0.4914529914529915,0.7863247863247863,
strong,1.0,UNION_RAW,top50_complete,pooled_seeds,f1,macro,132,126,0.7187239880788268,0.6340820687249259,0.7988273967700871,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.7311827956989247,0.6382978723404256,0.8191758307434852,
strong,1.0,UNION_RAW,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.6153846153846154,0.46153846153846156,0.7692307692307693,
strong,1.0,UNION_RAW,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.6732837055417701,0.5843668931874576,0.761036214644462,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.47833045240002176,0.46174847683504744,0.4953216984039634,
strong,1.0,UNION_RAW,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.5226857849391542,0.492099629106412,0.556877785804245,
strong,1.0,UNION_RAW,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.500508118669588,0.48289838809676666,0.5197391793045943,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,UNION_VERIFY,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,UNION_VERIFY,yes_no,pooled_seeds,em,2wiki,53,53,0.6729559748427673,0.5471698113207547,0.7924528301886793,
strong,1.0,UNION_VERIFY,yes_no,pooled_seeds,em,macro,63,63,0.8364779874213837,0.7735849056603774,0.8962264150943396,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,UNION_VERIFY,yes_no,pooled_seeds,f1,2wiki,53,53,0.6729559748427673,0.5471698113207547,0.7924528301886793,
strong,1.0,UNION_VERIFY,yes_no,pooled_seeds,f1,macro,63,63,0.8364779874213837,0.7735849056603774,0.8962264150943396,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,UNION_VERIFY,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.6729559748427673,0.5471698113207547,0.7924528301886793,
strong,1.0,UNION_VERIFY,yes_no,pooled_seeds,extractive_em,macro,63,63,0.8364779874213837,0.7735849056603774,0.8962264150943396,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.4819732794467432,0.42642182574844933,0.5424919849984663,
strong,1.0,UNION_VERIFY,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.5306164035881628,0.5027434803404478,0.5601973885260858,
strong,1.0,UNION_VERIFY,yes_no,pooled_seeds,gpu_s,macro,63,63,0.506294841517453,0.47450247869655954,0.5401170001536711,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,UNION_VERIFY,top50_complete,pooled_seeds,em,hotpot,93,87,0.7204301075268817,0.6276595744680851,0.8105263157894737,
strong,1.0,UNION_VERIFY,top50_complete,pooled_seeds,em,2wiki,39,39,0.6153846153846154,0.46153846153846156,0.7692307692307693,
strong,1.0,UNION_VERIFY,top50_complete,pooled_seeds,em,macro,132,126,0.6679073614557486,0.5793208459377701,0.7558947924927304,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,top50_complete,pooled_seeds,f1,hotpot,93,87,0.7813961426864653,0.6984459805427546,0.8576664373614614,
strong,1.0,UNION_VERIFY,top50_complete,pooled_seeds,f1,2wiki,39,39,0.6452991452991452,0.4914529914529915,0.7863247863247863,
strong,1.0,UNION_VERIFY,top50_complete,pooled_seeds,f1,macro,132,126,0.7133476439928053,0.6285779412099287,0.7943459407996021,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.7204301075268817,0.6276595744680851,0.8105263157894737,
strong,1.0,UNION_VERIFY,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.6153846153846154,0.46153846153846156,0.7692307692307693,
strong,1.0,UNION_VERIFY,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.6679073614557486,0.5793208459377701,0.7558947924927304,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.47940742899009076,0.46279506053713826,0.49641418281895217,
strong,1.0,UNION_VERIFY,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.5240460717293542,0.49324883420212273,0.5585243950048955,
strong,1.0,UNION_VERIFY,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.5017267503597225,0.48398592526526657,0.5210278491103175,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,em,2wiki,53,53,0.7547169811320755,0.6415094339622641,0.8679245283018868,
strong,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,em,macro,63,63,0.8773584905660378,0.820754716981132,0.9339622641509434,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,f1,2wiki,53,53,0.7547169811320755,0.6415094339622641,0.8679245283018868,
strong,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,f1,macro,63,63,0.8773584905660378,0.820754716981132,0.9339622641509434,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.7547169811320755,0.6415094339622641,0.8679245283018868,
strong,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,extractive_em,macro,63,63,0.8773584905660378,0.820754716981132,0.9339622641509434,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.6105394127502223,0.5339917604511428,0.6844399163459892,
strong,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.6844639990705389,0.644831914670885,0.7249942759698592,
strong,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,gpu_s,macro,63,63,0.6475017059103806,0.6034262330955039,0.6901095443264271,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,em,hotpot,93,87,0.7634408602150538,0.6774193548387096,0.8444673539518897,
strong,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,em,2wiki,39,39,0.6923076923076923,0.5384615384615384,0.8205128205128205,
strong,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,em,macro,132,126,0.727874276261373,0.6446409627072319,0.8102564102564103,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,f1,hotpot,93,87,0.8367366444785801,0.7639259259259259,0.9024691812578411,
strong,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,f1,2wiki,39,39,0.7094017094017093,0.5641025641025641,0.8461538461538461,
strong,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,f1,macro,132,126,0.7730691769401448,0.6931204420579421,0.8492181335022789,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.7634408602150538,0.6774193548387096,0.8444673539518897,
strong,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.6923076923076923,0.5384615384615384,0.8205128205128205,
strong,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.727874276261373,0.6446409627072319,0.8102564102564103,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.6756070047122819,0.6469684561002907,0.7031476747603417,
strong,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.6886554555925447,0.6435122676528088,0.7350069232511398,
strong,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.6821312301524133,0.6556989734034508,0.7094282246246973,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,em,2wiki,53,53,0.7044025157232705,0.5786163522012578,0.8176100628930818,
strong,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,em,macro,63,63,0.8522012578616353,0.7893081761006289,0.9088050314465409,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,f1,2wiki,53,53,0.7044025157232705,0.5786163522012578,0.8176100628930818,
strong,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,f1,macro,63,63,0.8522012578616353,0.7893081761006289,0.9088050314465409,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.7044025157232705,0.5786163522012578,0.8176100628930818,
strong,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,extractive_em,macro,63,63,0.8522012578616353,0.7893081761006289,0.9088050314465409,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.6119103181649801,0.5352391545216091,0.6859026676726364,
strong,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.6868571229616321,0.6470684345813467,0.72758101590751,
strong,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,gpu_s,macro,63,63,0.6493837205633062,0.605207152309653,0.6920714771997138,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,em,hotpot,93,87,0.7240143369175627,0.631578947368421,0.8120567375886524,
strong,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,em,2wiki,39,39,0.6752136752136753,0.5299145299145298,0.8205128205128205,
strong,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,em,macro,132,126,0.699614006065619,0.6143049932523617,0.7842575116296806,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,f1,hotpot,93,87,0.7912886158047449,0.7127731736749282,0.8629718328078261,
strong,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,f1,2wiki,39,39,0.6923076923076923,0.547008547008547,0.8290598290598289,
strong,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,f1,macro,132,126,0.7417981540562186,0.6599849926805571,0.8211645543624948,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.7240143369175627,0.631578947368421,0.8120567375886524,
strong,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.6752136752136753,0.5299145299145298,0.8205128205128205,
strong,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.699614006065619,0.6143049932523617,0.7842575116296806,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.6773726232659051,0.6486473751986971,0.7049662312083008,
strong,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.6910963413209604,0.6456832431948906,0.737749842470869,
strong,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.6842344822934328,0.6576951674180809,0.7116560452220747,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_SELECTED,yes_no,pooled_seeds,em,2wiki,53,53,0.7735849056603774,0.660377358490566,0.8867924528301887,
strong,1.0,FIXED_SELECTED,yes_no,pooled_seeds,em,macro,63,63,0.8867924528301887,0.8301886792452831,0.9433962264150944,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_SELECTED,yes_no,pooled_seeds,f1,2wiki,53,53,0.7735849056603774,0.660377358490566,0.8867924528301887,
strong,1.0,FIXED_SELECTED,yes_no,pooled_seeds,f1,macro,63,63,0.8867924528301887,0.8301886792452831,0.9433962264150944,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_SELECTED,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.7735849056603774,0.660377358490566,0.8867924528301887,
strong,1.0,FIXED_SELECTED,yes_no,pooled_seeds,extractive_em,macro,63,63,0.8867924528301887,0.8301886792452831,0.9433962264150944,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.4741769083015971,0.4193103463578882,0.5380928040061337,
strong,1.0,FIXED_SELECTED,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.5526123516202821,0.5199637730823946,0.5872614343283697,
strong,1.0,FIXED_SELECTED,yes_no,pooled_seeds,gpu_s,macro,63,63,0.5133946299609395,0.48076960857541146,0.5493461503084377,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,em,hotpot,93,87,0.7419354838709677,0.6526315789473685,0.8260869565217391,
strong,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,em,2wiki,39,39,0.717948717948718,0.5641025641025641,0.8461538461538461,
strong,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,em,macro,132,126,0.7299421009098428,0.6459356246590289,0.8102564102564103,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,f1,hotpot,93,87,0.8110496671786994,0.7342442559728078,0.8804045463120166,
strong,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,f1,2wiki,39,39,0.735042735042735,0.5897435897435898,0.8632478632478632,
strong,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,f1,macro,132,126,0.7730462011107172,0.6930758996904715,0.847582548403977,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.7419354838709677,0.6526315789473685,0.8260869565217391,
strong,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.717948717948718,0.5641025641025641,0.8461538461538461,
strong,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.7299421009098428,0.6459356246590289,0.8102564102564103,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.49906351432092827,0.47995043921902303,0.518725116636932,
strong,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.5453475372378492,0.509927283356243,0.5849611505298172,
strong,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.5222055257793887,0.5015069306026327,0.5443862485244688,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,em,2wiki,53,53,0.7232704402515724,0.6037735849056604,0.8364779874213836,
strong,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,em,macro,63,63,0.8616352201257862,0.8018867924528301,0.9182389937106918,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,f1,2wiki,53,53,0.7232704402515724,0.6037735849056604,0.8364779874213836,
strong,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,f1,macro,63,63,0.8616352201257862,0.8018867924528301,0.9182389937106918,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.7232704402515724,0.6037735849056604,0.8364779874213836,
strong,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,extractive_em,macro,63,63,0.8616352201257862,0.8018867924528301,0.9182389937106918,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.47560323207965255,0.42060570670504344,0.5395416609949606,
strong,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.5546784954432692,0.5218197383958916,0.5896604249678805,
strong,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,gpu_s,macro,63,63,0.5151408637614608,0.4824346878017969,0.5511978082077652,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,em,hotpot,93,87,0.7025089605734767,0.6129032258064516,0.7916666666666665,
strong,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,em,2wiki,39,39,0.6495726495726496,0.4957264957264957,0.7948717948717948,
strong,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,em,macro,132,126,0.6760408050730631,0.5893268686604849,0.7617425591988569,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,f1,hotpot,93,87,0.7806076122205156,0.7021832478129664,0.852145655806182,
strong,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,f1,2wiki,39,39,0.6666666666666666,0.5213675213675213,0.8034188034188035,
strong,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,f1,macro,132,126,0.7236371394435911,0.639717794100108,0.8026185933739697,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.7025089605734767,0.6129032258064516,0.7916666666666665,
strong,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.6495726495726496,0.4957264957264957,0.7948717948717948,
strong,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.6760408050730631,0.5893268686604849,0.7617425591988569,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.5008197520724638,0.48167766158128633,0.5205429050220047,
strong,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.5473721080371027,0.5117506584257987,0.5873031209007715,
strong,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.5240959300547832,0.5032909114147311,0.5464583897128279,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_A1,yes_no,pooled_seeds,em,2wiki,53,53,0.7924528301886793,0.6792452830188679,0.8867924528301887,
strong,1.0,FIXED_A1,yes_no,pooled_seeds,em,macro,63,63,0.8962264150943396,0.8396226415094339,0.9433962264150944,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_A1,yes_no,pooled_seeds,f1,2wiki,53,53,0.7924528301886793,0.6792452830188679,0.8867924528301887,
strong,1.0,FIXED_A1,yes_no,pooled_seeds,f1,macro,63,63,0.8962264150943396,0.8396226415094339,0.9433962264150944,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_A1,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.7924528301886793,0.6792452830188679,0.8867924528301887,
strong,1.0,FIXED_A1,yes_no,pooled_seeds,extractive_em,macro,63,63,0.8962264150943396,0.8396226415094339,0.9433962264150944,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.19627429502666927,0.14904259168475983,0.25308423582857353,
strong,1.0,FIXED_A1,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.24350298358246084,0.2195469149142034,0.26879867711286204,
strong,1.0,FIXED_A1,yes_no,pooled_seeds,gpu_s,macro,63,63,0.21988863930456504,0.1934952395161746,0.2509715199612612,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1,top50_complete,pooled_seeds,em,hotpot,93,87,0.7311827956989247,0.64,0.8172287390029322,
strong,1.0,FIXED_A1,top50_complete,pooled_seeds,em,2wiki,39,39,0.6666666666666666,0.5128205128205128,0.8205128205128205,
strong,1.0,FIXED_A1,top50_complete,pooled_seeds,em,macro,132,126,0.6989247311827957,0.6116149225488471,0.7824519230769231,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,top50_complete,pooled_seeds,f1,hotpot,93,87,0.8141559993172898,0.741655660409527,0.8818739648033127,
strong,1.0,FIXED_A1,top50_complete,pooled_seeds,f1,2wiki,39,39,0.6666666666666666,0.5128205128205128,0.8205128205128205,
strong,1.0,FIXED_A1,top50_complete,pooled_seeds,f1,macro,132,126,0.7404113329919781,0.6563406911928651,0.8190658184120917,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.7311827956989247,0.64,0.8172287390029322,
strong,1.0,FIXED_A1,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.6666666666666666,0.5128205128205128,0.8205128205128205,
strong,1.0,FIXED_A1,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.6989247311827957,0.6116149225488471,0.7824519230769231,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.2054222192520136,0.18975164935815556,0.2223876915402122,
strong,1.0,FIXED_A1,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.22912443870475557,0.2028161089650418,0.2577884289561562,
strong,1.0,FIXED_A1,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.21727332897838458,0.20163754704409867,0.23411409345788714,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,em,2wiki,53,53,0.7610062893081762,0.6415094339622641,0.8679245283018868,
strong,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,em,macro,63,63,0.8805031446540881,0.820754716981132,0.9339622641509434,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,f1,2wiki,53,53,0.7610062893081762,0.6415094339622641,0.8679245283018868,
strong,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,f1,macro,63,63,0.8805031446540881,0.820754716981132,0.9339622641509434,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.7610062893081762,0.6415094339622641,0.8679245283018868,
strong,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,extractive_em,macro,63,63,0.8805031446540881,0.820754716981132,0.9339622641509434,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.1976920335965031,0.15052168611944763,0.25452912456265214,
strong,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.24549785140786679,0.221404388148541,0.27090059145977935,
strong,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,gpu_s,macro,63,63,0.22159494250218492,0.19515220773966058,0.2527456206897797,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,em,hotpot,93,87,0.7132616487455197,0.6210526315789474,0.8014204319069249,
strong,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,em,2wiki,39,39,0.6666666666666666,0.5128205128205128,0.8205128205128205,
strong,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,em,macro,132,126,0.6899641577060931,0.6025641025641025,0.7729559553349876,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,f1,hotpot,93,87,0.7908585082778631,0.7123423761423762,0.8617934957669087,
strong,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,f1,2wiki,39,39,0.6666666666666666,0.5128205128205128,0.8205128205128205,
strong,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,f1,macro,132,126,0.7287625874722649,0.6442140193312553,0.8080257842704361,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.7132616487455197,0.6210526315789474,0.8014204319069249,
strong,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.6666666666666666,0.5128205128205128,0.8205128205128205,
strong,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.6899641577060931,0.6025641025641025,0.7729559553349876,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.2071917349358028,0.19149165483794103,0.22417694257869408,
strong,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.23106731125467553,0.204528698062101,0.2598835108109018,
strong,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.21912952309523917,0.2034292978812053,0.23604931199801085,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_A2,yes_no,pooled_seeds,em,2wiki,53,53,0.6981132075471698,0.5660377358490566,0.8113207547169812,
strong,1.0,FIXED_A2,yes_no,pooled_seeds,em,macro,63,63,0.8490566037735849,0.7830188679245282,0.9056603773584906,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_A2,yes_no,pooled_seeds,f1,2wiki,53,53,0.6981132075471698,0.5660377358490566,0.8113207547169812,
strong,1.0,FIXED_A2,yes_no,pooled_seeds,f1,macro,63,63,0.8490566037735849,0.7830188679245282,0.9056603773584906,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_A2,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.6981132075471698,0.5660377358490566,0.8113207547169812,
strong,1.0,FIXED_A2,yes_no,pooled_seeds,extractive_em,macro,63,63,0.8490566037735849,0.7830188679245282,0.9056603773584906,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.22902639903244562,0.1837340504555905,0.2837327491459145,
strong,1.0,FIXED_A2,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.27596532415800706,0.2502318446227473,0.30268035289992895,
strong,1.0,FIXED_A2,yes_no,pooled_seeds,gpu_s,macro,63,63,0.25249586159522636,0.2261249412052887,0.2820365622090387,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2,top50_complete,pooled_seeds,em,hotpot,93,87,0.6989247311827957,0.6043956043956044,0.7888888888888889,
strong,1.0,FIXED_A2,top50_complete,pooled_seeds,em,2wiki,39,39,0.6153846153846154,0.46153846153846156,0.7692307692307693,
strong,1.0,FIXED_A2,top50_complete,pooled_seeds,em,macro,132,126,0.6571546732837056,0.5676086507477485,0.7435897435897436,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,top50_complete,pooled_seeds,f1,hotpot,93,87,0.7810377197473972,0.7020309452996482,0.8544221844934918,
strong,1.0,FIXED_A2,top50_complete,pooled_seeds,f1,2wiki,39,39,0.6324786324786325,0.4786324786324786,0.7777777777777778,
strong,1.0,FIXED_A2,top50_complete,pooled_seeds,f1,macro,132,126,0.7067581761130148,0.6209992514099657,0.7867094766592535,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.6989247311827957,0.6043956043956044,0.7888888888888889,
strong,1.0,FIXED_A2,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.6153846153846154,0.46153846153846156,0.7692307692307693,
strong,1.0,FIXED_A2,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.6571546732837056,0.5676086507477485,0.7435897435897436,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.2373558629093872,0.22229969803067173,0.2534518034457345,
strong,1.0,FIXED_A2,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.2528522512854602,0.2262068960996634,0.2827399980788826,
strong,1.0,FIXED_A2,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.2451040570974237,0.22961793359710075,0.26223341054813243,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,em,2wiki,53,53,0.7169811320754716,0.5849056603773585,0.8301886792452831,
strong,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,em,macro,63,63,0.8584905660377358,0.7924528301886793,0.9150943396226415,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,f1,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,f1,2wiki,53,53,0.7169811320754716,0.5849056603773585,0.8301886792452831,
strong,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,f1,macro,63,63,0.8584905660377358,0.7924528301886793,0.9150943396226415,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,extractive_em,hotpot,10,10,1.0,1.0,1.0,
strong,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,extractive_em,2wiki,53,53,0.7169811320754716,0.5849056603773585,0.8301886792452831,
strong,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,extractive_em,macro,63,63,0.8584905660377358,0.7924528301886793,0.9150943396226415,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,gpu_s,hotpot,10,10,0.23048243312319036,0.18520489132328416,0.28533722552283974,
strong,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,gpu_s,2wiki,53,53,0.27796943759285614,0.2520598209159227,0.3048338791734453,
strong,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,gpu_s,macro,63,63,0.25422593535802324,0.2278025296273976,0.2837761679621971,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,yes_no,pooled_seeds,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,em,hotpot,93,87,0.6989247311827957,0.605727452271231,0.7875457875457876,
strong,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,em,2wiki,39,39,0.6410256410256411,0.48717948717948717,0.7948717948717948,
strong,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,em,macro,132,126,0.6699751861042185,0.5809095131921219,0.7551864573463117,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,f1,hotpot,93,87,0.7810377197473972,0.7025120509928034,0.8532280701754387,
strong,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,f1,2wiki,39,39,0.6581196581196581,0.5042735042735043,0.7948717948717948,
strong,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,f1,macro,132,126,0.7195786889335276,0.6348920719462997,0.7986262274959084,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,extractive_em,hotpot,93,87,0.6989247311827957,0.605727452271231,0.7875457875457876,
strong,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,extractive_em,2wiki,39,39,0.6410256410256411,0.48717948717948717,0.7948717948717948,
strong,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,extractive_em,macro,132,126,0.6699751861042185,0.5809095131921219,0.7551864573463117,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,gpu_s,hotpot,93,87,0.23916223094505076,0.2240548070279051,0.25530103889377936,
strong,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,gpu_s,2wiki,39,39,0.2548033570352351,0.22796796003855116,0.2849338162202741,
strong,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,gpu_s,macro,132,126,0.24698279399014295,0.23137977581845778,0.2642383372848656,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,top50_complete,pooled_seeds,regret,macro,0,0,,,,[]
main,0.5,INFO_O,all,1811,em,hotpot,512,464,0.5546875,0.5118098656785549,0.5980591770688858,
main,0.5,INFO_O,all,1811,em,2wiki,512,407,0.513671875,0.4694260241674035,0.5581865925239419,
main,0.5,INFO_O,all,1811,em,macro,1024,871,0.5341796875,0.5035290886377628,0.5653990621695173,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,1811,f1,hotpot,512,464,0.6328034633703232,0.5932703916167721,0.6726685585591744,
main,0.5,INFO_O,all,1811,f1,2wiki,512,407,0.561415912587333,0.5172386204059082,0.6046124906993282,
main,0.5,INFO_O,all,1811,f1,macro,1024,871,0.5971096879788281,0.5676073664198427,0.6270436186496535,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,1811,extractive_em,hotpot,512,464,0.5546875,0.5118098656785549,0.5980591770688858,
main,0.5,INFO_O,all,1811,extractive_em,2wiki,512,407,0.513671875,0.4694260241674035,0.5581865925239419,
main,0.5,INFO_O,all,1811,extractive_em,macro,1024,871,0.5341796875,0.5035290886377628,0.5653990621695173,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,1811,gpu_s,hotpot,512,464,0.4163877710111814,0.40844726378168694,0.4243443824110357,
main,0.5,INFO_O,all,1811,gpu_s,2wiki,512,407,0.6178463917809551,0.5890167811142288,0.6470824598891326,
main,0.5,INFO_O,all,1811,gpu_s,macro,1024,871,0.5171170813960683,0.5019953386538546,0.5323767348379458,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,1811,regret,hotpot,512,464,0.11328125,0.08661417322834646,0.141747572815534,
main,0.5,INFO_O,all,1811,regret,2wiki,512,407,0.10546875,0.07926829268292683,0.1328125,
main,0.5,INFO_O,all,1811,regret,macro,1024,871,0.109375,0.09025005678731433,0.12874896044724438,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,1811,em,hotpot,512,464,0.5546875,0.5110620156583063,0.5976331360946746,
main,0.5,INFO_TARGET,all,1811,em,2wiki,512,407,0.50390625,0.45961415187376725,0.5485714285714286,
main,0.5,INFO_TARGET,all,1811,em,macro,1024,871,0.529296875,0.4976667775177888,0.5603413791649566,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,1811,f1,hotpot,512,464,0.6333400795319393,0.5934226332660179,0.6732226023613849,
main,0.5,INFO_TARGET,all,1811,f1,2wiki,512,407,0.55712702496471,0.5133150791357763,0.6004925373159474,
main,0.5,INFO_TARGET,all,1811,f1,macro,1024,871,0.5952335522483246,0.5649767568660629,0.6248190016614881,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,1811,extractive_em,hotpot,512,464,0.5546875,0.5110620156583063,0.5976331360946746,
main,0.5,INFO_TARGET,all,1811,extractive_em,2wiki,512,407,0.50390625,0.45961415187376725,0.5485714285714286,
main,0.5,INFO_TARGET,all,1811,extractive_em,macro,1024,871,0.529296875,0.4976667775177888,0.5603413791649566,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,1811,gpu_s,hotpot,512,464,0.6421756211982564,0.6291913966063173,0.6555429095340866,
main,0.5,INFO_TARGET,all,1811,gpu_s,2wiki,512,407,0.914839423533892,0.8768844100175119,0.9523598910114509,
main,0.5,INFO_TARGET,all,1811,gpu_s,macro,1024,871,0.7785075223660742,0.7583691271918036,0.7986464694817145,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,1811,regret,hotpot,512,464,0.11328125,0.08687039744732053,0.14231499051233396,
main,0.5,INFO_TARGET,all,1811,regret,2wiki,512,407,0.115234375,0.08893280632411067,0.14312986327461721,
main,0.5,INFO_TARGET,all,1811,regret,macro,1024,871,0.1142578125,0.09546551311759986,0.13458995046558855,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,1811,em,hotpot,512,464,0.568359375,0.5258126195028681,0.6112185686653772,
main,0.5,INFO_RANDOM,all,1811,em,2wiki,512,407,0.5,0.45544506485532277,0.5449101796407185,
main,0.5,INFO_RANDOM,all,1811,em,macro,1024,871,0.5341796875,0.5034092862536506,0.5655486574681959,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,1811,f1,hotpot,512,464,0.651992522896465,0.6130283643271554,0.6901717665080458,
main,0.5,INFO_RANDOM,all,1811,f1,2wiki,512,407,0.5572484536645287,0.5131874458314861,0.6010008018127244,
main,0.5,INFO_RANDOM,all,1811,f1,macro,1024,871,0.6046204882804969,0.5757252072731187,0.6338622831501908,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,1811,extractive_em,hotpot,512,464,0.568359375,0.5258126195028681,0.6112185686653772,
main,0.5,INFO_RANDOM,all,1811,extractive_em,2wiki,512,407,0.5,0.45544506485532277,0.5449101796407185,
main,0.5,INFO_RANDOM,all,1811,extractive_em,macro,1024,871,0.5341796875,0.5034092862536506,0.5655486574681959,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,1811,gpu_s,hotpot,512,464,0.6423248407057609,0.6301694890952076,0.6551858907553787,
main,0.5,INFO_RANDOM,all,1811,gpu_s,2wiki,512,407,0.9212690174558733,0.8823070491761892,0.9611111345944086,
main,0.5,INFO_RANDOM,all,1811,gpu_s,macro,1024,871,0.7817969290808171,0.7611769185835855,0.8030540023841858,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,1811,regret,hotpot,512,464,0.099609375,0.07364129178417865,0.126953125,
main,0.5,INFO_RANDOM,all,1811,regret,2wiki,512,407,0.119140625,0.09090909090909091,0.14940239043824702,
main,0.5,INFO_RANDOM,all,1811,regret,macro,1024,871,0.109375,0.0901165574895143,0.12948684307173622,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,1811,em,hotpot,512,464,0.564453125,0.5201535508637236,0.6077669902912621,
main,0.5,INFO_NOOP,all,1811,em,2wiki,512,407,0.513671875,0.4691119691119691,0.5597628754757844,
main,0.5,INFO_NOOP,all,1811,em,macro,1024,871,0.5390625,0.5078159154325651,0.5699723079015394,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,1811,f1,hotpot,512,464,0.6457303447057725,0.6063001420369348,0.6842712636519958,
main,0.5,INFO_NOOP,all,1811,f1,2wiki,512,407,0.5680982475221351,0.5247720262071389,0.6119477483248115,
main,0.5,INFO_NOOP,all,1811,f1,macro,1024,871,0.6069142961139538,0.5776640427263277,0.6357862764156772,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,1811,extractive_em,hotpot,512,464,0.564453125,0.5201535508637236,0.6077669902912621,
main,0.5,INFO_NOOP,all,1811,extractive_em,2wiki,512,407,0.513671875,0.4691119691119691,0.5597628754757844,
main,0.5,INFO_NOOP,all,1811,extractive_em,macro,1024,871,0.5390625,0.5078159154325651,0.5699723079015394,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,1811,gpu_s,hotpot,512,464,0.6935126173542208,0.6811970955720473,0.7059334227070947,
main,0.5,INFO_NOOP,all,1811,gpu_s,2wiki,512,407,1.0067139297218581,0.9693233163756076,1.0451454824442052,
main,0.5,INFO_NOOP,all,1811,gpu_s,macro,1024,871,0.8501132735380394,0.8302117434281922,0.8700238520247994,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,1811,regret,hotpot,512,464,0.103515625,0.0779201337584571,0.13092979127134724,
main,0.5,INFO_NOOP,all,1811,regret,2wiki,512,407,0.10546875,0.07869373935172207,0.13398355838262094,
main,0.5,INFO_NOOP,all,1811,regret,macro,1024,871,0.1044921875,0.08532024591635035,0.12448965794004206,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,1811,em,hotpot,512,464,0.560546875,0.5163147792706334,0.6039603960396039,
main,0.5,INFO_GAP,all,1811,em,2wiki,512,407,0.4921875,0.4479549338669744,0.5377176015473888,
main,0.5,INFO_GAP,all,1811,em,macro,1024,871,0.5263671875,0.4947276983078575,0.5581962880946921,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,1811,f1,hotpot,512,464,0.6352253362023522,0.5950330854894105,0.6747657755372196,
main,0.5,INFO_GAP,all,1811,f1,2wiki,512,407,0.5436284769367985,0.49902261733837694,0.5880355136395286,
main,0.5,INFO_GAP,all,1811,f1,macro,1024,871,0.5894269065695754,0.5593445861853076,0.6195572352743307,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,1811,extractive_em,hotpot,512,464,0.560546875,0.5163147792706334,0.6039603960396039,
main,0.5,INFO_GAP,all,1811,extractive_em,2wiki,512,407,0.4921875,0.4479549338669744,0.5377176015473888,
main,0.5,INFO_GAP,all,1811,extractive_em,macro,1024,871,0.5263671875,0.4947276983078575,0.5581962880946921,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,1811,gpu_s,hotpot,512,464,0.7013442146767683,0.6886185726744082,0.7140961163869798,
main,0.5,INFO_GAP,all,1811,gpu_s,2wiki,512,407,1.0337491829270864,0.9975494232079842,1.0709371705418311,
main,0.5,INFO_GAP,all,1811,gpu_s,macro,1024,871,0.8675466988019274,0.8483419886179817,0.8872274985372115,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,1811,regret,hotpot,512,464,0.107421875,0.07977709477848444,0.13592233009708737,
main,0.5,INFO_GAP,all,1811,regret,2wiki,512,407,0.126953125,0.09803921568627451,0.15728155339805824,
main,0.5,INFO_GAP,all,1811,regret,macro,1024,871,0.1171875,0.09674923028471302,0.13771101425792454,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,1811,em,hotpot,512,464,0.552734375,0.5098020141908903,0.596116504854369,
main,0.5,INFO_META,all,1811,em,2wiki,512,407,0.515625,0.4718037533349503,0.5603960396039604,
main,0.5,INFO_META,all,1811,em,macro,1024,871,0.5341796875,0.5038325503973955,0.5657753927428206,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,1811,f1,hotpot,512,464,0.6292878383703231,0.5897742387525313,0.6691266238318244,
main,0.5,INFO_META,all,1811,f1,2wiki,512,407,0.563369037587333,0.5196361636118105,0.6063960621074613,
main,0.5,INFO_META,all,1811,f1,macro,1024,871,0.5963284379788281,0.5668455897785212,0.6263152496878632,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,1811,extractive_em,hotpot,512,464,0.552734375,0.5098020141908903,0.596116504854369,
main,0.5,INFO_META,all,1811,extractive_em,2wiki,512,407,0.515625,0.4718037533349503,0.5603960396039604,
main,0.5,INFO_META,all,1811,extractive_em,macro,1024,871,0.5341796875,0.5038325503973955,0.5657753927428206,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,1811,gpu_s,hotpot,512,464,0.4237213603454161,0.4157386393810734,0.43175884111800683,
main,0.5,INFO_META,all,1811,gpu_s,2wiki,512,407,0.6264526051029009,0.5976811416387969,0.6559684267882221,
main,0.5,INFO_META,all,1811,gpu_s,macro,1024,871,0.5250869827241584,0.5099736558098787,0.5404331471101965,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,1811,regret,hotpot,512,464,0.115234375,0.08846021611001965,0.14396887159533073,
main,0.5,INFO_META,all,1811,regret,2wiki,512,407,0.103515625,0.0775347912524851,0.13060428849902533,
main,0.5,INFO_META,all,1811,regret,macro,1024,871,0.109375,0.09038746829032077,0.1289665161947421,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,1811,em,hotpot,512,464,0.55078125,0.5069582504970179,0.5940014851485148,
main,1.0,INFO_O,all,1811,em,2wiki,512,407,0.505859375,0.4621181818181818,0.5498982666470041,
main,1.0,INFO_O,all,1811,em,macro,1024,871,0.5283203125,0.49730850739642973,0.5594038684673618,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,1811,f1,hotpot,512,464,0.6367354249348915,0.5974414183270668,0.6755357122039881,
main,1.0,INFO_O,all,1811,f1,2wiki,512,407,0.5629840179375902,0.5202026328453452,0.6062081871333181,
main,1.0,INFO_O,all,1811,f1,macro,1024,871,0.5998597214362409,0.5701017225824452,0.6294930372015527,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,1811,extractive_em,hotpot,512,464,0.55078125,0.5069582504970179,0.5940014851485148,
main,1.0,INFO_O,all,1811,extractive_em,2wiki,512,407,0.505859375,0.4621181818181818,0.5498982666470041,
main,1.0,INFO_O,all,1811,extractive_em,macro,1024,871,0.5283203125,0.49730850739642973,0.5594038684673618,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,1811,gpu_s,hotpot,512,464,0.42381987855099457,0.41655199178935637,0.43134784763922623,
main,1.0,INFO_O,all,1811,gpu_s,2wiki,512,407,0.6384007625464133,0.6091526075265883,0.6682444456103968,
main,1.0,INFO_O,all,1811,gpu_s,macro,1024,871,0.531110320548704,0.5158319425527014,0.5464711355087482,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,1811,regret,hotpot,512,464,0.1171875,0.08986559661806884,0.14619883040935672,
main,1.0,INFO_O,all,1811,regret,2wiki,512,407,0.11328125,0.08614140592361309,0.14257425742574256,
main,1.0,INFO_O,all,1811,regret,macro,1024,871,0.115234375,0.09571284337088845,0.13528729273468318,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,1811,em,hotpot,512,464,0.560546875,0.5176470588235295,0.6027404028371866,
main,1.0,INFO_TARGET,all,1811,em,2wiki,512,407,0.50390625,0.4589536186181901,0.549800796812749,
main,1.0,INFO_TARGET,all,1811,em,macro,1024,871,0.5322265625,0.5009175477630954,0.563555558074487,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,1811,f1,hotpot,512,464,0.641734208248759,0.6025731230473607,0.6804538683639421,
main,1.0,INFO_TARGET,all,1811,f1,2wiki,512,407,0.5589878513437674,0.5150836714302398,0.6031222677103336,
main,1.0,INFO_TARGET,all,1811,f1,macro,1024,871,0.6003610297962632,0.5707017850413499,0.6298495410386391,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,1811,extractive_em,hotpot,512,464,0.560546875,0.5176470588235295,0.6027404028371866,
main,1.0,INFO_TARGET,all,1811,extractive_em,2wiki,512,407,0.50390625,0.4589536186181901,0.549800796812749,
main,1.0,INFO_TARGET,all,1811,extractive_em,macro,1024,871,0.5322265625,0.5009175477630954,0.563555558074487,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,1811,gpu_s,hotpot,512,464,0.6405074894221991,0.6274295676318908,0.6538308117991307,
main,1.0,INFO_TARGET,all,1811,gpu_s,2wiki,512,407,0.9268968908007462,0.8900192628537644,0.9635429856681352,
main,1.0,INFO_TARGET,all,1811,gpu_s,macro,1024,871,0.7837021901114727,0.7639778614683969,0.8030907719365151,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,1811,regret,hotpot,512,464,0.107421875,0.08086785009861933,0.13582916061463188,
main,1.0,INFO_TARGET,all,1811,regret,2wiki,512,407,0.115234375,0.08737671443982124,0.14507086265342362,
main,1.0,INFO_TARGET,all,1811,regret,macro,1024,871,0.111328125,0.09155654790505781,0.1321885067470463,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,1811,em,hotpot,512,464,0.55859375,0.5145616983718616,0.6011787819253438,
main,1.0,INFO_RANDOM,all,1811,em,2wiki,512,407,0.513671875,0.4695817490494297,0.558762985916612,
main,1.0,INFO_RANDOM,all,1811,em,macro,1024,871,0.5361328125,0.5048949164591332,0.5674270546300935,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,1811,f1,hotpot,512,464,0.6379955146715439,0.5977963283466231,0.6769970548171224,
main,1.0,INFO_RANDOM,all,1811,f1,2wiki,512,407,0.566945356078616,0.523976773556596,0.610501382227745,
main,1.0,INFO_RANDOM,all,1811,f1,macro,1024,871,0.6024704353750799,0.5723353912178314,0.6319457313526108,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,1811,extractive_em,hotpot,512,464,0.55859375,0.5145616983718616,0.6011787819253438,
main,1.0,INFO_RANDOM,all,1811,extractive_em,2wiki,512,407,0.513671875,0.4695817490494297,0.558762985916612,
main,1.0,INFO_RANDOM,all,1811,extractive_em,macro,1024,871,0.5361328125,0.5048949164591332,0.5674270546300935,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,1811,gpu_s,hotpot,512,464,0.645972085760415,0.6339551276262935,0.6584580946612254,
main,1.0,INFO_RANDOM,all,1811,gpu_s,2wiki,512,407,0.9469929471899987,0.9075129307093318,0.987820844766053,
main,1.0,INFO_RANDOM,all,1811,gpu_s,macro,1024,871,0.7964825164752068,0.7755094886021342,0.8177271177837664,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,1811,regret,hotpot,512,464,0.109375,0.08317214700193423,0.13813229571984437,
main,1.0,INFO_RANDOM,all,1811,regret,2wiki,512,407,0.10546875,0.0784313725490196,0.134299007788582,
main,1.0,INFO_RANDOM,all,1811,regret,macro,1024,871,0.107421875,0.08826892703207045,0.12806277842635708,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,1811,em,hotpot,512,464,0.55078125,0.5068762278978389,0.594541910331384,
main,1.0,INFO_NOOP,all,1811,em,2wiki,512,407,0.513671875,0.47024952015355087,0.558599494485294,
main,1.0,INFO_NOOP,all,1811,em,macro,1024,871,0.5322265625,0.5009773771189623,0.5635291897674936,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,1811,f1,hotpot,512,464,0.626380295082374,0.5865062650519574,0.6667674222500019,
main,1.0,INFO_NOOP,all,1811,f1,2wiki,512,407,0.5655511783632239,0.5221797100105068,0.6082431457480848,
main,1.0,INFO_NOOP,all,1811,f1,macro,1024,871,0.595965736722799,0.5664535046073031,0.6257439368109837,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,1811,extractive_em,hotpot,512,464,0.55078125,0.5068762278978389,0.594541910331384,
main,1.0,INFO_NOOP,all,1811,extractive_em,2wiki,512,407,0.513671875,0.47024952015355087,0.558599494485294,
main,1.0,INFO_NOOP,all,1811,extractive_em,macro,1024,871,0.5322265625,0.5009773771189623,0.5635291897674936,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,1811,gpu_s,hotpot,512,464,0.6866526974474292,0.6741607566332557,0.6991760543323332,
main,1.0,INFO_NOOP,all,1811,gpu_s,2wiki,512,407,1.008887406484309,0.9711284072980029,1.0471968402782268,
main,1.0,INFO_NOOP,all,1811,gpu_s,macro,1024,871,0.8477700519658691,0.8277810234960072,0.8678622488758352,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,1811,regret,hotpot,512,464,0.1171875,0.09001908023483365,0.14666795366795365,
main,1.0,INFO_NOOP,all,1811,regret,2wiki,512,407,0.10546875,0.07809453000531068,0.1339627221102766,
main,1.0,INFO_NOOP,all,1811,regret,macro,1024,871,0.111328125,0.09206937632509712,0.13198476737233653,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,1811,em,hotpot,512,464,0.556640625,0.5131566627242263,0.6,
main,1.0,INFO_GAP,all,1811,em,2wiki,512,407,0.513671875,0.46981067711206737,0.5583657587548638,
main,1.0,INFO_GAP,all,1811,em,macro,1024,871,0.53515625,0.5040959459920702,0.5660735327022404,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,1811,f1,hotpot,512,464,0.6355537281291945,0.5959102630930551,0.6748299685096614,
main,1.0,INFO_GAP,all,1811,f1,2wiki,512,407,0.5669412190245467,0.5243294612115251,0.6102424123234514,
main,1.0,INFO_GAP,all,1811,f1,macro,1024,871,0.6012474735768707,0.5716981386910214,0.6303781789938384,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,1811,extractive_em,hotpot,512,464,0.556640625,0.5131566627242263,0.6,
main,1.0,INFO_GAP,all,1811,extractive_em,2wiki,512,407,0.513671875,0.46981067711206737,0.5583657587548638,
main,1.0,INFO_GAP,all,1811,extractive_em,macro,1024,871,0.53515625,0.5040959459920702,0.5660735327022404,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,1811,gpu_s,hotpot,512,464,0.7025293073306549,0.689999355707848,0.7151844254251274,
main,1.0,INFO_GAP,all,1811,gpu_s,2wiki,512,407,1.0405415390356212,1.0040586556698978,1.0777226635033899,
main,1.0,INFO_GAP,all,1811,gpu_s,macro,1024,871,0.871535423183138,0.8522662005837243,0.8911021843012538,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,1811,regret,hotpot,512,464,0.111328125,0.0841683366733467,0.1394422310756972,
main,1.0,INFO_GAP,all,1811,regret,2wiki,512,407,0.10546875,0.07926678338565564,0.13333655705996128,
main,1.0,INFO_GAP,all,1811,regret,macro,1024,871,0.1083984375,0.08925296245552315,0.12853656908400773,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,1811,em,hotpot,512,464,0.552734375,0.5096515815265815,0.5959625668449197,
main,1.0,INFO_META,all,1811,em,2wiki,512,407,0.50390625,0.4597662466843501,0.5480591681029807,
main,1.0,INFO_META,all,1811,em,macro,1024,871,0.5283203125,0.4970790486725239,0.5593330171661726,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,1811,f1,hotpot,512,464,0.638821717548528,0.5997815558214132,0.677613065318994,
main,1.0,INFO_META,all,1811,f1,2wiki,512,407,0.5610308929375902,0.5181044966936442,0.6044597141707002,
main,1.0,INFO_META,all,1811,f1,macro,1024,871,0.5999263052430591,0.5699503039379568,0.6293151261090517,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,1811,extractive_em,hotpot,512,464,0.552734375,0.5096515815265815,0.5959625668449197,
main,1.0,INFO_META,all,1811,extractive_em,2wiki,512,407,0.50390625,0.4597662466843501,0.5480591681029807,
main,1.0,INFO_META,all,1811,extractive_em,macro,1024,871,0.5283203125,0.4970790486725239,0.5593330171661726,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,1811,gpu_s,hotpot,512,464,0.4311102546529975,0.4238500106365229,0.4387475040929746,
main,1.0,INFO_META,all,1811,gpu_s,2wiki,512,407,0.6457805631335728,0.6166087544701138,0.6756913544849454,
main,1.0,INFO_META,all,1811,gpu_s,macro,1024,871,0.5384454088932852,0.5232255010819301,0.5538387012613024,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,1811,regret,hotpot,512,464,0.115234375,0.08799885277246654,0.14395393474088292,
main,1.0,INFO_META,all,1811,regret,2wiki,512,407,0.115234375,0.087890625,0.14453125,
main,1.0,INFO_META,all,1811,regret,macro,1024,871,0.115234375,0.09562975450625989,0.13528524661211244,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,1811,em,hotpot,512,464,0.470703125,0.4269449715370019,0.5146198830409356,
main,1.0,PROBE_REUSE,all,1811,em,2wiki,512,407,0.4296875,0.38549565013433407,0.4760956175298805,
main,1.0,PROBE_REUSE,all,1811,em,macro,1024,871,0.4501953125,0.41880670983021656,0.48216396680323886,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,1811,f1,hotpot,512,464,0.5374556347572383,0.4949964760596843,0.5793772372613603,
main,1.0,PROBE_REUSE,all,1811,f1,2wiki,512,407,0.4664013583232963,0.42276717846504963,0.5115095925909446,
main,1.0,PROBE_REUSE,all,1811,f1,macro,1024,871,0.5019284965402673,0.47100255776768984,0.5326526941454541,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,1811,extractive_em,hotpot,512,464,0.470703125,0.4269449715370019,0.5146198830409356,
main,1.0,PROBE_REUSE,all,1811,extractive_em,2wiki,512,407,0.4296875,0.38549565013433407,0.4760956175298805,
main,1.0,PROBE_REUSE,all,1811,extractive_em,macro,1024,871,0.4501953125,0.41880670983021656,0.48216396680323886,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,1811,gpu_s,hotpot,512,464,0.6426835526403942,0.6295721866183477,0.6560634653141748,
main,1.0,PROBE_REUSE,all,1811,gpu_s,2wiki,512,407,0.9293284923166958,0.8923831874307784,0.9660284064296524,
main,1.0,PROBE_REUSE,all,1811,gpu_s,macro,1024,871,0.786006022478545,0.7662401998953489,0.8054388220309057,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,1811,regret,macro,0,0,,,,[]
main,1.0,TWO_ANSWER,all,1811,em,hotpot,512,464,0.525390625,0.4816229742164466,0.5685493891489771,
main,1.0,TWO_ANSWER,all,1811,em,2wiki,512,407,0.455078125,0.4107798664278732,0.500978569698461,
main,1.0,TWO_ANSWER,all,1811,em,macro,1024,871,0.490234375,0.4586026740696028,0.5217033239997088,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,1811,f1,hotpot,512,464,0.6076257255970454,0.5664466314827673,0.6474707435625604,
main,1.0,TWO_ANSWER,all,1811,f1,2wiki,512,407,0.5088441564106256,0.4656191115809433,0.5529342995985691,
main,1.0,TWO_ANSWER,all,1811,f1,macro,1024,871,0.5582349410038355,0.528445729706476,0.5879612853021248,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,1811,extractive_em,hotpot,512,464,0.525390625,0.4816229742164466,0.5685493891489771,
main,1.0,TWO_ANSWER,all,1811,extractive_em,2wiki,512,407,0.455078125,0.4107798664278732,0.500978569698461,
main,1.0,TWO_ANSWER,all,1811,extractive_em,macro,1024,871,0.490234375,0.4586026740696028,0.5217033239997088,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,1811,gpu_s,hotpot,512,464,0.5544202197081853,0.5455259073457671,0.5637161404254682,
main,1.0,TWO_ANSWER,all,1811,gpu_s,2wiki,512,407,0.8492315366374782,0.8095669825447577,0.8906433575209828,
main,1.0,TWO_ANSWER,all,1811,gpu_s,macro,1024,871,0.7018258781728317,0.6813225548725411,0.7229032371023693,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,1811,regret,macro,0,0,,,,[]
main,1.0,UNION_RAW,all,1811,em,hotpot,512,464,0.568359375,0.5248068020201434,0.6122047244094488,
main,1.0,UNION_RAW,all,1811,em,2wiki,512,407,0.41796875,0.3731045809659091,0.46507211565569423,
main,1.0,UNION_RAW,all,1811,em,macro,1024,871,0.4931640625,0.4620148273089426,0.5255673974493688,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,1811,f1,hotpot,512,464,0.6538437808744564,0.6141909402574254,0.6927611413911401,
main,1.0,UNION_RAW,all,1811,f1,2wiki,512,407,0.47532449723771053,0.43248937622909184,0.5208774963544917,
main,1.0,UNION_RAW,all,1811,f1,macro,1024,871,0.5645841390560835,0.5347010841026099,0.5939589639128188,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,1811,extractive_em,hotpot,512,464,0.568359375,0.5248068020201434,0.6122047244094488,
main,1.0,UNION_RAW,all,1811,extractive_em,2wiki,512,407,0.41796875,0.3731045809659091,0.46507211565569423,
main,1.0,UNION_RAW,all,1811,extractive_em,macro,1024,871,0.4931640625,0.4620148273089426,0.5255673974493688,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,1811,gpu_s,hotpot,512,464,0.46735059138838414,0.46018332438382065,0.47454088867915106,
main,1.0,UNION_RAW,all,1811,gpu_s,2wiki,512,407,0.7304305638340237,0.6955004714018646,0.7678828711578454,
main,1.0,UNION_RAW,all,1811,gpu_s,macro,1024,871,0.5988905776112039,0.5809849641838031,0.6178319618358715,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,1811,regret,macro,0,0,,,,[]
main,1.0,UNION_VERIFY,all,1811,em,hotpot,512,464,0.517578125,0.47418738049713194,0.5616438356164384,
main,1.0,UNION_VERIFY,all,1811,em,2wiki,512,407,0.408203125,0.3630952380952381,0.4555990267528729,
main,1.0,UNION_VERIFY,all,1811,em,macro,1024,871,0.462890625,0.43080332619957457,0.49519700702534236,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,1811,f1,hotpot,512,464,0.5981957998275985,0.5570123651499526,0.6397810033547046,
main,1.0,UNION_VERIFY,all,1811,f1,2wiki,512,407,0.4529802756687216,0.4096677489773635,0.4980382289675219,
main,1.0,UNION_VERIFY,all,1811,f1,macro,1024,871,0.5255880377481601,0.4953508901941433,0.5557639221895774,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,1811,extractive_em,hotpot,512,464,0.517578125,0.47418738049713194,0.5616438356164384,
main,1.0,UNION_VERIFY,all,1811,extractive_em,2wiki,512,407,0.408203125,0.3630952380952381,0.4555990267528729,
main,1.0,UNION_VERIFY,all,1811,extractive_em,macro,1024,871,0.462890625,0.43080332619957457,0.49519700702534236,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,1811,gpu_s,hotpot,512,464,0.4690268727382757,0.461836835746618,0.4762376990875975,
main,1.0,UNION_VERIFY,all,1811,gpu_s,2wiki,512,407,0.7326198037610416,0.6976688611077781,0.7701200611040374,
main,1.0,UNION_VERIFY,all,1811,gpu_s,macro,1024,871,0.6008233382496586,0.5829209144263251,0.6197980145864621,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,1811,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_RAW,all,1811,em,hotpot,512,464,0.61328125,0.5708520935228779,0.6551059730250481,
main,1.0,FREE_GAP_RAW,all,1811,em,2wiki,512,407,0.52734375,0.48323249783923944,0.572,
main,1.0,FREE_GAP_RAW,all,1811,em,macro,1024,871,0.5703125,0.5394528489578158,0.6010032614423544,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,1811,f1,hotpot,512,464,0.7034464915117187,0.6665925501744618,0.7399575915752691,
main,1.0,FREE_GAP_RAW,all,1811,f1,2wiki,512,407,0.5872187022445481,0.5449026305553537,0.630217874839907,
main,1.0,FREE_GAP_RAW,all,1811,f1,macro,1024,871,0.6453325968781334,0.616265906464389,0.6738295051754211,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,1811,extractive_em,hotpot,512,464,0.61328125,0.5708520935228779,0.6551059730250481,
main,1.0,FREE_GAP_RAW,all,1811,extractive_em,2wiki,512,407,0.52734375,0.48323249783923944,0.572,
main,1.0,FREE_GAP_RAW,all,1811,extractive_em,macro,1024,871,0.5703125,0.5394528489578158,0.6010032614423544,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,1811,gpu_s,hotpot,512,464,0.4932688209962317,0.48396861167352706,0.5026252810404138,
main,1.0,FREE_GAP_RAW,all,1811,gpu_s,2wiki,512,407,0.9060297505462039,0.7433370553433124,1.2042425688843783,
main,1.0,FREE_GAP_RAW,all,1811,gpu_s,macro,1024,871,0.6996492857712178,0.6177043155997357,0.84908654593262,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,1811,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_VERIFY,all,1811,em,hotpot,512,464,0.541015625,0.4980156753936634,0.5836690809018262,
main,1.0,FREE_GAP_VERIFY,all,1811,em,2wiki,512,407,0.474609375,0.43047556390977443,0.52046783625731,
main,1.0,FREE_GAP_VERIFY,all,1811,em,macro,1024,871,0.5078125,0.476697609684757,0.5388187833210212,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,1811,f1,hotpot,512,464,0.6179433124354092,0.5778185417782581,0.6566043322213516,
main,1.0,FREE_GAP_VERIFY,all,1811,f1,2wiki,512,407,0.5266320081199725,0.48407490349190324,0.5706047166456583,
main,1.0,FREE_GAP_VERIFY,all,1811,f1,macro,1024,871,0.5722876602776908,0.5429692283708457,0.6017033424179621,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,1811,extractive_em,hotpot,512,464,0.541015625,0.4980156753936634,0.5836690809018262,
main,1.0,FREE_GAP_VERIFY,all,1811,extractive_em,2wiki,512,407,0.474609375,0.43047556390977443,0.52046783625731,
main,1.0,FREE_GAP_VERIFY,all,1811,extractive_em,macro,1024,871,0.5078125,0.476697609684757,0.5388187833210212,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,1811,gpu_s,hotpot,512,464,0.4948796106476099,0.48555822126130815,0.50425740812779,
main,1.0,FREE_GAP_VERIFY,all,1811,gpu_s,2wiki,512,407,0.9079795721863808,0.7452397568102532,1.2062223364756035,
main,1.0,FREE_GAP_VERIFY,all,1811,gpu_s,macro,1024,871,0.7014295914169953,0.6194764154102936,0.8508819320246855,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,1811,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED,all,1811,em,hotpot,512,464,0.5703125,0.5269455320128973,0.6122047244094488,
main,1.0,FIXED_SELECTED,all,1811,em,2wiki,512,407,0.513671875,0.4690418793722821,0.55859375,
main,1.0,FIXED_SELECTED,all,1811,em,macro,1024,871,0.5419921875,0.5103981346602696,0.5728304678018505,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,1811,f1,hotpot,512,464,0.6526935660433719,0.612537629110836,0.6910371808551983,
main,1.0,FIXED_SELECTED,all,1811,f1,2wiki,512,407,0.5705178335874895,0.5268314903112445,0.613525723276942,
main,1.0,FIXED_SELECTED,all,1811,f1,macro,1024,871,0.6116056998154307,0.5816997239907578,0.6403422431296464,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,1811,extractive_em,hotpot,512,464,0.5703125,0.5269455320128973,0.6122047244094488,
main,1.0,FIXED_SELECTED,all,1811,extractive_em,2wiki,512,407,0.513671875,0.4690418793722821,0.55859375,
main,1.0,FIXED_SELECTED,all,1811,extractive_em,macro,1024,871,0.5419921875,0.5103981346602696,0.5728304678018505,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,1811,gpu_s,hotpot,512,464,0.4326848008676831,0.4253942711538562,0.4399466267734619,
main,1.0,FIXED_SELECTED,all,1811,gpu_s,2wiki,512,407,0.6408301300921804,0.6121782119642357,0.6702991534350929,
main,1.0,FIXED_SELECTED,all,1811,gpu_s,macro,1024,871,0.5367574654799318,0.5218508700236905,0.5519491101838998,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,1811,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED_VERIFY,all,1811,em,hotpot,512,464,0.5234375,0.47940001324474074,0.5666020543406229,
main,1.0,FIXED_SELECTED_VERIFY,all,1811,em,2wiki,512,407,0.466796875,0.42230960992880684,0.5125725338491296,
main,1.0,FIXED_SELECTED_VERIFY,all,1811,em,macro,1024,871,0.4951171875,0.46385594236231764,0.5271341288868994,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,1811,f1,hotpot,512,464,0.600513534830712,0.5588896213591983,0.641273262567871,
main,1.0,FIXED_SELECTED_VERIFY,all,1811,f1,2wiki,512,407,0.5168854120300063,0.4736455395532061,0.5612769200347222,
main,1.0,FIXED_SELECTED_VERIFY,all,1811,f1,macro,1024,871,0.5586994734303592,0.528611764043509,0.5885125906509613,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,1811,extractive_em,hotpot,512,464,0.5234375,0.47940001324474074,0.5666020543406229,
main,1.0,FIXED_SELECTED_VERIFY,all,1811,extractive_em,2wiki,512,407,0.466796875,0.42230960992880684,0.5125725338491296,
main,1.0,FIXED_SELECTED_VERIFY,all,1811,extractive_em,macro,1024,871,0.4951171875,0.46385594236231764,0.5271341288868994,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,1811,gpu_s,hotpot,512,464,0.4343004265735618,0.42699171173904693,0.44157588232851924,
main,1.0,FIXED_SELECTED_VERIFY,all,1811,gpu_s,2wiki,512,407,0.6427121249965546,0.6140179082157621,0.6722266203003903,
main,1.0,FIXED_SELECTED_VERIFY,all,1811,gpu_s,macro,1024,871,0.5385062757850583,0.5235824599331367,0.5537274122462646,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,1811,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1,all,1811,em,hotpot,512,464,0.53515625,0.4921560907827698,0.578544061302682,
main,1.0,FIXED_A1,all,1811,em,2wiki,512,407,0.41015625,0.36418452914015886,0.4577620896158307,
main,1.0,FIXED_A1,all,1811,em,macro,1024,871,0.47265625,0.4414725951658665,0.50466805231586,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,1811,f1,hotpot,512,464,0.6160948411054856,0.5759367595153605,0.6562501013304866,
main,1.0,FIXED_A1,all,1811,f1,2wiki,512,407,0.4514042352496662,0.40613193279130094,0.4984000245552172,
main,1.0,FIXED_A1,all,1811,f1,macro,1024,871,0.5337495381775759,0.5033847731909733,0.5640816089342198,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,1811,extractive_em,hotpot,512,464,0.53515625,0.4921560907827698,0.578544061302682,
main,1.0,FIXED_A1,all,1811,extractive_em,2wiki,512,407,0.41015625,0.36418452914015886,0.4577620896158307,
main,1.0,FIXED_A1,all,1811,extractive_em,macro,1024,871,0.47265625,0.4414725951658665,0.50466805231586,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,1811,gpu_s,hotpot,512,464,0.18205349320783212,0.17737201963210875,0.18691787426066372,
main,1.0,FIXED_A1,all,1811,gpu_s,2wiki,512,407,0.3112599708767732,0.29182844665178953,0.3309478849867349,
main,1.0,FIXED_A1,all,1811,gpu_s,macro,1024,871,0.24665673204230265,0.2367234782583756,0.2566763839435074,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,1811,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1_VERIFY,all,1811,em,hotpot,512,464,0.501953125,0.45833131067961164,0.5450980392156862,
main,1.0,FIXED_A1_VERIFY,all,1811,em,2wiki,512,407,0.392578125,0.34757281553398056,0.4393638170974155,
main,1.0,FIXED_A1_VERIFY,all,1811,em,macro,1024,871,0.447265625,0.4159025911340547,0.47882940133556984,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,1811,f1,hotpot,512,464,0.5834710742835885,0.5424652755032208,0.6241456924945279,
main,1.0,FIXED_A1_VERIFY,all,1811,f1,2wiki,512,407,0.43373508037381525,0.38903687905604173,0.47974573541989046,
main,1.0,FIXED_A1_VERIFY,all,1811,f1,macro,1024,871,0.5086030773287018,0.47833991171222306,0.5392588915003375,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,1811,extractive_em,hotpot,512,464,0.501953125,0.45833131067961164,0.5450980392156862,
main,1.0,FIXED_A1_VERIFY,all,1811,extractive_em,2wiki,512,407,0.392578125,0.34757281553398056,0.4393638170974155,
main,1.0,FIXED_A1_VERIFY,all,1811,extractive_em,macro,1024,871,0.447265625,0.4159025911340547,0.47882940133556984,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,1811,gpu_s,hotpot,512,464,0.18365972655578547,0.17895691259879834,0.18852990356805105,
main,1.0,FIXED_A1_VERIFY,all,1811,gpu_s,2wiki,512,407,0.313011312601637,0.2935454250305944,0.33273486450698575,
main,1.0,FIXED_A1_VERIFY,all,1811,gpu_s,macro,1024,871,0.24833551957871125,0.23839113160286776,0.258401955677597,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,1811,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2,all,1811,em,hotpot,512,464,0.56640625,0.5232535691838018,0.6095654276099485,
main,1.0,FIXED_A2,all,1811,em,2wiki,512,407,0.416015625,0.3701550387596899,0.4636219389644047,
main,1.0,FIXED_A2,all,1811,em,macro,1024,871,0.4912109375,0.45968367501706436,0.5234529767894982,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,1811,f1,hotpot,512,464,0.6526881192180893,0.6137112407550848,0.6919280504527593,
main,1.0,FIXED_A2,all,1811,f1,2wiki,512,407,0.46546899262497043,0.4208085440868222,0.5116820606185286,
main,1.0,FIXED_A2,all,1811,f1,macro,1024,871,0.5590785559215299,0.5287584169654981,0.5893948600690138,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,1811,extractive_em,hotpot,512,464,0.56640625,0.5232535691838018,0.6095654276099485,
main,1.0,FIXED_A2,all,1811,extractive_em,2wiki,512,407,0.416015625,0.3701550387596899,0.4636219389644047,
main,1.0,FIXED_A2,all,1811,extractive_em,macro,1024,871,0.4912109375,0.45968367501706436,0.5234529767894982,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,1811,gpu_s,hotpot,512,464,0.21751324187980783,0.212723608616486,0.22247843899924707,
main,1.0,FIXED_A2,all,1811,gpu_s,2wiki,512,407,0.3524431955517081,0.33094230202162417,0.3748042515911813,
main,1.0,FIXED_A2,all,1811,gpu_s,macro,1024,871,0.28497821871575796,0.2740308601614415,0.2964002683276617,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,1811,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2_VERIFY,all,1811,em,hotpot,512,464,0.513671875,0.46980772071040877,0.5566411103690357,
main,1.0,FIXED_A2_VERIFY,all,1811,em,2wiki,512,407,0.396484375,0.3519222166998012,0.4442191679529347,
main,1.0,FIXED_A2_VERIFY,all,1811,em,macro,1024,871,0.455078125,0.4232760399116399,0.48737850441212865,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,1811,f1,hotpot,512,464,0.5904157132748968,0.5491794336852205,0.6303735720298639,
main,1.0,FIXED_A2_VERIFY,all,1811,f1,2wiki,512,407,0.44231671791293503,0.39883176892631816,0.48855117165545103,
main,1.0,FIXED_A2_VERIFY,all,1811,f1,macro,1024,871,0.5163662155939159,0.4862858054681714,0.5470997262343169,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,1811,extractive_em,hotpot,512,464,0.513671875,0.46980772071040877,0.5566411103690357,
main,1.0,FIXED_A2_VERIFY,all,1811,extractive_em,2wiki,512,407,0.396484375,0.3519222166998012,0.4442191679529347,
main,1.0,FIXED_A2_VERIFY,all,1811,extractive_em,macro,1024,871,0.455078125,0.4232760399116399,0.48737850441212865,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,1811,gpu_s,hotpot,512,464,0.21913627165524036,0.2143430228162299,0.22410008156865951,
main,1.0,FIXED_A2_VERIFY,all,1811,gpu_s,2wiki,512,407,0.35433072058951026,0.3328160485366991,0.3767487305832872,
main,1.0,FIXED_A2_VERIFY,all,1811,gpu_s,macro,1024,871,0.2867334961223753,0.2757759785319939,0.2981884234803463,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,1811,regret,macro,0,0,,,,[]
strong,1.0,INFO_O,all,1811,em,hotpot,128,117,0.6484375,0.5615384615384615,0.732824427480916,
strong,1.0,INFO_O,all,1811,em,2wiki,129,106,0.4806201550387597,0.3966689458350675,0.5666666666666667,
strong,1.0,INFO_O,all,1811,em,macro,257,223,0.5645288275193798,0.5038752236135957,0.6246568296727744,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,1811,f1,hotpot,128,117,0.7241843698686371,0.6488401882229747,0.796996993412594,
strong,1.0,INFO_O,all,1811,f1,2wiki,129,106,0.5034237726098191,0.42326276240458016,0.5853536277792367,
strong,1.0,INFO_O,all,1811,f1,macro,257,223,0.6138040712392281,0.5578253200638489,0.6697108907112,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,1811,extractive_em,hotpot,128,117,0.6484375,0.5615384615384615,0.732824427480916,
strong,1.0,INFO_O,all,1811,extractive_em,2wiki,129,106,0.4806201550387597,0.3966689458350675,0.5666666666666667,
strong,1.0,INFO_O,all,1811,extractive_em,macro,257,223,0.5645288275193798,0.5038752236135957,0.6246568296727744,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,1811,gpu_s,hotpot,128,117,0.5014878509349273,0.4837719277664103,0.5196528882169134,
strong,1.0,INFO_O,all,1811,gpu_s,2wiki,129,106,0.6281254386459129,0.5886391000582869,0.6780284573887486,
strong,1.0,INFO_O,all,1811,gpu_s,macro,257,223,0.5648066447904201,0.5427966846856295,0.5914183260452944,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,1811,regret,hotpot,128,117,0.1015625,0.05343511450381679,0.15503875968992248,
strong,1.0,INFO_O,all,1811,regret,2wiki,129,106,0.09302325581395349,0.043478260869565216,0.15037593984962405,
strong,1.0,INFO_O,all,1811,regret,macro,257,223,0.09729287790697674,0.061537520878072065,0.13603517984474994,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,1811,em,hotpot,128,117,0.6484375,0.5620422875067865,0.7322834645669292,
strong,1.0,INFO_TARGET,all,1811,em,2wiki,129,106,0.4573643410852713,0.373134328358209,0.546875,
strong,1.0,INFO_TARGET,all,1811,em,macro,257,223,0.5529009205426356,0.4916200665065993,0.6134768614915393,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,1811,f1,hotpot,128,117,0.7345142309797481,0.6590506361441351,0.8064199546162153,
strong,1.0,INFO_TARGET,all,1811,f1,2wiki,129,106,0.4808139534883721,0.39986823814909056,0.5650142409114183,
strong,1.0,INFO_TARGET,all,1811,f1,macro,257,223,0.6076640922340601,0.5517082226672548,0.6633088778391956,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,1811,extractive_em,hotpot,128,117,0.6484375,0.5620422875067865,0.7322834645669292,
strong,1.0,INFO_TARGET,all,1811,extractive_em,2wiki,129,106,0.4573643410852713,0.373134328358209,0.546875,
strong,1.0,INFO_TARGET,all,1811,extractive_em,macro,257,223,0.5529009205426356,0.4916200665065993,0.6134768614915393,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,1811,gpu_s,hotpot,128,117,0.7883526850456426,0.74828211540748,0.8282293969854392,
strong,1.0,INFO_TARGET,all,1811,gpu_s,2wiki,129,106,0.9802390872813309,0.9215455282764191,1.0499462371437922,
strong,1.0,INFO_TARGET,all,1811,gpu_s,macro,257,223,0.8842958861634868,0.8480421855352129,0.9246029843383413,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,1811,regret,hotpot,128,117,0.1015625,0.05384615384615385,0.15503875968992248,
strong,1.0,INFO_TARGET,all,1811,regret,2wiki,129,106,0.11627906976744186,0.06349206349206349,0.17557251908396945,
strong,1.0,INFO_TARGET,all,1811,regret,macro,257,223,0.10892078488372092,0.0728969232978279,0.14781284597092148,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,1811,em,hotpot,128,117,0.65625,0.5736434108527132,0.7384615384615385,
strong,1.0,INFO_RANDOM,all,1811,em,2wiki,129,106,0.5116279069767442,0.4273956356736243,0.5985227272727267,
strong,1.0,INFO_RANDOM,all,1811,em,macro,257,223,0.5839389534883721,0.5237996656278462,0.6434553717036781,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,1811,f1,hotpot,128,117,0.7287850643130815,0.6555996589494542,0.799826843742427,
strong,1.0,INFO_RANDOM,all,1811,f1,2wiki,129,106,0.5324935400516796,0.4509579862904614,0.6157196704651473,
strong,1.0,INFO_RANDOM,all,1811,f1,macro,257,223,0.6306393021823806,0.575432734047572,0.6853311741209194,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,1811,extractive_em,hotpot,128,117,0.65625,0.5736434108527132,0.7384615384615385,
strong,1.0,INFO_RANDOM,all,1811,extractive_em,2wiki,129,106,0.5116279069767442,0.4273956356736243,0.5985227272727267,
strong,1.0,INFO_RANDOM,all,1811,extractive_em,macro,257,223,0.5839389534883721,0.5237996656278462,0.6434553717036781,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,1811,gpu_s,hotpot,128,117,0.8062523749321904,0.7673560585131498,0.8456122399908202,
strong,1.0,INFO_RANDOM,all,1811,gpu_s,2wiki,129,106,0.9795427482731297,0.9219107861798049,1.0475133355247814,
strong,1.0,INFO_RANDOM,all,1811,gpu_s,macro,257,223,0.89289756160266,0.8571748817093644,0.9326216241840782,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,1811,regret,hotpot,128,117,0.09375,0.046875,0.14728682170542637,
strong,1.0,INFO_RANDOM,all,1811,regret,2wiki,129,106,0.06201550387596899,0.022727272727272728,0.112,
strong,1.0,INFO_RANDOM,all,1811,regret,macro,257,223,0.0778827519379845,0.046031601204958875,0.11357296271712856,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,1811,em,hotpot,128,117,0.6484375,0.5669291338582677,0.7286821705426356,
strong,1.0,INFO_NOOP,all,1811,em,2wiki,129,106,0.4883720930232558,0.39860013175230563,0.578125,
strong,1.0,INFO_NOOP,all,1811,em,macro,257,223,0.5684047965116279,0.5067876150752386,0.6289231343283582,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,1811,f1,hotpot,128,117,0.7254864532019705,0.6520504485936757,0.7951636313877692,
strong,1.0,INFO_NOOP,all,1811,f1,2wiki,129,106,0.5144056847545219,0.42978789090262975,0.5993067667958655,
strong,1.0,INFO_NOOP,all,1811,f1,macro,257,223,0.6199460689782461,0.5642221853816681,0.6754578647075442,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,1811,extractive_em,hotpot,128,117,0.6484375,0.5669291338582677,0.7286821705426356,
strong,1.0,INFO_NOOP,all,1811,extractive_em,2wiki,129,106,0.4883720930232558,0.39860013175230563,0.578125,
strong,1.0,INFO_NOOP,all,1811,extractive_em,macro,257,223,0.5684047965116279,0.5067876150752386,0.6289231343283582,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,1811,gpu_s,hotpot,128,117,0.8970411332998606,0.8632418017876083,0.9289898161884895,
strong,1.0,INFO_NOOP,all,1811,gpu_s,2wiki,129,106,1.0097116215527806,0.9532709570665924,1.0755514266403197,
strong,1.0,INFO_NOOP,all,1811,gpu_s,macro,257,223,0.9533763774263206,0.9195302653702824,0.9907186768623147,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,1811,regret,hotpot,128,117,0.1015625,0.05303030303030303,0.15748031496062992,
strong,1.0,INFO_NOOP,all,1811,regret,2wiki,129,106,0.08527131782945736,0.041666666666666664,0.1349206349206349,
strong,1.0,INFO_NOOP,all,1811,regret,macro,257,223,0.09341690891472867,0.05974513000660541,0.12942914683868995,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,1811,em,hotpot,128,117,0.6484375,0.5606060606060606,0.7322834645669292,
strong,1.0,INFO_GAP,all,1811,em,2wiki,129,106,0.4728682170542636,0.38842050080177626,0.5588235294117647,
strong,1.0,INFO_GAP,all,1811,em,macro,257,223,0.5606528585271318,0.4989663662071403,0.6219445551864157,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,1811,f1,hotpot,128,117,0.7140281198686371,0.6375799930754444,0.7871985812807882,
strong,1.0,INFO_GAP,all,1811,f1,2wiki,129,106,0.4966720846878386,0.4162105699764785,0.5787365591397851,
strong,1.0,INFO_GAP,all,1811,f1,macro,257,223,0.6053501022782378,0.5490555358266365,0.6620250571284378,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,1811,extractive_em,hotpot,128,117,0.6484375,0.5606060606060606,0.7322834645669292,
strong,1.0,INFO_GAP,all,1811,extractive_em,2wiki,129,106,0.4728682170542636,0.38842050080177626,0.5588235294117647,
strong,1.0,INFO_GAP,all,1811,extractive_em,macro,257,223,0.5606528585271318,0.4989663662071403,0.6219445551864157,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,1811,gpu_s,hotpot,128,117,0.9466345302302774,0.9160400093700236,0.9764195849968114,
strong,1.0,INFO_GAP,all,1811,gpu_s,2wiki,129,106,1.022265776519978,0.9681919784602252,1.0860894041323035,
strong,1.0,INFO_GAP,all,1811,gpu_s,macro,257,223,0.9844501533751278,0.9529086611441675,1.0198890646008014,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,1811,regret,hotpot,128,117,0.1015625,0.05384615384615385,0.15625,
strong,1.0,INFO_GAP,all,1811,regret,2wiki,129,106,0.10077519379844961,0.04894678492239468,0.16102378348824484,
strong,1.0,INFO_GAP,all,1811,regret,macro,257,223,0.10116884689922481,0.06451563359618559,0.14119995414764525,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,1811,em,hotpot,128,117,0.6484375,0.5615384615384615,0.732824427480916,
strong,1.0,INFO_META,all,1811,em,2wiki,129,106,0.4806201550387597,0.3966689458350675,0.5666666666666667,
strong,1.0,INFO_META,all,1811,em,macro,257,223,0.5645288275193798,0.5038752236135957,0.6246568296727744,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,1811,f1,hotpot,128,117,0.7262677032019704,0.651168287377647,0.7990200555085611,
strong,1.0,INFO_META,all,1811,f1,2wiki,129,106,0.5034237726098191,0.42326276240458016,0.5853536277792367,
strong,1.0,INFO_META,all,1811,f1,macro,257,223,0.6148457379058947,0.5588688543109761,0.6708197636065596,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,1811,extractive_em,hotpot,128,117,0.6484375,0.5615384615384615,0.732824427480916,
strong,1.0,INFO_META,all,1811,extractive_em,2wiki,129,106,0.4806201550387597,0.3966689458350675,0.5666666666666667,
strong,1.0,INFO_META,all,1811,extractive_em,macro,257,223,0.5645288275193798,0.5038752236135957,0.6246568296727744,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,1811,gpu_s,hotpot,128,117,0.509551729203531,0.4919469389121746,0.5272372800320133,
strong,1.0,INFO_META,all,1811,gpu_s,2wiki,129,106,0.6354606301970649,0.5957508757884331,0.6855688017505003,
strong,1.0,INFO_META,all,1811,gpu_s,macro,257,223,0.5725061797002979,0.5505776895229113,0.5988963904954409,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,1811,regret,hotpot,128,117,0.1015625,0.05343511450381679,0.15503875968992248,
strong,1.0,INFO_META,all,1811,regret,2wiki,129,106,0.09302325581395349,0.043478260869565216,0.15037593984962405,
strong,1.0,INFO_META,all,1811,regret,macro,257,223,0.09729287790697674,0.061537520878072065,0.13603517984474994,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,1811,em,hotpot,128,117,0.546875,0.46153846153846156,0.6370967741935484,
strong,1.0,PROBE_REUSE,all,1811,em,2wiki,129,106,0.4186046511627907,0.33124689569536425,0.512,
strong,1.0,PROBE_REUSE,all,1811,em,macro,257,223,0.4827398255813954,0.42094956097033304,0.5455908233245038,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,1811,f1,hotpot,128,117,0.6206079809797482,0.5371761711339104,0.7034464383092363,
strong,1.0,PROBE_REUSE,all,1811,f1,2wiki,129,106,0.44773901808785527,0.3621904534313725,0.537788651242041,
strong,1.0,PROBE_REUSE,all,1811,f1,macro,257,223,0.5341734995338018,0.47482196995618925,0.5940515574107602,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,1811,extractive_em,hotpot,128,117,0.546875,0.46153846153846156,0.6370967741935484,
strong,1.0,PROBE_REUSE,all,1811,extractive_em,2wiki,129,106,0.4186046511627907,0.33124689569536425,0.512,
strong,1.0,PROBE_REUSE,all,1811,extractive_em,macro,257,223,0.4827398255813954,0.42094956097033304,0.5455908233245038,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,1811,gpu_s,hotpot,128,117,0.7908494791162166,0.7506968832593184,0.830793624912046,
strong,1.0,PROBE_REUSE,all,1811,gpu_s,2wiki,129,106,0.9837794605939236,0.9246863757914068,1.0536894692299112,
strong,1.0,PROBE_REUSE,all,1811,gpu_s,macro,257,223,0.8873144698550701,0.8509918395398687,0.927752718019271,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,1811,regret,macro,0,0,,,,[]
strong,1.0,TWO_ANSWER,all,1811,em,hotpot,128,117,0.6171875,0.5303030303030303,0.704,
strong,1.0,TWO_ANSWER,all,1811,em,2wiki,129,106,0.43410852713178294,0.34532374100719426,0.5275590551181102,
strong,1.0,TWO_ANSWER,all,1811,em,macro,257,223,0.5256480135658914,0.462909270493952,0.5884293012261949,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,1811,f1,hotpot,128,117,0.7003996476464149,0.6209833827980805,0.7746519395811268,
strong,1.0,TWO_ANSWER,all,1811,f1,2wiki,129,106,0.45515873015873015,0.3705403367742446,0.5442856754489529,
strong,1.0,TWO_ANSWER,all,1811,f1,macro,257,223,0.5777791889025725,0.5200794514889694,0.6356827983157424,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,1811,extractive_em,hotpot,128,117,0.6171875,0.5303030303030303,0.704,
strong,1.0,TWO_ANSWER,all,1811,extractive_em,2wiki,129,106,0.43410852713178294,0.34532374100719426,0.5275590551181102,
strong,1.0,TWO_ANSWER,all,1811,extractive_em,macro,257,223,0.5256480135658914,0.462909270493952,0.5884293012261949,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,1811,gpu_s,hotpot,128,117,0.6198074690932281,0.5981313043284487,0.6424377227726051,
strong,1.0,TWO_ANSWER,all,1811,gpu_s,2wiki,129,106,0.7972923526164845,0.7524524072892456,0.8500891530832791,
strong,1.0,TWO_ANSWER,all,1811,gpu_s,macro,257,223,0.7085499108548563,0.6830257039976009,0.7378387713124537,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,1811,regret,macro,0,0,,,,[]
strong,1.0,UNION_RAW,all,1811,em,hotpot,128,117,0.6171875,0.5298507462686567,0.701629832553558,
strong,1.0,UNION_RAW,all,1811,em,2wiki,129,106,0.3875968992248062,0.3014705882352941,0.47368421052631576,
strong,1.0,UNION_RAW,all,1811,em,macro,257,223,0.5023921996124031,0.4403889748054944,0.5620931861150581,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,1811,f1,hotpot,128,117,0.6838892309797482,0.6057176541517999,0.7591731042903457,
strong,1.0,UNION_RAW,all,1811,f1,2wiki,129,106,0.42713178294573645,0.3448514093137255,0.5094488188976377,
strong,1.0,UNION_RAW,all,1811,f1,macro,257,223,0.5555105069627423,0.49737613509272904,0.611225753749172,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,1811,extractive_em,hotpot,128,117,0.6171875,0.5298507462686567,0.701629832553558,
strong,1.0,UNION_RAW,all,1811,extractive_em,2wiki,129,106,0.3875968992248062,0.3014705882352941,0.47368421052631576,
strong,1.0,UNION_RAW,all,1811,extractive_em,macro,257,223,0.5023921996124031,0.4403889748054944,0.5620931861150581,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,1811,gpu_s,hotpot,128,117,0.48996922594933495,0.4751073059712059,0.5054405271876133,
strong,1.0,UNION_RAW,all,1811,gpu_s,2wiki,129,106,0.6323104807131863,0.591655268833215,0.681176616800369,
strong,1.0,UNION_RAW,all,1811,gpu_s,macro,257,223,0.5611398533312606,0.539374095275218,0.5864547202946875,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,1811,regret,macro,0,0,,,,[]
strong,1.0,UNION_VERIFY,all,1811,em,hotpot,128,117,0.6171875,0.5298507462686567,0.7022900763358778,
strong,1.0,UNION_VERIFY,all,1811,em,2wiki,129,106,0.37209302325581395,0.28776978417266186,0.4603174603174603,
strong,1.0,UNION_VERIFY,all,1811,em,macro,257,223,0.494640261627907,0.4331756588231918,0.5555555555555556,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,1811,f1,hotpot,128,117,0.6812850643130816,0.6023237763876513,0.757597988763357,
strong,1.0,UNION_VERIFY,all,1811,f1,2wiki,129,106,0.417312661498708,0.33488093246333167,0.5023109756097561,
strong,1.0,UNION_VERIFY,all,1811,f1,macro,257,223,0.5492988629058948,0.4920742386712228,0.6065204075049357,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,1811,extractive_em,hotpot,128,117,0.6171875,0.5298507462686567,0.7022900763358778,
strong,1.0,UNION_VERIFY,all,1811,extractive_em,2wiki,129,106,0.37209302325581395,0.28776978417266186,0.4603174603174603,
strong,1.0,UNION_VERIFY,all,1811,extractive_em,macro,257,223,0.494640261627907,0.4331756588231918,0.5555555555555556,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,1811,gpu_s,hotpot,128,117,0.4911554320551479,0.47625522663438674,0.5066784017767049,
strong,1.0,UNION_VERIFY,all,1811,gpu_s,2wiki,129,106,0.6343396194196406,0.5935286594281918,0.6833931963755357,
strong,1.0,UNION_VERIFY,all,1811,gpu_s,macro,257,223,0.5627475257373942,0.5408978410752262,0.5881581003210724,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,1811,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_RAW,all,1811,em,hotpot,128,117,0.65625,0.5703125,0.7401574803149606,
strong,1.0,FREE_GAP_RAW,all,1811,em,2wiki,129,106,0.46511627906976744,0.3769202898550725,0.5564533660589059,
strong,1.0,FREE_GAP_RAW,all,1811,em,macro,257,223,0.5606831395348837,0.4983077954832204,0.622951734807311,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,1811,f1,hotpot,128,117,0.737118397646415,0.661556505952381,0.8097455762134294,
strong,1.0,FREE_GAP_RAW,all,1811,f1,2wiki,129,106,0.4983795919842431,0.41439783993783996,0.5844841422701591,
strong,1.0,FREE_GAP_RAW,all,1811,f1,macro,257,223,0.617748994815329,0.5603801337783655,0.6753499541837183,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,1811,extractive_em,hotpot,128,117,0.65625,0.5703125,0.7401574803149606,
strong,1.0,FREE_GAP_RAW,all,1811,extractive_em,2wiki,129,106,0.46511627906976744,0.3769202898550725,0.5564533660589059,
strong,1.0,FREE_GAP_RAW,all,1811,extractive_em,macro,257,223,0.5606831395348837,0.4983077954832204,0.622951734807311,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,1811,gpu_s,hotpot,128,117,0.6941350018262937,0.6699913541392535,0.7168041720585206,
strong,1.0,FREE_GAP_RAW,all,1811,gpu_s,2wiki,129,106,0.7482960039038326,0.7182981580973506,0.7796106802294921,
strong,1.0,FREE_GAP_RAW,all,1811,gpu_s,macro,257,223,0.7212155028650631,0.7019501954450641,0.7406659596562111,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,1811,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_VERIFY,all,1811,em,hotpot,128,117,0.625,0.5362260869565217,0.7109375,
strong,1.0,FREE_GAP_VERIFY,all,1811,em,2wiki,129,106,0.40310077519379844,0.31851851851851853,0.4918032786885246,
strong,1.0,FREE_GAP_VERIFY,all,1811,em,macro,257,223,0.5140503875968992,0.4532194041146572,0.5759391358040117,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,1811,f1,hotpot,128,117,0.6949308976464149,0.6180780634136199,0.7702005478994928,
strong,1.0,FREE_GAP_VERIFY,all,1811,f1,2wiki,129,106,0.4429234202490016,0.3637791302791696,0.5257765794209325,
strong,1.0,FREE_GAP_VERIFY,all,1811,f1,macro,257,223,0.5689271589477083,0.5121510284349198,0.6243183909455492,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,1811,extractive_em,hotpot,128,117,0.625,0.5362260869565217,0.7109375,
strong,1.0,FREE_GAP_VERIFY,all,1811,extractive_em,2wiki,129,106,0.40310077519379844,0.31851851851851853,0.4918032786885246,
strong,1.0,FREE_GAP_VERIFY,all,1811,extractive_em,macro,257,223,0.5140503875968992,0.4532194041146572,0.5759391358040117,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,1811,gpu_s,hotpot,128,117,0.6959418756584,0.6717735459166979,0.7186595775803525,
strong,1.0,FREE_GAP_VERIFY,all,1811,gpu_s,2wiki,129,106,0.7510113270200818,0.7209045866821074,0.7824962841077252,
strong,1.0,FREE_GAP_VERIFY,all,1811,gpu_s,macro,257,223,0.7234766013392409,0.7041497077188845,0.742977736323491,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,1811,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED,all,1811,em,hotpot,128,117,0.65625,0.5736434108527132,0.7364341085271318,
strong,1.0,FIXED_SELECTED,all,1811,em,2wiki,129,106,0.4883720930232558,0.4,0.5769230769230769,
strong,1.0,FIXED_SELECTED,all,1811,em,macro,257,223,0.5723110465116279,0.5117329349718767,0.6326335504418406,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,1811,f1,hotpot,128,117,0.7301739532019704,0.6563968223490113,0.7996900767501077,
strong,1.0,FIXED_SELECTED,all,1811,f1,2wiki,129,106,0.5092377260981912,0.4241270809414466,0.5953922804169515,
strong,1.0,FIXED_SELECTED,all,1811,f1,macro,257,223,0.6197058396500807,0.5629828092746204,0.6753694413800521,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,1811,extractive_em,hotpot,128,117,0.65625,0.5736434108527132,0.7364341085271318,
strong,1.0,FIXED_SELECTED,all,1811,extractive_em,2wiki,129,106,0.4883720930232558,0.4,0.5769230769230769,
strong,1.0,FIXED_SELECTED,all,1811,extractive_em,macro,257,223,0.5723110465116279,0.5117329349718767,0.6326335504418406,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,1811,gpu_s,hotpot,128,117,0.5075049988995487,0.4902856389042777,0.5251256602898433,
strong,1.0,FIXED_SELECTED,all,1811,gpu_s,2wiki,129,106,0.641310296635309,0.6020974525793663,0.6911928935356116,
strong,1.0,FIXED_SELECTED,all,1811,gpu_s,macro,257,223,0.5744076477674289,0.5531281053628,0.6008092130785756,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,1811,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED_VERIFY,all,1811,em,hotpot,128,117,0.6171875,0.530291723202171,0.7024793388429752,
strong,1.0,FIXED_SELECTED_VERIFY,all,1811,em,2wiki,129,106,0.4496124031007752,0.362192159490702,0.5390780009920633,
strong,1.0,FIXED_SELECTED_VERIFY,all,1811,em,macro,257,223,0.5333999515503876,0.4711355239421173,0.5951870374249406,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,1811,f1,hotpot,128,117,0.6935246476464149,0.6165480472491336,0.7697413757464667,
strong,1.0,FIXED_SELECTED_VERIFY,all,1811,f1,2wiki,129,106,0.47177002583979327,0.3867180240998838,0.5574436872633287,
strong,1.0,FIXED_SELECTED_VERIFY,all,1811,f1,macro,257,223,0.5826473367431041,0.5246908176282209,0.6408093173445837,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,1811,extractive_em,hotpot,128,117,0.6171875,0.530291723202171,0.7024793388429752,
strong,1.0,FIXED_SELECTED_VERIFY,all,1811,extractive_em,2wiki,129,106,0.4496124031007752,0.362192159490702,0.5390780009920633,
strong,1.0,FIXED_SELECTED_VERIFY,all,1811,extractive_em,macro,257,223,0.5333999515503876,0.4711355239421173,0.5951870374249406,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,1811,gpu_s,hotpot,128,117,0.5093030764343905,0.49204332614487856,0.5269613341602313,
strong,1.0,FIXED_SELECTED_VERIFY,all,1811,gpu_s,2wiki,129,106,0.6438256810252023,0.6044337996837905,0.6937979278990503,
strong,1.0,FIXED_SELECTED_VERIFY,all,1811,gpu_s,macro,257,223,0.5765643787297965,0.5552462395928249,0.6030226498994465,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,1811,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1,all,1811,em,hotpot,128,117,0.640625,0.5546692333633094,0.7258064516129032,
strong,1.0,FIXED_A1,all,1811,em,2wiki,129,106,0.4186046511627907,0.328125,0.5153906249999999,
strong,1.0,FIXED_A1,all,1811,em,macro,257,223,0.5296148255813954,0.465941039435288,0.5937845585211935,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,1811,f1,hotpot,128,117,0.7233163143130816,0.6477826030061893,0.7965204660040027,
strong,1.0,FIXED_A1,all,1811,f1,2wiki,129,106,0.44073099507369834,0.3529014734789855,0.5317890961103181,
strong,1.0,FIXED_A1,all,1811,f1,macro,257,223,0.58202365469339,0.5245383219758912,0.6402356582522449,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,1811,extractive_em,hotpot,128,117,0.640625,0.5546692333633094,0.7258064516129032,
strong,1.0,FIXED_A1,all,1811,extractive_em,2wiki,129,106,0.4186046511627907,0.328125,0.5153906249999999,
strong,1.0,FIXED_A1,all,1811,extractive_em,macro,257,223,0.5296148255813954,0.465941039435288,0.5937845585211935,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,1811,gpu_s,hotpot,128,117,0.21276054797162944,0.19907377922094832,0.22724328961942658,
strong,1.0,FIXED_A1,all,1811,gpu_s,2wiki,129,106,0.2895043546425959,0.2684623339478447,0.3106207539486603,
strong,1.0,FIXED_A1,all,1811,gpu_s,macro,257,223,0.25113245130711265,0.23850490374527236,0.2639574472596266,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,1811,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1_VERIFY,all,1811,em,hotpot,128,117,0.625,0.5384615384615384,0.7107438016528925,
strong,1.0,FIXED_A1_VERIFY,all,1811,em,2wiki,129,106,0.40310077519379844,0.31496062992125984,0.49606299212598426,
strong,1.0,FIXED_A1_VERIFY,all,1811,em,macro,257,223,0.5140503875968992,0.45049656415935485,0.5776913208674863,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,1811,f1,hotpot,128,117,0.7011808976464149,0.6238021205757212,0.7756467479994753,
strong,1.0,FIXED_A1_VERIFY,all,1811,f1,2wiki,129,106,0.4225396825396825,0.33652404856498597,0.5128928474655002,
strong,1.0,FIXED_A1_VERIFY,all,1811,f1,macro,257,223,0.5618602900930487,0.5033044607126168,0.6207324276559636,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,1811,extractive_em,hotpot,128,117,0.625,0.5384615384615384,0.7107438016528925,
strong,1.0,FIXED_A1_VERIFY,all,1811,extractive_em,2wiki,129,106,0.40310077519379844,0.31496062992125984,0.49606299212598426,
strong,1.0,FIXED_A1_VERIFY,all,1811,extractive_em,macro,257,223,0.5140503875968992,0.45049656415935485,0.5776913208674863,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,1811,gpu_s,hotpot,128,117,0.21457799342404965,0.20086041727117815,0.22909198964681668,
strong,1.0,FIXED_A1_VERIFY,all,1811,gpu_s,2wiki,129,106,0.29198465448838595,0.2708382018960101,0.3132068344847742,
strong,1.0,FIXED_A1_VERIFY,all,1811,gpu_s,macro,257,223,0.25328132395621783,0.24056714835474544,0.2661505716925715,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,1811,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2,all,1811,em,hotpot,128,117,0.6171875,0.5303030303030303,0.704,
strong,1.0,FIXED_A2,all,1811,em,2wiki,129,106,0.3953488372093023,0.31109848484848485,0.481209969367864,
strong,1.0,FIXED_A2,all,1811,em,macro,257,223,0.5062681686046512,0.4449156209803756,0.5675907296268333,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,1811,f1,hotpot,128,117,0.704462147646415,0.6268252191423833,0.7773362849691151,
strong,1.0,FIXED_A2,all,1811,f1,2wiki,129,106,0.4221184083899763,0.33976013246926967,0.5049665106398976,
strong,1.0,FIXED_A2,all,1811,f1,macro,257,223,0.5632902780181956,0.5071434531607043,0.6189253792260319,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,1811,extractive_em,hotpot,128,117,0.6171875,0.5303030303030303,0.704,
strong,1.0,FIXED_A2,all,1811,extractive_em,2wiki,129,106,0.3953488372093023,0.31109848484848485,0.481209969367864,
strong,1.0,FIXED_A2,all,1811,extractive_em,macro,257,223,0.5062681686046512,0.4449156209803756,0.5675907296268333,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,1811,gpu_s,hotpot,128,117,0.24391976757715383,0.23009064975527704,0.25867184168644747,
strong,1.0,FIXED_A2,all,1811,gpu_s,2wiki,129,106,0.3196944500705004,0.2998115201713859,0.3401819390602443,
strong,1.0,FIXED_A2,all,1811,gpu_s,macro,257,223,0.2818071088238271,0.2694956845610415,0.29417170892562705,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,1811,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2_VERIFY,all,1811,em,hotpot,128,117,0.6015625,0.5121951219512195,0.6854838709677419,
strong,1.0,FIXED_A2_VERIFY,all,1811,em,2wiki,129,106,0.3953488372093023,0.30985915492957744,0.4846153846153846,
strong,1.0,FIXED_A2_VERIFY,all,1811,em,macro,257,223,0.4984556686046512,0.4370745122985581,0.5601794631928659,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,1811,f1,hotpot,128,117,0.6810246476464148,0.6006725086817309,0.7573649032811021,
strong,1.0,FIXED_A2_VERIFY,all,1811,f1,2wiki,129,106,0.4280949025135071,0.34536602606027067,0.5132866843147382,
strong,1.0,FIXED_A2_VERIFY,all,1811,f1,macro,257,223,0.5545597750799609,0.49676677933703756,0.611326616407968,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,1811,extractive_em,hotpot,128,117,0.6015625,0.5121951219512195,0.6854838709677419,
strong,1.0,FIXED_A2_VERIFY,all,1811,extractive_em,2wiki,129,106,0.3953488372093023,0.30985915492957744,0.4846153846153846,
strong,1.0,FIXED_A2_VERIFY,all,1811,extractive_em,macro,257,223,0.4984556686046512,0.4370745122985581,0.5601794631928659,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,1811,gpu_s,hotpot,128,117,0.24575868371923296,0.23188089533348416,0.2605291124679805,
strong,1.0,FIXED_A2_VERIFY,all,1811,gpu_s,2wiki,129,106,0.3221587241268123,0.30216441468103344,0.3427416945596729,
strong,1.0,FIXED_A2_VERIFY,all,1811,gpu_s,macro,257,223,0.28395870392302264,0.27158103986650745,0.29639639528273365,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,1811,regret,macro,0,0,,,,[]
main,0.5,INFO_O,all,1829,em,hotpot,512,464,0.564453125,0.5196078431372549,0.6078431372549019,
main,0.5,INFO_O,all,1829,em,2wiki,512,407,0.515625,0.47070025275735294,0.5616465644272226,
main,0.5,INFO_O,all,1829,em,macro,1024,871,0.5400390625,0.5080753047842276,0.571213089790755,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,1829,f1,hotpot,512,464,0.6450342729407428,0.6046782812876086,0.6844175913433507,
main,0.5,INFO_O,all,1829,f1,2wiki,512,407,0.567989473634005,0.5245049051642996,0.6123620945910047,
main,0.5,INFO_O,all,1829,f1,macro,1024,871,0.6065118732873739,0.5761788447762838,0.6360760903293832,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,1829,extractive_em,hotpot,512,464,0.564453125,0.5196078431372549,0.6078431372549019,
main,0.5,INFO_O,all,1829,extractive_em,2wiki,512,407,0.515625,0.47070025275735294,0.5616465644272226,
main,0.5,INFO_O,all,1829,extractive_em,macro,1024,871,0.5400390625,0.5080753047842276,0.571213089790755,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,1829,gpu_s,hotpot,512,464,0.46434088973082577,0.4563904665013813,0.4725417774544546,
main,0.5,INFO_O,all,1829,gpu_s,2wiki,512,407,0.6803287080694316,0.651888598685806,0.7094563949438846,
main,0.5,INFO_O,all,1829,gpu_s,macro,1024,871,0.5723347989001286,0.5576208752090034,0.5873408590132221,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,1829,regret,hotpot,512,464,0.103515625,0.07766990291262135,0.13203883495145632,
main,0.5,INFO_O,all,1829,regret,2wiki,512,407,0.103515625,0.07707509881422925,0.13193116634799235,
main,0.5,INFO_O,all,1829,regret,macro,1024,871,0.103515625,0.08476460276291574,0.12383923976092458,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,1829,em,hotpot,512,464,0.560546875,0.516504854368932,0.603417211396944,
main,0.5,INFO_TARGET,all,1829,em,2wiki,512,407,0.51171875,0.46771037181996084,0.5570866141732284,
main,0.5,INFO_TARGET,all,1829,em,macro,1024,871,0.5361328125,0.5048014427862794,0.5679017554955194,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,1829,f1,hotpot,512,464,0.6410791611968023,0.6008353057269512,0.6800700365271641,
main,0.5,INFO_TARGET,all,1829,f1,2wiki,512,407,0.5626610469779671,0.5194459206642204,0.6060729590837215,
main,0.5,INFO_TARGET,all,1829,f1,macro,1024,871,0.6018701040873847,0.5719414174785816,0.631215092013421,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,1829,extractive_em,hotpot,512,464,0.560546875,0.516504854368932,0.603417211396944,
main,0.5,INFO_TARGET,all,1829,extractive_em,2wiki,512,407,0.51171875,0.46771037181996084,0.5570866141732284,
main,0.5,INFO_TARGET,all,1829,extractive_em,macro,1024,871,0.5361328125,0.5048014427862794,0.5679017554955194,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,1829,gpu_s,hotpot,512,464,0.6851403882760814,0.6722024608234788,0.6985483619590946,
main,0.5,INFO_TARGET,all,1829,gpu_s,2wiki,512,407,0.9752923921420622,0.9392474770450863,1.0110073595026352,
main,0.5,INFO_TARGET,all,1829,gpu_s,macro,1024,871,0.8302163902090718,0.8110572290912573,0.8495292032645368,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,1829,regret,hotpot,512,464,0.107421875,0.08076923076923077,0.13592427184466016,
main,0.5,INFO_TARGET,all,1829,regret,2wiki,512,407,0.107421875,0.08030592734225621,0.135459117727563,
main,0.5,INFO_TARGET,all,1829,regret,macro,1024,871,0.107421875,0.08884385595264621,0.1273510232805284,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,1829,em,hotpot,512,464,0.556640625,0.5124760076775432,0.6,
main,0.5,INFO_RANDOM,all,1829,em,2wiki,512,407,0.5234375,0.4785988594946707,0.569472285396943,
main,0.5,INFO_RANDOM,all,1829,em,macro,1024,871,0.5400390625,0.5083494159210492,0.5712857836679873,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,1829,f1,hotpot,512,464,0.641610012611611,0.6012854172599731,0.6807101049858932,
main,0.5,INFO_RANDOM,all,1829,f1,2wiki,512,407,0.572788580776862,0.5292363311321925,0.6169598663652451,
main,0.5,INFO_RANDOM,all,1829,f1,macro,1024,871,0.6071992966942366,0.57729994927067,0.6369319861900423,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,1829,extractive_em,hotpot,512,464,0.556640625,0.5124760076775432,0.6,
main,0.5,INFO_RANDOM,all,1829,extractive_em,2wiki,512,407,0.5234375,0.4785988594946707,0.569472285396943,
main,0.5,INFO_RANDOM,all,1829,extractive_em,macro,1024,871,0.5400390625,0.5083494159210492,0.5712857836679873,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,1829,gpu_s,hotpot,512,464,0.6861502647042985,0.6732008157507753,0.6995302597763863,
main,0.5,INFO_RANDOM,all,1829,gpu_s,2wiki,512,407,0.9841718104800683,0.9454033335960653,1.0240708236895761,
main,0.5,INFO_RANDOM,all,1829,gpu_s,macro,1024,871,0.8351610375921834,0.8145395876369331,0.8556942288418612,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,1829,regret,hotpot,512,464,0.111328125,0.08442550690567147,0.14004040706375334,
main,0.5,INFO_RANDOM,all,1829,regret,2wiki,512,407,0.095703125,0.0708502024291498,0.12245000409802473,
main,0.5,INFO_RANDOM,all,1829,regret,macro,1024,871,0.103515625,0.08508300070160754,0.12361271126075382,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,1829,em,hotpot,512,464,0.564453125,0.5203055795839722,0.6075709542781256,
main,0.5,INFO_NOOP,all,1829,em,2wiki,512,407,0.517578125,0.47307692307692306,0.5634947814742335,
main,0.5,INFO_NOOP,all,1829,em,macro,1024,871,0.541015625,0.5092071553394969,0.5721235723481641,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,1829,f1,hotpot,512,464,0.6495729634169332,0.6093421048402787,0.6886847654815476,
main,0.5,INFO_NOOP,all,1829,f1,2wiki,512,407,0.5680907061571124,0.5247737287923812,0.6121910663388282,
main,0.5,INFO_NOOP,all,1829,f1,macro,1024,871,0.6088318347870227,0.5788807700398243,0.6384003778424243,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,1829,extractive_em,hotpot,512,464,0.564453125,0.5203055795839722,0.6075709542781256,
main,0.5,INFO_NOOP,all,1829,extractive_em,2wiki,512,407,0.517578125,0.47307692307692306,0.5634947814742335,
main,0.5,INFO_NOOP,all,1829,extractive_em,macro,1024,871,0.541015625,0.5092071553394969,0.5721235723481641,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,1829,gpu_s,hotpot,512,464,0.7359826433331194,0.7232991696068467,0.7489181461514517,
main,0.5,INFO_NOOP,all,1829,gpu_s,2wiki,512,407,1.0565404400033085,1.019486290135828,1.0945505818010537,
main,0.5,INFO_NOOP,all,1829,gpu_s,macro,1024,871,0.8962615416682139,0.8764397751441863,0.916348060546839,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,1829,regret,hotpot,512,464,0.103515625,0.07736943907156674,0.13203883495145632,
main,0.5,INFO_NOOP,all,1829,regret,2wiki,512,407,0.1015625,0.07514336630948845,0.12959381044487428,
main,0.5,INFO_NOOP,all,1829,regret,macro,1024,871,0.1025390625,0.0842290347055699,0.1227246825200876,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,1829,em,hotpot,512,464,0.55859375,0.51434034416826,0.6019607843137255,
main,0.5,INFO_GAP,all,1829,em,2wiki,512,407,0.505859375,0.46050029701386824,0.5520015717092338,
main,0.5,INFO_GAP,all,1829,em,macro,1024,871,0.5322265625,0.5001540913589307,0.5641730499394885,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,1829,f1,hotpot,512,464,0.6349040798953423,0.5939910001834537,0.6748195935139979,
main,0.5,INFO_GAP,all,1829,f1,2wiki,512,407,0.5559992537387686,0.5110383413516456,0.6011475025293934,
main,0.5,INFO_GAP,all,1829,f1,macro,1024,871,0.5954516668170554,0.5642313824437702,0.6256791431124482,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,1829,extractive_em,hotpot,512,464,0.55859375,0.51434034416826,0.6019607843137255,
main,0.5,INFO_GAP,all,1829,extractive_em,2wiki,512,407,0.505859375,0.46050029701386824,0.5520015717092338,
main,0.5,INFO_GAP,all,1829,extractive_em,macro,1024,871,0.5322265625,0.5001540913589307,0.5641730499394885,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,1829,gpu_s,hotpot,512,464,0.7499341966071386,0.7368401835126255,0.762974556477144,
main,0.5,INFO_GAP,all,1829,gpu_s,2wiki,512,407,1.0968419820445288,1.061393288855557,1.1333341870713394,
main,0.5,INFO_GAP,all,1829,gpu_s,macro,1024,871,0.9233880893258337,0.9045626264040536,0.9425847126093585,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,1829,regret,hotpot,512,464,0.109375,0.08267676847853696,0.1383399209486166,
main,0.5,INFO_GAP,all,1829,regret,2wiki,512,407,0.11328125,0.08494117432796677,0.14259920634920625,
main,0.5,INFO_GAP,all,1829,regret,macro,1024,871,0.111328125,0.09156326522375116,0.13230178704726916,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,1829,em,hotpot,512,464,0.564453125,0.5196078431372549,0.6078431372549019,
main,0.5,INFO_META,all,1829,em,2wiki,512,407,0.515625,0.47070025275735294,0.5616465644272226,
main,0.5,INFO_META,all,1829,em,macro,1024,871,0.5400390625,0.5080753047842276,0.571213089790755,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,1829,f1,hotpot,512,464,0.6450342729407428,0.6046782812876086,0.6844175913433507,
main,0.5,INFO_META,all,1829,f1,2wiki,512,407,0.567989473634005,0.5245049051642996,0.6123620945910047,
main,0.5,INFO_META,all,1829,f1,macro,1024,871,0.6065118732873739,0.5761788447762838,0.6360760903293832,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,1829,extractive_em,hotpot,512,464,0.564453125,0.5196078431372549,0.6078431372549019,
main,0.5,INFO_META,all,1829,extractive_em,2wiki,512,407,0.515625,0.47070025275735294,0.5616465644272226,
main,0.5,INFO_META,all,1829,extractive_em,macro,1024,871,0.5400390625,0.5080753047842276,0.571213089790755,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,1829,gpu_s,hotpot,512,464,0.47140409654651544,0.46339292850337543,0.47971623176722883,
main,0.5,INFO_META,all,1829,gpu_s,2wiki,512,407,0.6870678890857915,0.6586184612682607,0.7161656298124268,
main,0.5,INFO_META,all,1829,gpu_s,macro,1024,871,0.5792359928161535,0.5645082009121455,0.5941428503377376,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,1829,regret,hotpot,512,464,0.103515625,0.07766990291262135,0.13203883495145632,
main,0.5,INFO_META,all,1829,regret,2wiki,512,407,0.103515625,0.07707509881422925,0.13193116634799235,
main,0.5,INFO_META,all,1829,regret,macro,1024,871,0.103515625,0.08476460276291574,0.12383923976092458,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,1829,em,hotpot,512,464,0.546875,0.5038610038610039,0.5901960784313726,
main,1.0,INFO_O,all,1829,em,2wiki,512,407,0.5,0.455597908197152,0.5456311642780088,
main,1.0,INFO_O,all,1829,em,macro,1024,871,0.5234375,0.4917661577247311,0.5554208535754447,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,1829,f1,hotpot,512,464,0.6340226148691404,0.5934571118818901,0.6734969277750409,
main,1.0,INFO_O,all,1829,f1,2wiki,512,407,0.5513864096380277,0.5082284581435803,0.595423925156763,
main,1.0,INFO_O,all,1829,f1,macro,1024,871,0.592704512253584,0.5622842514224045,0.6222733699286253,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,1829,extractive_em,hotpot,512,464,0.546875,0.5038610038610039,0.5901960784313726,
main,1.0,INFO_O,all,1829,extractive_em,2wiki,512,407,0.5,0.455597908197152,0.5456311642780088,
main,1.0,INFO_O,all,1829,extractive_em,macro,1024,871,0.5234375,0.4917661577247311,0.5554208535754447,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,1829,gpu_s,hotpot,512,464,0.4032148219944589,0.39523918131043817,0.4114679221175107,
main,1.0,INFO_O,all,1829,gpu_s,2wiki,512,407,0.6109198097017845,0.581839258160479,0.6408650127054089,
main,1.0,INFO_O,all,1829,gpu_s,macro,1024,871,0.5070673158481217,0.49196743807087173,0.5225236078526776,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,1829,regret,hotpot,512,464,0.12109375,0.09284332688588008,0.15047619047619049,
main,1.0,INFO_O,all,1829,regret,2wiki,512,407,0.119140625,0.09090470340470341,0.14949732985593636,
main,1.0,INFO_O,all,1829,regret,macro,1024,871,0.1201171875,0.10010200467921057,0.14134512491277518,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,1829,em,hotpot,512,464,0.564453125,0.5207100591715976,0.6070056110631206,
main,1.0,INFO_TARGET,all,1829,em,2wiki,512,407,0.51953125,0.47514662523858847,0.564779651223868,
main,1.0,INFO_TARGET,all,1829,em,macro,1024,871,0.5419921875,0.5108874190359419,0.572923782571013,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,1829,f1,hotpot,512,464,0.6479148839555449,0.6083196965312595,0.686821293421058,
main,1.0,INFO_TARGET,all,1829,f1,2wiki,512,407,0.570288364887639,0.5266199322926345,0.6141691263710434,
main,1.0,INFO_TARGET,all,1829,f1,macro,1024,871,0.6091016244215919,0.5791424684688606,0.6385535463574101,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,1829,extractive_em,hotpot,512,464,0.564453125,0.5207100591715976,0.6070056110631206,
main,1.0,INFO_TARGET,all,1829,extractive_em,2wiki,512,407,0.51953125,0.47514662523858847,0.564779651223868,
main,1.0,INFO_TARGET,all,1829,extractive_em,macro,1024,871,0.5419921875,0.5108874190359419,0.572923782571013,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,1829,gpu_s,hotpot,512,464,0.6358541201005536,0.6229203440529524,0.649007889421855,
main,1.0,INFO_TARGET,all,1829,gpu_s,2wiki,512,407,0.9163387066807288,0.8799773587947866,0.9523876557967768,
main,1.0,INFO_TARGET,all,1829,gpu_s,macro,1024,871,0.7760964133906412,0.7570038995737067,0.7951187120727301,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,1829,regret,hotpot,512,464,0.103515625,0.0779467680608365,0.13052636287725153,
main,1.0,INFO_TARGET,all,1829,regret,2wiki,512,407,0.099609375,0.07429690189328743,0.12619549276949635,
main,1.0,INFO_TARGET,all,1829,regret,macro,1024,871,0.1015625,0.08320339270419615,0.1206925563125994,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,1829,em,hotpot,512,464,0.55078125,0.5076038426085954,0.5938104448742747,
main,1.0,INFO_RANDOM,all,1829,em,2wiki,512,407,0.4921875,0.44727133135578434,0.5384652509652509,
main,1.0,INFO_RANDOM,all,1829,em,macro,1024,871,0.521484375,0.48984430424782144,0.5531078913366624,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,1829,f1,hotpot,512,464,0.6357765581115704,0.5953964565910999,0.6753137645731324,
main,1.0,INFO_RANDOM,all,1829,f1,2wiki,512,407,0.5447677791781375,0.5006445505536794,0.5901676423754173,
main,1.0,INFO_RANDOM,all,1829,f1,macro,1024,871,0.590272168644854,0.5596890651003117,0.6196523031171313,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,1829,extractive_em,hotpot,512,464,0.55078125,0.5076038426085954,0.5938104448742747,
main,1.0,INFO_RANDOM,all,1829,extractive_em,2wiki,512,407,0.4921875,0.44727133135578434,0.5384652509652509,
main,1.0,INFO_RANDOM,all,1829,extractive_em,macro,1024,871,0.521484375,0.48984430424782144,0.5531078913366624,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,1829,gpu_s,hotpot,512,464,0.6250230280976764,0.6121044350389009,0.6382077775730464,
main,1.0,INFO_RANDOM,all,1829,gpu_s,2wiki,512,407,0.9135907780374666,0.873091254804887,0.9546234827424008,
main,1.0,INFO_RANDOM,all,1829,gpu_s,macro,1024,871,0.7693069030675714,0.7480559783199983,0.790914914725276,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,1829,regret,hotpot,512,464,0.1171875,0.08935361216730038,0.14639024625712924,
main,1.0,INFO_RANDOM,all,1829,regret,2wiki,512,407,0.126953125,0.09867108445674395,0.15631407602850486,
main,1.0,INFO_RANDOM,all,1829,regret,macro,1024,871,0.1220703125,0.1019942690085838,0.14295689781900875,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,1829,em,hotpot,512,464,0.53515625,0.49038368725868725,0.5790513833992095,
main,1.0,INFO_NOOP,all,1829,em,2wiki,512,407,0.47265625,0.42857142857142855,0.5180728628800918,
main,1.0,INFO_NOOP,all,1829,em,macro,1024,871,0.50390625,0.4724710119001959,0.5355371498652081,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,1829,f1,hotpot,512,464,0.6219974221798852,0.5810555005340775,0.6614277369631921,
main,1.0,INFO_NOOP,all,1829,f1,2wiki,512,407,0.5234203964854266,0.48068613331398874,0.5672916142308393,
main,1.0,INFO_NOOP,all,1829,f1,macro,1024,871,0.5727089093326558,0.543177884822567,0.6022630519037323,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,1829,extractive_em,hotpot,512,464,0.53515625,0.49038368725868725,0.5790513833992095,
main,1.0,INFO_NOOP,all,1829,extractive_em,2wiki,512,407,0.47265625,0.42857142857142855,0.5180728628800918,
main,1.0,INFO_NOOP,all,1829,extractive_em,macro,1024,871,0.50390625,0.4724710119001959,0.5355371498652081,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,1829,gpu_s,hotpot,512,464,0.6760125909503882,0.6635264749324189,0.6885574748306589,
main,1.0,INFO_NOOP,all,1829,gpu_s,2wiki,512,407,0.9931966524355982,0.9558281166546282,1.0311400966366389,
main,1.0,INFO_NOOP,all,1829,gpu_s,macro,1024,871,0.8346046216929932,0.8147704164040303,0.8545345180163887,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,1829,regret,hotpot,512,464,0.1328125,0.10317460317460317,0.16338582677165353,
main,1.0,INFO_NOOP,all,1829,regret,2wiki,512,407,0.146484375,0.11568627450980393,0.17843155477804504,
main,1.0,INFO_NOOP,all,1829,regret,macro,1024,871,0.1396484375,0.11806624402864188,0.16203113010597037,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,1829,em,hotpot,512,464,0.560546875,0.5171102661596958,0.6036989341938006,
main,1.0,INFO_GAP,all,1829,em,2wiki,512,407,0.5,0.4550521361254286,0.5458091610167517,
main,1.0,INFO_GAP,all,1829,em,macro,1024,871,0.5302734375,0.49867912560378336,0.5620599232999296,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,1829,f1,hotpot,512,464,0.6411087584633021,0.6013667793854502,0.6803985285100405,
main,1.0,INFO_GAP,all,1829,f1,2wiki,512,407,0.5523487020423792,0.5079342821110113,0.5963432180615132,
main,1.0,INFO_GAP,all,1829,f1,macro,1024,871,0.5967287302528406,0.5661836082934315,0.6265471935088032,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,1829,extractive_em,hotpot,512,464,0.560546875,0.5171102661596958,0.6036989341938006,
main,1.0,INFO_GAP,all,1829,extractive_em,2wiki,512,407,0.5,0.4550521361254286,0.5458091610167517,
main,1.0,INFO_GAP,all,1829,extractive_em,macro,1024,871,0.5302734375,0.49867912560378336,0.5620599232999296,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,1829,gpu_s,hotpot,512,464,0.7030865013429298,0.6903336957607032,0.7158877152793297,
main,1.0,INFO_GAP,all,1829,gpu_s,2wiki,512,407,1.048363176521252,1.0117660599936222,1.086210332037077,
main,1.0,INFO_GAP,all,1829,gpu_s,macro,1024,871,0.8757248389320909,0.8564211932000465,0.8954806769450213,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,1829,regret,hotpot,512,464,0.107421875,0.08015826575025049,0.13529411764705881,
main,1.0,INFO_GAP,all,1829,regret,2wiki,512,407,0.119140625,0.0917754142766093,0.14960629921259844,
main,1.0,INFO_GAP,all,1829,regret,macro,1024,871,0.11328125,0.09388026578261237,0.13413933381904192,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,1829,em,hotpot,512,464,0.546875,0.502970297029703,0.5899434235976788,
main,1.0,INFO_META,all,1829,em,2wiki,512,407,0.5,0.4561744251065912,0.5447474522883082,
main,1.0,INFO_META,all,1829,em,macro,1024,871,0.5234375,0.49176154473823025,0.5552999637117098,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,1829,f1,hotpot,512,464,0.6302966533306787,0.5894410266644174,0.6698702935235732,
main,1.0,INFO_META,all,1829,f1,2wiki,512,407,0.5494332846380277,0.5064820009544101,0.5931463707430855,
main,1.0,INFO_META,all,1829,f1,macro,1024,871,0.5898649689843531,0.5595957895804217,0.6195084285804401,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,1829,extractive_em,hotpot,512,464,0.546875,0.502970297029703,0.5899434235976788,
main,1.0,INFO_META,all,1829,extractive_em,2wiki,512,407,0.5,0.4561744251065912,0.5447474522883082,
main,1.0,INFO_META,all,1829,extractive_em,macro,1024,871,0.5234375,0.49176154473823025,0.5552999637117098,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,1829,gpu_s,hotpot,512,464,0.40936009674865104,0.40116053754858505,0.41769682460115765,
main,1.0,INFO_META,all,1829,gpu_s,2wiki,512,407,0.6174328847630597,0.58789200060747,0.6474456890207764,
main,1.0,INFO_META,all,1829,gpu_s,macro,1024,871,0.5133964907558554,0.49800697042162523,0.5289360960230695,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,1829,regret,hotpot,512,464,0.12109375,0.09320172163043906,0.15028901734104047,
main,1.0,INFO_META,all,1829,regret,2wiki,512,407,0.119140625,0.09090909090909091,0.14919432983245812,
main,1.0,INFO_META,all,1829,regret,macro,1024,871,0.1201171875,0.10022799327614586,0.14104832782877577,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,1829,em,hotpot,512,464,0.4609375,0.41762080124986056,0.5039373969064144,
main,1.0,PROBE_REUSE,all,1829,em,2wiki,512,407,0.455078125,0.40952193475815524,0.5019305019305019,
main,1.0,PROBE_REUSE,all,1829,em,macro,1024,871,0.4580078125,0.42694101538575957,0.4902026698183669,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,1829,f1,hotpot,512,464,0.5314657445438837,0.4900790574302934,0.5729926061189385,
main,1.0,PROBE_REUSE,all,1829,f1,2wiki,512,407,0.49758339533730167,0.4538655518437888,0.542270139413599,
main,1.0,PROBE_REUSE,all,1829,f1,macro,1024,871,0.5145245699405927,0.484396966263443,0.5448863020415263,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,1829,extractive_em,hotpot,512,464,0.4609375,0.41762080124986056,0.5039373969064144,
main,1.0,PROBE_REUSE,all,1829,extractive_em,2wiki,512,407,0.455078125,0.40952193475815524,0.5019305019305019,
main,1.0,PROBE_REUSE,all,1829,extractive_em,macro,1024,871,0.4580078125,0.42694101538575957,0.4902026698183669,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,1829,gpu_s,hotpot,512,464,0.6379949798582492,0.6250063722554275,0.6511773451620714,
main,1.0,PROBE_REUSE,all,1829,gpu_s,2wiki,512,407,0.9187270223711652,0.8823735654127015,0.9548506360001601,
main,1.0,PROBE_REUSE,all,1829,gpu_s,macro,1024,871,0.7783610011147072,0.7592443790306979,0.7974072390616205,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,1829,regret,macro,0,0,,,,[]
main,1.0,TWO_ANSWER,all,1829,em,hotpot,512,464,0.533203125,0.4892777033908973,0.5755813953488372,
main,1.0,TWO_ANSWER,all,1829,em,2wiki,512,407,0.45703125,0.4121090980919187,0.5030306103632676,
main,1.0,TWO_ANSWER,all,1829,em,macro,1024,871,0.4951171875,0.463774916600026,0.5261570052100496,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,1829,f1,hotpot,512,464,0.6114173179915792,0.5711026319788861,0.6509546361186582,
main,1.0,TWO_ANSWER,all,1829,f1,2wiki,512,407,0.5042924376843592,0.46091502042097016,0.5485695006611192,
main,1.0,TWO_ANSWER,all,1829,f1,macro,1024,871,0.5578548778379692,0.5285522943328725,0.5871832572330089,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,1829,extractive_em,hotpot,512,464,0.533203125,0.4892777033908973,0.5755813953488372,
main,1.0,TWO_ANSWER,all,1829,extractive_em,2wiki,512,407,0.45703125,0.4121090980919187,0.5030306103632676,
main,1.0,TWO_ANSWER,all,1829,extractive_em,macro,1024,871,0.4951171875,0.463774916600026,0.5261570052100496,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,1829,gpu_s,hotpot,512,464,0.5482223812266722,0.5395587914071227,0.5571801890955226,
main,1.0,TWO_ANSWER,all,1829,gpu_s,2wiki,512,407,0.8393080374970255,0.7999043524731437,0.8803195584701129,
main,1.0,TWO_ANSWER,all,1829,gpu_s,macro,1024,871,0.6937652093618489,0.6735142476166867,0.7145231574492149,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,1829,regret,macro,0,0,,,,[]
main,1.0,UNION_RAW,all,1829,em,hotpot,512,464,0.568359375,0.5248068020201434,0.6122047244094488,
main,1.0,UNION_RAW,all,1829,em,2wiki,512,407,0.41796875,0.3731045809659091,0.46507211565569423,
main,1.0,UNION_RAW,all,1829,em,macro,1024,871,0.4931640625,0.4620148273089426,0.5255673974493688,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,1829,f1,hotpot,512,464,0.6538437808744564,0.6141909402574254,0.6927611413911401,
main,1.0,UNION_RAW,all,1829,f1,2wiki,512,407,0.47532449723771053,0.43248937622909184,0.5208774963544917,
main,1.0,UNION_RAW,all,1829,f1,macro,1024,871,0.5645841390560835,0.5347010841026099,0.5939589639128188,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,1829,extractive_em,hotpot,512,464,0.568359375,0.5248068020201434,0.6122047244094488,
main,1.0,UNION_RAW,all,1829,extractive_em,2wiki,512,407,0.41796875,0.3731045809659091,0.46507211565569423,
main,1.0,UNION_RAW,all,1829,extractive_em,macro,1024,871,0.4931640625,0.4620148273089426,0.5255673974493688,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,1829,gpu_s,hotpot,512,464,0.46735059138838414,0.46018332438382065,0.47454088867915106,
main,1.0,UNION_RAW,all,1829,gpu_s,2wiki,512,407,0.7304305638340237,0.6955004714018646,0.7678828711578454,
main,1.0,UNION_RAW,all,1829,gpu_s,macro,1024,871,0.5988905776112039,0.5809849641838031,0.6178319618358715,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,1829,regret,macro,0,0,,,,[]
main,1.0,UNION_VERIFY,all,1829,em,hotpot,512,464,0.5234375,0.47924528301886793,0.5669306627933643,
main,1.0,UNION_VERIFY,all,1829,em,2wiki,512,407,0.416015625,0.37131483594696657,0.4637118474212486,
main,1.0,UNION_VERIFY,all,1829,em,macro,1024,871,0.4697265625,0.4373925746762158,0.5019613678804855,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,1829,f1,hotpot,512,464,0.6052414234747847,0.5647597159044204,0.6463233212769337,
main,1.0,UNION_VERIFY,all,1829,f1,2wiki,512,407,0.4614799075522208,0.41843839300992,0.5065475947478516,
main,1.0,UNION_VERIFY,all,1829,f1,macro,1024,871,0.5333606655135028,0.5033835896412682,0.5633347103027602,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,1829,extractive_em,hotpot,512,464,0.5234375,0.47924528301886793,0.5669306627933643,
main,1.0,UNION_VERIFY,all,1829,extractive_em,2wiki,512,407,0.416015625,0.37131483594696657,0.4637118474212486,
main,1.0,UNION_VERIFY,all,1829,extractive_em,macro,1024,871,0.4697265625,0.4373925746762158,0.5019613678804855,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,1829,gpu_s,hotpot,512,464,0.4690268727382757,0.461836835746618,0.4762376990875975,
main,1.0,UNION_VERIFY,all,1829,gpu_s,2wiki,512,407,0.7326198037610416,0.6976688611077781,0.7701200611040374,
main,1.0,UNION_VERIFY,all,1829,gpu_s,macro,1024,871,0.6008233382496586,0.5829209144263251,0.6197980145864621,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,1829,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_RAW,all,1829,em,hotpot,512,464,0.61328125,0.5708520935228779,0.6551059730250481,
main,1.0,FREE_GAP_RAW,all,1829,em,2wiki,512,407,0.52734375,0.48323249783923944,0.572,
main,1.0,FREE_GAP_RAW,all,1829,em,macro,1024,871,0.5703125,0.5394528489578158,0.6010032614423544,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,1829,f1,hotpot,512,464,0.7034464915117187,0.6665925501744618,0.7399575915752691,
main,1.0,FREE_GAP_RAW,all,1829,f1,2wiki,512,407,0.5872187022445481,0.5449026305553537,0.630217874839907,
main,1.0,FREE_GAP_RAW,all,1829,f1,macro,1024,871,0.6453325968781334,0.616265906464389,0.6738295051754211,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,1829,extractive_em,hotpot,512,464,0.61328125,0.5708520935228779,0.6551059730250481,
main,1.0,FREE_GAP_RAW,all,1829,extractive_em,2wiki,512,407,0.52734375,0.48323249783923944,0.572,
main,1.0,FREE_GAP_RAW,all,1829,extractive_em,macro,1024,871,0.5703125,0.5394528489578158,0.6010032614423544,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,1829,gpu_s,hotpot,512,464,0.4932688209962317,0.48396861167352706,0.5026252810404138,
main,1.0,FREE_GAP_RAW,all,1829,gpu_s,2wiki,512,407,0.9060297505462039,0.7433370553433124,1.2042425688843783,
main,1.0,FREE_GAP_RAW,all,1829,gpu_s,macro,1024,871,0.6996492857712178,0.6177043155997357,0.84908654593262,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,1829,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_VERIFY,all,1829,em,hotpot,512,464,0.55078125,0.5077519379844961,0.5926696794694559,
main,1.0,FREE_GAP_VERIFY,all,1829,em,2wiki,512,407,0.48046875,0.4362934362934363,0.5255905511811023,
main,1.0,FREE_GAP_VERIFY,all,1829,em,macro,1024,871,0.515625,0.4848018642967592,0.5462557702594996,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,1829,f1,hotpot,512,464,0.6297786928944111,0.5898987907610627,0.6685047969779784,
main,1.0,FREE_GAP_VERIFY,all,1829,f1,2wiki,512,407,0.5310129091872959,0.4881866309943903,0.5749215580418471,
main,1.0,FREE_GAP_VERIFY,all,1829,f1,macro,1024,871,0.5803958010408535,0.5510319372245741,0.6096296965640825,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,1829,extractive_em,hotpot,512,464,0.55078125,0.5077519379844961,0.5926696794694559,
main,1.0,FREE_GAP_VERIFY,all,1829,extractive_em,2wiki,512,407,0.48046875,0.4362934362934363,0.5255905511811023,
main,1.0,FREE_GAP_VERIFY,all,1829,extractive_em,macro,1024,871,0.515625,0.4848018642967592,0.5462557702594996,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,1829,gpu_s,hotpot,512,464,0.4948796106476099,0.48555822126130815,0.50425740812779,
main,1.0,FREE_GAP_VERIFY,all,1829,gpu_s,2wiki,512,407,0.9079795721863808,0.7452397568102532,1.2062223364756035,
main,1.0,FREE_GAP_VERIFY,all,1829,gpu_s,macro,1024,871,0.7014295914169953,0.6194764154102936,0.8508819320246855,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,1829,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED,all,1829,em,hotpot,512,464,0.5703125,0.5269455320128973,0.6122047244094488,
main,1.0,FIXED_SELECTED,all,1829,em,2wiki,512,407,0.513671875,0.4690418793722821,0.55859375,
main,1.0,FIXED_SELECTED,all,1829,em,macro,1024,871,0.5419921875,0.5103981346602696,0.5728304678018505,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,1829,f1,hotpot,512,464,0.6526935660433719,0.612537629110836,0.6910371808551983,
main,1.0,FIXED_SELECTED,all,1829,f1,2wiki,512,407,0.5705178335874895,0.5268314903112445,0.613525723276942,
main,1.0,FIXED_SELECTED,all,1829,f1,macro,1024,871,0.6116056998154307,0.5816997239907578,0.6403422431296464,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,1829,extractive_em,hotpot,512,464,0.5703125,0.5269455320128973,0.6122047244094488,
main,1.0,FIXED_SELECTED,all,1829,extractive_em,2wiki,512,407,0.513671875,0.4690418793722821,0.55859375,
main,1.0,FIXED_SELECTED,all,1829,extractive_em,macro,1024,871,0.5419921875,0.5103981346602696,0.5728304678018505,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,1829,gpu_s,hotpot,512,464,0.4326848008676831,0.4253942711538562,0.4399466267734619,
main,1.0,FIXED_SELECTED,all,1829,gpu_s,2wiki,512,407,0.6408301300921804,0.6121782119642357,0.6702991534350929,
main,1.0,FIXED_SELECTED,all,1829,gpu_s,macro,1024,871,0.5367574654799318,0.5218508700236905,0.5519491101838998,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,1829,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED_VERIFY,all,1829,em,hotpot,512,464,0.5234375,0.4796885504497568,0.566266849576524,
main,1.0,FIXED_SELECTED_VERIFY,all,1829,em,2wiki,512,407,0.478515625,0.4339622641509434,0.5245587619569069,
main,1.0,FIXED_SELECTED_VERIFY,all,1829,em,macro,1024,871,0.5009765625,0.46971822941979446,0.5324133743465399,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,1829,f1,hotpot,512,464,0.602215430897268,0.5614745226460378,0.6424636580433538,
main,1.0,FIXED_SELECTED_VERIFY,all,1829,f1,2wiki,512,407,0.5274031941154281,0.484355813693063,0.5709875862955069,
main,1.0,FIXED_SELECTED_VERIFY,all,1829,f1,macro,1024,871,0.564809312506348,0.5346759774886444,0.5942818967146839,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,1829,extractive_em,hotpot,512,464,0.5234375,0.4796885504497568,0.566266849576524,
main,1.0,FIXED_SELECTED_VERIFY,all,1829,extractive_em,2wiki,512,407,0.478515625,0.4339622641509434,0.5245587619569069,
main,1.0,FIXED_SELECTED_VERIFY,all,1829,extractive_em,macro,1024,871,0.5009765625,0.46971822941979446,0.5324133743465399,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,1829,gpu_s,hotpot,512,464,0.4343004265735618,0.42699171173904693,0.44157588232851924,
main,1.0,FIXED_SELECTED_VERIFY,all,1829,gpu_s,2wiki,512,407,0.6427121249965546,0.6140179082157621,0.6722266203003903,
main,1.0,FIXED_SELECTED_VERIFY,all,1829,gpu_s,macro,1024,871,0.5385062757850583,0.5235824599331367,0.5537274122462646,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,1829,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1,all,1829,em,hotpot,512,464,0.53515625,0.4921560907827698,0.578544061302682,
main,1.0,FIXED_A1,all,1829,em,2wiki,512,407,0.41015625,0.36418452914015886,0.4577620896158307,
main,1.0,FIXED_A1,all,1829,em,macro,1024,871,0.47265625,0.4414725951658665,0.50466805231586,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,1829,f1,hotpot,512,464,0.6160948411054856,0.5759367595153605,0.6562501013304866,
main,1.0,FIXED_A1,all,1829,f1,2wiki,512,407,0.4514042352496662,0.40613193279130094,0.4984000245552172,
main,1.0,FIXED_A1,all,1829,f1,macro,1024,871,0.5337495381775759,0.5033847731909733,0.5640816089342198,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,1829,extractive_em,hotpot,512,464,0.53515625,0.4921560907827698,0.578544061302682,
main,1.0,FIXED_A1,all,1829,extractive_em,2wiki,512,407,0.41015625,0.36418452914015886,0.4577620896158307,
main,1.0,FIXED_A1,all,1829,extractive_em,macro,1024,871,0.47265625,0.4414725951658665,0.50466805231586,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,1829,gpu_s,hotpot,512,464,0.18205349320783212,0.17737201963210875,0.18691787426066372,
main,1.0,FIXED_A1,all,1829,gpu_s,2wiki,512,407,0.3112599708767732,0.29182844665178953,0.3309478849867349,
main,1.0,FIXED_A1,all,1829,gpu_s,macro,1024,871,0.24665673204230265,0.2367234782583756,0.2566763839435074,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,1829,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1_VERIFY,all,1829,em,hotpot,512,464,0.5078125,0.4645669291338583,0.55078125,
main,1.0,FIXED_A1_VERIFY,all,1829,em,2wiki,512,407,0.3984375,0.35304441460607544,0.44621513944223107,
main,1.0,FIXED_A1_VERIFY,all,1829,em,macro,1024,871,0.453125,0.42141611364444703,0.48517707646030506,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,1829,f1,hotpot,512,464,0.5877679492835884,0.5471891209880303,0.6288766985086588,
main,1.0,FIXED_A1_VERIFY,all,1829,f1,2wiki,512,407,0.4388186789298645,0.39327631475675046,0.4854577692546037,
main,1.0,FIXED_A1_VERIFY,all,1829,f1,macro,1024,871,0.5132933141067264,0.48314462772807776,0.5441255933496332,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,1829,extractive_em,hotpot,512,464,0.5078125,0.4645669291338583,0.55078125,
main,1.0,FIXED_A1_VERIFY,all,1829,extractive_em,2wiki,512,407,0.3984375,0.35304441460607544,0.44621513944223107,
main,1.0,FIXED_A1_VERIFY,all,1829,extractive_em,macro,1024,871,0.453125,0.42141611364444703,0.48517707646030506,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,1829,gpu_s,hotpot,512,464,0.18365972655578547,0.17895691259879834,0.18852990356805105,
main,1.0,FIXED_A1_VERIFY,all,1829,gpu_s,2wiki,512,407,0.313011312601637,0.2935454250305944,0.33273486450698575,
main,1.0,FIXED_A1_VERIFY,all,1829,gpu_s,macro,1024,871,0.24833551957871125,0.23839113160286776,0.258401955677597,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,1829,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2,all,1829,em,hotpot,512,464,0.56640625,0.5232535691838018,0.6095654276099485,
main,1.0,FIXED_A2,all,1829,em,2wiki,512,407,0.416015625,0.3701550387596899,0.4636219389644047,
main,1.0,FIXED_A2,all,1829,em,macro,1024,871,0.4912109375,0.45968367501706436,0.5234529767894982,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,1829,f1,hotpot,512,464,0.6526881192180893,0.6137112407550848,0.6919280504527593,
main,1.0,FIXED_A2,all,1829,f1,2wiki,512,407,0.46546899262497043,0.4208085440868222,0.5116820606185286,
main,1.0,FIXED_A2,all,1829,f1,macro,1024,871,0.5590785559215299,0.5287584169654981,0.5893948600690138,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,1829,extractive_em,hotpot,512,464,0.56640625,0.5232535691838018,0.6095654276099485,
main,1.0,FIXED_A2,all,1829,extractive_em,2wiki,512,407,0.416015625,0.3701550387596899,0.4636219389644047,
main,1.0,FIXED_A2,all,1829,extractive_em,macro,1024,871,0.4912109375,0.45968367501706436,0.5234529767894982,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,1829,gpu_s,hotpot,512,464,0.21751324187980783,0.212723608616486,0.22247843899924707,
main,1.0,FIXED_A2,all,1829,gpu_s,2wiki,512,407,0.3524431955517081,0.33094230202162417,0.3748042515911813,
main,1.0,FIXED_A2,all,1829,gpu_s,macro,1024,871,0.28497821871575796,0.2740308601614415,0.2964002683276617,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,1829,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2_VERIFY,all,1829,em,hotpot,512,464,0.51953125,0.47580645161290325,0.5617788115086739,
main,1.0,FIXED_A2_VERIFY,all,1829,em,2wiki,512,407,0.404296875,0.35946462715105165,0.45219123505976094,
main,1.0,FIXED_A2_VERIFY,all,1829,em,macro,1024,871,0.4619140625,0.43019861099840573,0.49396642504180527,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,1829,f1,hotpot,512,464,0.6004096256125592,0.5598527856997827,0.6405465186285929,
main,1.0,FIXED_A2_VERIFY,all,1829,f1,2wiki,512,407,0.4512789366304991,0.4074233753230635,0.49737952435859595,
main,1.0,FIXED_A2_VERIFY,all,1829,f1,macro,1024,871,0.5258442811215291,0.49559865747554144,0.5559617630607184,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,1829,extractive_em,hotpot,512,464,0.51953125,0.47580645161290325,0.5617788115086739,
main,1.0,FIXED_A2_VERIFY,all,1829,extractive_em,2wiki,512,407,0.404296875,0.35946462715105165,0.45219123505976094,
main,1.0,FIXED_A2_VERIFY,all,1829,extractive_em,macro,1024,871,0.4619140625,0.43019861099840573,0.49396642504180527,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,1829,gpu_s,hotpot,512,464,0.21913627165524036,0.2143430228162299,0.22410008156865951,
main,1.0,FIXED_A2_VERIFY,all,1829,gpu_s,2wiki,512,407,0.35433072058951026,0.3328160485366991,0.3767487305832872,
main,1.0,FIXED_A2_VERIFY,all,1829,gpu_s,macro,1024,871,0.2867334961223753,0.2757759785319939,0.2981884234803463,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,1829,regret,macro,0,0,,,,[]
strong,1.0,INFO_O,all,1829,em,hotpot,128,117,0.6171875,0.53125,0.7016129032258065,
strong,1.0,INFO_O,all,1829,em,2wiki,129,106,0.4573643410852713,0.3729970455335419,0.544,
strong,1.0,INFO_O,all,1829,em,macro,257,223,0.5372759205426356,0.4757073946073483,0.598898511565809,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,1829,f1,hotpot,128,117,0.7035246476464149,0.6284541962016652,0.7775765493314274,
strong,1.0,INFO_O,all,1829,f1,2wiki,129,106,0.4776561787505699,0.3962602058307621,0.5611156785548865,
strong,1.0,INFO_O,all,1829,f1,macro,257,223,0.5905904131984924,0.5343941970415198,0.6472627026519603,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,1829,extractive_em,hotpot,128,117,0.6171875,0.53125,0.7016129032258065,
strong,1.0,INFO_O,all,1829,extractive_em,2wiki,129,106,0.4573643410852713,0.3729970455335419,0.544,
strong,1.0,INFO_O,all,1829,extractive_em,macro,257,223,0.5372759205426356,0.4757073946073483,0.598898511565809,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,1829,gpu_s,hotpot,128,117,0.48591818995073477,0.4677662208558639,0.5049967889216663,
strong,1.0,INFO_O,all,1829,gpu_s,2wiki,129,106,0.6122991275298074,0.571226172823713,0.6640945004028058,
strong,1.0,INFO_O,all,1829,gpu_s,macro,257,223,0.5491086587402711,0.5266050938054319,0.5764517678421299,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,1829,regret,hotpot,128,117,0.1328125,0.07751937984496124,0.1935483870967742,
strong,1.0,INFO_O,all,1829,regret,2wiki,129,106,0.11627906976744186,0.0661764705882353,0.17266187050359713,
strong,1.0,INFO_O,all,1829,regret,macro,257,223,0.12454578488372092,0.08628919148463299,0.16467359287538122,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,1829,em,hotpot,128,117,0.6640625,0.5772357723577236,0.7479674796747967,
strong,1.0,INFO_TARGET,all,1829,em,2wiki,129,106,0.46511627906976744,0.3828125,0.5528455284552846,
strong,1.0,INFO_TARGET,all,1829,em,macro,257,223,0.5645893895348837,0.503934025292293,0.6251187990272531,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,1829,f1,hotpot,128,117,0.7472746476464149,0.6718313301970259,0.8182234656012827,
strong,1.0,INFO_TARGET,all,1829,f1,2wiki,129,106,0.4885658914728682,0.4088188338678758,0.5722222222222222,
strong,1.0,INFO_TARGET,all,1829,f1,macro,257,223,0.6179202695596415,0.5620150775175269,0.6730761735155999,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,1829,extractive_em,hotpot,128,117,0.6640625,0.5772357723577236,0.7479674796747967,
strong,1.0,INFO_TARGET,all,1829,extractive_em,2wiki,129,106,0.46511627906976744,0.3828125,0.5528455284552846,
strong,1.0,INFO_TARGET,all,1829,extractive_em,macro,257,223,0.5645893895348837,0.503934025292293,0.6251187990272531,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,1829,gpu_s,hotpot,128,117,0.7909181304039199,0.7500723041891626,0.831991460483812,
strong,1.0,INFO_TARGET,all,1829,gpu_s,2wiki,129,106,0.9695989002206304,0.9110858497107072,1.03938689166455,
strong,1.0,INFO_TARGET,all,1829,gpu_s,macro,257,223,0.8802585153122752,0.8441375157192151,0.9205238265564557,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,1829,regret,hotpot,128,117,0.0859375,0.04032258064516129,0.136,
strong,1.0,INFO_TARGET,all,1829,regret,2wiki,129,106,0.10852713178294573,0.056451612903225805,0.16666666666666666,
strong,1.0,INFO_TARGET,all,1829,regret,macro,257,223,0.09723231589147287,0.062461069401208574,0.13505887414714984,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,1829,em,hotpot,128,117,0.6328125,0.5454545454545454,0.7196969696969697,
strong,1.0,INFO_RANDOM,all,1829,em,2wiki,129,106,0.4573643410852713,0.375,0.5433070866141733,
strong,1.0,INFO_RANDOM,all,1829,em,macro,257,223,0.5450884205426356,0.4833333333333333,0.6064110644257702,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,1829,f1,hotpot,128,117,0.7128996476464149,0.636114748020447,0.786480727797455,
strong,1.0,INFO_RANDOM,all,1829,f1,2wiki,129,106,0.4827519379844961,0.4023378157938765,0.5655720481474887,
strong,1.0,INFO_RANDOM,all,1829,f1,macro,257,223,0.5978257928154556,0.5414887247869998,0.6534930658818341,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,1829,extractive_em,hotpot,128,117,0.6328125,0.5454545454545454,0.7196969696969697,
strong,1.0,INFO_RANDOM,all,1829,extractive_em,2wiki,129,106,0.4573643410852713,0.375,0.5433070866141733,
strong,1.0,INFO_RANDOM,all,1829,extractive_em,macro,257,223,0.5450884205426356,0.4833333333333333,0.6064110644257702,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,1829,gpu_s,hotpot,128,117,0.7993269815206153,0.7592709875983654,0.8396548405159895,
strong,1.0,INFO_RANDOM,all,1829,gpu_s,2wiki,129,106,0.9653408665620616,0.9060653600570951,1.034040675351967,
strong,1.0,INFO_RANDOM,all,1829,gpu_s,macro,257,223,0.8823339240413385,0.8455418253041909,0.9228114197695703,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,1829,regret,hotpot,128,117,0.1171875,0.064,0.1732283464566929,
strong,1.0,INFO_RANDOM,all,1829,regret,2wiki,129,106,0.11627906976744186,0.06428571428571428,0.1721311475409836,
strong,1.0,INFO_RANDOM,all,1829,regret,macro,257,223,0.11673328488372092,0.07887948569715655,0.1559539093167432,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,1829,em,hotpot,128,117,0.65625,0.5703125,0.7391395688710265,
strong,1.0,INFO_NOOP,all,1829,em,2wiki,129,106,0.4418604651162791,0.35555555555555557,0.5303030303030303,
strong,1.0,INFO_NOOP,all,1829,em,macro,257,223,0.5490552325581395,0.4875076268705508,0.6097544942876344,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,1829,f1,hotpot,128,117,0.7318927032019704,0.6556536812086381,0.8026229209703903,
strong,1.0,INFO_NOOP,all,1829,f1,2wiki,129,106,0.46708724863925427,0.38369930926916224,0.5523364719365761,
strong,1.0,INFO_NOOP,all,1829,f1,macro,257,223,0.5994899759206124,0.5421340286792582,0.6555865504041142,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,1829,extractive_em,hotpot,128,117,0.65625,0.5703125,0.7391395688710265,
strong,1.0,INFO_NOOP,all,1829,extractive_em,2wiki,129,106,0.4418604651162791,0.35555555555555557,0.5303030303030303,
strong,1.0,INFO_NOOP,all,1829,extractive_em,macro,257,223,0.5490552325581395,0.4875076268705508,0.6097544942876344,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,1829,gpu_s,hotpot,128,117,0.9000732888881496,0.8674788989735963,0.9305885524590921,
strong,1.0,INFO_NOOP,all,1829,gpu_s,2wiki,129,106,0.9970879370634664,0.9420860323251865,1.062113707581882,
strong,1.0,INFO_NOOP,all,1829,gpu_s,macro,257,223,0.9485806129758081,0.9158029031048093,0.9850878780606719,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,1829,regret,hotpot,128,117,0.09375,0.046875,0.14634146341463414,
strong,1.0,INFO_NOOP,all,1829,regret,2wiki,129,106,0.13178294573643412,0.078125,0.19230769230769232,
strong,1.0,INFO_NOOP,all,1829,regret,macro,257,223,0.11276647286821706,0.07639282267322771,0.1528242348736535,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,1829,em,hotpot,128,117,0.6328125,0.546875,0.7175572519083969,
strong,1.0,INFO_GAP,all,1829,em,2wiki,129,106,0.4496124031007752,0.36089609269074324,0.5403225806451613,
strong,1.0,INFO_GAP,all,1829,em,macro,257,223,0.5412124515503876,0.4782594110417358,0.6036552941199563,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,1829,f1,hotpot,128,117,0.7168058976464149,0.6409209949712644,0.7899459481823576,
strong,1.0,INFO_GAP,all,1829,f1,2wiki,129,106,0.4794147941747341,0.3962547034828411,0.5652000028777034,
strong,1.0,INFO_GAP,all,1829,f1,macro,257,223,0.5981103459105745,0.5415510920145052,0.6539125665194447,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,1829,extractive_em,hotpot,128,117,0.6328125,0.546875,0.7175572519083969,
strong,1.0,INFO_GAP,all,1829,extractive_em,2wiki,129,106,0.4496124031007752,0.36089609269074324,0.5403225806451613,
strong,1.0,INFO_GAP,all,1829,extractive_em,macro,257,223,0.5412124515503876,0.4782594110417358,0.6036552941199563,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,1829,gpu_s,hotpot,128,117,0.944339326126202,0.9155436853540473,0.9723014800200331,
strong,1.0,INFO_GAP,all,1829,gpu_s,2wiki,129,106,1.0366159828803672,0.9833843549142522,1.1005795420636473,
strong,1.0,INFO_GAP,all,1829,gpu_s,macro,257,223,0.9904776545032845,0.9597677242852644,1.0250891154997792,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,1829,regret,hotpot,128,117,0.1171875,0.06451612903225806,0.1746031746031746,
strong,1.0,INFO_GAP,all,1829,regret,2wiki,129,106,0.12403100775193798,0.072,0.184,
strong,1.0,INFO_GAP,all,1829,regret,macro,257,223,0.12060925387596899,0.08333333333333334,0.1605828376376066,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,1829,em,hotpot,128,117,0.625,0.5384615384615384,0.7099236641221374,
strong,1.0,INFO_META,all,1829,em,2wiki,129,106,0.4806201550387597,0.3939393939393939,0.5677966101694916,
strong,1.0,INFO_META,all,1829,em,macro,257,223,0.5528100775193798,0.49069089347906336,0.6140882973818791,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,1829,f1,hotpot,128,117,0.7113371476464149,0.6358557083127464,0.7855125396825396,
strong,1.0,INFO_META,all,1829,f1,2wiki,129,106,0.5009119927040583,0.41869311514079316,0.584282099936749,
strong,1.0,INFO_META,all,1829,f1,macro,257,223,0.6061245701752366,0.549647375404007,0.6626537362770102,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,1829,extractive_em,hotpot,128,117,0.625,0.5384615384615384,0.7099236641221374,
strong,1.0,INFO_META,all,1829,extractive_em,2wiki,129,106,0.4806201550387597,0.3939393939393939,0.5677966101694916,
strong,1.0,INFO_META,all,1829,extractive_em,macro,257,223,0.5528100775193798,0.49069089347906336,0.6140882973818791,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,1829,gpu_s,hotpot,128,117,0.49287032134652686,0.4748923766922787,0.512069017853149,
strong,1.0,INFO_META,all,1829,gpu_s,2wiki,129,106,0.6174077524105925,0.5772052934371013,0.6688514514814029,
strong,1.0,INFO_META,all,1829,gpu_s,macro,257,223,0.5551390368785597,0.5328928420320748,0.5826478294644681,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,1829,regret,hotpot,128,117,0.125,0.07086614173228346,0.184,
strong,1.0,INFO_META,all,1829,regret,2wiki,129,106,0.09302325581395349,0.046511627906976744,0.14615384615384616,
strong,1.0,INFO_META,all,1829,regret,macro,257,223,0.10901162790697674,0.07243576276664511,0.14798984990548353,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,1829,em,hotpot,128,117,0.546875,0.4609375,0.6341463414634146,
strong,1.0,PROBE_REUSE,all,1829,em,2wiki,129,106,0.3875968992248062,0.3008130081300813,0.4793388429752066,
strong,1.0,PROBE_REUSE,all,1829,em,macro,257,223,0.4672359496124031,0.406486059859922,0.5299221425479467,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,1829,f1,hotpot,128,117,0.6230385365353038,0.5429252297866973,0.7032127070683927,
strong,1.0,PROBE_REUSE,all,1829,f1,2wiki,129,106,0.41414728682170543,0.3285327192982456,0.5036415660014006,
strong,1.0,PROBE_REUSE,all,1829,f1,macro,257,223,0.5185929116785046,0.46061352718417015,0.577291995718367,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,1829,extractive_em,hotpot,128,117,0.546875,0.4609375,0.6341463414634146,
strong,1.0,PROBE_REUSE,all,1829,extractive_em,2wiki,129,106,0.3875968992248062,0.3008130081300813,0.4793388429752066,
strong,1.0,PROBE_REUSE,all,1829,extractive_em,macro,257,223,0.4672359496124031,0.406486059859922,0.5299221425479467,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,1829,gpu_s,hotpot,128,117,0.7933881598041621,0.7524721760517701,0.8345548177908588,
strong,1.0,PROBE_REUSE,all,1829,gpu_s,2wiki,129,106,0.9730869252090731,0.9143170386003943,1.0429540287578292,
strong,1.0,PROBE_REUSE,all,1829,gpu_s,macro,257,223,0.8832375425066177,0.8470413291341956,0.9236181763595773,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,1829,regret,macro,0,0,,,,[]
strong,1.0,TWO_ANSWER,all,1829,em,hotpot,128,117,0.6015625,0.5151515151515151,0.6885245901639344,
strong,1.0,TWO_ANSWER,all,1829,em,2wiki,129,106,0.4263565891472868,0.3405758556891767,0.5190839694656488,
strong,1.0,TWO_ANSWER,all,1829,em,macro,257,223,0.5139595445736433,0.45178769466407803,0.5777859446886557,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,1829,f1,hotpot,128,117,0.6899829809797482,0.6123778009346975,0.764607859024357,
strong,1.0,TWO_ANSWER,all,1829,f1,2wiki,129,106,0.4486987818383167,0.36510650108867837,0.5374415870964602,
strong,1.0,TWO_ANSWER,all,1829,f1,macro,257,223,0.5693408814090324,0.511372794815355,0.627382997421186,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,1829,extractive_em,hotpot,128,117,0.6015625,0.5151515151515151,0.6885245901639344,
strong,1.0,TWO_ANSWER,all,1829,extractive_em,2wiki,129,106,0.4263565891472868,0.3405758556891767,0.5190839694656488,
strong,1.0,TWO_ANSWER,all,1829,extractive_em,macro,257,223,0.5139595445736433,0.45178769466407803,0.5777859446886557,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,1829,gpu_s,hotpot,128,117,0.6088753434034297,0.5870991570323408,0.6313992003941868,
strong,1.0,TWO_ANSWER,all,1829,gpu_s,2wiki,129,106,0.7912991240873176,0.7446543059336413,0.8461923147631641,
strong,1.0,TWO_ANSWER,all,1829,gpu_s,macro,257,223,0.7000872337453736,0.6740765334102612,0.7298190179962134,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,1829,regret,macro,0,0,,,,[]
strong,1.0,UNION_RAW,all,1829,em,hotpot,128,117,0.6171875,0.5298507462686567,0.701629832553558,
strong,1.0,UNION_RAW,all,1829,em,2wiki,129,106,0.3875968992248062,0.3014705882352941,0.47368421052631576,
strong,1.0,UNION_RAW,all,1829,em,macro,257,223,0.5023921996124031,0.4403889748054944,0.5620931861150581,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,1829,f1,hotpot,128,117,0.6838892309797482,0.6057176541517999,0.7591731042903457,
strong,1.0,UNION_RAW,all,1829,f1,2wiki,129,106,0.42713178294573645,0.3448514093137255,0.5094488188976377,
strong,1.0,UNION_RAW,all,1829,f1,macro,257,223,0.5555105069627423,0.49737613509272904,0.611225753749172,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,1829,extractive_em,hotpot,128,117,0.6171875,0.5298507462686567,0.701629832553558,
strong,1.0,UNION_RAW,all,1829,extractive_em,2wiki,129,106,0.3875968992248062,0.3014705882352941,0.47368421052631576,
strong,1.0,UNION_RAW,all,1829,extractive_em,macro,257,223,0.5023921996124031,0.4403889748054944,0.5620931861150581,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,1829,gpu_s,hotpot,128,117,0.48996922594933495,0.4751073059712059,0.5054405271876133,
strong,1.0,UNION_RAW,all,1829,gpu_s,2wiki,129,106,0.6323104807131863,0.591655268833215,0.681176616800369,
strong,1.0,UNION_RAW,all,1829,gpu_s,macro,257,223,0.5611398533312606,0.539374095275218,0.5864547202946875,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,1829,regret,macro,0,0,,,,[]
strong,1.0,UNION_VERIFY,all,1829,em,hotpot,128,117,0.6171875,0.5298507462686567,0.7022900763358778,
strong,1.0,UNION_VERIFY,all,1829,em,2wiki,129,106,0.37209302325581395,0.28776978417266186,0.4603174603174603,
strong,1.0,UNION_VERIFY,all,1829,em,macro,257,223,0.494640261627907,0.4331756588231918,0.5555555555555556,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,1829,f1,hotpot,128,117,0.6812850643130816,0.6023237763876513,0.757597988763357,
strong,1.0,UNION_VERIFY,all,1829,f1,2wiki,129,106,0.417312661498708,0.33488093246333167,0.5023109756097561,
strong,1.0,UNION_VERIFY,all,1829,f1,macro,257,223,0.5492988629058948,0.4920742386712228,0.6065204075049357,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,1829,extractive_em,hotpot,128,117,0.6171875,0.5298507462686567,0.7022900763358778,
strong,1.0,UNION_VERIFY,all,1829,extractive_em,2wiki,129,106,0.37209302325581395,0.28776978417266186,0.4603174603174603,
strong,1.0,UNION_VERIFY,all,1829,extractive_em,macro,257,223,0.494640261627907,0.4331756588231918,0.5555555555555556,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,1829,gpu_s,hotpot,128,117,0.4911554320551479,0.47625522663438674,0.5066784017767049,
strong,1.0,UNION_VERIFY,all,1829,gpu_s,2wiki,129,106,0.6343396194196406,0.5935286594281918,0.6833931963755357,
strong,1.0,UNION_VERIFY,all,1829,gpu_s,macro,257,223,0.5627475257373942,0.5408978410752262,0.5881581003210724,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,1829,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_RAW,all,1829,em,hotpot,128,117,0.65625,0.5703125,0.7401574803149606,
strong,1.0,FREE_GAP_RAW,all,1829,em,2wiki,129,106,0.46511627906976744,0.3769202898550725,0.5564533660589059,
strong,1.0,FREE_GAP_RAW,all,1829,em,macro,257,223,0.5606831395348837,0.4983077954832204,0.622951734807311,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,1829,f1,hotpot,128,117,0.737118397646415,0.661556505952381,0.8097455762134294,
strong,1.0,FREE_GAP_RAW,all,1829,f1,2wiki,129,106,0.4983795919842431,0.41439783993783996,0.5844841422701591,
strong,1.0,FREE_GAP_RAW,all,1829,f1,macro,257,223,0.617748994815329,0.5603801337783655,0.6753499541837183,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,1829,extractive_em,hotpot,128,117,0.65625,0.5703125,0.7401574803149606,
strong,1.0,FREE_GAP_RAW,all,1829,extractive_em,2wiki,129,106,0.46511627906976744,0.3769202898550725,0.5564533660589059,
strong,1.0,FREE_GAP_RAW,all,1829,extractive_em,macro,257,223,0.5606831395348837,0.4983077954832204,0.622951734807311,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,1829,gpu_s,hotpot,128,117,0.6941350018262937,0.6699913541392535,0.7168041720585206,
strong,1.0,FREE_GAP_RAW,all,1829,gpu_s,2wiki,129,106,0.7482960039038326,0.7182981580973506,0.7796106802294921,
strong,1.0,FREE_GAP_RAW,all,1829,gpu_s,macro,257,223,0.7212155028650631,0.7019501954450641,0.7406659596562111,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,1829,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_VERIFY,all,1829,em,hotpot,128,117,0.6171875,0.5289840100610852,0.703125,
strong,1.0,FREE_GAP_VERIFY,all,1829,em,2wiki,129,106,0.4186046511627907,0.3333333333333333,0.5080645161290323,
strong,1.0,FREE_GAP_VERIFY,all,1829,em,macro,257,223,0.5178960755813954,0.45585219407530453,0.5804723720205436,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,1829,f1,hotpot,128,117,0.6959725643130816,0.6191975975579311,0.7710248069711363,
strong,1.0,FREE_GAP_VERIFY,all,1829,f1,2wiki,129,106,0.4584272962179939,0.37873055738544864,0.543263149068813,
strong,1.0,FREE_GAP_VERIFY,all,1829,f1,macro,257,223,0.5771999302655377,0.5208799310058114,0.6325849454967916,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,1829,extractive_em,hotpot,128,117,0.6171875,0.5289840100610852,0.703125,
strong,1.0,FREE_GAP_VERIFY,all,1829,extractive_em,2wiki,129,106,0.4186046511627907,0.3333333333333333,0.5080645161290323,
strong,1.0,FREE_GAP_VERIFY,all,1829,extractive_em,macro,257,223,0.5178960755813954,0.45585219407530453,0.5804723720205436,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,1829,gpu_s,hotpot,128,117,0.6959418756584,0.6717735459166979,0.7186595775803525,
strong,1.0,FREE_GAP_VERIFY,all,1829,gpu_s,2wiki,129,106,0.7510113270200818,0.7209045866821074,0.7824962841077252,
strong,1.0,FREE_GAP_VERIFY,all,1829,gpu_s,macro,257,223,0.7234766013392409,0.7041497077188845,0.742977736323491,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,1829,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED,all,1829,em,hotpot,128,117,0.65625,0.5736434108527132,0.7364341085271318,
strong,1.0,FIXED_SELECTED,all,1829,em,2wiki,129,106,0.4883720930232558,0.4,0.5769230769230769,
strong,1.0,FIXED_SELECTED,all,1829,em,macro,257,223,0.5723110465116279,0.5117329349718767,0.6326335504418406,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,1829,f1,hotpot,128,117,0.7301739532019704,0.6563968223490113,0.7996900767501077,
strong,1.0,FIXED_SELECTED,all,1829,f1,2wiki,129,106,0.5092377260981912,0.4241270809414466,0.5953922804169515,
strong,1.0,FIXED_SELECTED,all,1829,f1,macro,257,223,0.6197058396500807,0.5629828092746204,0.6753694413800521,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,1829,extractive_em,hotpot,128,117,0.65625,0.5736434108527132,0.7364341085271318,
strong,1.0,FIXED_SELECTED,all,1829,extractive_em,2wiki,129,106,0.4883720930232558,0.4,0.5769230769230769,
strong,1.0,FIXED_SELECTED,all,1829,extractive_em,macro,257,223,0.5723110465116279,0.5117329349718767,0.6326335504418406,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,1829,gpu_s,hotpot,128,117,0.5075049988995487,0.4902856389042777,0.5251256602898433,
strong,1.0,FIXED_SELECTED,all,1829,gpu_s,2wiki,129,106,0.641310296635309,0.6020974525793663,0.6911928935356116,
strong,1.0,FIXED_SELECTED,all,1829,gpu_s,macro,257,223,0.5744076477674289,0.5531281053628,0.6008092130785756,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,1829,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED_VERIFY,all,1829,em,hotpot,128,117,0.609375,0.5217313664596274,0.6953125,
strong,1.0,FIXED_SELECTED_VERIFY,all,1829,em,2wiki,129,106,0.4496124031007752,0.36220472440944884,0.5390625,
strong,1.0,FIXED_SELECTED_VERIFY,all,1829,em,macro,257,223,0.5294937015503876,0.46731867692688356,0.5910514234743084,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,1829,f1,hotpot,128,117,0.6863371476464148,0.6088898699572655,0.7633862609469074,
strong,1.0,FIXED_SELECTED_VERIFY,all,1829,f1,2wiki,129,106,0.47177002583979327,0.38604459776334776,0.558678546831956,
strong,1.0,FIXED_SELECTED_VERIFY,all,1829,f1,macro,257,223,0.579053586743104,0.5210466615390362,0.6359395607659442,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,1829,extractive_em,hotpot,128,117,0.609375,0.5217313664596274,0.6953125,
strong,1.0,FIXED_SELECTED_VERIFY,all,1829,extractive_em,2wiki,129,106,0.4496124031007752,0.36220472440944884,0.5390625,
strong,1.0,FIXED_SELECTED_VERIFY,all,1829,extractive_em,macro,257,223,0.5294937015503876,0.46731867692688356,0.5910514234743084,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,1829,gpu_s,hotpot,128,117,0.5093030764343905,0.49204332614487856,0.5269613341602313,
strong,1.0,FIXED_SELECTED_VERIFY,all,1829,gpu_s,2wiki,129,106,0.6438256810252023,0.6044337996837905,0.6937979278990503,
strong,1.0,FIXED_SELECTED_VERIFY,all,1829,gpu_s,macro,257,223,0.5765643787297965,0.5552462395928249,0.6030226498994465,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,1829,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1,all,1829,em,hotpot,128,117,0.640625,0.5546692333633094,0.7258064516129032,
strong,1.0,FIXED_A1,all,1829,em,2wiki,129,106,0.4186046511627907,0.328125,0.5153906249999999,
strong,1.0,FIXED_A1,all,1829,em,macro,257,223,0.5296148255813954,0.465941039435288,0.5937845585211935,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,1829,f1,hotpot,128,117,0.7233163143130816,0.6477826030061893,0.7965204660040027,
strong,1.0,FIXED_A1,all,1829,f1,2wiki,129,106,0.44073099507369834,0.3529014734789855,0.5317890961103181,
strong,1.0,FIXED_A1,all,1829,f1,macro,257,223,0.58202365469339,0.5245383219758912,0.6402356582522449,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,1829,extractive_em,hotpot,128,117,0.640625,0.5546692333633094,0.7258064516129032,
strong,1.0,FIXED_A1,all,1829,extractive_em,2wiki,129,106,0.4186046511627907,0.328125,0.5153906249999999,
strong,1.0,FIXED_A1,all,1829,extractive_em,macro,257,223,0.5296148255813954,0.465941039435288,0.5937845585211935,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,1829,gpu_s,hotpot,128,117,0.21276054797162944,0.19907377922094832,0.22724328961942658,
strong,1.0,FIXED_A1,all,1829,gpu_s,2wiki,129,106,0.2895043546425959,0.2684623339478447,0.3106207539486603,
strong,1.0,FIXED_A1,all,1829,gpu_s,macro,257,223,0.25113245130711265,0.23850490374527236,0.2639574472596266,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,1829,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1_VERIFY,all,1829,em,hotpot,128,117,0.6171875,0.530291723202171,0.7024793388429752,
strong,1.0,FIXED_A1_VERIFY,all,1829,em,2wiki,129,106,0.4108527131782946,0.3233082706766917,0.5038774949642922,
strong,1.0,FIXED_A1_VERIFY,all,1829,em,macro,257,223,0.5140201065891473,0.45106624430947495,0.5774250485032378,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,1829,f1,hotpot,128,117,0.6933683976464149,0.615021210273488,0.7680330142114317,
strong,1.0,FIXED_A1_VERIFY,all,1829,f1,2wiki,129,106,0.4341675895164267,0.35076744142101285,0.5235387276785713,
strong,1.0,FIXED_A1_VERIFY,all,1829,f1,macro,257,223,0.5637679935814208,0.505428147337857,0.6214936193894899,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,1829,extractive_em,hotpot,128,117,0.6171875,0.530291723202171,0.7024793388429752,
strong,1.0,FIXED_A1_VERIFY,all,1829,extractive_em,2wiki,129,106,0.4108527131782946,0.3233082706766917,0.5038774949642922,
strong,1.0,FIXED_A1_VERIFY,all,1829,extractive_em,macro,257,223,0.5140201065891473,0.45106624430947495,0.5774250485032378,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,1829,gpu_s,hotpot,128,117,0.21457799342404965,0.20086041727117815,0.22909198964681668,
strong,1.0,FIXED_A1_VERIFY,all,1829,gpu_s,2wiki,129,106,0.29198465448838595,0.2708382018960101,0.3132068344847742,
strong,1.0,FIXED_A1_VERIFY,all,1829,gpu_s,macro,257,223,0.25328132395621783,0.24056714835474544,0.2661505716925715,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,1829,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2,all,1829,em,hotpot,128,117,0.6171875,0.5303030303030303,0.704,
strong,1.0,FIXED_A2,all,1829,em,2wiki,129,106,0.3953488372093023,0.31109848484848485,0.481209969367864,
strong,1.0,FIXED_A2,all,1829,em,macro,257,223,0.5062681686046512,0.4449156209803756,0.5675907296268333,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,1829,f1,hotpot,128,117,0.704462147646415,0.6268252191423833,0.7773362849691151,
strong,1.0,FIXED_A2,all,1829,f1,2wiki,129,106,0.4221184083899763,0.33976013246926967,0.5049665106398976,
strong,1.0,FIXED_A2,all,1829,f1,macro,257,223,0.5632902780181956,0.5071434531607043,0.6189253792260319,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,1829,extractive_em,hotpot,128,117,0.6171875,0.5303030303030303,0.704,
strong,1.0,FIXED_A2,all,1829,extractive_em,2wiki,129,106,0.3953488372093023,0.31109848484848485,0.481209969367864,
strong,1.0,FIXED_A2,all,1829,extractive_em,macro,257,223,0.5062681686046512,0.4449156209803756,0.5675907296268333,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,1829,gpu_s,hotpot,128,117,0.24391976757715383,0.23009064975527704,0.25867184168644747,
strong,1.0,FIXED_A2,all,1829,gpu_s,2wiki,129,106,0.3196944500705004,0.2998115201713859,0.3401819390602443,
strong,1.0,FIXED_A2,all,1829,gpu_s,macro,257,223,0.2818071088238271,0.2694956845610415,0.29417170892562705,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,1829,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2_VERIFY,all,1829,em,hotpot,128,117,0.6015625,0.5151515151515151,0.6875,
strong,1.0,FIXED_A2_VERIFY,all,1829,em,2wiki,129,106,0.3953488372093023,0.30985915492957744,0.4846153846153846,
strong,1.0,FIXED_A2_VERIFY,all,1829,em,macro,257,223,0.4984556686046512,0.4370765392233284,0.5604564016687231,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,1829,f1,hotpot,128,117,0.6836288143130815,0.605732259988074,0.7587308863519865,
strong,1.0,FIXED_A2_VERIFY,all,1829,f1,2wiki,129,106,0.4280949025135071,0.34536602606027067,0.5132866843147382,
strong,1.0,FIXED_A2_VERIFY,all,1829,f1,macro,257,223,0.5558618584132944,0.4990157748048856,0.6128285344686152,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,1829,extractive_em,hotpot,128,117,0.6015625,0.5151515151515151,0.6875,
strong,1.0,FIXED_A2_VERIFY,all,1829,extractive_em,2wiki,129,106,0.3953488372093023,0.30985915492957744,0.4846153846153846,
strong,1.0,FIXED_A2_VERIFY,all,1829,extractive_em,macro,257,223,0.4984556686046512,0.4370765392233284,0.5604564016687231,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,1829,gpu_s,hotpot,128,117,0.24575868371923296,0.23188089533348416,0.2605291124679805,
strong,1.0,FIXED_A2_VERIFY,all,1829,gpu_s,2wiki,129,106,0.3221587241268123,0.30216441468103344,0.3427416945596729,
strong,1.0,FIXED_A2_VERIFY,all,1829,gpu_s,macro,257,223,0.28395870392302264,0.27158103986650745,0.29639639528273365,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,1829,regret,macro,0,0,,,,[]
main,0.5,INFO_O,all,1847,em,hotpot,512,464,0.55859375,0.51367054505107,0.6020057620817842,
main,0.5,INFO_O,all,1847,em,2wiki,512,407,0.5078125,0.46331937264140655,0.5531072972717087,
main,0.5,INFO_O,all,1847,em,macro,1024,871,0.533203125,0.501128520921066,0.5653353973906331,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,1847,f1,hotpot,512,464,0.6423224901106235,0.6021277451046685,0.6821665474702789,
main,0.5,INFO_O,all,1847,f1,2wiki,512,407,0.5586586623012404,0.5147943855912607,0.6032383090855892,
main,0.5,INFO_O,all,1847,f1,macro,1024,871,0.6004905762059319,0.5701954203481382,0.6302734645423866,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,1847,extractive_em,hotpot,512,464,0.55859375,0.51367054505107,0.6020057620817842,
main,0.5,INFO_O,all,1847,extractive_em,2wiki,512,407,0.5078125,0.46331937264140655,0.5531072972717087,
main,0.5,INFO_O,all,1847,extractive_em,macro,1024,871,0.533203125,0.501128520921066,0.5653353973906331,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,1847,gpu_s,hotpot,512,464,0.4664203811644099,0.4581946285879674,0.4748503271472631,
main,0.5,INFO_O,all,1847,gpu_s,2wiki,512,407,0.6831535091029852,0.6550814812148963,0.7121006536523418,
main,0.5,INFO_O,all,1847,gpu_s,macro,1024,871,0.5747869451336975,0.5601030700346357,0.5895569658429679,"[""hotpot"",""2wiki""]"
main,0.5,INFO_O,all,1847,regret,hotpot,512,464,0.109375,0.08155339805825243,0.13819938094118178,
main,0.5,INFO_O,all,1847,regret,2wiki,512,407,0.111328125,0.08464491217443974,0.13980582524271845,
main,0.5,INFO_O,all,1847,regret,macro,1024,871,0.1103515625,0.09106775934808783,0.1305671522362991,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,1847,em,hotpot,512,464,0.564453125,0.5205459424817752,0.6070726915520629,
main,0.5,INFO_TARGET,all,1847,em,2wiki,512,407,0.505859375,0.46108949416342415,0.5516569200779727,
main,0.5,INFO_TARGET,all,1847,em,macro,1024,871,0.53515625,0.5038687676785639,0.5665047915015959,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,1847,f1,hotpot,512,464,0.6447130164908137,0.6045778336141707,0.6831145937347076,
main,0.5,INFO_TARGET,all,1847,f1,2wiki,512,407,0.5580495437722,0.5141121688738021,0.6023830753500238,
main,0.5,INFO_TARGET,all,1847,f1,macro,1024,871,0.6013812801315068,0.5712628635050797,0.631185661784856,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,1847,extractive_em,hotpot,512,464,0.564453125,0.5205459424817752,0.6070726915520629,
main,0.5,INFO_TARGET,all,1847,extractive_em,2wiki,512,407,0.505859375,0.46108949416342415,0.5516569200779727,
main,0.5,INFO_TARGET,all,1847,extractive_em,macro,1024,871,0.53515625,0.5038687676785639,0.5665047915015959,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,1847,gpu_s,hotpot,512,464,0.6893095827976173,0.6765267473527851,0.7028416226153683,
main,0.5,INFO_TARGET,all,1847,gpu_s,2wiki,512,407,0.9734421154179707,0.936563536190312,1.0096401745379802,
main,0.5,INFO_TARGET,all,1847,gpu_s,macro,1024,871,0.831375849107794,0.811707575543529,0.8507276226721008,"[""hotpot"",""2wiki""]"
main,0.5,INFO_TARGET,all,1847,regret,hotpot,512,464,0.103515625,0.0775347912524851,0.13095238095238096,
main,0.5,INFO_TARGET,all,1847,regret,2wiki,512,407,0.11328125,0.08695652173913043,0.14145383104125736,
main,0.5,INFO_TARGET,all,1847,regret,macro,1024,871,0.1083984375,0.08963453496357691,0.1283018786941449,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,1847,em,hotpot,512,464,0.572265625,0.5281553398058253,0.6149196519107675,
main,0.5,INFO_RANDOM,all,1847,em,2wiki,512,407,0.501953125,0.4576262828870391,0.5470941883767535,
main,0.5,INFO_RANDOM,all,1847,em,macro,1024,871,0.537109375,0.5055394854382604,0.5687569988086479,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,1847,f1,hotpot,512,464,0.6556042540472586,0.6153429028235289,0.6938404307944027,
main,0.5,INFO_RANDOM,all,1847,f1,2wiki,512,407,0.5569217653006715,0.5136233781098096,0.6011612097982647,
main,0.5,INFO_RANDOM,all,1847,f1,macro,1024,871,0.6062630096739651,0.57629600755036,0.6357876491901651,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,1847,extractive_em,hotpot,512,464,0.572265625,0.5281553398058253,0.6149196519107675,
main,0.5,INFO_RANDOM,all,1847,extractive_em,2wiki,512,407,0.501953125,0.4576262828870391,0.5470941883767535,
main,0.5,INFO_RANDOM,all,1847,extractive_em,macro,1024,871,0.537109375,0.5055394854382604,0.5687569988086479,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,1847,gpu_s,hotpot,512,464,0.6883233507669382,0.6753645876554788,0.7017878659848394,
main,0.5,INFO_RANDOM,all,1847,gpu_s,2wiki,512,407,0.990483750189921,0.9520508466797953,1.02986511162863,
main,0.5,INFO_RANDOM,all,1847,gpu_s,macro,1024,871,0.8394035504784296,0.8190230201772598,0.8598409251132849,"[""hotpot"",""2wiki""]"
main,0.5,INFO_RANDOM,all,1847,regret,hotpot,512,464,0.095703125,0.07045009784735812,0.1222879684418146,
main,0.5,INFO_RANDOM,all,1847,regret,2wiki,512,407,0.1171875,0.08932038834951456,0.14677103718199608,
main,0.5,INFO_RANDOM,all,1847,regret,macro,1024,871,0.1064453125,0.08742282646318815,0.12627469577928352,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,1847,em,hotpot,512,464,0.552734375,0.507999203187251,0.5965250965250966,
main,0.5,INFO_NOOP,all,1847,em,2wiki,512,407,0.501953125,0.45792563600782776,0.547244094488189,
main,0.5,INFO_NOOP,all,1847,em,macro,1024,871,0.52734375,0.4956447059293,0.5589101343466655,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,1847,f1,hotpot,512,464,0.6353830605501041,0.5946307995019189,0.6745244353321805,
main,0.5,INFO_NOOP,all,1847,f1,2wiki,512,407,0.5538177729388667,0.5106355506856165,0.597767623908847,
main,0.5,INFO_NOOP,all,1847,f1,macro,1024,871,0.5946004167444854,0.5644309357138546,0.6247590019891885,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,1847,extractive_em,hotpot,512,464,0.552734375,0.507999203187251,0.5965250965250966,
main,0.5,INFO_NOOP,all,1847,extractive_em,2wiki,512,407,0.501953125,0.45792563600782776,0.547244094488189,
main,0.5,INFO_NOOP,all,1847,extractive_em,macro,1024,871,0.52734375,0.4956447059293,0.5589101343466655,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,1847,gpu_s,hotpot,512,464,0.7385387446396816,0.7258331896140975,0.7514045727438032,
main,0.5,INFO_NOOP,all,1847,gpu_s,2wiki,512,407,1.0576344315320934,1.0206328838966743,1.095272290425425,
main,0.5,INFO_NOOP,all,1847,gpu_s,macro,1024,871,0.8980865880858875,0.8782869497937777,0.9177704892023045,"[""hotpot"",""2wiki""]"
main,0.5,INFO_NOOP,all,1847,regret,hotpot,512,464,0.115234375,0.08782339900351968,0.14395393474088292,
main,0.5,INFO_NOOP,all,1847,regret,2wiki,512,407,0.1171875,0.08897380371709697,0.1470019342359768,
main,0.5,INFO_NOOP,all,1847,regret,macro,1024,871,0.1162109375,0.09639790254082119,0.13720560526180323,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,1847,em,hotpot,512,464,0.556640625,0.5119035855448899,0.6,
main,0.5,INFO_GAP,all,1847,em,2wiki,512,407,0.501953125,0.45725627646758854,0.5481335952848723,
main,0.5,INFO_GAP,all,1847,em,macro,1024,871,0.529296875,0.4973745592322663,0.5608548343650183,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,1847,f1,hotpot,512,464,0.6403614652642625,0.5995697802989033,0.6802308788166174,
main,0.5,INFO_GAP,all,1847,f1,2wiki,512,407,0.5556819711949235,0.5119083044214165,0.6005339596123672,
main,0.5,INFO_GAP,all,1847,f1,macro,1024,871,0.598021718229593,0.5679648151481433,0.6279697842330672,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,1847,extractive_em,hotpot,512,464,0.556640625,0.5119035855448899,0.6,
main,0.5,INFO_GAP,all,1847,extractive_em,2wiki,512,407,0.501953125,0.45725627646758854,0.5481335952848723,
main,0.5,INFO_GAP,all,1847,extractive_em,macro,1024,871,0.529296875,0.4973745592322663,0.5608548343650183,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,1847,gpu_s,hotpot,512,464,0.7535900565235714,0.7406134006674893,0.7667410093597524,
main,0.5,INFO_GAP,all,1847,gpu_s,2wiki,512,407,1.0927885353462665,1.0575644530818868,1.129229468056755,
main,0.5,INFO_GAP,all,1847,gpu_s,macro,1024,871,0.9231892959349189,0.904470783663905,0.9424853540659495,"[""hotpot"",""2wiki""]"
main,0.5,INFO_GAP,all,1847,regret,hotpot,512,464,0.111328125,0.08365019011406843,0.13980684819402595,
main,0.5,INFO_GAP,all,1847,regret,2wiki,512,407,0.1171875,0.0894297588227279,0.1470019342359768,
main,0.5,INFO_GAP,all,1847,regret,macro,1024,871,0.1142578125,0.09434608463093243,0.1350244273421941,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,1847,em,hotpot,512,464,0.55859375,0.5139428397521026,0.6019607843137255,
main,0.5,INFO_META,all,1847,em,2wiki,512,407,0.498046875,0.45366747770593924,0.543260745575817,
main,0.5,INFO_META,all,1847,em,macro,1024,871,0.5283203125,0.4964013744136037,0.559833145889189,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,1847,f1,hotpot,512,464,0.642589289538728,0.6017690957304321,0.6826696193811927,
main,0.5,INFO_META,all,1847,f1,2wiki,512,407,0.5514772472250884,0.5078540347478041,0.5961136115917757,
main,0.5,INFO_META,all,1847,f1,macro,1024,871,0.5970332683819082,0.5662885739644882,0.6269469386512515,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,1847,extractive_em,hotpot,512,464,0.55859375,0.5139428397521026,0.6019607843137255,
main,0.5,INFO_META,all,1847,extractive_em,2wiki,512,407,0.498046875,0.45366747770593924,0.543260745575817,
main,0.5,INFO_META,all,1847,extractive_em,macro,1024,871,0.5283203125,0.4964013744136037,0.559833145889189,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,1847,gpu_s,hotpot,512,464,0.4742897145041741,0.4660325766913175,0.48270897450076794,
main,0.5,INFO_META,all,1847,gpu_s,2wiki,512,407,0.6904905752891222,0.6620167299894854,0.7190729720241499,
main,0.5,INFO_META,all,1847,gpu_s,macro,1024,871,0.5823901448966482,0.5676166247477121,0.5973144526158346,"[""hotpot"",""2wiki""]"
main,0.5,INFO_META,all,1847,regret,hotpot,512,464,0.109375,0.0821917808219178,0.13766730401529637,
main,0.5,INFO_META,all,1847,regret,2wiki,512,407,0.12109375,0.09302325581395349,0.15134233182213672,
main,0.5,INFO_META,all,1847,regret,macro,1024,871,0.115234375,0.0955310286074391,0.13605679711154478,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,1847,em,hotpot,512,464,0.552734375,0.5088399993848496,0.5954198473282443,
main,1.0,INFO_O,all,1847,em,2wiki,512,407,0.5,0.4548942533877881,0.5456311642780088,
main,1.0,INFO_O,all,1847,em,macro,1024,871,0.5263671875,0.4945331806470863,0.5579309850167544,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,1847,f1,hotpot,512,464,0.6313898227728549,0.590697918688184,0.6703623300665452,
main,1.0,INFO_O,all,1847,f1,2wiki,512,407,0.5547466481730788,0.5105116312836833,0.5980800507885697,
main,1.0,INFO_O,all,1847,f1,macro,1024,871,0.5930682354729668,0.5631367987827938,0.6226359502631817,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,1847,extractive_em,hotpot,512,464,0.552734375,0.5088399993848496,0.5954198473282443,
main,1.0,INFO_O,all,1847,extractive_em,2wiki,512,407,0.5,0.4548942533877881,0.5456311642780088,
main,1.0,INFO_O,all,1847,extractive_em,macro,1024,871,0.5263671875,0.4945331806470863,0.5579309850167544,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,1847,gpu_s,hotpot,512,464,0.4618691435326069,0.45340055464043894,0.4704519997392085,
main,1.0,INFO_O,all,1847,gpu_s,2wiki,512,407,0.6899132060061233,0.6612820975759605,0.719188016557474,
main,1.0,INFO_O,all,1847,gpu_s,macro,1024,871,0.5758911747693651,0.5607641666799871,0.5911386754965324,"[""hotpot"",""2wiki""]"
main,1.0,INFO_O,all,1847,regret,hotpot,512,464,0.115234375,0.087890625,0.14478764478764478,
main,1.0,INFO_O,all,1847,regret,2wiki,512,407,0.119140625,0.09005583590318662,0.15090638168634446,
main,1.0,INFO_O,all,1847,regret,macro,1024,871,0.1171875,0.09683726631770109,0.13852323395128413,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,1847,em,hotpot,512,464,0.546875,0.502923692726963,0.5900009578544061,
main,1.0,INFO_TARGET,all,1847,em,2wiki,512,407,0.51953125,0.4741032033096023,0.5654761904761905,
main,1.0,INFO_TARGET,all,1847,em,macro,1024,871,0.533203125,0.5014849534220164,0.5645292240446791,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,1847,f1,hotpot,512,464,0.6307248302133313,0.5908971234671191,0.6698579938082645,
main,1.0,INFO_TARGET,all,1847,f1,2wiki,512,407,0.5717251734843456,0.5272818079002966,0.6162358239206918,
main,1.0,INFO_TARGET,all,1847,f1,macro,1024,871,0.6012250018488384,0.5709777139625023,0.6307421547399269,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,1847,extractive_em,hotpot,512,464,0.546875,0.502923692726963,0.5900009578544061,
main,1.0,INFO_TARGET,all,1847,extractive_em,2wiki,512,407,0.51953125,0.4741032033096023,0.5654761904761905,
main,1.0,INFO_TARGET,all,1847,extractive_em,macro,1024,871,0.533203125,0.5014849534220164,0.5645292240446791,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,1847,gpu_s,hotpot,512,464,0.6839483296272633,0.6707632447682089,0.6976400922468072,
main,1.0,INFO_TARGET,all,1847,gpu_s,2wiki,512,407,0.9696981494906426,0.9320849423417672,1.0069127994791294,
main,1.0,INFO_TARGET,all,1847,gpu_s,macro,1024,871,0.826823239558953,0.8066660019037405,0.8468864680336537,"[""hotpot"",""2wiki""]"
main,1.0,INFO_TARGET,all,1847,regret,hotpot,512,464,0.12109375,0.09349452068079328,0.1501903019281925,
main,1.0,INFO_TARGET,all,1847,regret,2wiki,512,407,0.099609375,0.07283464566929133,0.12790812122321918,
main,1.0,INFO_TARGET,all,1847,regret,macro,1024,871,0.1103515625,0.09095930070707466,0.13039487731050697,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,1847,em,hotpot,512,464,0.544921875,0.5009596928982726,0.5876711586916122,
main,1.0,INFO_RANDOM,all,1847,em,2wiki,512,407,0.513671875,0.46771037181996084,0.5602409638554217,
main,1.0,INFO_RANDOM,all,1847,em,macro,1024,871,0.529296875,0.4980077651751932,0.5610177287704919,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,1847,f1,hotpot,512,464,0.6287360529315853,0.588714175006419,0.668296321811701,
main,1.0,INFO_RANDOM,all,1847,f1,2wiki,512,407,0.5636967036893386,0.5188101849354121,0.6082333180291758,
main,1.0,INFO_RANDOM,all,1847,f1,macro,1024,871,0.5962163783104619,0.5663622964115569,0.6257101894618943,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,1847,extractive_em,hotpot,512,464,0.544921875,0.5009596928982726,0.5876711586916122,
main,1.0,INFO_RANDOM,all,1847,extractive_em,2wiki,512,407,0.513671875,0.46771037181996084,0.5602409638554217,
main,1.0,INFO_RANDOM,all,1847,extractive_em,macro,1024,871,0.529296875,0.4980077651751932,0.5610177287704919,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,1847,gpu_s,hotpot,512,464,0.6878631399274926,0.6749451858382722,0.7011951583846844,
main,1.0,INFO_RANDOM,all,1847,gpu_s,2wiki,512,407,0.9815820598992508,0.9418627237762084,1.0218355488900517,
main,1.0,INFO_RANDOM,all,1847,gpu_s,macro,1024,871,0.8347225999133717,0.8139049579190072,0.8557333483001411,"[""hotpot"",""2wiki""]"
main,1.0,INFO_RANDOM,all,1847,regret,hotpot,512,464,0.123046875,0.09486166007905138,0.15230558773797595,
main,1.0,INFO_RANDOM,all,1847,regret,2wiki,512,407,0.10546875,0.07824129293893131,0.1347286052216896,
main,1.0,INFO_RANDOM,all,1847,regret,macro,1024,871,0.1142578125,0.09433609590443968,0.13491098850976194,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,1847,em,hotpot,512,464,0.546875,0.5028132185203552,0.5895533172288845,
main,1.0,INFO_NOOP,all,1847,em,2wiki,512,407,0.513671875,0.4680841065429531,0.5601577909270217,
main,1.0,INFO_NOOP,all,1847,em,macro,1024,871,0.5302734375,0.4989347389975589,0.5620443518594628,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,1847,f1,hotpot,512,464,0.6351582326113717,0.5948580037316225,0.6738154080113594,
main,1.0,INFO_NOOP,all,1847,f1,2wiki,512,407,0.5647831093273746,0.5199339352581474,0.6095232514251447,
main,1.0,INFO_NOOP,all,1847,f1,macro,1024,871,0.5999706709693732,0.5696255975183669,0.6298922312941644,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,1847,extractive_em,hotpot,512,464,0.546875,0.5028132185203552,0.5895533172288845,
main,1.0,INFO_NOOP,all,1847,extractive_em,2wiki,512,407,0.513671875,0.4680841065429531,0.5601577909270217,
main,1.0,INFO_NOOP,all,1847,extractive_em,macro,1024,871,0.5302734375,0.4989347389975589,0.5620443518594628,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,1847,gpu_s,hotpot,512,464,0.7365508293155927,0.7236998310259485,0.749679653628613,
main,1.0,INFO_NOOP,all,1847,gpu_s,2wiki,512,407,1.0559687405885843,1.0176066620422977,1.094849340540178,
main,1.0,INFO_NOOP,all,1847,gpu_s,macro,1024,871,0.8962597849520885,0.8760342844865272,0.9167367116943262,"[""hotpot"",""2wiki""]"
main,1.0,INFO_NOOP,all,1847,regret,hotpot,512,464,0.12109375,0.09338391699092088,0.1506849315068493,
main,1.0,INFO_NOOP,all,1847,regret,2wiki,512,407,0.10546875,0.07874015748031496,0.1340024904214559,
main,1.0,INFO_NOOP,all,1847,regret,macro,1024,871,0.11328125,0.09348075845606026,0.13399871186737844,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,1847,em,hotpot,512,464,0.546875,0.5028142534581571,0.5904577298116065,
main,1.0,INFO_GAP,all,1847,em,2wiki,512,407,0.517578125,0.4722753346080306,0.5637450199203188,
main,1.0,INFO_GAP,all,1847,em,macro,1024,871,0.5322265625,0.5005323913181331,0.5637349991809961,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,1847,f1,hotpot,512,464,0.6298588661791928,0.5891591586835174,0.6699286570345211,
main,1.0,INFO_GAP,all,1847,f1,2wiki,512,407,0.5688574728586397,0.5247552388614185,0.61326892371608,
main,1.0,INFO_GAP,all,1847,f1,macro,1024,871,0.5993581695189163,0.5689370645302263,0.6290183152858698,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,1847,extractive_em,hotpot,512,464,0.546875,0.5028142534581571,0.5904577298116065,
main,1.0,INFO_GAP,all,1847,extractive_em,2wiki,512,407,0.517578125,0.4722753346080306,0.5637450199203188,
main,1.0,INFO_GAP,all,1847,extractive_em,macro,1024,871,0.5322265625,0.5005323913181331,0.5637349991809961,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,1847,gpu_s,hotpot,512,464,0.7446245598190298,0.7314180731012826,0.7581446552530927,
main,1.0,INFO_GAP,all,1847,gpu_s,2wiki,512,407,1.0893588832822014,1.0530652471766027,1.1266162144032168,
main,1.0,INFO_GAP,all,1847,gpu_s,macro,1024,871,0.9169917215506156,0.897855657014028,0.9365895903125757,"[""hotpot"",""2wiki""]"
main,1.0,INFO_GAP,all,1847,regret,hotpot,512,464,0.12109375,0.09284079210082985,0.15122994046668473,
main,1.0,INFO_GAP,all,1847,regret,2wiki,512,407,0.1015625,0.07602280701754385,0.1293441248523384,
main,1.0,INFO_GAP,all,1847,regret,macro,1024,871,0.111328125,0.09183302827301996,0.1317227300472888,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,1847,em,hotpot,512,464,0.552734375,0.5088399993848496,0.5954198473282443,
main,1.0,INFO_META,all,1847,em,2wiki,512,407,0.498046875,0.45315487571701724,0.5434390822148999,
main,1.0,INFO_META,all,1847,em,macro,1024,871,0.525390625,0.4937200829430227,0.5570707955637971,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,1847,f1,hotpot,512,464,0.6313898227728549,0.590697918688184,0.6703623300665452,
main,1.0,INFO_META,all,1847,f1,2wiki,512,407,0.5539095946016502,0.5098416236607392,0.5971125556388184,
main,1.0,INFO_META,all,1847,f1,macro,1024,871,0.5926497086872526,0.5626343326807468,0.6221811629108794,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,1847,extractive_em,hotpot,512,464,0.552734375,0.5088399993848496,0.5954198473282443,
main,1.0,INFO_META,all,1847,extractive_em,2wiki,512,407,0.498046875,0.45315487571701724,0.5434390822148999,
main,1.0,INFO_META,all,1847,extractive_em,macro,1024,871,0.525390625,0.4937200829430227,0.5570707955637971,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,1847,gpu_s,hotpot,512,464,0.46885914739879675,0.4602970854572886,0.47754455312001226,
main,1.0,INFO_META,all,1847,gpu_s,2wiki,512,407,0.6975013523157726,0.668532013998328,0.726796580884473,
main,1.0,INFO_META,all,1847,gpu_s,macro,1024,871,0.5831802498572847,0.5679100471293279,0.5985160569106681,"[""hotpot"",""2wiki""]"
main,1.0,INFO_META,all,1847,regret,hotpot,512,464,0.115234375,0.087890625,0.14478764478764478,
main,1.0,INFO_META,all,1847,regret,2wiki,512,407,0.12109375,0.09181636726546906,0.1528046421663443,
main,1.0,INFO_META,all,1847,regret,macro,1024,871,0.1181640625,0.09765182546207819,0.13958311139061289,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,1847,em,hotpot,512,464,0.466796875,0.4243614931237721,0.5098039215686274,
main,1.0,PROBE_REUSE,all,1847,em,2wiki,512,407,0.4453125,0.40147975424615456,0.4909819639278557,
main,1.0,PROBE_REUSE,all,1847,em,macro,1024,871,0.4560546875,0.4249177162847403,0.487526680227341,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,1847,f1,hotpot,512,464,0.542122850025208,0.501803012382378,0.5826145043000795,
main,1.0,PROBE_REUSE,all,1847,f1,2wiki,512,407,0.48745059047415396,0.44414140017411097,0.5319458715288972,
main,1.0,PROBE_REUSE,all,1847,f1,macro,1024,871,0.514786720249681,0.48487350047025574,0.5447960556962341,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,1847,extractive_em,hotpot,512,464,0.466796875,0.4243614931237721,0.5098039215686274,
main,1.0,PROBE_REUSE,all,1847,extractive_em,2wiki,512,407,0.4453125,0.40147975424615456,0.4909819639278557,
main,1.0,PROBE_REUSE,all,1847,extractive_em,macro,1024,871,0.4560546875,0.4249177162847403,0.487526680227341,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,1847,gpu_s,hotpot,512,464,0.6861136407667923,0.6728937580384304,0.6998380613824094,
main,1.0,PROBE_REUSE,all,1847,gpu_s,2wiki,512,407,0.9720170695129733,0.9343432243573228,1.0093179365027702,
main,1.0,PROBE_REUSE,all,1847,gpu_s,macro,1024,871,0.8290653551398828,0.808886208095753,0.8491889429454633,"[""hotpot"",""2wiki""]"
main,1.0,PROBE_REUSE,all,1847,regret,macro,0,0,,,,[]
main,1.0,TWO_ANSWER,all,1847,em,hotpot,512,464,0.546875,0.5029469548133595,0.5893960729981715,
main,1.0,TWO_ANSWER,all,1847,em,2wiki,512,407,0.466796875,0.4219630599710983,0.5128217821782177,
main,1.0,TWO_ANSWER,all,1847,em,macro,1024,871,0.5068359375,0.4754905109813534,0.5384687111274729,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,1847,f1,hotpot,512,464,0.6209940310397752,0.5802728290019644,0.6599963735423281,
main,1.0,TWO_ANSWER,all,1847,f1,2wiki,512,407,0.5156490517567387,0.4722023789165753,0.5608964888814336,
main,1.0,TWO_ANSWER,all,1847,f1,macro,1024,871,0.568321541398257,0.5384260962713397,0.5979064949062809,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,1847,extractive_em,hotpot,512,464,0.546875,0.5029469548133595,0.5893960729981715,
main,1.0,TWO_ANSWER,all,1847,extractive_em,2wiki,512,407,0.466796875,0.4219630599710983,0.5128217821782177,
main,1.0,TWO_ANSWER,all,1847,extractive_em,macro,1024,871,0.5068359375,0.4754905109813534,0.5384687111274729,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,1847,gpu_s,hotpot,512,464,0.5966074496804686,0.587778491507263,0.6057233336146426,
main,1.0,TWO_ANSWER,all,1847,gpu_s,2wiki,512,407,0.9130677258176781,0.8734355858455738,0.9547965483450852,
main,1.0,TWO_ANSWER,all,1847,gpu_s,macro,1024,871,0.7548375877490734,0.7344098984220377,0.7759852873321704,"[""hotpot"",""2wiki""]"
main,1.0,TWO_ANSWER,all,1847,regret,macro,0,0,,,,[]
main,1.0,UNION_RAW,all,1847,em,hotpot,512,464,0.568359375,0.5248068020201434,0.6122047244094488,
main,1.0,UNION_RAW,all,1847,em,2wiki,512,407,0.41796875,0.3731045809659091,0.46507211565569423,
main,1.0,UNION_RAW,all,1847,em,macro,1024,871,0.4931640625,0.4620148273089426,0.5255673974493688,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,1847,f1,hotpot,512,464,0.6538437808744564,0.6141909402574254,0.6927611413911401,
main,1.0,UNION_RAW,all,1847,f1,2wiki,512,407,0.47532449723771053,0.43248937622909184,0.5208774963544917,
main,1.0,UNION_RAW,all,1847,f1,macro,1024,871,0.5645841390560835,0.5347010841026099,0.5939589639128188,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,1847,extractive_em,hotpot,512,464,0.568359375,0.5248068020201434,0.6122047244094488,
main,1.0,UNION_RAW,all,1847,extractive_em,2wiki,512,407,0.41796875,0.3731045809659091,0.46507211565569423,
main,1.0,UNION_RAW,all,1847,extractive_em,macro,1024,871,0.4931640625,0.4620148273089426,0.5255673974493688,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,1847,gpu_s,hotpot,512,464,0.46735059138838414,0.46018332438382065,0.47454088867915106,
main,1.0,UNION_RAW,all,1847,gpu_s,2wiki,512,407,0.7304305638340237,0.6955004714018646,0.7678828711578454,
main,1.0,UNION_RAW,all,1847,gpu_s,macro,1024,871,0.5988905776112039,0.5809849641838031,0.6178319618358715,"[""hotpot"",""2wiki""]"
main,1.0,UNION_RAW,all,1847,regret,macro,0,0,,,,[]
main,1.0,UNION_VERIFY,all,1847,em,hotpot,512,464,0.51171875,0.467680608365019,0.5557819008595597,
main,1.0,UNION_VERIFY,all,1847,em,2wiki,512,407,0.41015625,0.3650176237129139,0.4584140245840216,
main,1.0,UNION_VERIFY,all,1847,em,macro,1024,871,0.4609375,0.42892809558019757,0.4937607959103196,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,1847,f1,hotpot,512,464,0.595467449730916,0.5547489408962512,0.6365825533687975,
main,1.0,UNION_VERIFY,all,1847,f1,2wiki,512,407,0.4562219710442843,0.41261380818028903,0.5022574693160817,
main,1.0,UNION_VERIFY,all,1847,f1,macro,1024,871,0.5258447103876002,0.49592114013116617,0.5562550734946797,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,1847,extractive_em,hotpot,512,464,0.51171875,0.467680608365019,0.5557819008595597,
main,1.0,UNION_VERIFY,all,1847,extractive_em,2wiki,512,407,0.41015625,0.3650176237129139,0.4584140245840216,
main,1.0,UNION_VERIFY,all,1847,extractive_em,macro,1024,871,0.4609375,0.42892809558019757,0.4937607959103196,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,1847,gpu_s,hotpot,512,464,0.4690268727382757,0.461836835746618,0.4762376990875975,
main,1.0,UNION_VERIFY,all,1847,gpu_s,2wiki,512,407,0.7326198037610416,0.6976688611077781,0.7701200611040374,
main,1.0,UNION_VERIFY,all,1847,gpu_s,macro,1024,871,0.6008233382496586,0.5829209144263251,0.6197980145864621,"[""hotpot"",""2wiki""]"
main,1.0,UNION_VERIFY,all,1847,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_RAW,all,1847,em,hotpot,512,464,0.61328125,0.5708520935228779,0.6551059730250481,
main,1.0,FREE_GAP_RAW,all,1847,em,2wiki,512,407,0.52734375,0.48323249783923944,0.572,
main,1.0,FREE_GAP_RAW,all,1847,em,macro,1024,871,0.5703125,0.5394528489578158,0.6010032614423544,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,1847,f1,hotpot,512,464,0.7034464915117187,0.6665925501744618,0.7399575915752691,
main,1.0,FREE_GAP_RAW,all,1847,f1,2wiki,512,407,0.5872187022445481,0.5449026305553537,0.630217874839907,
main,1.0,FREE_GAP_RAW,all,1847,f1,macro,1024,871,0.6453325968781334,0.616265906464389,0.6738295051754211,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,1847,extractive_em,hotpot,512,464,0.61328125,0.5708520935228779,0.6551059730250481,
main,1.0,FREE_GAP_RAW,all,1847,extractive_em,2wiki,512,407,0.52734375,0.48323249783923944,0.572,
main,1.0,FREE_GAP_RAW,all,1847,extractive_em,macro,1024,871,0.5703125,0.5394528489578158,0.6010032614423544,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,1847,gpu_s,hotpot,512,464,0.4932688209962317,0.48396861167352706,0.5026252810404138,
main,1.0,FREE_GAP_RAW,all,1847,gpu_s,2wiki,512,407,0.9060297505462039,0.7433370553433124,1.2042425688843783,
main,1.0,FREE_GAP_RAW,all,1847,gpu_s,macro,1024,871,0.6996492857712178,0.6177043155997357,0.84908654593262,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_RAW,all,1847,regret,macro,0,0,,,,[]
main,1.0,FREE_GAP_VERIFY,all,1847,em,hotpot,512,464,0.560546875,0.5169790689823324,0.6023856858846919,
main,1.0,FREE_GAP_VERIFY,all,1847,em,2wiki,512,407,0.4765625,0.4319515115234959,0.5230769230769231,
main,1.0,FREE_GAP_VERIFY,all,1847,em,macro,1024,871,0.5185546875,0.48736754951511885,0.5503142430677233,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,1847,f1,hotpot,512,464,0.6390542327650797,0.5995085808957664,0.677723573179028,
main,1.0,FREE_GAP_VERIFY,all,1847,f1,2wiki,512,407,0.5290378009621878,0.4852506368128535,0.5744518533669241,
main,1.0,FREE_GAP_VERIFY,all,1847,f1,macro,1024,871,0.5840460168636337,0.5548204645883693,0.614101320477856,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,1847,extractive_em,hotpot,512,464,0.560546875,0.5169790689823324,0.6023856858846919,
main,1.0,FREE_GAP_VERIFY,all,1847,extractive_em,2wiki,512,407,0.4765625,0.4319515115234959,0.5230769230769231,
main,1.0,FREE_GAP_VERIFY,all,1847,extractive_em,macro,1024,871,0.5185546875,0.48736754951511885,0.5503142430677233,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,1847,gpu_s,hotpot,512,464,0.4948796106476099,0.48555822126130815,0.50425740812779,
main,1.0,FREE_GAP_VERIFY,all,1847,gpu_s,2wiki,512,407,0.9079795721863808,0.7452397568102532,1.2062223364756035,
main,1.0,FREE_GAP_VERIFY,all,1847,gpu_s,macro,1024,871,0.7014295914169953,0.6194764154102936,0.8508819320246855,"[""hotpot"",""2wiki""]"
main,1.0,FREE_GAP_VERIFY,all,1847,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED,all,1847,em,hotpot,512,464,0.5703125,0.5269455320128973,0.6122047244094488,
main,1.0,FIXED_SELECTED,all,1847,em,2wiki,512,407,0.513671875,0.4690418793722821,0.55859375,
main,1.0,FIXED_SELECTED,all,1847,em,macro,1024,871,0.5419921875,0.5103981346602696,0.5728304678018505,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,1847,f1,hotpot,512,464,0.6526935660433719,0.612537629110836,0.6910371808551983,
main,1.0,FIXED_SELECTED,all,1847,f1,2wiki,512,407,0.5705178335874895,0.5268314903112445,0.613525723276942,
main,1.0,FIXED_SELECTED,all,1847,f1,macro,1024,871,0.6116056998154307,0.5816997239907578,0.6403422431296464,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,1847,extractive_em,hotpot,512,464,0.5703125,0.5269455320128973,0.6122047244094488,
main,1.0,FIXED_SELECTED,all,1847,extractive_em,2wiki,512,407,0.513671875,0.4690418793722821,0.55859375,
main,1.0,FIXED_SELECTED,all,1847,extractive_em,macro,1024,871,0.5419921875,0.5103981346602696,0.5728304678018505,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,1847,gpu_s,hotpot,512,464,0.4326848008676831,0.4253942711538562,0.4399466267734619,
main,1.0,FIXED_SELECTED,all,1847,gpu_s,2wiki,512,407,0.6408301300921804,0.6121782119642357,0.6702991534350929,
main,1.0,FIXED_SELECTED,all,1847,gpu_s,macro,1024,871,0.5367574654799318,0.5218508700236905,0.5519491101838998,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED,all,1847,regret,macro,0,0,,,,[]
main,1.0,FIXED_SELECTED_VERIFY,all,1847,em,hotpot,512,464,0.5390625,0.49508792426655507,0.5817120622568094,
main,1.0,FIXED_SELECTED_VERIFY,all,1847,em,2wiki,512,407,0.4765625,0.4322696444086131,0.5227735097161168,
main,1.0,FIXED_SELECTED_VERIFY,all,1847,em,macro,1024,871,0.5078125,0.4764494874621295,0.5397970790683562,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,1847,f1,hotpot,512,464,0.6131503293321665,0.5718829188235033,0.6523960019059375,
main,1.0,FIXED_SELECTED_VERIFY,all,1847,f1,2wiki,512,407,0.5250580201008462,0.4818969871331845,0.5697506392305526,
main,1.0,FIXED_SELECTED_VERIFY,all,1847,f1,macro,1024,871,0.5691041747165064,0.5389138579641499,0.5987890404845437,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,1847,extractive_em,hotpot,512,464,0.5390625,0.49508792426655507,0.5817120622568094,
main,1.0,FIXED_SELECTED_VERIFY,all,1847,extractive_em,2wiki,512,407,0.4765625,0.4322696444086131,0.5227735097161168,
main,1.0,FIXED_SELECTED_VERIFY,all,1847,extractive_em,macro,1024,871,0.5078125,0.4764494874621295,0.5397970790683562,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,1847,gpu_s,hotpot,512,464,0.4343004265735618,0.42699171173904693,0.44157588232851924,
main,1.0,FIXED_SELECTED_VERIFY,all,1847,gpu_s,2wiki,512,407,0.6427121249965546,0.6140179082157621,0.6722266203003903,
main,1.0,FIXED_SELECTED_VERIFY,all,1847,gpu_s,macro,1024,871,0.5385062757850583,0.5235824599331367,0.5537274122462646,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_SELECTED_VERIFY,all,1847,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1,all,1847,em,hotpot,512,464,0.53515625,0.4921560907827698,0.578544061302682,
main,1.0,FIXED_A1,all,1847,em,2wiki,512,407,0.41015625,0.36418452914015886,0.4577620896158307,
main,1.0,FIXED_A1,all,1847,em,macro,1024,871,0.47265625,0.4414725951658665,0.50466805231586,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,1847,f1,hotpot,512,464,0.6160948411054856,0.5759367595153605,0.6562501013304866,
main,1.0,FIXED_A1,all,1847,f1,2wiki,512,407,0.4514042352496662,0.40613193279130094,0.4984000245552172,
main,1.0,FIXED_A1,all,1847,f1,macro,1024,871,0.5337495381775759,0.5033847731909733,0.5640816089342198,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,1847,extractive_em,hotpot,512,464,0.53515625,0.4921560907827698,0.578544061302682,
main,1.0,FIXED_A1,all,1847,extractive_em,2wiki,512,407,0.41015625,0.36418452914015886,0.4577620896158307,
main,1.0,FIXED_A1,all,1847,extractive_em,macro,1024,871,0.47265625,0.4414725951658665,0.50466805231586,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,1847,gpu_s,hotpot,512,464,0.18205349320783212,0.17737201963210875,0.18691787426066372,
main,1.0,FIXED_A1,all,1847,gpu_s,2wiki,512,407,0.3112599708767732,0.29182844665178953,0.3309478849867349,
main,1.0,FIXED_A1,all,1847,gpu_s,macro,1024,871,0.24665673204230265,0.2367234782583756,0.2566763839435074,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1,all,1847,regret,macro,0,0,,,,[]
main,1.0,FIXED_A1_VERIFY,all,1847,em,hotpot,512,464,0.513671875,0.46999757281553395,0.5570606276367291,
main,1.0,FIXED_A1_VERIFY,all,1847,em,2wiki,512,407,0.40234375,0.35645472061657035,0.45,
main,1.0,FIXED_A1_VERIFY,all,1847,em,macro,1024,871,0.4580078125,0.4260213334522316,0.49015031079492477,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,1847,f1,hotpot,512,464,0.5929312105015372,0.5520872031974087,0.6334815146490836,
main,1.0,FIXED_A1_VERIFY,all,1847,f1,2wiki,512,407,0.442796396661694,0.3972881527615137,0.48937184444617626,
main,1.0,FIXED_A1_VERIFY,all,1847,f1,macro,1024,871,0.5178638035816157,0.4870124331218539,0.5483682085573472,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,1847,extractive_em,hotpot,512,464,0.513671875,0.46999757281553395,0.5570606276367291,
main,1.0,FIXED_A1_VERIFY,all,1847,extractive_em,2wiki,512,407,0.40234375,0.35645472061657035,0.45,
main,1.0,FIXED_A1_VERIFY,all,1847,extractive_em,macro,1024,871,0.4580078125,0.4260213334522316,0.49015031079492477,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,1847,gpu_s,hotpot,512,464,0.18365972655578547,0.17895691259879834,0.18852990356805105,
main,1.0,FIXED_A1_VERIFY,all,1847,gpu_s,2wiki,512,407,0.313011312601637,0.2935454250305944,0.33273486450698575,
main,1.0,FIXED_A1_VERIFY,all,1847,gpu_s,macro,1024,871,0.24833551957871125,0.23839113160286776,0.258401955677597,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A1_VERIFY,all,1847,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2,all,1847,em,hotpot,512,464,0.56640625,0.5232535691838018,0.6095654276099485,
main,1.0,FIXED_A2,all,1847,em,2wiki,512,407,0.416015625,0.3701550387596899,0.4636219389644047,
main,1.0,FIXED_A2,all,1847,em,macro,1024,871,0.4912109375,0.45968367501706436,0.5234529767894982,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,1847,f1,hotpot,512,464,0.6526881192180893,0.6137112407550848,0.6919280504527593,
main,1.0,FIXED_A2,all,1847,f1,2wiki,512,407,0.46546899262497043,0.4208085440868222,0.5116820606185286,
main,1.0,FIXED_A2,all,1847,f1,macro,1024,871,0.5590785559215299,0.5287584169654981,0.5893948600690138,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,1847,extractive_em,hotpot,512,464,0.56640625,0.5232535691838018,0.6095654276099485,
main,1.0,FIXED_A2,all,1847,extractive_em,2wiki,512,407,0.416015625,0.3701550387596899,0.4636219389644047,
main,1.0,FIXED_A2,all,1847,extractive_em,macro,1024,871,0.4912109375,0.45968367501706436,0.5234529767894982,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,1847,gpu_s,hotpot,512,464,0.21751324187980783,0.212723608616486,0.22247843899924707,
main,1.0,FIXED_A2,all,1847,gpu_s,2wiki,512,407,0.3524431955517081,0.33094230202162417,0.3748042515911813,
main,1.0,FIXED_A2,all,1847,gpu_s,macro,1024,871,0.28497821871575796,0.2740308601614415,0.2964002683276617,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2,all,1847,regret,macro,0,0,,,,[]
main,1.0,FIXED_A2_VERIFY,all,1847,em,hotpot,512,464,0.529296875,0.48582105752532,0.5714285714285714,
main,1.0,FIXED_A2_VERIFY,all,1847,em,2wiki,512,407,0.404296875,0.35946462715105165,0.4520547945205479,
main,1.0,FIXED_A2_VERIFY,all,1847,em,macro,1024,871,0.466796875,0.43490328412533225,0.49894284718459897,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,1847,f1,hotpot,512,464,0.6079106965901926,0.5680335993306775,0.6472595359224853,
main,1.0,FIXED_A2_VERIFY,all,1847,f1,2wiki,512,407,0.4495583265114515,0.40552060759297565,0.49626729782739687,
main,1.0,FIXED_A2_VERIFY,all,1847,f1,macro,1024,871,0.5287345115508221,0.49858860645896197,0.559633051916348,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,1847,extractive_em,hotpot,512,464,0.529296875,0.48582105752532,0.5714285714285714,
main,1.0,FIXED_A2_VERIFY,all,1847,extractive_em,2wiki,512,407,0.404296875,0.35946462715105165,0.4520547945205479,
main,1.0,FIXED_A2_VERIFY,all,1847,extractive_em,macro,1024,871,0.466796875,0.43490328412533225,0.49894284718459897,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,1847,gpu_s,hotpot,512,464,0.21913627165524036,0.2143430228162299,0.22410008156865951,
main,1.0,FIXED_A2_VERIFY,all,1847,gpu_s,2wiki,512,407,0.35433072058951026,0.3328160485366991,0.3767487305832872,
main,1.0,FIXED_A2_VERIFY,all,1847,gpu_s,macro,1024,871,0.2867334961223753,0.2757759785319939,0.2981884234803463,"[""hotpot"",""2wiki""]"
main,1.0,FIXED_A2_VERIFY,all,1847,regret,macro,0,0,,,,[]
strong,1.0,INFO_O,all,1847,em,hotpot,128,117,0.625,0.5378787878787878,0.712,
strong,1.0,INFO_O,all,1847,em,2wiki,129,106,0.4496124031007752,0.36507936507936506,0.5365853658536586,
strong,1.0,INFO_O,all,1847,em,macro,257,223,0.5373062015503876,0.47573417949882535,0.5983006836847007,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,1847,f1,hotpot,128,117,0.7089933976464149,0.6329497008693882,0.7831237549259245,
strong,1.0,INFO_O,all,1847,f1,2wiki,129,106,0.4771225544481358,0.39748981603108513,0.5602725050723056,
strong,1.0,INFO_O,all,1847,f1,macro,257,223,0.5930579760472754,0.5370638640679496,0.6482771263748273,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,1847,extractive_em,hotpot,128,117,0.625,0.5378787878787878,0.712,
strong,1.0,INFO_O,all,1847,extractive_em,2wiki,129,106,0.4496124031007752,0.36507936507936506,0.5365853658536586,
strong,1.0,INFO_O,all,1847,extractive_em,macro,257,223,0.5373062015503876,0.47573417949882535,0.5983006836847007,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,1847,gpu_s,hotpot,128,117,0.5407321096101895,0.522578693857019,0.5590419343861867,
strong,1.0,INFO_O,all,1847,gpu_s,2wiki,129,106,0.7437508360235338,0.7037670263668224,0.793599650023295,
strong,1.0,INFO_O,all,1847,gpu_s,macro,257,223,0.6422414728168616,0.6201415624855402,0.6691512344661977,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_O,all,1847,regret,hotpot,128,117,0.125,0.07142857142857142,0.18183477106834747,
strong,1.0,INFO_O,all,1847,regret,2wiki,129,106,0.12403100775193798,0.07258064516129033,0.18181818181818182,
strong,1.0,INFO_O,all,1847,regret,macro,257,223,0.12451550387596899,0.08642380282570643,0.1651482868808805,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,1847,em,hotpot,128,117,0.625,0.5378787878787878,0.7096774193548387,
strong,1.0,INFO_TARGET,all,1847,em,2wiki,129,106,0.5038759689922481,0.4153846153846154,0.5968992248062015,
strong,1.0,INFO_TARGET,all,1847,em,macro,257,223,0.564437984496124,0.5019819579238641,0.6271690516797748,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,1847,f1,hotpot,128,117,0.7020489532019705,0.6249986544426199,0.7766052551620702,
strong,1.0,INFO_TARGET,all,1847,f1,2wiki,129,106,0.5352933471463104,0.45118490402317046,0.622164316737134,
strong,1.0,INFO_TARGET,all,1847,f1,macro,257,223,0.6186711501741404,0.5608868363130886,0.6762122828707514,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,1847,extractive_em,hotpot,128,117,0.625,0.5378787878787878,0.7096774193548387,
strong,1.0,INFO_TARGET,all,1847,extractive_em,2wiki,129,106,0.5038759689922481,0.4153846153846154,0.5968992248062015,
strong,1.0,INFO_TARGET,all,1847,extractive_em,macro,257,223,0.564437984496124,0.5019819579238641,0.6271690516797748,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,1847,gpu_s,hotpot,128,117,0.8395809750439317,0.7969577982485693,0.8821728147076817,
strong,1.0,INFO_TARGET,all,1847,gpu_s,2wiki,129,106,1.0730552756984848,1.0128887849952073,1.1438473960764806,
strong,1.0,INFO_TARGET,all,1847,gpu_s,macro,257,223,0.9563181253712083,0.919022578736628,0.9974874463416633,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_TARGET,all,1847,regret,hotpot,128,117,0.125,0.0703125,0.18334999999999974,
strong,1.0,INFO_TARGET,all,1847,regret,2wiki,129,106,0.06976744186046512,0.030534351145038167,0.11594202898550725,
strong,1.0,INFO_TARGET,all,1847,regret,macro,257,223,0.09738372093023256,0.06292181571815718,0.13322535749888828,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,1847,em,hotpot,128,117,0.6015625,0.5151515151515151,0.688901515151515,
strong,1.0,INFO_RANDOM,all,1847,em,2wiki,129,106,0.5038759689922481,0.41353383458646614,0.5967741935483871,
strong,1.0,INFO_RANDOM,all,1847,em,macro,257,223,0.552719234496124,0.4882811090818903,0.6155514593632937,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,1847,f1,hotpot,128,117,0.6925871476464149,0.615870548078042,0.7675867031749282,
strong,1.0,INFO_RANDOM,all,1847,f1,2wiki,129,106,0.5273163528977483,0.44245916389811735,0.6145233790830382,
strong,1.0,INFO_RANDOM,all,1847,f1,macro,257,223,0.6099517502720816,0.5515463626433511,0.6678793320703468,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,1847,extractive_em,hotpot,128,117,0.6015625,0.5151515151515151,0.688901515151515,
strong,1.0,INFO_RANDOM,all,1847,extractive_em,2wiki,129,106,0.5038759689922481,0.41353383458646614,0.5967741935483871,
strong,1.0,INFO_RANDOM,all,1847,extractive_em,macro,257,223,0.552719234496124,0.4882811090818903,0.6155514593632937,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,1847,gpu_s,hotpot,128,117,0.8573800997660858,0.8174392744735836,0.8985526352042843,
strong,1.0,INFO_RANDOM,all,1847,gpu_s,2wiki,129,106,1.0633914632503099,1.003028666168389,1.1326705566724844,
strong,1.0,INFO_RANDOM,all,1847,gpu_s,macro,257,223,0.9603857815081978,0.9235697237706928,1.000739913670753,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_RANDOM,all,1847,regret,hotpot,128,117,0.1484375,0.08954920519354446,0.20930232558139536,
strong,1.0,INFO_RANDOM,all,1847,regret,2wiki,129,106,0.06976744186046512,0.030303030303030304,0.1171875,
strong,1.0,INFO_RANDOM,all,1847,regret,macro,257,223,0.10910247093023256,0.07290761260879361,0.1473119842460615,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,1847,em,hotpot,128,117,0.625,0.5378787878787878,0.7096774193548387,
strong,1.0,INFO_NOOP,all,1847,em,2wiki,129,106,0.4883720930232558,0.4,0.5808823529411765,
strong,1.0,INFO_NOOP,all,1847,em,macro,257,223,0.5566860465116279,0.493128200568335,0.62062663363853,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,1847,f1,hotpot,128,117,0.7035072865353038,0.6262107491464018,0.7778581661618996,
strong,1.0,INFO_NOOP,all,1847,f1,2wiki,129,106,0.5128127269912716,0.4281379053073737,0.6001265038833882,
strong,1.0,INFO_NOOP,all,1847,f1,macro,257,223,0.6081600067632877,0.5501030096919918,0.666720688110696,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,1847,extractive_em,hotpot,128,117,0.625,0.5378787878787878,0.7096774193548387,
strong,1.0,INFO_NOOP,all,1847,extractive_em,2wiki,129,106,0.4883720930232558,0.4,0.5808823529411765,
strong,1.0,INFO_NOOP,all,1847,extractive_em,macro,257,223,0.5566860465116279,0.493128200568335,0.62062663363853,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,1847,gpu_s,hotpot,128,117,0.9506291068857147,0.9181859347522396,0.9817073645698019,
strong,1.0,INFO_NOOP,all,1847,gpu_s,2wiki,129,106,1.1075528931997805,1.0486458462259833,1.1760578790625,
strong,1.0,INFO_NOOP,all,1847,gpu_s,macro,257,223,1.0290910000427476,0.9945814411103236,1.0672185415088125,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_NOOP,all,1847,regret,hotpot,128,117,0.125,0.07086614173228346,0.184,
strong,1.0,INFO_NOOP,all,1847,regret,2wiki,129,106,0.08527131782945736,0.04097527655604425,0.13493107769423543,
strong,1.0,INFO_NOOP,all,1847,regret,macro,257,223,0.10513565891472867,0.06959111473880597,0.1430430400886753,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,1847,em,hotpot,128,117,0.609375,0.5234284855769231,0.6953125,
strong,1.0,INFO_GAP,all,1847,em,2wiki,129,106,0.4573643410852713,0.36879432624113473,0.549618320610687,
strong,1.0,INFO_GAP,all,1847,em,macro,257,223,0.5333696705426356,0.4702711014836226,0.5958398004135328,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,1847,f1,hotpot,128,117,0.6950871476464149,0.6170539225994238,0.7699262125841491,
strong,1.0,INFO_GAP,all,1847,f1,2wiki,129,106,0.48587474249514756,0.4022379271476032,0.5718362702485686,
strong,1.0,INFO_GAP,all,1847,f1,macro,257,223,0.5904809450707812,0.5329631791779501,0.6474377354514467,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,1847,extractive_em,hotpot,128,117,0.609375,0.5234284855769231,0.6953125,
strong,1.0,INFO_GAP,all,1847,extractive_em,2wiki,129,106,0.4573643410852713,0.36879432624113473,0.549618320610687,
strong,1.0,INFO_GAP,all,1847,extractive_em,macro,257,223,0.5333696705426356,0.4702711014836226,0.5958398004135328,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,1847,gpu_s,hotpot,128,117,0.989700530929405,0.9598159355790953,1.0187637115360912,
strong,1.0,INFO_GAP,all,1847,gpu_s,2wiki,129,106,1.134959479792947,1.0802676638893234,1.1990288047437068,
strong,1.0,INFO_GAP,all,1847,gpu_s,macro,257,223,1.062330005361176,1.0308083897687466,1.0977419817273708,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_GAP,all,1847,regret,hotpot,128,117,0.140625,0.08395356234096693,0.20161290322580644,
strong,1.0,INFO_GAP,all,1847,regret,2wiki,129,106,0.11627906976744186,0.06474239962868415,0.1732283464566929,
strong,1.0,INFO_GAP,all,1847,regret,macro,257,223,0.12845203488372092,0.08982486693027958,0.17000867502442546,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,1847,em,hotpot,128,117,0.625,0.5378787878787878,0.712,
strong,1.0,INFO_META,all,1847,em,2wiki,129,106,0.4496124031007752,0.36507936507936506,0.5365853658536586,
strong,1.0,INFO_META,all,1847,em,macro,257,223,0.5373062015503876,0.47573417949882535,0.5983006836847007,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,1847,f1,hotpot,128,117,0.7089933976464149,0.6329497008693882,0.7831237549259245,
strong,1.0,INFO_META,all,1847,f1,2wiki,129,106,0.4771225544481358,0.39748981603108513,0.5602725050723056,
strong,1.0,INFO_META,all,1847,f1,macro,257,223,0.5930579760472754,0.5370638640679496,0.6482771263748273,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,1847,extractive_em,hotpot,128,117,0.625,0.5378787878787878,0.712,
strong,1.0,INFO_META,all,1847,extractive_em,2wiki,129,106,0.4496124031007752,0.36507936507936506,0.5365853658536586,
strong,1.0,INFO_META,all,1847,extractive_em,macro,257,223,0.5373062015503876,0.47573417949882535,0.5983006836847007,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,1847,gpu_s,hotpot,128,117,0.5473262017878823,0.5291776930713511,0.5656287925142798,
strong,1.0,INFO_META,all,1847,gpu_s,2wiki,129,106,0.7514719460237006,0.7118412635870917,0.80137371652181,
strong,1.0,INFO_META,all,1847,gpu_s,macro,257,223,0.6493990739057914,0.6273495720322109,0.6762433434653323,"[""hotpot"",""2wiki""]"
strong,1.0,INFO_META,all,1847,regret,hotpot,128,117,0.125,0.07142857142857142,0.18183477106834747,
strong,1.0,INFO_META,all,1847,regret,2wiki,129,106,0.12403100775193798,0.07258064516129033,0.18181818181818182,
strong,1.0,INFO_META,all,1847,regret,macro,257,223,0.12451550387596899,0.08642380282570643,0.1651482868808805,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,1847,em,hotpot,128,117,0.5390625,0.45384615384615384,0.625,
strong,1.0,PROBE_REUSE,all,1847,em,2wiki,129,106,0.4263565891472868,0.34057971014492755,0.5161290322580645,
strong,1.0,PROBE_REUSE,all,1847,em,macro,257,223,0.4827095445736434,0.4216877243883102,0.545275891729874,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,1847,f1,hotpot,128,117,0.6198267309797483,0.5391148025101513,0.6983957112068309,
strong,1.0,PROBE_REUSE,all,1847,f1,2wiki,129,106,0.4660760428202289,0.3833830005120328,0.5516627572964669,
strong,1.0,PROBE_REUSE,all,1847,f1,macro,257,223,0.5429513868999886,0.4857277245131146,0.6013271013613748,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,1847,extractive_em,hotpot,128,117,0.5390625,0.45384615384615384,0.625,
strong,1.0,PROBE_REUSE,all,1847,extractive_em,2wiki,129,106,0.4263565891472868,0.34057971014492755,0.5161290322580645,
strong,1.0,PROBE_REUSE,all,1847,extractive_em,macro,257,223,0.4827095445736434,0.4216877243883102,0.545275891729874,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,1847,gpu_s,hotpot,128,117,0.8420653914542491,0.7993763133118191,0.8847378420352414,
strong,1.0,PROBE_REUSE,all,1847,gpu_s,2wiki,129,106,1.076503160884979,1.0161190961044824,1.1474311437716753,
strong,1.0,PROBE_REUSE,all,1847,gpu_s,macro,257,223,0.9592842761696141,0.9218965924197211,1.0005860388369217,"[""hotpot"",""2wiki""]"
strong,1.0,PROBE_REUSE,all,1847,regret,macro,0,0,,,,[]
strong,1.0,TWO_ANSWER,all,1847,em,hotpot,128,117,0.609375,0.5223880597014925,0.696,
strong,1.0,TWO_ANSWER,all,1847,em,2wiki,129,106,0.4573643410852713,0.3700787401574803,0.5476190476190477,
strong,1.0,TWO_ANSWER,all,1847,em,macro,257,223,0.5333696705426356,0.470486079281501,0.5959390625,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,1847,f1,hotpot,128,117,0.699774647646415,0.6224684609043223,0.7742853157498631,
strong,1.0,TWO_ANSWER,all,1847,f1,2wiki,129,106,0.4802233296419342,0.3966928542250234,0.565390828857859,
strong,1.0,TWO_ANSWER,all,1847,f1,macro,257,223,0.5899989886441745,0.5325224027507877,0.6476414136941546,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,1847,extractive_em,hotpot,128,117,0.609375,0.5223880597014925,0.696,
strong,1.0,TWO_ANSWER,all,1847,extractive_em,2wiki,129,106,0.4573643410852713,0.3700787401574803,0.5476190476190477,
strong,1.0,TWO_ANSWER,all,1847,extractive_em,macro,257,223,0.5333696705426356,0.470486079281501,0.5959390625,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,1847,gpu_s,hotpot,128,117,0.6648168466497901,0.6425149185561975,0.6877937439685038,
strong,1.0,TWO_ANSWER,all,1847,gpu_s,2wiki,129,106,0.9052756093966356,0.859353983528769,0.9603971728134109,
strong,1.0,TWO_ANSWER,all,1847,gpu_s,macro,257,223,0.7850462280232129,0.7592117545046044,0.8144854087170345,"[""hotpot"",""2wiki""]"
strong,1.0,TWO_ANSWER,all,1847,regret,macro,0,0,,,,[]
strong,1.0,UNION_RAW,all,1847,em,hotpot,128,117,0.6171875,0.5298507462686567,0.701629832553558,
strong,1.0,UNION_RAW,all,1847,em,2wiki,129,106,0.3875968992248062,0.3014705882352941,0.47368421052631576,
strong,1.0,UNION_RAW,all,1847,em,macro,257,223,0.5023921996124031,0.4403889748054944,0.5620931861150581,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,1847,f1,hotpot,128,117,0.6838892309797482,0.6057176541517999,0.7591731042903457,
strong,1.0,UNION_RAW,all,1847,f1,2wiki,129,106,0.42713178294573645,0.3448514093137255,0.5094488188976377,
strong,1.0,UNION_RAW,all,1847,f1,macro,257,223,0.5555105069627423,0.49737613509272904,0.611225753749172,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,1847,extractive_em,hotpot,128,117,0.6171875,0.5298507462686567,0.701629832553558,
strong,1.0,UNION_RAW,all,1847,extractive_em,2wiki,129,106,0.3875968992248062,0.3014705882352941,0.47368421052631576,
strong,1.0,UNION_RAW,all,1847,extractive_em,macro,257,223,0.5023921996124031,0.4403889748054944,0.5620931861150581,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,1847,gpu_s,hotpot,128,117,0.48996922594933495,0.4751073059712059,0.5054405271876133,
strong,1.0,UNION_RAW,all,1847,gpu_s,2wiki,129,106,0.6323104807131863,0.591655268833215,0.681176616800369,
strong,1.0,UNION_RAW,all,1847,gpu_s,macro,257,223,0.5611398533312606,0.539374095275218,0.5864547202946875,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_RAW,all,1847,regret,macro,0,0,,,,[]
strong,1.0,UNION_VERIFY,all,1847,em,hotpot,128,117,0.6171875,0.5298507462686567,0.7022900763358778,
strong,1.0,UNION_VERIFY,all,1847,em,2wiki,129,106,0.3643410852713178,0.28,0.45161887694145747,
strong,1.0,UNION_VERIFY,all,1847,em,macro,257,223,0.4907642926356589,0.42903688796130657,0.5517411413064769,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,1847,f1,hotpot,128,117,0.6812850643130816,0.6023237763876513,0.757597988763357,
strong,1.0,UNION_VERIFY,all,1847,f1,2wiki,129,106,0.40956072351421186,0.3285290404040404,0.4944444444444444,
strong,1.0,UNION_VERIFY,all,1847,f1,macro,257,223,0.5454228939136467,0.4882889714539053,0.6030156313228577,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,1847,extractive_em,hotpot,128,117,0.6171875,0.5298507462686567,0.7022900763358778,
strong,1.0,UNION_VERIFY,all,1847,extractive_em,2wiki,129,106,0.3643410852713178,0.28,0.45161887694145747,
strong,1.0,UNION_VERIFY,all,1847,extractive_em,macro,257,223,0.4907642926356589,0.42903688796130657,0.5517411413064769,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,1847,gpu_s,hotpot,128,117,0.4911554320551479,0.47625522663438674,0.5066784017767049,
strong,1.0,UNION_VERIFY,all,1847,gpu_s,2wiki,129,106,0.6343396194196406,0.5935286594281918,0.6833931963755357,
strong,1.0,UNION_VERIFY,all,1847,gpu_s,macro,257,223,0.5627475257373942,0.5408978410752262,0.5881581003210724,"[""hotpot"",""2wiki""]"
strong,1.0,UNION_VERIFY,all,1847,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_RAW,all,1847,em,hotpot,128,117,0.65625,0.5703125,0.7401574803149606,
strong,1.0,FREE_GAP_RAW,all,1847,em,2wiki,129,106,0.46511627906976744,0.3769202898550725,0.5564533660589059,
strong,1.0,FREE_GAP_RAW,all,1847,em,macro,257,223,0.5606831395348837,0.4983077954832204,0.622951734807311,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,1847,f1,hotpot,128,117,0.737118397646415,0.661556505952381,0.8097455762134294,
strong,1.0,FREE_GAP_RAW,all,1847,f1,2wiki,129,106,0.4983795919842431,0.41439783993783996,0.5844841422701591,
strong,1.0,FREE_GAP_RAW,all,1847,f1,macro,257,223,0.617748994815329,0.5603801337783655,0.6753499541837183,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,1847,extractive_em,hotpot,128,117,0.65625,0.5703125,0.7401574803149606,
strong,1.0,FREE_GAP_RAW,all,1847,extractive_em,2wiki,129,106,0.46511627906976744,0.3769202898550725,0.5564533660589059,
strong,1.0,FREE_GAP_RAW,all,1847,extractive_em,macro,257,223,0.5606831395348837,0.4983077954832204,0.622951734807311,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,1847,gpu_s,hotpot,128,117,0.6941350018262937,0.6699913541392535,0.7168041720585206,
strong,1.0,FREE_GAP_RAW,all,1847,gpu_s,2wiki,129,106,0.7482960039038326,0.7182981580973506,0.7796106802294921,
strong,1.0,FREE_GAP_RAW,all,1847,gpu_s,macro,257,223,0.7212155028650631,0.7019501954450641,0.7406659596562111,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_RAW,all,1847,regret,macro,0,0,,,,[]
strong,1.0,FREE_GAP_VERIFY,all,1847,em,hotpot,128,117,0.625,0.5367647058823529,0.7096774193548387,
strong,1.0,FREE_GAP_VERIFY,all,1847,em,2wiki,129,106,0.4108527131782946,0.32592592592592595,0.5,
strong,1.0,FREE_GAP_VERIFY,all,1847,em,macro,257,223,0.5179263565891473,0.4557225811050594,0.5795455954635642,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,1847,f1,hotpot,128,117,0.7031600643130815,0.6253433748648802,0.7782642363670059,
strong,1.0,FREE_GAP_VERIFY,all,1847,f1,2wiki,129,106,0.45067535823349775,0.3701750893491193,0.5339166632707713,
strong,1.0,FREE_GAP_VERIFY,all,1847,f1,macro,257,223,0.5769177112732896,0.5205334691224356,0.6327648757257659,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,1847,extractive_em,hotpot,128,117,0.625,0.5367647058823529,0.7096774193548387,
strong,1.0,FREE_GAP_VERIFY,all,1847,extractive_em,2wiki,129,106,0.4108527131782946,0.32592592592592595,0.5,
strong,1.0,FREE_GAP_VERIFY,all,1847,extractive_em,macro,257,223,0.5179263565891473,0.4557225811050594,0.5795455954635642,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,1847,gpu_s,hotpot,128,117,0.6959418756584,0.6717735459166979,0.7186595775803525,
strong,1.0,FREE_GAP_VERIFY,all,1847,gpu_s,2wiki,129,106,0.7510113270200818,0.7209045866821074,0.7824962841077252,
strong,1.0,FREE_GAP_VERIFY,all,1847,gpu_s,macro,257,223,0.7234766013392409,0.7041497077188845,0.742977736323491,"[""hotpot"",""2wiki""]"
strong,1.0,FREE_GAP_VERIFY,all,1847,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED,all,1847,em,hotpot,128,117,0.65625,0.5736434108527132,0.7364341085271318,
strong,1.0,FIXED_SELECTED,all,1847,em,2wiki,129,106,0.4883720930232558,0.4,0.5769230769230769,
strong,1.0,FIXED_SELECTED,all,1847,em,macro,257,223,0.5723110465116279,0.5117329349718767,0.6326335504418406,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,1847,f1,hotpot,128,117,0.7301739532019704,0.6563968223490113,0.7996900767501077,
strong,1.0,FIXED_SELECTED,all,1847,f1,2wiki,129,106,0.5092377260981912,0.4241270809414466,0.5953922804169515,
strong,1.0,FIXED_SELECTED,all,1847,f1,macro,257,223,0.6197058396500807,0.5629828092746204,0.6753694413800521,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,1847,extractive_em,hotpot,128,117,0.65625,0.5736434108527132,0.7364341085271318,
strong,1.0,FIXED_SELECTED,all,1847,extractive_em,2wiki,129,106,0.4883720930232558,0.4,0.5769230769230769,
strong,1.0,FIXED_SELECTED,all,1847,extractive_em,macro,257,223,0.5723110465116279,0.5117329349718767,0.6326335504418406,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,1847,gpu_s,hotpot,128,117,0.5075049988995487,0.4902856389042777,0.5251256602898433,
strong,1.0,FIXED_SELECTED,all,1847,gpu_s,2wiki,129,106,0.641310296635309,0.6020974525793663,0.6911928935356116,
strong,1.0,FIXED_SELECTED,all,1847,gpu_s,macro,257,223,0.5744076477674289,0.5531281053628,0.6008092130785756,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED,all,1847,regret,macro,0,0,,,,[]
strong,1.0,FIXED_SELECTED_VERIFY,all,1847,em,hotpot,128,117,0.609375,0.5220508312020461,0.696,
strong,1.0,FIXED_SELECTED_VERIFY,all,1847,em,2wiki,129,106,0.4418604651162791,0.3548387096774194,0.5307692307692308,
strong,1.0,FIXED_SELECTED_VERIFY,all,1847,em,macro,257,223,0.5256177325581395,0.46326969741384927,0.5878770642784553,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,1847,f1,hotpot,128,117,0.6857121476464149,0.6076898533741455,0.7628100211987732,
strong,1.0,FIXED_SELECTED_VERIFY,all,1847,f1,2wiki,129,106,0.4658268733850129,0.3812645698924731,0.5517875457875459,
strong,1.0,FIXED_SELECTED_VERIFY,all,1847,f1,macro,257,223,0.5757695105157139,0.5179280565919292,0.634503301888678,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,1847,extractive_em,hotpot,128,117,0.609375,0.5220508312020461,0.696,
strong,1.0,FIXED_SELECTED_VERIFY,all,1847,extractive_em,2wiki,129,106,0.4418604651162791,0.3548387096774194,0.5307692307692308,
strong,1.0,FIXED_SELECTED_VERIFY,all,1847,extractive_em,macro,257,223,0.5256177325581395,0.46326969741384927,0.5878770642784553,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,1847,gpu_s,hotpot,128,117,0.5093030764343905,0.49204332614487856,0.5269613341602313,
strong,1.0,FIXED_SELECTED_VERIFY,all,1847,gpu_s,2wiki,129,106,0.6438256810252023,0.6044337996837905,0.6937979278990503,
strong,1.0,FIXED_SELECTED_VERIFY,all,1847,gpu_s,macro,257,223,0.5765643787297965,0.5552462395928249,0.6030226498994465,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_SELECTED_VERIFY,all,1847,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1,all,1847,em,hotpot,128,117,0.640625,0.5546692333633094,0.7258064516129032,
strong,1.0,FIXED_A1,all,1847,em,2wiki,129,106,0.4186046511627907,0.328125,0.5153906249999999,
strong,1.0,FIXED_A1,all,1847,em,macro,257,223,0.5296148255813954,0.465941039435288,0.5937845585211935,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,1847,f1,hotpot,128,117,0.7233163143130816,0.6477826030061893,0.7965204660040027,
strong,1.0,FIXED_A1,all,1847,f1,2wiki,129,106,0.44073099507369834,0.3529014734789855,0.5317890961103181,
strong,1.0,FIXED_A1,all,1847,f1,macro,257,223,0.58202365469339,0.5245383219758912,0.6402356582522449,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,1847,extractive_em,hotpot,128,117,0.640625,0.5546692333633094,0.7258064516129032,
strong,1.0,FIXED_A1,all,1847,extractive_em,2wiki,129,106,0.4186046511627907,0.328125,0.5153906249999999,
strong,1.0,FIXED_A1,all,1847,extractive_em,macro,257,223,0.5296148255813954,0.465941039435288,0.5937845585211935,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,1847,gpu_s,hotpot,128,117,0.21276054797162944,0.19907377922094832,0.22724328961942658,
strong,1.0,FIXED_A1,all,1847,gpu_s,2wiki,129,106,0.2895043546425959,0.2684623339478447,0.3106207539486603,
strong,1.0,FIXED_A1,all,1847,gpu_s,macro,257,223,0.25113245130711265,0.23850490374527236,0.2639574472596266,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1,all,1847,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A1_VERIFY,all,1847,em,hotpot,128,117,0.609375,0.5220588235294118,0.6946564885496184,
strong,1.0,FIXED_A1_VERIFY,all,1847,em,2wiki,129,106,0.40310077519379844,0.31496062992125984,0.49606299212598426,
strong,1.0,FIXED_A1_VERIFY,all,1847,em,macro,257,223,0.5062378875968992,0.4421248319941806,0.5701286234712464,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,1847,f1,hotpot,128,117,0.6881600643130816,0.6103486020530267,0.76272787812443,
strong,1.0,FIXED_A1_VERIFY,all,1847,f1,2wiki,129,106,0.4290513104466593,0.3445360644257703,0.5181764285714285,
strong,1.0,FIXED_A1_VERIFY,all,1847,f1,macro,257,223,0.5586056873798705,0.49983687919715886,0.6166269436128019,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,1847,extractive_em,hotpot,128,117,0.609375,0.5220588235294118,0.6946564885496184,
strong,1.0,FIXED_A1_VERIFY,all,1847,extractive_em,2wiki,129,106,0.40310077519379844,0.31496062992125984,0.49606299212598426,
strong,1.0,FIXED_A1_VERIFY,all,1847,extractive_em,macro,257,223,0.5062378875968992,0.4421248319941806,0.5701286234712464,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,1847,gpu_s,hotpot,128,117,0.21457799342404965,0.20086041727117815,0.22909198964681668,
strong,1.0,FIXED_A1_VERIFY,all,1847,gpu_s,2wiki,129,106,0.29198465448838595,0.2708382018960101,0.3132068344847742,
strong,1.0,FIXED_A1_VERIFY,all,1847,gpu_s,macro,257,223,0.25328132395621783,0.24056714835474544,0.2661505716925715,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A1_VERIFY,all,1847,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2,all,1847,em,hotpot,128,117,0.6171875,0.5303030303030303,0.704,
strong,1.0,FIXED_A2,all,1847,em,2wiki,129,106,0.3953488372093023,0.31109848484848485,0.481209969367864,
strong,1.0,FIXED_A2,all,1847,em,macro,257,223,0.5062681686046512,0.4449156209803756,0.5675907296268333,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,1847,f1,hotpot,128,117,0.704462147646415,0.6268252191423833,0.7773362849691151,
strong,1.0,FIXED_A2,all,1847,f1,2wiki,129,106,0.4221184083899763,0.33976013246926967,0.5049665106398976,
strong,1.0,FIXED_A2,all,1847,f1,macro,257,223,0.5632902780181956,0.5071434531607043,0.6189253792260319,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,1847,extractive_em,hotpot,128,117,0.6171875,0.5303030303030303,0.704,
strong,1.0,FIXED_A2,all,1847,extractive_em,2wiki,129,106,0.3953488372093023,0.31109848484848485,0.481209969367864,
strong,1.0,FIXED_A2,all,1847,extractive_em,macro,257,223,0.5062681686046512,0.4449156209803756,0.5675907296268333,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,1847,gpu_s,hotpot,128,117,0.24391976757715383,0.23009064975527704,0.25867184168644747,
strong,1.0,FIXED_A2,all,1847,gpu_s,2wiki,129,106,0.3196944500705004,0.2998115201713859,0.3401819390602443,
strong,1.0,FIXED_A2,all,1847,gpu_s,macro,257,223,0.2818071088238271,0.2694956845610415,0.29417170892562705,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2,all,1847,regret,macro,0,0,,,,[]
strong,1.0,FIXED_A2_VERIFY,all,1847,em,hotpot,128,117,0.609375,0.5220508312020461,0.69466295769181,
strong,1.0,FIXED_A2_VERIFY,all,1847,em,2wiki,129,106,0.40310077519379844,0.31851851851851853,0.4887882421571159,
strong,1.0,FIXED_A2_VERIFY,all,1847,em,macro,257,223,0.5062378875968992,0.4444444444444444,0.5677293708648801,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,1847,f1,hotpot,128,117,0.6914413143130815,0.6147086532594755,0.7659874977378917,
strong,1.0,FIXED_A2_VERIFY,all,1847,f1,2wiki,129,106,0.43684709056051885,0.356349536271942,0.5204739621517593,
strong,1.0,FIXED_A2_VERIFY,all,1847,f1,macro,257,223,0.5641442024368002,0.5077988416033522,0.6201718021428287,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,1847,extractive_em,hotpot,128,117,0.609375,0.5220508312020461,0.69466295769181,
strong,1.0,FIXED_A2_VERIFY,all,1847,extractive_em,2wiki,129,106,0.40310077519379844,0.31851851851851853,0.4887882421571159,
strong,1.0,FIXED_A2_VERIFY,all,1847,extractive_em,macro,257,223,0.5062378875968992,0.4444444444444444,0.5677293708648801,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,1847,gpu_s,hotpot,128,117,0.24575868371923296,0.23188089533348416,0.2605291124679805,
strong,1.0,FIXED_A2_VERIFY,all,1847,gpu_s,2wiki,129,106,0.3221587241268123,0.30216441468103344,0.3427416945596729,
strong,1.0,FIXED_A2_VERIFY,all,1847,gpu_s,macro,257,223,0.28395870392302264,0.27158103986650745,0.29639639528273365,"[""hotpot"",""2wiki""]"
strong,1.0,FIXED_A2_VERIFY,all,1847,regret,macro,0,0,,,,[]


==> anc/r18_posthoc_verifier_pairs.csv <==
with_verifier,direct_answer,state,metric,dataset,scope,n,groups,mean,lower,upper,datasets
PROBE_REUSE,INFO_TARGET,main,em,hotpot,post_scoring_descriptive,512,464,-0.09114583333333333,-0.1164435102774834,-0.06653746770025838,
PROBE_REUSE,INFO_TARGET,main,em,2wiki,post_scoring_descriptive,512,407,-0.07096354166666666,-0.09848521911878076,-0.04255211473856492,
PROBE_REUSE,INFO_TARGET,main,em,macro,post_scoring_descriptive,1024,871,-0.0810546875,-0.09956435592609746,-0.062377919266449006,"[""hotpot"",""2wiki""]"
PROBE_REUSE,INFO_TARGET,main,f1,hotpot,post_scoring_descriptive,512,464,-0.10310989769710169,-0.12834710319692774,-0.07852406130931187,
PROBE_REUSE,INFO_TARGET,main,f1,2wiki,post_scoring_descriptive,512,407,-0.0831886818603334,-0.11209424204093771,-0.05424566511865065,
PROBE_REUSE,INFO_TARGET,main,f1,macro,post_scoring_descriptive,1024,871,-0.09314928977871755,-0.1121425391217041,-0.07378074008928137,"[""hotpot"",""2wiki""]"
PROBE_REUSE,INFO_TARGET,main,added_gpu_s,hotpot,post_scoring_descriptive,512,464,0.0021607447051398667,0.002112542203779947,0.00220964957573078,
PROBE_REUSE,INFO_TARGET,main,added_gpu_s,2wiki,post_scoring_descriptive,512,407,0.0023796124095721754,0.002288411565817256,0.0024719156181451816,
PROBE_REUSE,INFO_TARGET,main,added_gpu_s,macro,post_scoring_descriptive,1024,871,0.002270178557356021,0.0022167114495255224,0.002321826486998328,"[""hotpot"",""2wiki""]"
PROBE_REUSE,INFO_TARGET,main,changed_return_source,hotpot,post_scoring_descriptive,512,464,0.54296875,0.5067672469374597,0.5783926828673205,
PROBE_REUSE,INFO_TARGET,main,changed_return_source,2wiki,post_scoring_descriptive,512,407,0.5305989583333333,0.49427480916030536,0.5662102647700681,
PROBE_REUSE,INFO_TARGET,main,changed_return_source,macro,post_scoring_descriptive,1024,871,0.5367838541666666,0.5115641394396102,0.5622522365489916,"[""hotpot"",""2wiki""]"
PROBE_REUSE,INFO_TARGET,main,verified_returned_base,hotpot,post_scoring_descriptive,512,464,0.36588541666666663,0.3326665660630449,0.3998669328010645,
PROBE_REUSE,INFO_TARGET,main,verified_returned_base,2wiki,post_scoring_descriptive,512,407,0.357421875,0.3221122112211221,0.39493569044324056,
PROBE_REUSE,INFO_TARGET,main,verified_returned_base,macro,post_scoring_descriptive,1024,871,0.3616536458333333,0.33733224128220163,0.3867177547615618,"[""hotpot"",""2wiki""]"
PROBE_REUSE,INFO_TARGET,main,verified_returned_probe,hotpot,post_scoring_descriptive,512,464,0.23958333333333331,0.20801020875297568,0.27062722107143533,
PROBE_REUSE,INFO_TARGET,main,verified_returned_probe,2wiki,post_scoring_descriptive,512,407,0.24153645833333331,0.2090489595030704,0.27362444478094083,
PROBE_REUSE,INFO_TARGET,main,verified_returned_probe,macro,post_scoring_descriptive,1024,871,0.24055989583333331,0.2182317954715362,0.2633731803039924,"[""hotpot"",""2wiki""]"
PROBE_REUSE,INFO_TARGET,strong,em,hotpot,post_scoring_descriptive,128,117,-0.10156249999999999,-0.15591397849462366,-0.049095607235142114,
PROBE_REUSE,INFO_TARGET,strong,em,2wiki,post_scoring_descriptive,129,106,-0.06459948320413436,-0.1111111111111111,-0.018817204301075266,
PROBE_REUSE,INFO_TARGET,strong,em,macro,post_scoring_descriptive,257,223,-0.08308099160206717,-0.11877743440672064,-0.04788324230528532,"[""hotpot"",""2wiki""]"
PROBE_REUSE,INFO_TARGET,strong,f1,hotpot,post_scoring_descriptive,128,117,-0.10678819444444444,-0.15839420631871648,-0.05764121530263265,
PROBE_REUSE,INFO_TARGET,strong,f1,2wiki,post_scoring_descriptive,129,106,-0.05890361479258703,-0.1071015005462192,-0.01056445732526884,
PROBE_REUSE,INFO_TARGET,strong,f1,macro,post_scoring_descriptive,257,223,-0.08284590461851574,-0.11720359609843281,-0.04814483683051162,"[""hotpot"",""2wiki""]"
PROBE_REUSE,INFO_TARGET,strong,added_gpu_s,hotpot,post_scoring_descriptive,128,117,0.0024837466270446044,0.0023896913609563193,0.0025781171571027848,
PROBE_REUSE,INFO_TARGET,strong,added_gpu_s,2wiki,post_scoring_descriptive,129,106,0.0034920944958431524,0.003221249101214925,0.0037664976292216355,
PROBE_REUSE,INFO_TARGET,strong,added_gpu_s,macro,post_scoring_descriptive,257,223,0.002987920561443878,0.0028457341091690483,0.0031311776966654777,"[""hotpot"",""2wiki""]"
PROBE_REUSE,INFO_TARGET,strong,changed_return_source,hotpot,post_scoring_descriptive,128,117,0.5807291666666667,0.5130208333333334,0.648,
PROBE_REUSE,INFO_TARGET,strong,changed_return_source,2wiki,post_scoring_descriptive,129,106,0.5529715762273901,0.48387096774193544,0.6229539722572509,
PROBE_REUSE,INFO_TARGET,strong,changed_return_source,macro,post_scoring_descriptive,257,223,0.5668503714470284,0.5182810679741476,0.6152255132768211,"[""hotpot"",""2wiki""]"
PROBE_REUSE,INFO_TARGET,strong,verified_returned_base,hotpot,post_scoring_descriptive,128,117,0.3645833333333333,0.30025445292620867,0.43199999999999994,
PROBE_REUSE,INFO_TARGET,strong,verified_returned_base,2wiki,post_scoring_descriptive,129,106,0.28940568475452194,0.22135364583333333,0.3606965174129353,
PROBE_REUSE,INFO_TARGET,strong,verified_returned_base,macro,post_scoring_descriptive,257,223,0.32699450904392763,0.2800948912164428,0.3750990397210936,"[""hotpot"",""2wiki""]"
PROBE_REUSE,INFO_TARGET,strong,verified_returned_probe,hotpot,post_scoring_descriptive,128,117,0.2578125,0.1935483870967742,0.32564102564102554,
PROBE_REUSE,INFO_TARGET,strong,verified_returned_probe,2wiki,post_scoring_descriptive,129,106,0.297157622739018,0.23039215686274508,0.3655913978494624,
PROBE_REUSE,INFO_TARGET,strong,verified_returned_probe,macro,post_scoring_descriptive,257,223,0.277485061369509,0.23087892610240787,0.3246417427224495,"[""hotpot"",""2wiki""]"
UNION_VERIFY,UNION_RAW,main,em,hotpot,post_scoring_descriptive,512,464,-0.05078125,-0.07768985074474101,-0.024519068695499475,
UNION_VERIFY,UNION_RAW,main,em,2wiki,post_scoring_descriptive,512,407,-0.006510416666666667,-0.034256814664159536,0.021526914844275113,
UNION_VERIFY,UNION_RAW,main,em,macro,post_scoring_descriptive,1024,871,-0.028645833333333332,-0.04815980182974558,-0.009599063520650031,"[""hotpot"",""2wiki""]"
UNION_VERIFY,UNION_RAW,main,f1,hotpot,post_scoring_descriptive,512,464,-0.054208889863356674,-0.08036860260376667,-0.028764252566236662,
UNION_VERIFY,UNION_RAW,main,f1,2wiki,post_scoring_descriptive,512,407,-0.01843044581596829,-0.047992773802887,0.011166554877126932,
UNION_VERIFY,UNION_RAW,main,f1,macro,post_scoring_descriptive,1024,871,-0.03631966783966248,-0.05606640807155472,-0.017193665143929227,"[""hotpot"",""2wiki""]"
UNION_VERIFY,UNION_RAW,main,added_gpu_s,hotpot,post_scoring_descriptive,512,464,0.001676281349891572,0.0016386992934132986,0.001717543881589652,
UNION_VERIFY,UNION_RAW,main,added_gpu_s,2wiki,post_scoring_descriptive,512,407,0.0021892399270178548,0.0021086693061235216,0.00227129408941893,
UNION_VERIFY,UNION_RAW,main,added_gpu_s,macro,post_scoring_descriptive,1024,871,0.0019327606384547135,0.0018877863555254095,0.001978490777450317,"[""hotpot"",""2wiki""]"
UNION_VERIFY,UNION_RAW,main,changed_return_source,hotpot,post_scoring_descriptive,512,464,0.46354166666666663,0.42436399443929557,0.5036451616316737,
UNION_VERIFY,UNION_RAW,main,changed_return_source,2wiki,post_scoring_descriptive,512,407,0.5026041666666666,0.4618383378582902,0.5440017229953612,
UNION_VERIFY,UNION_RAW,main,changed_return_source,macro,post_scoring_descriptive,1024,871,0.48307291666666663,0.4543792280140136,0.5118016479905776,"[""hotpot"",""2wiki""]"
UNION_VERIFY,UNION_RAW,main,verified_returned_base,hotpot,post_scoring_descriptive,512,464,0.46354166666666663,0.42436399443929557,0.5036451616316737,
UNION_VERIFY,UNION_RAW,main,verified_returned_base,2wiki,post_scoring_descriptive,512,407,0.5026041666666666,0.4618383378582902,0.5440017229953612,
UNION_VERIFY,UNION_RAW,main,verified_returned_base,macro,post_scoring_descriptive,1024,871,0.48307291666666663,0.4543792280140136,0.5118016479905776,"[""hotpot"",""2wiki""]"
UNION_VERIFY,UNION_RAW,main,verified_returned_probe,hotpot,post_scoring_descriptive,512,464,0.0,0.0,0.0,
UNION_VERIFY,UNION_RAW,main,verified_returned_probe,2wiki,post_scoring_descriptive,512,407,0.0,0.0,0.0,
UNION_VERIFY,UNION_RAW,main,verified_returned_probe,macro,post_scoring_descriptive,1024,871,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
UNION_VERIFY,UNION_RAW,strong,em,hotpot,post_scoring_descriptive,128,117,0.0,-0.023622047244094488,0.023255813953488372,
UNION_VERIFY,UNION_RAW,strong,em,2wiki,post_scoring_descriptive,129,106,-0.018087855297157625,-0.052083333333333336,0.0,
UNION_VERIFY,UNION_RAW,strong,em,macro,post_scoring_descriptive,257,223,-0.009043927648578812,-0.029372506706100834,0.007577203331020104,"[""hotpot"",""2wiki""]"
UNION_VERIFY,UNION_RAW,strong,f1,hotpot,post_scoring_descriptive,128,117,-0.002604166666666666,-0.023809523809523808,0.015267175572519083,
UNION_VERIFY,UNION_RAW,strong,f1,2wiki,post_scoring_descriptive,129,106,-0.012403100775193798,-0.047979797979797977,0.010864197530864197,
UNION_VERIFY,UNION_RAW,strong,f1,macro,post_scoring_descriptive,257,223,-0.007503633720930232,-0.027671697567821944,0.00802275054556927,"[""hotpot"",""2wiki""]"
UNION_VERIFY,UNION_RAW,strong,added_gpu_s,hotpot,post_scoring_descriptive,128,117,0.0011862061058129955,0.0011039131876402627,0.0012727552331122443,
UNION_VERIFY,UNION_RAW,strong,added_gpu_s,2wiki,post_scoring_descriptive,129,106,0.002029138706454244,0.0017993732646523943,0.0022607042987375886,
UNION_VERIFY,UNION_RAW,strong,added_gpu_s,macro,post_scoring_descriptive,257,223,0.0016076724061336197,0.0014861149264460503,0.001731677316586211,"[""hotpot"",""2wiki""]"
UNION_VERIFY,UNION_RAW,strong,changed_return_source,hotpot,post_scoring_descriptive,128,117,0.15104166666666666,0.09641873278236916,0.21025641025641026,
UNION_VERIFY,UNION_RAW,strong,changed_return_source,2wiki,post_scoring_descriptive,129,106,0.2945736434108527,0.21614583333333331,0.3736559139784946,
UNION_VERIFY,UNION_RAW,strong,changed_return_source,macro,post_scoring_descriptive,257,223,0.22280765503875966,0.17431824214177527,0.27076098856131,"[""hotpot"",""2wiki""]"
UNION_VERIFY,UNION_RAW,strong,verified_returned_base,hotpot,post_scoring_descriptive,128,117,0.8307291666666666,0.7664041994750657,0.8897855016440062,
UNION_VERIFY,UNION_RAW,strong,verified_returned_base,2wiki,post_scoring_descriptive,129,106,0.7906976744186047,0.7195734126984127,0.856,
UNION_VERIFY,UNION_RAW,strong,verified_returned_base,macro,post_scoring_descriptive,257,223,0.8107134205426356,0.7635602206861926,0.855683948619304,"[""hotpot"",""2wiki""]"
UNION_VERIFY,UNION_RAW,strong,verified_returned_probe,hotpot,post_scoring_descriptive,128,117,0.0,0.0,0.0,
UNION_VERIFY,UNION_RAW,strong,verified_returned_probe,2wiki,post_scoring_descriptive,129,106,0.0,0.0,0.0,
UNION_VERIFY,UNION_RAW,strong,verified_returned_probe,macro,post_scoring_descriptive,257,223,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
FREE_GAP_VERIFY,FREE_GAP_RAW,main,em,hotpot,post_scoring_descriptive,512,464,-0.0625,-0.08754863813229571,-0.03831287177422963,
FREE_GAP_VERIFY,FREE_GAP_RAW,main,em,2wiki,post_scoring_descriptive,512,407,-0.05013020833333333,-0.07839481873055149,-0.021072114146592703,
FREE_GAP_VERIFY,FREE_GAP_RAW,main,em,macro,post_scoring_descriptive,1024,871,-0.056315104166666664,-0.07519580522938964,-0.03735636674485874,"[""hotpot"",""2wiki""]"
FREE_GAP_VERIFY,FREE_GAP_RAW,main,f1,hotpot,post_scoring_descriptive,512,464,-0.07452107881341868,-0.0981409273269584,-0.05181326798089294,
FREE_GAP_VERIFY,FREE_GAP_RAW,main,f1,2wiki,post_scoring_descriptive,512,407,-0.05832446282139606,-0.08731604544691868,-0.028736421820539225,
FREE_GAP_VERIFY,FREE_GAP_RAW,main,f1,macro,post_scoring_descriptive,1024,871,-0.06642277081740737,-0.08487003477237762,-0.04761626303255209,"[""hotpot"",""2wiki""]"
FREE_GAP_VERIFY,FREE_GAP_RAW,main,added_gpu_s,hotpot,post_scoring_descriptive,512,464,0.0016107896513781193,0.0015750044451688875,0.0016479179446217103,
FREE_GAP_VERIFY,FREE_GAP_RAW,main,added_gpu_s,2wiki,post_scoring_descriptive,512,407,0.0019498216401769822,0.001871790558797074,0.002027770732892859,
FREE_GAP_VERIFY,FREE_GAP_RAW,main,added_gpu_s,macro,post_scoring_descriptive,1024,871,0.0017803056457775506,0.0017380930089496065,0.0018235672154072954,"[""hotpot"",""2wiki""]"
FREE_GAP_VERIFY,FREE_GAP_RAW,main,changed_return_source,hotpot,post_scoring_descriptive,512,464,0.474609375,0.43649258542875563,0.5133737858789665,
FREE_GAP_VERIFY,FREE_GAP_RAW,main,changed_return_source,2wiki,post_scoring_descriptive,512,407,0.4817708333333333,0.44036105738233394,0.5234217249173203,
FREE_GAP_VERIFY,FREE_GAP_RAW,main,changed_return_source,macro,post_scoring_descriptive,1024,871,0.47819010416666663,0.45033147461625456,0.5067802621540021,"[""hotpot"",""2wiki""]"
FREE_GAP_VERIFY,FREE_GAP_RAW,main,verified_returned_base,hotpot,post_scoring_descriptive,512,464,0.474609375,0.43649258542875563,0.5133737858789665,
FREE_GAP_VERIFY,FREE_GAP_RAW,main,verified_returned_base,2wiki,post_scoring_descriptive,512,407,0.4817708333333333,0.44036105738233394,0.5234217249173203,
FREE_GAP_VERIFY,FREE_GAP_RAW,main,verified_returned_base,macro,post_scoring_descriptive,1024,871,0.47819010416666663,0.45033147461625456,0.5067802621540021,"[""hotpot"",""2wiki""]"
FREE_GAP_VERIFY,FREE_GAP_RAW,main,verified_returned_probe,hotpot,post_scoring_descriptive,512,464,0.0,0.0,0.0,
FREE_GAP_VERIFY,FREE_GAP_RAW,main,verified_returned_probe,2wiki,post_scoring_descriptive,512,407,0.0,0.0,0.0,
FREE_GAP_VERIFY,FREE_GAP_RAW,main,verified_returned_probe,macro,post_scoring_descriptive,1024,871,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,em,hotpot,post_scoring_descriptive,128,117,-0.03385416666666667,-0.07692307692307693,0.005208333333333333,
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,em,2wiki,post_scoring_descriptive,129,106,-0.05426356589147287,-0.10298444171492074,-0.013438172043010793,
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,em,macro,post_scoring_descriptive,257,223,-0.04405886627906977,-0.07557764094074661,-0.015503875968992248,"[""hotpot"",""2wiki""]"
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,f1,hotpot,post_scoring_descriptive,128,117,-0.03909722222222222,-0.08166961942257218,-3.583512544802725e-05,
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,f1,2wiki,post_scoring_descriptive,129,106,-0.04770423375074538,-0.09274282338567613,-0.009853449825464768,
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,f1,macro,post_scoring_descriptive,257,223,-0.0434007279864838,-0.07366941446931467,-0.01586607739401689,"[""hotpot"",""2wiki""]"
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,added_gpu_s,hotpot,post_scoring_descriptive,128,117,0.001806873832106253,0.0017398796777808006,0.001875212835022907,
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,added_gpu_s,2wiki,post_scoring_descriptive,129,106,0.00271532311624934,0.002534191834317518,0.002898372242111068,
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,added_gpu_s,macro,post_scoring_descriptive,257,223,0.0022610984741777964,0.0021650121686341128,0.0023588545305212173,"[""hotpot"",""2wiki""]"
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,changed_return_source,hotpot,post_scoring_descriptive,128,117,0.4921875,0.41333333333333333,0.5703125,
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,changed_return_source,2wiki,post_scoring_descriptive,129,106,0.47803617571059437,0.3941798941798942,0.5631357176415316,
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,changed_return_source,macro,post_scoring_descriptive,257,223,0.4851118378552972,0.42698693974369223,0.5439070941437049,"[""hotpot"",""2wiki""]"
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,verified_returned_base,hotpot,post_scoring_descriptive,128,117,0.4921875,0.41333333333333333,0.5703125,
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,verified_returned_base,2wiki,post_scoring_descriptive,129,106,0.47803617571059437,0.3941798941798942,0.5631357176415316,
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,verified_returned_base,macro,post_scoring_descriptive,257,223,0.4851118378552972,0.42698693974369223,0.5439070941437049,"[""hotpot"",""2wiki""]"
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,verified_returned_probe,hotpot,post_scoring_descriptive,128,117,0.0,0.0,0.0,
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,verified_returned_probe,2wiki,post_scoring_descriptive,129,106,0.0,0.0,0.0,
FREE_GAP_VERIFY,FREE_GAP_RAW,strong,verified_returned_probe,macro,post_scoring_descriptive,257,223,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,em,hotpot,post_scoring_descriptive,512,464,-0.04166666666666667,-0.06461932181701854,-0.02,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,em,2wiki,post_scoring_descriptive,512,407,-0.039713541666666664,-0.06734250014596833,-0.010839011224120353,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,em,macro,post_scoring_descriptive,1024,871,-0.04069010416666667,-0.05866826627332995,-0.022816412752092997,"[""hotpot"",""2wiki""]"
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,f1,hotpot,post_scoring_descriptive,512,464,-0.04740046768998975,-0.06971800657719715,-0.02579759751783711,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,f1,2wiki,post_scoring_descriptive,512,407,-0.047402291505395946,-0.07625798620341871,-0.017774481582343928,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,f1,macro,post_scoring_descriptive,1024,871,-0.04740137959769285,-0.06606693168353538,-0.029040610590378164,"[""hotpot"",""2wiki""]"
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,added_gpu_s,hotpot,post_scoring_descriptive,512,464,0.0016156257058787594,0.0015814128446256437,0.0016502122647208488,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,added_gpu_s,2wiki,post_scoring_descriptive,512,407,0.0018819949043742774,0.0018076631076839288,0.00195856051962511,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,added_gpu_s,macro,post_scoring_descriptive,1024,871,0.0017488103051265184,0.0017071636520895376,0.0017905248419079732,"[""hotpot"",""2wiki""]"
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,changed_return_source,hotpot,post_scoring_descriptive,512,464,0.47330729166666663,0.4355819234087423,0.5117025691997228,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,changed_return_source,2wiki,post_scoring_descriptive,512,407,0.47786458333333326,0.436507552730957,0.5182309538398692,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,changed_return_source,macro,post_scoring_descriptive,1024,871,0.47558593749999994,0.44709809271408046,0.5036765319322849,"[""hotpot"",""2wiki""]"
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,verified_returned_base,hotpot,post_scoring_descriptive,512,464,0.47330729166666663,0.4355819234087423,0.5117025691997228,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,verified_returned_base,2wiki,post_scoring_descriptive,512,407,0.47786458333333326,0.436507552730957,0.5182309538398692,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,verified_returned_base,macro,post_scoring_descriptive,1024,871,0.47558593749999994,0.44709809271408046,0.5036765319322849,"[""hotpot"",""2wiki""]"
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,verified_returned_probe,hotpot,post_scoring_descriptive,512,464,0.0,0.0,0.0,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,verified_returned_probe,2wiki,post_scoring_descriptive,512,407,0.0,0.0,0.0,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,main,verified_returned_probe,macro,post_scoring_descriptive,1024,871,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,em,hotpot,post_scoring_descriptive,128,117,-0.044270833333333336,-0.08823900772430185,-0.0025641025641025654,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,em,2wiki,post_scoring_descriptive,129,106,-0.04134366925064599,-0.08661968724497672,0.004867982337568686,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,em,macro,post_scoring_descriptive,257,223,-0.04280725129198966,-0.07452612412241644,-0.012130597496451156,"[""hotpot"",""2wiki""]"
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,f1,hotpot,post_scoring_descriptive,128,117,-0.04164930555555556,-0.08220445144356955,-0.004924190025482361,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,f1,2wiki,post_scoring_descriptive,129,106,-0.03944875107665805,-0.08504727581226969,0.006400590277777769,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,f1,macro,post_scoring_descriptive,257,223,-0.04054902831610681,-0.07103858099549949,-0.011260774205422035,"[""hotpot"",""2wiki""]"
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,added_gpu_s,hotpot,post_scoring_descriptive,128,117,0.0017980775348416774,0.001734131453981051,0.0018619759867608873,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,added_gpu_s,2wiki,post_scoring_descriptive,129,106,0.0025153843898933536,0.00233363304239061,0.002694641150287762,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,added_gpu_s,macro,post_scoring_descriptive,257,223,0.0021567309623675155,0.002061476681776485,0.0022511335823073627,"[""hotpot"",""2wiki""]"
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,changed_return_source,hotpot,post_scoring_descriptive,128,117,0.5859375,0.5074599429323968,0.664000529100529,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,changed_return_source,2wiki,post_scoring_descriptive,129,106,0.46770025839793283,0.3880597014925373,0.5493333333333332,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,changed_return_source,macro,post_scoring_descriptive,257,223,0.5268188791989664,0.4701481871393911,0.5830334241327291,"[""hotpot"",""2wiki""]"
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,verified_returned_base,hotpot,post_scoring_descriptive,128,117,0.5859375,0.5074599429323968,0.664000529100529,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,verified_returned_base,2wiki,post_scoring_descriptive,129,106,0.46770025839793283,0.3880597014925373,0.5493333333333332,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,verified_returned_base,macro,post_scoring_descriptive,257,223,0.5268188791989664,0.4701481871393911,0.5830334241327291,"[""hotpot"",""2wiki""]"
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,verified_returned_probe,hotpot,post_scoring_descriptive,128,117,0.0,0.0,0.0,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,verified_returned_probe,2wiki,post_scoring_descriptive,129,106,0.0,0.0,0.0,
FIXED_SELECTED_VERIFY,FIXED_SELECTED,strong,verified_returned_probe,macro,post_scoring_descriptive,257,223,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
FIXED_A1_VERIFY,FIXED_A1,main,em,hotpot,post_scoring_descriptive,512,464,-0.02734375,-0.04616480177328458,-0.009313317808826809,
FIXED_A1_VERIFY,FIXED_A1,main,em,2wiki,post_scoring_descriptive,512,407,-0.01236979166666667,-0.03439262757444576,0.009603452659008197,
FIXED_A1_VERIFY,FIXED_A1,main,em,macro,post_scoring_descriptive,1024,871,-0.019856770833333336,-0.034106297659794726,-0.005588416628284155,"[""hotpot"",""2wiki""]"
FIXED_A1_VERIFY,FIXED_A1,main,f1,hotpot,post_scoring_descriptive,512,464,-0.028038096415914236,-0.046287350500994695,-0.010294877865586832,
FIXED_A1_VERIFY,FIXED_A1,main,f1,2wiki,post_scoring_descriptive,512,407,-0.012954183261208254,-0.03544641226009628,0.009487893445033707,
FIXED_A1_VERIFY,FIXED_A1,main,f1,macro,post_scoring_descriptive,1024,871,-0.020496139838561245,-0.03470742381245642,-0.006045989881177656,"[""hotpot"",""2wiki""]"
FIXED_A1_VERIFY,FIXED_A1,main,added_gpu_s,hotpot,post_scoring_descriptive,512,464,0.0016062333479533466,0.0015715523801687772,0.0016412225138256117,
FIXED_A1_VERIFY,FIXED_A1,main,added_gpu_s,2wiki,post_scoring_descriptive,512,407,0.0017513417248637727,0.0016870918578638337,0.0018165887028450448,
FIXED_A1_VERIFY,FIXED_A1,main,added_gpu_s,macro,post_scoring_descriptive,1024,871,0.0016787875364085597,0.001642027687187348,0.0017153969449793765,"[""hotpot"",""2wiki""]"
FIXED_A1_VERIFY,FIXED_A1,main,changed_return_source,hotpot,post_scoring_descriptive,512,464,0.4544270833333333,0.4145704210098308,0.4946478828700629,
FIXED_A1_VERIFY,FIXED_A1,main,changed_return_source,2wiki,post_scoring_descriptive,512,407,0.48177083333333337,0.4426311696601773,0.5208353136882128,
FIXED_A1_VERIFY,FIXED_A1,main,changed_return_source,macro,post_scoring_descriptive,1024,871,0.46809895833333337,0.4405282936622854,0.4957886847914682,"[""hotpot"",""2wiki""]"
FIXED_A1_VERIFY,FIXED_A1,main,verified_returned_base,hotpot,post_scoring_descriptive,512,464,0.4544270833333333,0.4145704210098308,0.4946478828700629,
FIXED_A1_VERIFY,FIXED_A1,main,verified_returned_base,2wiki,post_scoring_descriptive,512,407,0.48177083333333337,0.4426311696601773,0.5208353136882128,
FIXED_A1_VERIFY,FIXED_A1,main,verified_returned_base,macro,post_scoring_descriptive,1024,871,0.46809895833333337,0.4405282936622854,0.4957886847914682,"[""hotpot"",""2wiki""]"
FIXED_A1_VERIFY,FIXED_A1,main,verified_returned_probe,hotpot,post_scoring_descriptive,512,464,0.0,0.0,0.0,
FIXED_A1_VERIFY,FIXED_A1,main,verified_returned_probe,2wiki,post_scoring_descriptive,512,407,0.0,0.0,0.0,
FIXED_A1_VERIFY,FIXED_A1,main,verified_returned_probe,macro,post_scoring_descriptive,1024,871,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
FIXED_A1_VERIFY,FIXED_A1,strong,em,hotpot,post_scoring_descriptive,128,117,-0.0234375,-0.056,0.0027100271002710023,
FIXED_A1_VERIFY,FIXED_A1,strong,em,2wiki,post_scoring_descriptive,129,106,-0.012919896640826876,-0.06015580289305941,0.03759398496240601,
FIXED_A1_VERIFY,FIXED_A1,strong,em,macro,post_scoring_descriptive,257,223,-0.01817869832041344,-0.046047232824427485,0.010686726659167596,"[""hotpot"",""2wiki""]"
FIXED_A1_VERIFY,FIXED_A1,strong,f1,hotpot,post_scoring_descriptive,128,117,-0.02907986111111111,-0.0625,-0.0018214936247723126,
FIXED_A1_VERIFY,FIXED_A1,strong,f1,2wiki,post_scoring_descriptive,129,106,-0.012144800906108881,-0.05984999494148346,0.03777860135989879,
FIXED_A1_VERIFY,FIXED_A1,strong,f1,macro,post_scoring_descriptive,257,223,-0.020612331008609996,-0.04867385365138931,0.008120133640669323,"[""hotpot"",""2wiki""]"
FIXED_A1_VERIFY,FIXED_A1,strong,added_gpu_s,hotpot,post_scoring_descriptive,128,117,0.0018174454524202792,0.0017503888116041277,0.0018833287197803324,
FIXED_A1_VERIFY,FIXED_A1,strong,added_gpu_s,2wiki,post_scoring_descriptive,129,106,0.0024802998457901485,0.0023054868385232606,0.0026500082866990874,
FIXED_A1_VERIFY,FIXED_A1,strong,added_gpu_s,macro,post_scoring_descriptive,257,223,0.0021488726491052136,0.0020556548050570857,0.0022409424580305576,"[""hotpot"",""2wiki""]"
FIXED_A1_VERIFY,FIXED_A1,strong,changed_return_source,hotpot,post_scoring_descriptive,128,117,0.44270833333333337,0.36764705882352944,0.5176767676767677,
FIXED_A1_VERIFY,FIXED_A1,strong,changed_return_source,2wiki,post_scoring_descriptive,129,106,0.4625322997416021,0.380952380952381,0.5461538461538461,
FIXED_A1_VERIFY,FIXED_A1,strong,changed_return_source,macro,post_scoring_descriptive,257,223,0.4526203165374677,0.396883087981341,0.5088384205000059,"[""hotpot"",""2wiki""]"
FIXED_A1_VERIFY,FIXED_A1,strong,verified_returned_base,hotpot,post_scoring_descriptive,128,117,0.44270833333333337,0.36764705882352944,0.5176767676767677,
FIXED_A1_VERIFY,FIXED_A1,strong,verified_returned_base,2wiki,post_scoring_descriptive,129,106,0.4625322997416021,0.380952380952381,0.5461538461538461,
FIXED_A1_VERIFY,FIXED_A1,strong,verified_returned_base,macro,post_scoring_descriptive,257,223,0.4526203165374677,0.396883087981341,0.5088384205000059,"[""hotpot"",""2wiki""]"
FIXED_A1_VERIFY,FIXED_A1,strong,verified_returned_probe,hotpot,post_scoring_descriptive,128,117,0.0,0.0,0.0,
FIXED_A1_VERIFY,FIXED_A1,strong,verified_returned_probe,2wiki,post_scoring_descriptive,129,106,0.0,0.0,0.0,
FIXED_A1_VERIFY,FIXED_A1,strong,verified_returned_probe,macro,post_scoring_descriptive,257,223,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
FIXED_A2_VERIFY,FIXED_A2,main,em,hotpot,post_scoring_descriptive,512,464,-0.045572916666666664,-0.07010668161720265,-0.0228310502283105,
FIXED_A2_VERIFY,FIXED_A2,main,em,2wiki,post_scoring_descriptive,512,407,-0.014322916666666666,-0.036343789160401006,0.006640437584326694,
FIXED_A2_VERIFY,FIXED_A2,main,em,macro,post_scoring_descriptive,1024,871,-0.029947916666666664,-0.04611222923649309,-0.014169233131185037,"[""hotpot"",""2wiki""]"
FIXED_A2_VERIFY,FIXED_A2,main,f1,hotpot,post_scoring_descriptive,512,464,-0.053109440725539796,-0.07649033455718698,-0.031040246399314013,
FIXED_A2_VERIFY,FIXED_A2,main,f1,2wiki,post_scoring_descriptive,512,407,-0.017750998940008537,-0.04016703469814925,0.004467959895096044,
FIXED_A2_VERIFY,FIXED_A2,main,f1,macro,post_scoring_descriptive,1024,871,-0.03543021983277417,-0.0513281416975221,-0.019605196939532495,"[""hotpot"",""2wiki""]"
FIXED_A2_VERIFY,FIXED_A2,main,added_gpu_s,hotpot,post_scoring_descriptive,512,464,0.0016230297754324875,0.0015891950942505948,0.001657069533073316,
FIXED_A2_VERIFY,FIXED_A2,main,added_gpu_s,2wiki,post_scoring_descriptive,512,407,0.0018875250378020555,0.0018183593519649072,0.001956340924397705,
FIXED_A2_VERIFY,FIXED_A2,main,added_gpu_s,macro,post_scoring_descriptive,1024,871,0.0017552774066172715,0.0017161173516710392,0.0017936835750859384,"[""hotpot"",""2wiki""]"
FIXED_A2_VERIFY,FIXED_A2,main,changed_return_source,hotpot,post_scoring_descriptive,512,464,0.4713541666666667,0.43234323432343236,0.5111536010197578,
FIXED_A2_VERIFY,FIXED_A2,main,changed_return_source,2wiki,post_scoring_descriptive,512,407,0.46484375,0.4231823077417695,0.5065623281773574,
FIXED_A2_VERIFY,FIXED_A2,main,changed_return_source,macro,post_scoring_descriptive,1024,871,0.46809895833333337,0.43908646000194285,0.49669951456962286,"[""hotpot"",""2wiki""]"
FIXED_A2_VERIFY,FIXED_A2,main,verified_returned_base,hotpot,post_scoring_descriptive,512,464,0.4713541666666667,0.43234323432343236,0.5111536010197578,
FIXED_A2_VERIFY,FIXED_A2,main,verified_returned_base,2wiki,post_scoring_descriptive,512,407,0.46484375,0.4231823077417695,0.5065623281773574,
FIXED_A2_VERIFY,FIXED_A2,main,verified_returned_base,macro,post_scoring_descriptive,1024,871,0.46809895833333337,0.43908646000194285,0.49669951456962286,"[""hotpot"",""2wiki""]"
FIXED_A2_VERIFY,FIXED_A2,main,verified_returned_probe,hotpot,post_scoring_descriptive,512,464,0.0,0.0,0.0,
FIXED_A2_VERIFY,FIXED_A2,main,verified_returned_probe,2wiki,post_scoring_descriptive,512,407,0.0,0.0,0.0,
FIXED_A2_VERIFY,FIXED_A2,main,verified_returned_probe,macro,post_scoring_descriptive,1024,871,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"
FIXED_A2_VERIFY,FIXED_A2,strong,em,hotpot,post_scoring_descriptive,128,117,-0.013020833333333332,-0.04644967594357606,0.016786570743405272,
FIXED_A2_VERIFY,FIXED_A2,strong,em,2wiki,post_scoring_descriptive,129,106,0.002583979328165375,-0.014705882352941176,0.023622047244094488,
FIXED_A2_VERIFY,FIXED_A2,strong,em,macro,post_scoring_descriptive,257,223,-0.0052184270025839785,-0.023932145090681672,0.01281141761122676,"[""hotpot"",""2wiki""]"
FIXED_A2_VERIFY,FIXED_A2,strong,f1,hotpot,post_scoring_descriptive,128,117,-0.019097222222222224,-0.050181344939409456,0.005559640522875759,
FIXED_A2_VERIFY,FIXED_A2,strong,f1,2wiki,post_scoring_descriptive,129,106,0.008893890139201468,-0.010311424888185516,0.03182966358403814,
FIXED_A2_VERIFY,FIXED_A2,strong,f1,macro,post_scoring_descriptive,257,223,-0.005101666041510378,-0.02304294249415372,0.01199809576580122,"[""hotpot"",""2wiki""]"
FIXED_A2_VERIFY,FIXED_A2,strong,added_gpu_s,hotpot,post_scoring_descriptive,128,117,0.0018389161420791123,0.0017700704182654378,0.0019095271459905272,
FIXED_A2_VERIFY,FIXED_A2,strong,added_gpu_s,2wiki,post_scoring_descriptive,129,106,0.00246427405631195,0.0022901888798677254,0.002639440630921278,
FIXED_A2_VERIFY,FIXED_A2,strong,added_gpu_s,macro,post_scoring_descriptive,257,223,0.002151595099195531,0.0020571178567753466,0.00224612456714095,"[""hotpot"",""2wiki""]"
FIXED_A2_VERIFY,FIXED_A2,strong,changed_return_source,hotpot,post_scoring_descriptive,128,117,0.5494791666666666,0.4731182795698925,0.623076923076923,
FIXED_A2_VERIFY,FIXED_A2,strong,changed_return_source,2wiki,post_scoring_descriptive,129,106,0.4418604651162791,0.3641025641025641,0.5179487179487179,
FIXED_A2_VERIFY,FIXED_A2,strong,changed_return_source,macro,post_scoring_descriptive,257,223,0.49566981589147285,0.44081783467319297,0.548662152961299,"[""hotpot"",""2wiki""]"
FIXED_A2_VERIFY,FIXED_A2,strong,verified_returned_base,hotpot,post_scoring_descriptive,128,117,0.5494791666666666,0.4731182795698925,0.623076923076923,
FIXED_A2_VERIFY,FIXED_A2,strong,verified_returned_base,2wiki,post_scoring_descriptive,129,106,0.4418604651162791,0.3641025641025641,0.5179487179487179,
FIXED_A2_VERIFY,FIXED_A2,strong,verified_returned_base,macro,post_scoring_descriptive,257,223,0.49566981589147285,0.44081783467319297,0.548662152961299,"[""hotpot"",""2wiki""]"
FIXED_A2_VERIFY,FIXED_A2,strong,verified_returned_probe,hotpot,post_scoring_descriptive,128,117,0.0,0.0,0.0,
FIXED_A2_VERIFY,FIXED_A2,strong,verified_returned_probe,2wiki,post_scoring_descriptive,129,106,0.0,0.0,0.0,
FIXED_A2_VERIFY,FIXED_A2,strong,verified_returned_probe,macro,post_scoring_descriptive,257,223,0.0,0.0,0.0,"[""hotpot"",""2wiki""]"


==> anc/r18_repeat_policy_summary.csv <==
policy,metric,dataset,seed,n,groups,mean,lower,upper,datasets
INFO_GAP,em_across_feedback,hotpot,1811,64,60,0.5625,0.42424242424242425,0.6912357685009479,
INFO_GAP,em_across_feedback,2wiki,1811,64,55,0.5677083333333333,0.4411764705882353,0.6974358974358974,
INFO_GAP,em_across_feedback,macro,1811,128,115,0.5651041666666666,0.47364813112745097,0.6568817143896594,"[""hotpot"",""2wiki""]"
INFO_GAP,within_action_agreement,hotpot,1811,64,60,0.9479166666666666,0.9019607843137255,0.9892473118279569,
INFO_GAP,within_action_agreement,2wiki,1811,64,55,0.921875,0.8654812707444287,0.9714366424535915,
INFO_GAP,within_action_agreement,macro,1811,128,115,0.9348958333333333,0.8993614945202646,0.967741935483871,"[""hotpot"",""2wiki""]"
INFO_GAP,within_answer_source_agreement,hotpot,1811,64,60,0.9479166666666666,0.9019607843137255,0.9892473118279569,
INFO_GAP,within_answer_source_agreement,2wiki,1811,64,55,0.921875,0.8654812707444287,0.9714366424535915,
INFO_GAP,within_answer_source_agreement,macro,1811,128,115,0.9348958333333333,0.8993614945202646,0.967741935483871,"[""hotpot"",""2wiki""]"
INFO_GAP,em_across_feedback,hotpot,1829,64,60,0.5677083333333334,0.43333333333333335,0.6944444444444444,
INFO_GAP,em_across_feedback,2wiki,1829,64,55,0.5364583333333334,0.41414141414141414,0.6719576719576719,
INFO_GAP,em_across_feedback,macro,1829,128,115,0.5520833333333334,0.4620737247030161,0.6443156247209862,"[""hotpot"",""2wiki""]"
INFO_GAP,within_action_agreement,hotpot,1829,64,60,0.9114583333333334,0.8484848484848486,0.965686274509804,
INFO_GAP,within_action_agreement,2wiki,1829,64,55,0.9062500000000001,0.8529411764705883,0.9562841530054645,
INFO_GAP,within_action_agreement,macro,1829,128,115,0.9088541666666667,0.8671387729049603,0.9462653290432248,"[""hotpot"",""2wiki""]"
INFO_GAP,within_answer_source_agreement,hotpot,1829,64,60,0.9114583333333334,0.8484848484848486,0.965686274509804,
INFO_GAP,within_answer_source_agreement,2wiki,1829,64,55,0.9062500000000001,0.8529411764705883,0.9562841530054645,
INFO_GAP,within_answer_source_agreement,macro,1829,128,115,0.9088541666666667,0.8671387729049603,0.9462653290432248,"[""hotpot"",""2wiki""]"
INFO_GAP,em_across_feedback,hotpot,1847,64,60,0.5677083333333333,0.4322916666666667,0.696078431372549,
INFO_GAP,em_across_feedback,2wiki,1847,64,55,0.609375,0.49206349206349204,0.7333333333333333,
INFO_GAP,em_across_feedback,macro,1847,128,115,0.5885416666666666,0.49895585176338664,0.6799742573355202,"[""hotpot"",""2wiki""]"
INFO_GAP,within_action_agreement,hotpot,1847,64,60,0.9791666666666667,0.9462365591397849,1.0,
INFO_GAP,within_action_agreement,2wiki,1847,64,55,0.96875,0.9303482587064676,1.0,
INFO_GAP,within_action_agreement,macro,1847,128,115,0.9739583333333334,0.9490817710840956,0.9946236559139785,"[""hotpot"",""2wiki""]"
INFO_GAP,within_answer_source_agreement,hotpot,1847,64,60,0.9791666666666667,0.9462365591397849,1.0,
INFO_GAP,within_answer_source_agreement,2wiki,1847,64,55,0.96875,0.9303482587064676,1.0,
INFO_GAP,within_answer_source_agreement,macro,1847,128,115,0.9739583333333334,0.9490817710840956,0.9946236559139785,"[""hotpot"",""2wiki""]"
INFO_GAP,em_across_feedback,hotpot,pooled_seeds,64,60,0.5659722222222222,0.4340277777777778,0.6919191919191919,
INFO_GAP,em_across_feedback,2wiki,pooled_seeds,64,55,0.5711805555555556,0.45339801747311825,0.6958105646630236,
INFO_GAP,em_across_feedback,macro,pooled_seeds,128,115,0.5685763888888888,0.48079562015045885,0.656956133717148,"[""hotpot"",""2wiki""]"
INFO_GAP,within_action_agreement,hotpot,pooled_seeds,64,60,0.9461805555555556,0.9175627240143369,0.9722222222222222,
INFO_GAP,within_action_agreement,2wiki,pooled_seeds,64,55,0.9322916666666666,0.9027777777777778,0.9605734767025089,
INFO_GAP,within_action_agreement,macro,pooled_seeds,128,115,0.9392361111111112,0.9183993601832476,0.9587813620071685,"[""hotpot"",""2wiki""]"
INFO_GAP,within_answer_source_agreement,hotpot,pooled_seeds,64,60,0.9461805555555556,0.9175627240143369,0.9722222222222222,
INFO_GAP,within_answer_source_agreement,2wiki,pooled_seeds,64,55,0.9322916666666666,0.9027777777777778,0.9605734767025089,
INFO_GAP,within_answer_source_agreement,macro,pooled_seeds,128,115,0.9392361111111112,0.9183993601832476,0.9587813620071685,"[""hotpot"",""2wiki""]"
INFO_META,em_across_feedback,hotpot,1811,64,60,0.578125,0.4411764705882353,0.7096774193548387,
INFO_META,em_across_feedback,2wiki,1811,64,55,0.578125,0.453125,0.7049180327868853,
INFO_META,em_across_feedback,macro,1811,128,115,0.578125,0.4877082479508197,0.6677392192672523,"[""hotpot"",""2wiki""]"
INFO_META,within_action_agreement,hotpot,1811,64,60,1.0,1.0,1.0,
INFO_META,within_action_agreement,2wiki,1811,64,55,1.0,1.0,1.0,
INFO_META,within_action_agreement,macro,1811,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_META,within_answer_source_agreement,hotpot,1811,64,60,1.0,1.0,1.0,
INFO_META,within_answer_source_agreement,2wiki,1811,64,55,1.0,1.0,1.0,
INFO_META,within_answer_source_agreement,macro,1811,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_META,em_across_feedback,hotpot,1829,64,60,0.53125,0.39705882352941174,0.6666666666666666,
INFO_META,em_across_feedback,2wiki,1829,64,55,0.609375,0.4852941176470588,0.7368421052631579,
INFO_META,em_across_feedback,macro,1829,128,115,0.5703125,0.4797231345914751,0.6621685606060606,"[""hotpot"",""2wiki""]"
INFO_META,within_action_agreement,hotpot,1829,64,60,1.0,1.0,1.0,
INFO_META,within_action_agreement,2wiki,1829,64,55,1.0,1.0,1.0,
INFO_META,within_action_agreement,macro,1829,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_META,within_answer_source_agreement,hotpot,1829,64,60,1.0,1.0,1.0,
INFO_META,within_answer_source_agreement,2wiki,1829,64,55,1.0,1.0,1.0,
INFO_META,within_answer_source_agreement,macro,1829,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_META,em_across_feedback,hotpot,1847,64,60,0.546875,0.4090909090909091,0.6774193548387096,
INFO_META,em_across_feedback,2wiki,1847,64,55,0.578125,0.45588235294117646,0.7096774193548387,
INFO_META,em_across_feedback,macro,1847,128,115,0.5625,0.47170713694907246,0.6552330234380901,"[""hotpot"",""2wiki""]"
INFO_META,within_action_agreement,hotpot,1847,64,60,1.0,1.0,1.0,
INFO_META,within_action_agreement,2wiki,1847,64,55,1.0,1.0,1.0,
INFO_META,within_action_agreement,macro,1847,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_META,within_answer_source_agreement,hotpot,1847,64,60,1.0,1.0,1.0,
INFO_META,within_answer_source_agreement,2wiki,1847,64,55,1.0,1.0,1.0,
INFO_META,within_answer_source_agreement,macro,1847,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_META,em_across_feedback,hotpot,pooled_seeds,64,60,0.5520833333333333,0.42424242424242425,0.6770833333333333,
INFO_META,em_across_feedback,2wiki,pooled_seeds,64,55,0.5885416666666667,0.4734299516908213,0.7096950467124976,
INFO_META,em_across_feedback,macro,pooled_seeds,128,115,0.5703125,0.48333250661375654,0.656931461795373,"[""hotpot"",""2wiki""]"
INFO_META,within_action_agreement,hotpot,pooled_seeds,64,60,1.0,1.0,1.0,
INFO_META,within_action_agreement,2wiki,pooled_seeds,64,55,1.0,1.0,1.0,
INFO_META,within_action_agreement,macro,pooled_seeds,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_META,within_answer_source_agreement,hotpot,pooled_seeds,64,60,1.0,1.0,1.0,
INFO_META,within_answer_source_agreement,2wiki,pooled_seeds,64,55,1.0,1.0,1.0,
INFO_META,within_answer_source_agreement,macro,pooled_seeds,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_NOOP,em_across_feedback,hotpot,1811,64,60,0.546875,0.4090909090909091,0.6774193548387096,
INFO_NOOP,em_across_feedback,2wiki,1811,64,55,0.578125,0.453125,0.7049180327868853,
INFO_NOOP,em_across_feedback,macro,1811,128,115,0.5625,0.4704059534011651,0.6539620507977534,"[""hotpot"",""2wiki""]"
INFO_NOOP,within_action_agreement,hotpot,1811,64,60,0.9791666666666666,0.9462365591397849,1.0,
INFO_NOOP,within_action_agreement,2wiki,1811,64,55,0.96875,0.9298112706007443,1.0,
INFO_NOOP,within_action_agreement,macro,1811,128,115,0.9739583333333333,0.9485574494949495,0.9947089947089947,"[""hotpot"",""2wiki""]"
INFO_NOOP,within_answer_source_agreement,hotpot,1811,64,60,0.9791666666666666,0.9462365591397849,1.0,
INFO_NOOP,within_answer_source_agreement,2wiki,1811,64,55,0.96875,0.9298112706007443,1.0,
INFO_NOOP,within_answer_source_agreement,macro,1811,128,115,0.9739583333333333,0.9485574494949495,0.9947089947089947,"[""hotpot"",""2wiki""]"
INFO_NOOP,em_across_feedback,hotpot,1829,64,60,0.5104166666666666,0.3763440860215054,0.642156862745098,
INFO_NOOP,em_across_feedback,2wiki,1829,64,55,0.546875,0.42028985507246375,0.6833333333333333,
INFO_NOOP,em_across_feedback,macro,1829,128,115,0.5286458333333333,0.4367663887738194,0.6223183704096045,"[""hotpot"",""2wiki""]"
INFO_NOOP,within_action_agreement,hotpot,1829,64,60,0.9895833333333333,0.9666666666666668,1.0,
INFO_NOOP,within_action_agreement,2wiki,1829,64,55,0.9791666666666666,0.9453551912568305,1.0,
INFO_NOOP,within_action_agreement,macro,1829,128,115,0.984375,0.9639418740981242,1.0,"[""hotpot"",""2wiki""]"
INFO_NOOP,within_answer_source_agreement,hotpot,1829,64,60,0.9895833333333333,0.9666666666666668,1.0,
INFO_NOOP,within_answer_source_agreement,2wiki,1829,64,55,0.9791666666666666,0.9453551912568305,1.0,
INFO_NOOP,within_answer_source_agreement,macro,1829,128,115,0.984375,0.9639418740981242,1.0,"[""hotpot"",""2wiki""]"
INFO_NOOP,em_across_feedback,hotpot,1847,64,60,0.546875,0.4090909090909091,0.6774193548387096,
INFO_NOOP,em_across_feedback,2wiki,1847,64,55,0.578125,0.4444444444444444,0.7192982456140351,
INFO_NOOP,em_across_feedback,macro,1847,128,115,0.5625,0.46704858989816433,0.659778868200506,"[""hotpot"",""2wiki""]"
INFO_NOOP,within_action_agreement,hotpot,1847,64,60,1.0,1.0,1.0,
INFO_NOOP,within_action_agreement,2wiki,1847,64,55,1.0,1.0,1.0,
INFO_NOOP,within_action_agreement,macro,1847,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_NOOP,within_answer_source_agreement,hotpot,1847,64,60,1.0,1.0,1.0,
INFO_NOOP,within_answer_source_agreement,2wiki,1847,64,55,1.0,1.0,1.0,
INFO_NOOP,within_answer_source_agreement,macro,1847,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_NOOP,em_across_feedback,hotpot,pooled_seeds,64,60,0.5347222222222222,0.4045138888888889,0.6611155913978495,
INFO_NOOP,em_across_feedback,2wiki,pooled_seeds,64,55,0.5677083333333333,0.4497294372294372,0.6935483870967742,
INFO_NOOP,em_across_feedback,macro,pooled_seeds,128,115,0.5512152777777777,0.46375888129105036,0.6409255992383512,"[""hotpot"",""2wiki""]"
INFO_NOOP,within_action_agreement,hotpot,pooled_seeds,64,60,0.9895833333333334,0.971326164874552,1.0,
INFO_NOOP,within_action_agreement,2wiki,pooled_seeds,64,55,0.9826388888888888,0.9623931623931624,0.9967320261437908,
INFO_NOOP,within_action_agreement,macro,pooled_seeds,128,115,0.9861111111111112,0.97294053704683,0.9964726631393298,"[""hotpot"",""2wiki""]"
INFO_NOOP,within_answer_source_agreement,hotpot,pooled_seeds,64,60,0.9895833333333334,0.971326164874552,1.0,
INFO_NOOP,within_answer_source_agreement,2wiki,pooled_seeds,64,55,0.9826388888888888,0.9623931623931624,0.9967320261437908,
INFO_NOOP,within_answer_source_agreement,macro,pooled_seeds,128,115,0.9861111111111112,0.97294053704683,0.9964726631393298,"[""hotpot"",""2wiki""]"
INFO_O,em_across_feedback,hotpot,1811,64,60,0.578125,0.4411764705882353,0.7096774193548387,
INFO_O,em_across_feedback,2wiki,1811,64,55,0.578125,0.453125,0.7049180327868853,
INFO_O,em_across_feedback,macro,1811,128,115,0.578125,0.4877082479508197,0.6677392192672523,"[""hotpot"",""2wiki""]"
INFO_O,within_action_agreement,hotpot,1811,64,60,1.0,1.0,1.0,
INFO_O,within_action_agreement,2wiki,1811,64,55,1.0,1.0,1.0,
INFO_O,within_action_agreement,macro,1811,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_O,within_answer_source_agreement,hotpot,1811,64,60,1.0,1.0,1.0,
INFO_O,within_answer_source_agreement,2wiki,1811,64,55,1.0,1.0,1.0,
INFO_O,within_answer_source_agreement,macro,1811,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_O,em_across_feedback,hotpot,1829,64,60,0.546875,0.4117647058823529,0.6818181818181818,
INFO_O,em_across_feedback,2wiki,1829,64,55,0.59375,0.4696969696969697,0.71875,
INFO_O,em_across_feedback,macro,1829,128,115,0.5703125,0.479773509089729,0.6615853637203314,"[""hotpot"",""2wiki""]"
INFO_O,within_action_agreement,hotpot,1829,64,60,1.0,1.0,1.0,
INFO_O,within_action_agreement,2wiki,1829,64,55,1.0,1.0,1.0,
INFO_O,within_action_agreement,macro,1829,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_O,within_answer_source_agreement,hotpot,1829,64,60,1.0,1.0,1.0,
INFO_O,within_answer_source_agreement,2wiki,1829,64,55,1.0,1.0,1.0,
INFO_O,within_answer_source_agreement,macro,1829,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_O,em_across_feedback,hotpot,1847,64,60,0.546875,0.4090909090909091,0.6774193548387096,
INFO_O,em_across_feedback,2wiki,1847,64,55,0.59375,0.4696969696969697,0.7258064516129032,
INFO_O,em_across_feedback,macro,1847,128,115,0.5703125,0.4788530724789916,0.6634719513256001,"[""hotpot"",""2wiki""]"
INFO_O,within_action_agreement,hotpot,1847,64,60,1.0,1.0,1.0,
INFO_O,within_action_agreement,2wiki,1847,64,55,1.0,1.0,1.0,
INFO_O,within_action_agreement,macro,1847,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_O,within_answer_source_agreement,hotpot,1847,64,60,1.0,1.0,1.0,
INFO_O,within_answer_source_agreement,2wiki,1847,64,55,1.0,1.0,1.0,
INFO_O,within_answer_source_agreement,macro,1847,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_O,em_across_feedback,hotpot,pooled_seeds,64,60,0.5572916666666666,0.4292929292929293,0.6822916666666666,
INFO_O,em_across_feedback,2wiki,pooled_seeds,64,55,0.5885416666666667,0.4717948717948718,0.708994708994709,
INFO_O,em_across_feedback,macro,pooled_seeds,128,115,0.5729166666666667,0.4861689475399152,0.6590916112930149,"[""hotpot"",""2wiki""]"
INFO_O,within_action_agreement,hotpot,pooled_seeds,64,60,1.0,1.0,1.0,
INFO_O,within_action_agreement,2wiki,pooled_seeds,64,55,1.0,1.0,1.0,
INFO_O,within_action_agreement,macro,pooled_seeds,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_O,within_answer_source_agreement,hotpot,pooled_seeds,64,60,1.0,1.0,1.0,
INFO_O,within_answer_source_agreement,2wiki,pooled_seeds,64,55,1.0,1.0,1.0,
INFO_O,within_answer_source_agreement,macro,pooled_seeds,128,115,1.0,1.0,1.0,"[""hotpot"",""2wiki""]"
INFO_RANDOM,em_across_feedback,hotpot,1811,64,60,0.5729166666666666,0.4375,0.703125,
INFO_RANDOM,em_across_feedback,2wiki,1811,64,55,0.59375,0.4696969696969697,0.7192982456140351,
INFO_RANDOM,em_across_feedback,macro,1811,128,115,0.5833333333333333,0.49182132179478194,0.674027058536894,"[""hotpot"",""2wiki""]"
INFO_RANDOM,within_action_agreement,hotpot,1811,64,60,0.9895833333333333,0.9666666666666668,1.0,
INFO_RANDOM,within_action_agreement,2wiki,1811,64,55,0.9583333333333333,0.9178082191780822,0.9897435897435899,
INFO_RANDOM,within_action_agreement,macro,1811,128,115,0.9739583333333333,0.9503641518303074,0.994535519125683,"[""hotpot"",""2wiki""]"
INFO_RANDOM,within_answer_source_agreement,hotpot,1811,64,60,0.9895833333333333,0.9666666666666668,1.0,
INFO_RANDOM,within_answer_source_agreement,2wiki,1811,64,55,0.9583333333333333,0.9178082191780822,0.9897435897435899,
INFO_RANDOM,within_answer_source_agreement,macro,1811,128,115,0.9739583333333333,0.9503641518303074,0.994535519125683,"[""hotpot"",""2wiki""]"
INFO_RANDOM,em_across_feedback,hotpot,1829,64,60,0.546875,0.4090909090909091,0.6774193548387096,
INFO_RANDOM,em_across_feedback,2wiki,1829,64,55,0.59375,0.47058823529411764,0.7241379310344828,
INFO_RANDOM,em_across_feedback,macro,1829,128,115,0.5703125,0.47798191009358293,0.66129215542522,"[""hotpot"",""2wiki""]"
INFO_RANDOM,within_action_agreement,hotpot,1829,64,60,1.0,1.0,1.0,
INFO_RANDOM,within_action_agreement,2wiki,1829,64,55,0.96875,0.9333333333333332,1.0,
INFO_RANDOM,within_action_agreement,macro,1829,128,115,0.984375,0.9666666666666666,1.0,"[""hotpot"",""2wiki""]"
INFO_RANDOM,within_answer_source_agreement,hotpot,1829,64,60,1.0,1.0,1.0,
INFO_RANDOM,within_answer_source_agreement,2wiki,1829,64,55,0.96875,0.9333333333333332,1.0,
INFO_RANDOM,within_answer_source_agreement,macro,1829,128,115,0.984375,0.9666666666666666,1.0,"[""hotpot"",""2wiki""]"
INFO_RANDOM,em_across_feedback,hotpot,1847,64,60,0.5625,0.42424242424242425,0.6935483870967742,
INFO_RANDOM,em_across_feedback,2wiki,1847,64,55,0.578125,0.4444444444444444,0.7192982456140351,
INFO_RANDOM,em_across_feedback,macro,1847,128,115,0.5703125,0.47599793658891554,0.6668346774193548,"[""hotpot"",""2wiki""]"
INFO_RANDOM,within_action_agreement,hotpot,1847,64,60,0.9895833333333333,0.9677150537634409,1.0,
INFO_RANDOM,within_action_agreement,2wiki,1847,64,55,1.0,1.0,1.0,
INFO_RANDOM,within_action_agreement,macro,1847,128,115,0.9947916666666666,0.9838575268817205,1.0,"[""hotpot"",""2wiki""]"
INFO_RANDOM,within_answer_source_agreement,hotpot,1847,64,60,0.9895833333333333,0.9677150537634409,1.0,
INFO_RANDOM,within_answer_source_agreement,2wiki,1847,64,55,1.0,1.0,1.0,
INFO_RANDOM,within_answer_source_agreement,macro,1847,128,115,0.9947916666666666,0.9838575268817205,1.0,"[""hotpot"",""2wiki""]"
INFO_RANDOM,em_across_feedback,hotpot,pooled_seeds,64,60,0.5607638888888888,0.43189964157706096,0.6833333333333333,
INFO_RANDOM,em_across_feedback,2wiki,pooled_seeds,64,55,0.5885416666666666,0.47179487179487184,0.711864406779661,
INFO_RANDOM,em_across_feedback,macro,pooled_seeds,128,115,0.5746527777777777,0.48750773921348345,0.6621212121212121,"[""hotpot"",""2wiki""]"
INFO_RANDOM,within_action_agreement,hotpot,pooled_seeds,64,60,0.9930555555555556,0.9820788530465949,1.0,
INFO_RANDOM,within_action_agreement,2wiki,pooled_seeds,64,55,0.9756944444444444,0.9512937595129376,0.9963570127504554,
INFO_RANDOM,within_action_agreement,macro,pooled_seeds,128,115,0.984375,0.9707744484052777,0.9961685823754789,"[""hotpot"",""2wiki""]"
INFO_RANDOM,within_answer_source_agreement,hotpot,pooled_seeds,64,60,0.9930555555555556,0.9820788530465949,1.0,
INFO_RANDOM,within_answer_source_agreement,2wiki,pooled_seeds,64,55,0.9756944444444444,0.9512937595129376,0.9963570127504554,
INFO_RANDOM,within_answer_source_agreement,macro,pooled_seeds,128,115,0.984375,0.9707744484052777,0.9961685823754789,"[""hotpot"",""2wiki""]"
INFO_TARGET,em_across_feedback,hotpot,1811,64,60,0.578125,0.4411764705882353,0.7083669354838705,
INFO_TARGET,em_across_feedback,2wiki,1811,64,55,0.546875,0.41935483870967744,0.6818181818181818,
INFO_TARGET,em_across_feedback,macro,1811,128,115,0.5625,0.4694592126623377,0.656696756827731,"[""hotpot"",""2wiki""]"
INFO_TARGET,within_action_agreement,hotpot,1811,64,60,0.9791666666666667,0.9462365591397849,1.0,
INFO_TARGET,within_action_agreement,2wiki,1811,64,55,0.9270833333333334,0.8730158730158731,0.9705882352941176,
INFO_TARGET,within_action_agreement,macro,1811,128,115,0.953125,0.9226963752291374,0.9792390405293632,"[""hotpot"",""2wiki""]"
INFO_TARGET,within_answer_source_agreement,hotpot,1811,64,60,0.9791666666666667,0.9462365591397849,1.0,
INFO_TARGET,within_answer_source_agreement,2wiki,1811,64,55,0.9270833333333334,0.8730158730158731,0.9705882352941176,
INFO_TARGET,within_answer_source_agreement,macro,1811,128,115,0.953125,0.9226963752291374,0.9792390405293632,"[""hotpot"",""2wiki""]"
INFO_TARGET,em_across_feedback,hotpot,1829,64,60,0.5416666666666666,0.4086021505376344,0.6717211174242422,
INFO_TARGET,em_across_feedback,2wiki,1829,64,55,0.6145833333333333,0.49735232890970593,0.7333333333333333,
INFO_TARGET,em_across_feedback,macro,1829,128,115,0.578125,0.4895833333333333,0.6660465093295383,"[""hotpot"",""2wiki""]"
INFO_TARGET,within_action_agreement,hotpot,1829,64,60,0.96875,0.9292929292929292,1.0,
INFO_TARGET,within_action_agreement,2wiki,1829,64,55,0.9375000000000001,0.8871794871794872,0.9791666666666667,
INFO_TARGET,within_action_agreement,macro,1829,128,115,0.953125,0.922470101415997,0.979324494949495,"[""hotpot"",""2wiki""]"
INFO_TARGET,within_answer_source_agreement,hotpot,1829,64,60,0.96875,0.9292929292929292,1.0,
INFO_TARGET,within_answer_source_agreement,2wiki,1829,64,55,0.9375000000000001,0.8871794871794872,0.9791666666666667,
INFO_TARGET,within_answer_source_agreement,macro,1829,128,115,0.953125,0.922470101415997,0.979324494949495,"[""hotpot"",""2wiki""]"
INFO_TARGET,em_across_feedback,hotpot,1847,64,60,0.546875,0.4117647058823529,0.6774193548387096,
INFO_TARGET,em_across_feedback,2wiki,1847,64,55,0.59375,0.46875,0.7258064516129032,
INFO_TARGET,em_across_feedback,macro,1847,128,115,0.5703125,0.4770665322580645,0.6640625,"[""hotpot"",""2wiki""]"
INFO_TARGET,within_action_agreement,hotpot,1847,64,60,0.9895833333333333,0.9666666666666667,1.0,
INFO_TARGET,within_action_agreement,2wiki,1847,64,55,1.0,1.0,1.0,
INFO_TARGET,within_action_agreement,macro,1847,128,115,0.9947916666666666,0.9833333333333334,1.0,"[""hotpot"",""2wiki""]"
INFO_TARGET,within_answer_source_agreement,hotpot,1847,64,60,0.9895833333333333,0.9666666666666667,1.0,
INFO_TARGET,within_answer_source_agreement,2wiki,1847,64,55,1.0,1.0,1.0,
INFO_TARGET,within_answer_source_agreement,macro,1847,128,115,0.9947916666666666,0.9833333333333334,1.0,"[""hotpot"",""2wiki""]"
INFO_TARGET,em_across_feedback,hotpot,pooled_seeds,64,60,0.5555555555555556,0.42380456349206347,0.6822916666666666,
INFO_TARGET,em_across_feedback,2wiki,pooled_seeds,64,55,0.5850694444444444,0.4691261574074074,0.7055662393162392,
INFO_TARGET,em_across_feedback,macro,pooled_seeds,128,115,0.5703125,0.48265848461184746,0.6574074074074074,"[""hotpot"",""2wiki""]"
INFO_TARGET,within_action_agreement,hotpot,pooled_seeds,64,60,0.9791666666666667,0.951851851851852,0.9966329966329965,
INFO_TARGET,within_action_agreement,2wiki,pooled_seeds,64,55,0.9548611111111112,0.924731182795699,0.9806763285024155,
INFO_TARGET,within_action_agreement,macro,pooled_seeds,128,115,0.967013888888889,0.9471319631123059,0.9835016835016834,"[""hotpot"",""2wiki""]"
INFO_TARGET,within_answer_source_agreement,hotpot,pooled_seeds,64,60,0.9791666666666667,0.951851851851852,0.9966329966329965,
INFO_TARGET,within_answer_source_agreement,2wiki,pooled_seeds,64,55,0.9548611111111112,0.924731182795699,0.9806763285024155,
INFO_TARGET,within_answer_source_agreement,macro,pooled_seeds,128,115,0.967013888888889,0.9471319631123059,0.9835016835016834,"[""hotpot"",""2wiki""]"
PROBE_REUSE,em_across_feedback,hotpot,1811,64,60,0.4739583333333333,0.33888888888888885,0.609375,
PROBE_REUSE,em_across_feedback,2wiki,1811,64,55,0.5677083333333333,0.4333333333333333,0.7055555555555556,
PROBE_REUSE,em_across_feedback,macro,1811,128,115,0.5208333333333333,0.42317804804485126,0.6174132812949227,"[""hotpot"",""2wiki""]"
PROBE_REUSE,within_action_agreement,hotpot,1811,64,60,0.9791666666666667,0.9462365591397849,1.0,
PROBE_REUSE,within_action_agreement,2wiki,1811,64,55,0.9270833333333334,0.8730158730158731,0.9705882352941176,
PROBE_REUSE,within_action_agreement,macro,1811,128,115,0.953125,0.9226963752291374,0.9792390405293632,"[""hotpot"",""2wiki""]"
PROBE_REUSE,within_answer_source_agreement,hotpot,1811,64,60,0.9895833333333334,0.9666666666666667,1.0,
PROBE_REUSE,within_answer_source_agreement,2wiki,1811,64,55,0.9583333333333334,0.9139784946236559,0.9901960784313725,
PROBE_REUSE,within_answer_source_agreement,macro,1811,128,115,0.9739583333333334,0.9488432714239166,0.9947089947089947,"[""hotpot"",""2wiki""]"
PROBE_REUSE,em_across_feedback,hotpot,1829,64,60,0.46354166666666663,0.3333333333333333,0.59375,
PROBE_REUSE,em_across_feedback,2wiki,1829,64,55,0.6302083333333333,0.4973544973544973,0.7595628415300546,
PROBE_REUSE,em_across_feedback,macro,1829,128,115,0.546875,0.45366416355624134,0.6395858134920636,"[""hotpot"",""2wiki""]"
PROBE_REUSE,within_action_agreement,hotpot,1829,64,60,0.96875,0.9292929292929292,1.0,
PROBE_REUSE,within_action_agreement,2wiki,1829,64,55,0.9375000000000001,0.8871794871794872,0.9791666666666667,
PROBE_REUSE,within_action_agreement,macro,1829,128,115,0.953125,0.922470101415997,0.979324494949495,"[""hotpot"",""2wiki""]"
PROBE_REUSE,within_answer_source_agreement,hotpot,1829,64,60,0.9895833333333333,0.9666666666666667,1.0,
PROBE_REUSE,within_answer_source_agreement,2wiki,1829,64,55,0.9479166666666667,0.9019607843137255,0.989071038251366,
PROBE_REUSE,within_answer_source_agreement,macro,1829,128,115,0.96875,0.9431813325563326,0.9897216951296648,"[""hotpot"",""2wiki""]"
PROBE_REUSE,em_across_feedback,hotpot,1847,64,60,0.46354166666666663,0.32857142857142857,0.59375,
PROBE_REUSE,em_across_feedback,2wiki,1847,64,55,0.5833333333333333,0.45697477253928864,0.711864406779661,
PROBE_REUSE,em_across_feedback,macro,1847,128,115,0.5234375,0.4313265467171717,0.6166666666666667,"[""hotpot"",""2wiki""]"
PROBE_REUSE,within_action_agreement,hotpot,1847,64,60,0.9895833333333333,0.9666666666666667,1.0,
PROBE_REUSE,within_action_agreement,2wiki,1847,64,55,1.0,1.0,1.0,
PROBE_REUSE,within_action_agreement,macro,1847,128,115,0.9947916666666666,0.9833333333333334,1.0,"[""hotpot"",""2wiki""]"
PROBE_REUSE,within_answer_source_agreement,hotpot,1847,64,60,0.9895833333333333,0.9666666666666667,1.0,
PROBE_REUSE,within_answer_source_agreement,2wiki,1847,64,55,0.9895833333333334,0.9692307692307692,1.0,
PROBE_REUSE,within_answer_source_agreement,macro,1847,128,115,0.9895833333333333,0.9738626964433417,1.0,"[""hotpot"",""2wiki""]"
PROBE_REUSE,em_across_feedback,hotpot,pooled_seeds,64,60,0.4670138888888889,0.34027777777777773,0.5931372549019608,
PROBE_REUSE,em_across_feedback,2wiki,pooled_seeds,64,55,0.5937499999999999,0.466294891661909,0.7194941852318901,
PROBE_REUSE,em_across_feedback,macro,pooled_seeds,128,115,0.5303819444444444,0.4396784375322723,0.6204651097670251,"[""hotpot"",""2wiki""]"
PROBE_REUSE,within_action_agreement,hotpot,pooled_seeds,64,60,0.9791666666666667,0.951851851851852,0.9966329966329965,
PROBE_REUSE,within_action_agreement,2wiki,pooled_seeds,64,55,0.9548611111111112,0.924731182795699,0.9806763285024155,
PROBE_REUSE,within_action_agreement,macro,pooled_seeds,128,115,0.967013888888889,0.9471319631123059,0.9835016835016834,"[""hotpot"",""2wiki""]"
PROBE_REUSE,within_answer_source_agreement,hotpot,pooled_seeds,64,60,0.9895833333333334,0.9764309764309764,1.0,
PROBE_REUSE,within_answer_source_agreement,2wiki,pooled_seeds,64,55,0.9652777777777778,0.9384615384615385,0.9871175523349437,
PROBE_REUSE,within_answer_source_agreement,macro,pooled_seeds,128,115,0.9774305555555556,0.9628206276347933,0.989744008714597,"[""hotpot"",""2wiki""]"


==> anc/r18_validation_latency_per_query.csv <==
mode,dataset,query_id,n_in_query_block,max_reader_batch,reranker_window_batch_cap,encoder_window_batch_cap,wall_s_per_query,reader_gpu_s,retrieval_gpu_s,reader_calls,failed_slots
single,hotpot,5ab961db5542996be20204b7,1,1,1,1,12.32776259991806,7.916498999926262,3.8005257004406303,12,0
single,hotpot,5ae14c5055429920d52343b7,1,1,1,1,9.78974689997267,5.9575824997155,3.419313198304735,11,0
single,hotpot,5ac4bef25542997ea680caa6,1,1,1,1,9.59316160005983,5.5360939998645335,3.569406899623573,12,0
single,hotpot,5ae786195542994a481bbd4f,1,1,1,1,11.316914899973199,7.640549500007182,3.2149091998580843,11,0
single,hotpot,5ae686025542996d980e7bdb,1,1,1,1,10.292679200065322,6.179812700138427,3.618916999315843,12,0
single,hotpot,5ababa50554299232ef4a387,1,1,1,1,11.819939100067131,8.046917900093831,3.3388156020082533,10,0
single,hotpot,5ac4fac655429924173fb538,1,1,1,1,11.078766099992208,6.804435699945316,3.7814728998346254,12,0
single,hotpot,5a83196455429966c78a6b37,1,1,1,1,9.430927199893631,5.742744700051844,3.224087699665688,11,0
single,hotpot,5adc23735542994650320c8b,1,1,1,1,11.458020700025372,7.515077999909408,3.4859260006342083,9,0
single,2wiki,91da28de08d311ebbd96ac1f6bf848b6,1,1,1,1,7.927041499991901,3.7039989001350477,3.7541547012515366,11,0
single,2wiki,adc92e640bda11eba7f7acde48001122,1,1,1,1,9.146628299960867,5.091903599794023,3.568226800765842,9,0
single,2wiki,f113f24c08ad11ebbd83ac1f6bf848b6,1,1,1,1,9.722359800012782,5.387325300020166,3.8118741987273097,12,0
single,2wiki,d1f010bc0bdc11eba7f7acde48001122,1,1,1,1,11.07735179993324,6.9364401997299865,3.689719198970124,11,0
single,2wiki,1a05db5c0bdd11eba7f7acde48001122,1,1,1,1,9.952778799925,6.046076699742116,3.465420901426114,10,0
single,2wiki,368bf60c0bde11eba7f7acde48001122,1,1,1,1,14.386324900086038,10.133421699865721,3.713284402503632,12,0
single,2wiki,aeb528be0bda11eba7f7acde48001122,1,1,1,1,9.361408400000073,5.8757198001258075,3.0820828994037583,12,0
throughput,hotpot,5ab961db5542996be20204b7,9,10,80,96,2.7492139999909946,1.5764416238415935,0.2723070002393797,12,0
throughput,hotpot,5ae14c5055429920d52343b7,9,10,80,96,2.7492139999909946,1.6857256738475472,0.24270129983779043,11,0
throughput,hotpot,5ac4bef25542997ea680caa6,9,10,80,96,2.7492139999909946,1.3695559172169953,0.28942769987042993,12,0
throughput,hotpot,5ae786195542994a481bbd4f,9,10,80,96,2.7492139999909946,5.689238553899405,0.23750479985028505,11,0
throughput,hotpot,5ae686025542996d980e7bdb,9,10,80,96,2.7492139999909946,1.5758262538648624,0.2617506003007293,12,0
throughput,hotpot,5ababa50554299232ef4a387,9,10,80,96,2.7492139999909946,1.5503830588691119,0.2295720997499302,10,0
throughput,hotpot,5ac4fac655429924173fb538,9,10,80,96,2.7492139999909946,2.9478606655414397,0.24847679992672056,12,0
throughput,hotpot,5a83196455429966c78a6b37,9,10,80,96,2.7492139999909946,1.6031833788648429,0.2665967995999381,11,0
throughput,hotpot,5adc23735542994650320c8b,9,10,80,96,2.7492139999909946,1.1773802738614096,0.2412514997413382,9,0
throughput,2wiki,91da28de08d311ebbd96ac1f6bf848b6,7,10,80,96,3.209078985715418,2.0339576020940773,0.28910990024451166,12,0
throughput,2wiki,adc92e640bda11eba7f7acde48001122,7,10,80,96,3.209078985715418,1.8416166421059252,0.2803338000085205,9,0
throughput,2wiki,f113f24c08ad11ebbd83ac1f6bf848b6,7,10,80,96,3.209078985715418,2.1227172170790642,0.28764069988392293,12,0
throughput,2wiki,d1f010bc0bdc11eba7f7acde48001122,7,10,80,96,3.209078985715418,2.370742857077442,0.2795215998776257,12,0
throughput,2wiki,1a05db5c0bdd11eba7f7acde48001122,7,10,80,96,3.209078985715418,3.633621742119015,0.2581483001122251,10,0
throughput,2wiki,368bf60c0bde11eba7f7acde48001122,7,10,80,96,3.209078985715418,3.8918154821232225,0.3199419000884518,12,0
throughput,2wiki,aeb528be0bda11eba7f7acde48001122,7,10,80,96,3.209078985715418,1.8716331570958054,0.25925149978138506,12,0


==> anc/reader_prompts.json <==
{"answer":"Answer the question using the supplied passages. Return only the shortest answer, with no explanation. For a yes/no question, output exactly Yes or No. If the passages are insufficient, give your best short answer. Do not include reasoning, citations, or an answer label.","bank":"Plan two short evidence searches for the original question. The current proposed answer may be wrong. The gap query should seek the missing relation or bridge entity. The challenge query should seek a fact that could verify or refute the proposed answer. Use at most 32 whitespace-separated words in each query. Return only a JSON object with two string fields: gap_query and challenge_query.","diagnosis":"Inspect the original supplied evidence and proposed answer for the most important gap. Check missing bridge facts, entities or relations, and the answer type. The proposed answer may be wrong. Name one key gap and give one usable search query of at most 32 whitespace-separated words. Return only a JSON object with two string fields: gap and query.","display":"[P{display_id}] {title}\n{text}","planner_observation":"Passages:\n{passages}\nQuestion: {question}\nProposed answer: {answer}","query_instruction":"Represent this sentence for searching relevant passages: ","question":"Passages:\n{passages}\nQuestion: {question}\nAnswer:"}


==> anc/retrieval_protocol.json <==
{
  "actions": [
    {
      "id": "A0",
      "name": "STOP",
      "behavior": "return original base answer"
    },
    {
      "id": "A1",
      "name": "LOCAL_JOINT",
      "behavior": "keep top3 original by query relevance, append top2 among BM25 ranks6-50"
    },
    {
      "id": "A2",
      "name": "WIDE_QUERY",
      "behavior": "original question hybrid expansion"
    },
    {
      "id": "A3",
      "name": "GAP_QUERY",
      "behavior": "frozen gap_query hybrid search"
    },
    {
      "id": "A4",
      "name": "CHECK_QUERY",
      "behavior": "frozen challenge_query hybrid search"
    }
  ],
  "retrieval": {
    "corpus": "R17 separate benchmark-derived train+dev title/text corpora",
    "initial": "BM25 top5",
    "bm25": {
      "variant": "Lucene",
      "k1": 1.2,
      "b": 0.75,
      "tokenization": "Unicode lowercase words; no stopword removal or stemming"
    },
    "dense": {
      "passage_window_tokens": 512,
      "overlap": 64,
      "aggregation": "normalize each window embedding; mean; normalize",
      "query_instruction": "Represent this sentence for searching relevant passages: ",
      "similarity": "exact inner product or validated equivalent"
    },
    "original_query": {
      "bm25_k": 200,
      "dense_k": 100
    },
    "other_queries": {
      "bm25_k": 100,
      "dense_k": 100
    },
    "rrf_constant": 60,
    "merged_keep": 100,
    "reranker_window_tokens": 512,
    "reranker_overlap": 64,
    "reranker_aggregation": "max window score",
    "tie": "canonical passage ID"
  },
  "context_builder": {
    "actions": [
      "A2",
      "A3",
      "A4",
      "FREE_GAP"
    ],
    "retain_original": 3,
    "append_new": 2,
    "keep_original_relative_order": true,
    "exclude_all_original_from_new": true,
    "new_reranker_query": "original question + Search focus: + chosen query",
    "fallback": "unused originals, then deterministic candidates; record shortage",
    "whole_passages": true,
    "max_passages": 5
  },
  "decoding": {
    "context_limit": 16384,
    "base_final": {
      "do_sample": false,
      "max_new_tokens": 64
    },
    "bank": {
      "do_sample": false,
      "max_new_tokens": 192
    },
    "feedback": {
      "do_sample": true,
      "temperature": 0.2,
      "top_p": 1.0,
      "top_k": 0,
      "max_new_tokens": 128,
      "replicate_seed_bases": [
        1801,
        1802,
        1803
      ]
    },
    "seed_key": [
      "order",
      "dataset",
      "query_id",
      "state",
      "canonical_rendered_prompt_hash",
      "decoder_signature",
      "replicate"
    ],
    "alias_key": [
      "model_revision",
      "rendered_prompt_hash",
      "decoder_signature",
      "replicate"
    ],
    "greedy_stochastic_alias": false
  },
  "bank": {
    "fields": [
      "gap_query",
      "challenge_query"
    ],
    "max_words_per_query": 32,
    "inputs": "O only; no new retrieval returns or feedback",
    "frozen_before_feedback": true,
    "parse_failure_gap": "original question",
    "parse_failure_challenge": "question plus base short answer",
    "no_outcome_based_retry": true
  },
  "feedback": {
    "TARGET_DELETE": {
      "selection": "max bge reranker(question + Proposed answer: + base_answer, original passage), canonical tie",
      "temporary_delete_one": true,
      "restore_original_context": true
    },
    "RANDOM_DELETE": {
      "selection": "other original passages closest to target token length, 10% near-tie tolerance; query-hash choice",
      "record_mismatch": true
    },
    "NOOP_REPEAT": {
      "selection": "unchanged original context and answer prompt"
    },
    "GAP_DIAGNOSIS": {
      "inputs": "O only, no bank",
      "json_fields": [
        "gap",
        "query"
      ],
      "query_word_cap": 32,
      "query_fallback": "original question",
      "main_policy_may_modify_bank": false
    }
  },
  "information_boundary": {
    "selector_visible": [
      "question",
      "original context and scores",
      "base raw/parsed answer",
      "legal O-derived features",
      "frozen bank strings",
      "selected feedback raw/parsed text",
      "predefined token/logprob/entropy/change/operation metadata"
    ],
    "selector_forbidden": [
      "references",
      "gold support",
      "oracle V or K",
      "probe correctness",
      "unselected retrieval returns",
      "unselected final answers or scores"
    ],
    "final_reader_visible": "original question and chosen-action context only; no probe/diagnosis explanation",
    "main_return_probe_answer": false,
    "deployment_return_probe_answer": true,
    "independent_Qwen_observable_reencoding": "allowed and explicitly charged; never called free base hidden"
  },
  "union_builder": {
    "pool": "original S plus all A2/A3/A4 retrieved candidates",
    "reranker_query": "original question",
    "select": 5,
    "retain_original_quota": 0,
    "order": "descending reranker score, canonical ID tie",
    "base_fallback": "shared verifier with original base and union final; record costs"
  },
  "execution_resolutions": {
    "RANDOM_near_tie": "Use exact minimum absolute token-count errors, then seeded hash. The optional ten-percent expansion is unused.",
    "bank_failures": "The first complete JSON object is parsed without repair. Independently missing/empty queries fall back according to the order.",
    "dense_score": "Normalized float32 BGE CLS window mean, exact float32 dot products and canonical bounded ties. Non-overflowing 512 positions including special tokens.",
    "diagnostic_old_single_edits": "The order requests old four-action failure coverage on new test. Measure old standalone add and delete on main test only, with A0 and A1 shared. Separate diagnostic denominator; excluded from all policy training, validation and actions.",
    "latency": "Predrawn 16 validation questions. Same logical operations at batch 1 and throughput separately; exit states and resource use captured.",
    "planned_head_family": "Actual O-only macro EM checkpoint selection on validation, Brier/cost ties. Observed-response arm and verifier grids as specified in PROTOCOL.json. No use of test scores before deployment lock.",
    "ties": "Canonical passage IDs are already SHA256. Sort their hex strings ascending for tied relevance, including target."
  },
  "analysis_freeze_id": "PAIRID-R18-f96cfdd76425671e4df0",
  "trace_collection_freeze_id": "PAIRID-R18-d0178d612abbb1c8ed85",
  "recovery_amendment_sha256": "a6b259fc3b448c1d0c86f64bd14bb29b137d4f2da989cb323e058d64071b4e65",
  "models": {
    "reader": {
      "repo": "Qwen/Qwen3-4B",
      "revision": "1cfa9a7208912126459214e8b04321603b3df60c",
      "enable_thinking": false,
      "dtype": "bfloat16"
    },
    "encoder": {
      "repo": "BAAI/bge-base-en-v1.5",
      "revision": "a5beb1e3e68b9ab74eb54cfd186867f64f240e1a"
    },
    "reranker": {
      "repo": "BAAI/bge-reranker-base",
      "revision": "2cfc18c9415c912f9d8155881c133215df768a70"
    }
  },
  "training": {
    "seeds": [
      1811,
      1829,
      1847
    ],
    "representation_candidates": [
      "R17 Qwen+BGE complete observable reencoding",
      "BGE complete-input end-to-end encoder"
    ],
    "representation_selection": "validation O-only action-selection macro EM, tie Brier then cost",
    "fractions": [
      0.5,
      1.0
    ],
    "bge": {
      "epochs": 3,
      "lr": 2e-05,
      "weight_decay": 0.01,
      "effective_batch_queries": 16,
      "warmup_fraction": 0.1,
      "window_tokens": 512,
      "overlap": 64,
      "loss": "mean BCE over five final-action official EM labels"
    },
    "heads": {
      "logistic_C": [
        0.01,
        0.1,
        1,
        10
      ],
      "MLP_hidden": 256,
      "MLP_activation": "GELU",
      "MLP_dropout": 0.1,
      "MLP_lr": [
        0.001,
        0.0003
      ],
      "MLP_weight_decay": [
        0.001,
        0.01
      ],
      "MLP_epoch_cap": 20,
      "MLP_patience": 3
    },
    "train_query_equal_weight": true,
    "scaling_fit": "train only",
    "action_tie": [
      "A0",
      "A1",
      "A2",
      "A3",
      "A4"
    ],
    "same_action_labels_across_feedback_arms": true
  }
}

